Carbon Abundances of Metal-Poor Star Determined from the C I 1.068-1.069 micron Lines

A non-LTE analysis of C I lines at 1.068-1.069 micron was carried out for selected 46 halo/disk stars covering a wide metallicity range (-3.7 <[Fe/H]< +0.3), based on the spectral data collected with IRCS+AO188 of the Subaru Telescope, in order to examine whether and how these strong neutral carbon lines of multiplet 1 can be exploited for establishing stellar carbon abundances, especially for very metal-poor stars where CH molecular lines have been commonly used. These C I lines were confirmed to be clearly visible for all stars down to [Fe/H] ~ -3.7, from which C abundances could be successfully determined. The resulting [C/Fe] vs. [Fe/H] diagram revealed almost the same trend established from previous studies. When the results for individual stars are compared with the published data collected from various literature, while a reasonable agreement is seen as a whole, a tendency is observed that our abundances are appreciably higher than those from CH lines especially for very metal-poor giants of low gravity. Since the abundances of these C I lines are subject to rather large non-LTE corrections (typically by several tenths dex) whose importance progressively grows as the metallicity is lowered, attention should be paid to how the collisional rates (especially due to neutral hydrogen) are treated in non-LTE calculations.

==> anc/tableE1/ncor10683_chreduce.dat <==
t70g50p00 10683.08 1.0 -0.3  8.260  (  239.88)   288.40  8.248  8.509 -0.261
t70g50p00 10683.08 1.0  0.0  8.560  (  302.00)   371.54  8.559  8.814 -0.255
t70g50p00 10683.08 1.0 +0.3  8.860  (  389.05)   478.63  8.864  9.094 -0.230
t70g40p00 10683.08 1.0 -0.3  8.260  (  234.42)   316.23  8.254  8.742 -0.488
t70g40p00 10683.08 1.0  0.0  8.560  (  281.84)   380.19  8.550  9.005 -0.455
t70g40p00 10683.08 1.0 +0.3  8.860  (  338.84)   457.09  8.845  9.244 -0.399
t70g30p00 10683.08 1.0 -0.3  8.260  (  251.19)   354.81  8.248  8.932 -0.684
t70g30p00 10683.08 1.0  0.0  8.560  (  288.40)   416.87  8.575  9.185 -0.610
t70g30p00 10683.08 1.0 +0.3  8.860  (  338.84)   478.63  8.855  9.380 -0.525
t70g20p00 10683.08 1.0 -0.3  8.260  (  263.03)   380.19  8.235  9.165 -0.930
t70g20p00 10683.08 1.0  0.0  8.560  (  295.12)   426.58  8.533  9.379 -0.846
t70g20p00 10683.08 1.0 +0.3  8.860  (  331.13)   478.63  8.836  9.561 -0.725
t70g10p00 10683.08 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10683.08 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10683.08 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10683.08 1.0 -0.3  8.260  (  218.78)   263.03  8.266  8.497 -0.231
t65g50p00 10683.08 1.0  0.0  8.560  (  275.42)   338.84  8.557  8.790 -0.233
t65g50p00 10683.08 1.0 +0.3  8.860  (  363.08)   446.68  8.872  9.087 -0.215
t65g40p00 10683.08 1.0 -0.3  8.260  (  218.78)   295.12  8.252  8.718 -0.466
t65g40p00 10683.08 1.0  0.0  8.560  (  263.03)   363.08  8.563  9.001 -0.438
t65g40p00 10683.08 1.0 +0.3  8.860  (  323.59)   446.68  8.875  9.256 -0.381
t65g30p00 10683.08 1.0 -0.3  8.260  (  229.09)   338.84  8.266  8.997 -0.731
t65g30p00 10683.08 1.0  0.0  8.560  (  269.15)   389.05  8.544  9.217 -0.673
t65g30p00 10683.08 1.0 +0.3  8.860  (  316.23)   457.09  8.873  9.446 -0.573
t65g20p00 10683.08 1.0 -0.3  8.260  (  257.04)   380.19  8.246  9.154 -0.908
t65g20p00 10683.08 1.0  0.0  8.560  (  288.40)   426.58  8.537  9.351 -0.814
t65g20p00 10683.08 1.0 +0.3  8.860  (  331.13)   489.78  8.885  9.557 -0.672
t65g10p00 10683.08 1.0 -0.3  8.260  (  269.15)   407.38  8.229  9.326 -1.097
t65g10p00 10683.08 1.0  0.0  8.560  (  295.12)   457.09  8.576  9.538 -0.962
t65g10p00 10683.08 1.0 +0.3  8.860  (  331.13)   501.19  8.857  9.681 -0.824
t60g50p00 10683.08 1.0 -0.3  8.260  (  173.78)   204.17  8.252  8.436 -0.184
t60g50p00 10683.08 1.0  0.0  8.560  (  229.09)   275.42  8.568  8.767 -0.199
t60g50p00 10683.08 1.0 +0.3  8.860  (  302.00)   363.08  8.864  9.060 -0.196
t60g40p00 10683.08 1.0 -0.3  8.260  (  190.55)   251.19  8.258  8.672 -0.414
t60g40p00 10683.08 1.0  0.0  8.560  (  234.42)   316.23  8.571  8.978 -0.407
t60g40p00 10683.08 1.0 +0.3  8.860  (  288.40)   389.05  8.859  9.230 -0.371
t60g30p00 10683.08 1.0 -0.3  8.260  (  208.93)   302.00  8.245  8.949 -0.704
t60g30p00 10683.08 1.0  0.0  8.560  (  239.88)   354.81  8.540  9.196 -0.656
t60g30p00 10683.08 1.0 +0.3  8.860  (  288.40)   416.87  8.844  9.418 -0.574
t60g20p00 10683.08 1.0 -0.3  8.260  (  229.09)   354.81  8.248  9.215 -0.967
t60g20p00 10683.08 1.0  0.0  8.560  (  257.04)   407.38  8.585  9.451 -0.866
t60g20p00 10683.08 1.0 +0.3  8.860  (  295.12)   457.09  8.874  9.622 -0.748
t60g10p00 10683.08 1.0 -0.3  8.260  (  257.04)   407.38  8.277  9.356 -1.079
t60g10p00 10683.08 1.0  0.0  8.560  (  288.40)   446.68  8.551  9.516 -0.965
t60g10p00 10683.08 1.0 +0.3  8.860  (  323.59)   501.19  8.888  9.689 -0.801
t55g50p00 10683.08 1.0 -0.3  8.260  (  112.20)   125.89  8.256  8.370 -0.114
t55g50p00 10683.08 1.0  0.0  8.560  (  151.36)   173.78  8.563  8.697 -0.134
t55g50p00 10683.08 1.0 +0.3  8.860  (  204.17)   234.42  8.857  9.002 -0.145
t55g40p00 10683.08 1.0 -0.3  8.260  (  138.04)   177.83  8.272  8.591 -0.319
t55g40p00 10683.08 1.0  0.0  8.560  (  173.78)   229.09  8.570  8.917 -0.347
t55g40p00 10683.08 1.0 +0.3  8.860  (  218.78)   288.40  8.855  9.196 -0.341
t55g30p00 10683.08 1.0 -0.3  8.260  (  165.96)   239.88  8.262  8.885 -0.623
t55g30p00 10683.08 1.0  0.0  8.560  (  194.98)   288.40  8.548  9.169 -0.621
t55g30p00 10683.08 1.0 +0.3  8.860  (  234.42)   346.74  8.854  9.426 -0.572
t55g20p00 10683.08 1.0 -0.3  8.260  (  194.98)   309.03  8.274  9.211 -0.937
t55g20p00 10683.08 1.0  0.0  8.560  (  223.87)   354.81  8.570  9.446 -0.876
t55g20p00 10683.08 1.0 +0.3  8.860  (  257.04)   407.38  8.884  9.651 -0.767
t55g10p00 10683.08 1.0 -0.3  8.260  (  223.87)   371.54  8.267  9.437 -1.170
t55g10p00 10683.08 1.0  0.0  8.560  (  251.19)   416.87  8.591  9.635 -1.044
t55g10p00 10683.08 1.0 +0.3  8.860  (  281.84)   457.09  8.858  9.774 -0.916
t50g50p00 10683.08 1.0 -0.3  8.260  (   52.48)    54.95  8.252  8.302 -0.050
t50g50p00 10683.08 1.0  0.0  8.560  (   72.44)    77.62  8.565  8.627 -0.062
t50g50p00 10683.08 1.0 +0.3  8.860  (   97.72)   107.15  8.866  8.941 -0.075
t50g40p00 10683.08 1.0 -0.3  8.260  (   74.13)    85.11  8.256  8.421 -0.165
t50g40p00 10683.08 1.0  0.0  8.560  (   95.50)   114.82  8.567  8.766 -0.199
t50g40p00 10683.08 1.0 +0.3  8.860  (  123.03)   151.36  8.867  9.091 -0.224
t50g30p00 10683.08 1.0 -0.3  8.260  (  102.33)   138.04  8.271  8.691 -0.420
t50g30p00 10683.08 1.0  0.0  8.560  (  125.89)   173.78  8.558  9.027 -0.469
t50g30p00 10683.08 1.0 +0.3  8.860  (  154.88)   218.78  8.870  9.357 -0.487
t50g20p00 10683.08 1.0 -0.3  8.260  (  138.04)   208.93  8.260  9.038 -0.778
t50g20p00 10683.08 1.0  0.0  8.560  (  162.18)   251.19  8.560  9.366 -0.806
t50g20p00 10683.08 1.0 +0.3  8.860  (  190.55)   295.12  8.853  9.629 -0.776
t50g10p00 10683.08 1.0 -0.3  8.260  (  173.78)   288.40  8.256  9.367 -1.111
t50g10p00 10683.08 1.0  0.0  8.560  (  199.53)   331.13  8.565  9.627 -1.062
t50g10p00 10683.08 1.0 +0.3  8.860  (  229.09)   371.54  8.848  9.818 -0.970
t45g50p00 10683.08 1.0 -0.3  8.260  (   13.80)    14.13  8.260  8.282 -0.022
t45g50p00 10683.08 1.0  0.0  8.560  (   19.50)    20.42  8.566  8.596 -0.030
t45g50p00 10683.08 1.0 +0.3  8.860  (   26.92)    27.54  8.849  8.891 -0.042
t45g40p00 10683.08 1.0 -0.3  8.260  (   28.84)    30.90  8.263  8.326 -0.063
t45g40p00 10683.08 1.0  0.0  8.560  (   38.02)    41.69  8.572  8.660 -0.088
t45g40p00 10683.08 1.0 +0.3  8.860  (   46.77)    51.29  8.865  8.962 -0.097
t45g30p00 10683.08 1.0 -0.3  8.260  (   42.66)    48.98  8.260  8.429 -0.169
t45g30p00 10683.08 1.0  0.0  8.560  (   53.70)    63.10  8.551  8.753 -0.202
t45g30p00 10683.08 1.0 +0.3  8.860  (   69.18)    81.28  8.852  9.084 -0.232
t45g20p00 10683.08 1.0 -0.3  8.260  (   66.07)    85.11  8.251  8.634 -0.383
t45g20p00 10683.08 1.0  0.0  8.560  (   81.28)   107.15  8.555  8.998 -0.443
t45g20p00 10683.08 1.0 +0.3  8.860  (   97.72)   131.83  8.849  9.328 -0.479
t45g10p00 10683.08 1.0 -0.3  8.260  (  100.00)   147.91  8.274  8.989 -0.715
t45g10p00 10683.08 1.0  0.0  8.560  (  117.49)   177.83  8.570  9.343 -0.773
t45g10p00 10683.08 1.0 +0.3  8.860  (  138.04)   208.93  8.853  9.642 -0.789
t70g50m10 10683.08 1.0 -0.3  7.260  (  104.71)   141.25  7.264  7.601 -0.337
t70g50m10 10683.08 1.0  0.0  7.560  (  138.04)   190.55  7.572  7.999 -0.427
t70g50m10 10683.08 1.0 +0.3  7.860  (  173.78)   245.47  7.872  8.337 -0.465
t70g40m10 10683.08 1.0 -0.3  7.260  (  125.89)   190.55  7.260  7.968 -0.708
t70g40m10 10683.08 1.0  0.0  7.560  (  151.36)   239.88  7.567  8.377 -0.810
t70g40m10 10683.08 1.0 +0.3  7.860  (  177.83)   288.40  7.857  8.677 -0.820
t70g30m10 10683.08 1.0 -0.3  7.260  (  147.91)   245.47  7.262  8.346 -1.084
t70g30m10 10683.08 1.0  0.0  7.560  (  169.82)   295.12  7.578  8.709 -1.131
t70g30m10 10683.08 1.0 +0.3  7.860  (  194.98)   338.84  7.857  8.947 -1.090
t70g20m10 10683.08 1.0 -0.3  7.260  (  165.96)   288.40  7.273  8.672 -1.399
t70g20m10 10683.08 1.0  0.0  7.560  (  186.21)   331.13  7.558  8.986 -1.428
t70g20m10 10683.08 1.0 +0.3  7.860  (  208.93)   371.54  7.841  9.212 -1.371
t70g10m10 10683.08 1.0 -0.3  7.260  (  173.78)   309.03  7.240  8.847 -1.607
t70g10m10 10683.08 1.0  0.0  7.560  (  199.53)   354.81  7.558  9.202 -1.644
t70g10m10 10683.08 1.0 +0.3  7.860  (  218.78)   398.11  7.879  9.447 -1.568
t65g50m10 10683.08 1.0 -0.3  7.260  (   89.13)   117.49  7.264  7.524 -0.260
t65g50m10 10683.08 1.0  0.0  7.560  (  123.03)   162.18  7.551  7.884 -0.333
t65g50m10 10683.08 1.0 +0.3  7.860  (  158.49)   218.78  7.863  8.246 -0.383
t65g40m10 10683.08 1.0 -0.3  7.260  (  109.65)   169.82  7.268  7.893 -0.625
t65g40m10 10683.08 1.0  0.0  7.560  (  138.04)   218.78  7.574  8.307 -0.733
t65g40m10 10683.08 1.0 +0.3  7.860  (  165.96)   269.15  7.873  8.624 -0.751
t65g30m10 10683.08 1.0 -0.3  7.260  (  131.83)   223.87  7.252  8.303 -1.051
t65g30m10 10683.08 1.0  0.0  7.560  (  158.49)   269.15  7.540  8.672 -1.132
t65g30m10 10683.08 1.0 +0.3  7.860  (  181.97)   316.23  7.847  8.959 -1.112
t65g20m10 10683.08 1.0 -0.3  7.260  (  158.49)   281.84  7.281  8.654 -1.373
t65g20m10 10683.08 1.0  0.0  7.560  (  181.97)   323.59  7.562  8.945 -1.383
t65g20m10 10683.08 1.0 +0.3  7.860  (  204.17)   363.08  7.841  9.159 -1.318
t65g10m10 10683.08 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10683.08 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10683.08 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10683.08 1.0 -0.3  7.260  (   69.18)    85.11  7.259  7.431 -0.172
t60g50m10 10683.08 1.0  0.0  7.560  (  100.00)   125.89  7.557  7.777 -0.220
t60g50m10 10683.08 1.0 +0.3  7.860  (  138.04)   177.83  7.862  8.128 -0.266
t60g40m10 10683.08 1.0 -0.3  7.260  (   91.20)   131.83  7.252  7.694 -0.442
t60g40m10 10683.08 1.0  0.0  7.560  (  117.49)   177.83  7.556  8.113 -0.557
t60g40m10 10683.08 1.0 +0.3  7.860  (  147.91)   229.09  7.864  8.476 -0.612
t60g30m10 10683.08 1.0 -0.3  7.260  (  114.82)   194.98  7.273  8.183 -0.910
t60g30m10 10683.08 1.0  0.0  7.560  (  138.04)   239.88  7.562  8.572 -1.010
t60g30m10 10683.08 1.0 +0.3  7.860  (  165.96)   288.40  7.875  8.883 -1.008
t60g20m10 10683.08 1.0 -0.3  7.260  (  138.04)   251.19  7.253  8.579 -1.326
t60g20m10 10683.08 1.0  0.0  7.560  (  162.18)   295.12  7.551  8.928 -1.377
t60g20m10 10683.08 1.0 +0.3  7.860  (  186.21)   338.84  7.859  9.190 -1.331
t60g10m10 10683.08 1.0 -0.3  7.260  (  165.96)   302.00  7.258  8.823 -1.565
t60g10m10 10683.08 1.0  0.0  7.560  (  186.21)   346.74  7.585  9.129 -1.544
t60g10m10 10683.08 1.0 +0.3  7.860  (  208.93)   380.19  7.838  9.305 -1.467
t55g50m10 10683.08 1.0 -0.3  7.260  (   42.66)    48.98  7.256  7.355 -0.099
t55g50m10 10683.08 1.0  0.0  7.560  (   64.57)    75.86  7.552  7.675 -0.123
t55g50m10 10683.08 1.0 +0.3  7.860  (   95.50)   114.82  7.861  8.009 -0.148
t55g40m10 10683.08 1.0 -0.3  7.260  (   63.10)    85.11  7.256  7.520 -0.264
t55g40m10 10683.08 1.0  0.0  7.560  (   89.13)   123.03  7.563  7.907 -0.344
t55g40m10 10683.08 1.0 +0.3  7.860  (  117.49)   165.96  7.857  8.264 -0.407
t55g30m10 10683.08 1.0 -0.3  7.260  (   89.13)   141.25  7.265  7.880 -0.615
t55g30m10 10683.08 1.0  0.0  7.560  (  114.82)   186.21  7.574  8.333 -0.759
t55g30m10 10683.08 1.0 +0.3  7.860  (  138.04)   229.09  7.857  8.675 -0.818
t55g20m10 10683.08 1.0 -0.3  7.260  (  117.49)   208.93  7.272  8.391 -1.119
t55g20m10 10683.08 1.0  0.0  7.560  (  138.04)   251.19  7.558  8.777 -1.219
t55g20m10 10683.08 1.0 +0.3  7.860  (  162.18)   295.12  7.866  9.081 -1.215
t55g10m10 10683.08 1.0 -0.3  7.260  (  141.25)   269.15  7.265  8.783 -1.518
t55g10m10 10683.08 1.0  0.0  7.560  (  165.96)   309.03  7.553  9.099 -1.546
t55g10m10 10683.08 1.0 +0.3  7.860  (  186.21)   346.74  7.840  9.330 -1.490
t50g50m10 10683.08 1.0 -0.3  7.260  (   18.20)    19.95  7.263  7.313 -0.050
t50g50m10 10683.08 1.0  0.0  7.560  (   29.51)    32.36  7.555  7.616 -0.061
t50g50m10 10683.08 1.0 +0.3  7.860  (   45.71)    51.29  7.864  7.934 -0.070
t50g40m10 10683.08 1.0 -0.3  7.260  (   35.48)    38.90  7.251  7.383 -0.132
t50g40m10 10683.08 1.0  0.0  7.560  (   47.86)    57.54  7.552  7.718 -0.166
t50g40m10 10683.08 1.0 +0.3  7.860  (   67.61)    83.18  7.856  8.058 -0.202
t50g30m10 10683.08 1.0 -0.3  7.260  (   52.48)    72.44  7.256  7.576 -0.320
t50g30m10 10683.08 1.0  0.0  7.560  (   70.79)   102.33  7.562  7.974 -0.412
t50g30m10 10683.08 1.0 +0.3  7.860  (   93.33)   138.04  7.872  8.365 -0.493
t50g20m10 10683.08 1.0 -0.3  7.260  (   79.43)   128.82  7.254  7.921 -0.667
t50g20m10 10683.08 1.0  0.0  7.560  (  102.33)   169.82  7.570  8.406 -0.836
t50g20m10 10683.08 1.0 +0.3  7.860  (  123.03)   208.93  7.860  8.787 -0.927
t50g10m10 10683.08 1.0 -0.3  7.260  (  112.20)   204.17  7.271  8.471 -1.200
t50g10m10 10683.08 1.0  0.0  7.560  (  134.90)   245.47  7.571  8.893 -1.322
t50g10m10 10683.08 1.0 +0.3  7.860  (  154.88)   281.84  7.843  9.180 -1.337
t45g50m10 10683.08 1.0 -0.3  7.260  (    2.82)     3.02  7.265  7.291 -0.026
t45g50m10 10683.08 1.0  0.0  7.560  (    5.13)     5.37  7.557  7.585 -0.028
t45g50m10 10683.08 1.0 +0.3  7.860  (    8.71)     9.33  7.865  7.899 -0.034
t45g40m10 10683.08 1.0 -0.3  7.260  (   10.72)    11.75  7.254  7.316 -0.062
t45g40m10 10683.08 1.0  0.0  7.560  (   16.98)    19.05  7.561  7.637 -0.076
t45g40m10 10683.08 1.0 +0.3  7.860  (   25.70)    28.84  7.862  7.957 -0.095
t45g30m10 10683.08 1.0 -0.3  7.260  (   22.39)    26.92  7.267  7.397 -0.130
t45g30m10 10683.08 1.0  0.0  7.560  (   33.11)    35.48  7.554  7.626 -0.072
t45g30m10 10683.08 1.0 +0.3  7.860  (   39.81)    48.98  7.871  8.080 -0.209
t45g20m10 10683.08 1.0 -0.3  7.260  (   36.31)    47.86  7.266  7.556 -0.290
t45g20m10 10683.08 1.0  0.0  7.560  (   47.86)    64.57  7.551  7.912 -0.361
t45g20m10 10683.08 1.0 +0.3  7.860  (   61.66)    87.10  7.874  8.313 -0.439
t45g10m10 10683.08 1.0 -0.3  7.260  (   60.26)    91.20  7.268  7.825 -0.557
t45g10m10 10683.08 1.0  0.0  7.560  (   75.86)   117.49  7.556  8.237 -0.681
t45g10m10 10683.08 1.0 +0.3  7.860  (   93.33)   147.91  7.862  8.653 -0.791
t70g50m20 10683.08 1.0 -0.3  6.260  (   30.20)    41.69  6.255  6.518 -0.263
t70g50m20 10683.08 1.0  0.0  6.560  (   44.67)    67.61  6.555  6.873 -0.318
t70g50m20 10683.08 1.0 +0.3  6.860  (   66.07)   104.71  6.867  7.273 -0.406
t70g40m20 10683.08 1.0 -0.3  6.260  (   43.65)    83.18  6.253  6.786 -0.533
t70g40m20 10683.08 1.0  0.0  6.560  (   64.57)   123.03  6.551  7.266 -0.715
t70g40m20 10683.08 1.0 +0.3  6.860  (   89.13)   169.82  6.867  7.821 -0.954
t70g30m20 10683.08 1.0 -0.3  6.260  (   66.07)   151.36  6.258  7.378 -1.120
t70g30m20 10683.08 1.0  0.0  6.560  (   89.13)   199.53  6.562  8.007 -1.445
t70g30m20 10683.08 1.0 +0.3  6.860  (  112.20)   245.47  6.861  8.468 -1.607
t70g20m20 10683.08 1.0 -0.3  6.260  (   83.18)   204.17  6.269  7.901 -1.632
t70g20m20 10683.08 1.0  0.0  6.560  (  107.15)   251.19  6.566  8.468 -1.902
t70g20m20 10683.08 1.0 +0.3  6.860  (  131.83)   295.12  6.860  8.860 -2.000
t70g10m20 10683.08 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10683.08 1.0 -0.3  6.260  (   20.89)    30.90  6.265  6.470 -0.205
t65g50m20 10683.08 1.0  0.0  6.560  (   36.31)    47.86  6.554  6.793 -0.239
t65g50m20 10683.08 1.0 +0.3  6.860  (   52.48)    77.62  6.862  7.153 -0.291
t65g40m20 10683.08 1.0 -0.3  6.260  (   34.67)    64.57  6.266  6.732 -0.466
t65g40m20 10683.08 1.0  0.0  6.560  (   52.48)   100.00  6.566  7.161 -0.595
t65g40m20 10683.08 1.0 +0.3  6.860  (   74.13)   141.25  6.862  7.636 -0.774
t65g30m20 10683.08 1.0 -0.3  6.260  (   52.48)   123.03  6.263  7.168 -0.905
t65g30m20 10683.08 1.0  0.0  6.560  (   75.86)   169.82  6.569  7.790 -1.221
t65g30m20 10683.08 1.0 +0.3  6.860  (  100.00)   213.80  6.857  8.301 -1.444
t65g20m20 10683.08 1.0 -0.3  6.260  (   77.62)   190.55  6.253  7.798 -1.545
t65g20m20 10683.08 1.0  0.0  6.560  (  102.33)   239.88  6.569  8.393 -1.824
t65g20m20 10683.08 1.0 +0.3  6.860  (  123.03)   281.84  6.853  8.767 -1.914
t65g10m20 10683.08 1.0 -0.3  6.260  (   97.72)   223.87  6.247  8.012 -1.765
t65g10m20 10683.08 1.0  0.0  6.560  (  120.23)   269.15  6.543  8.546 -2.003
t65g10m20 10683.08 1.0 +0.3  6.860  (  141.25)   316.23  6.876  8.963 -2.087
t60g50m20 10683.08 1.0 -0.3  6.260  (   12.88)    17.38  6.257  6.406 -0.149
t60g50m20 10683.08 1.0  0.0  6.560  (   23.44)    32.36  6.565  6.730 -0.165
t60g50m20 10683.08 1.0 +0.3  6.860  (   38.90)    51.29  6.864  7.055 -0.191
t60g40m20 10683.08 1.0 -0.3  6.260  (   25.12)    39.81  6.255  6.590 -0.335
t60g40m20 10683.08 1.0  0.0  6.560  (   38.02)    64.57  6.555  6.955 -0.400
t60g40m20 10683.08 1.0 +0.3  6.860  (   57.54)   100.00  6.866  7.364 -0.498
t60g30m20 10683.08 1.0 -0.3  6.260  (   39.81)    89.13  6.268  6.961 -0.693
t60g30m20 10683.08 1.0  0.0  6.560  (   58.88)   128.82  6.560  7.461 -0.901
t60g30m20 10683.08 1.0 +0.3  6.860  (   81.28)   173.78  6.868  8.013 -1.145
t60g20m20 10683.08 1.0 -0.3  6.260  (   60.26)   147.91  6.264  7.421 -1.157
t60g20m20 10683.08 1.0  0.0  6.560  (   83.18)   194.98  6.572  8.062 -1.490
t60g20m20 10683.08 1.0 +0.3  6.860  (  107.15)   239.88  6.878  8.567 -1.689
t60g10m20 10683.08 1.0 -0.3  6.260  (   87.10)   194.98  6.247  7.759 -1.512
t60g10m20 10683.08 1.0  0.0  6.560  (  109.65)   239.88  6.546  8.334 -1.788
t60g10m20 10683.08 1.0 +0.3  6.860  (  131.83)   281.84  6.842  8.759 -1.917
t55g50m20 10683.08 1.0 -0.3  6.260  (    6.76)     8.51  6.259  6.362 -0.103
t55g50m20 10683.08 1.0  0.0  6.560  (   12.88)    16.22  6.560  6.668 -0.108
t55g50m20 10683.08 1.0 +0.3  6.860  (   23.44)    29.51  6.857  6.976 -0.119
t55g40m20 10683.08 1.0 -0.3  6.260  (   14.45)    21.88  6.258  6.478 -0.220
t55g40m20 10683.08 1.0  0.0  6.560  (   25.70)    36.31  6.554  6.807 -0.253
t55g40m20 10683.08 1.0 +0.3  6.860  (   38.90)    58.88  6.860  7.159 -0.299
t55g30m20 10683.08 1.0 -0.3  6.260  (   27.54)    50.12  6.266  6.722 -0.456
t55g30m20 10683.08 1.0  0.0  6.560  (   40.74)    79.43  6.567  7.119 -0.552
t55g30m20 10683.08 1.0 +0.3  6.860  (   58.88)   114.82  6.858  7.543 -0.685
t55g20m20 10683.08 1.0 -0.3  6.260  (   42.66)   102.33  6.267  7.086 -0.819
t55g20m20 10683.08 1.0  0.0  6.560  (   61.66)   141.25  6.550  7.601 -1.051
t55g20m20 10683.08 1.0 +0.3  6.860  (   85.11)   186.21  6.866  8.185 -1.319
t55g10m20 10683.08 1.0 -0.3  6.260  (   66.07)   151.36  6.259  7.416 -1.157
t55g10m20 10683.08 1.0  0.0  6.560  (   87.10)   194.98  6.557  8.030 -1.473
t55g10m20 10683.08 1.0 +0.3  6.860  (  112.20)   239.88  6.876  8.578 -1.702
t50g50m20 10683.08 1.0 -0.3  6.260  (    2.51)     2.88  6.256  6.320 -0.064
t50g50m20 10683.08 1.0  0.0  6.560  (    4.90)     5.62  6.556  6.621 -0.065
t50g50m20 10683.08 1.0 +0.3  6.860  (    9.33)    10.72  6.855  6.924 -0.069
t50g40m20 10683.08 1.0 -0.3  6.260  (    6.61)     8.71  6.256  6.393 -0.137
t50g40m20 10683.08 1.0  0.0  6.560  (   12.30)    16.22  6.555  6.704 -0.149
t50g40m20 10683.08 1.0 +0.3  6.860  (   21.88)    29.51  6.864  7.032 -0.168
t50g30m20 10683.08 1.0 -0.3  6.260  (   14.13)    23.44  6.258  6.538 -0.280
t50g30m20 10683.08 1.0  0.0  6.560  (   24.55)    38.02  6.556  6.887 -0.331
t50g30m20 10683.08 1.0 +0.3  6.860  (   36.31)    60.26  6.856  7.247 -0.391
t50g20m20 10683.08 1.0 -0.3  6.260  (   27.54)    52.48  6.260  6.786 -0.526
t50g20m20 10683.08 1.0  0.0  6.560  (   39.81)    81.28  6.557  7.191 -0.634
t50g20m20 10683.08 1.0 +0.3  6.860  (   57.54)   117.49  6.863  7.650 -0.787
t50g10m20 10683.08 1.0 -0.3  6.260  (   44.67)   100.00  6.269  7.065 -0.796
t50g10m20 10683.08 1.0  0.0  6.560  (   63.10)   138.04  6.562  7.581 -1.019
t50g10m20 10683.08 1.0 +0.3  6.860  (   85.11)   177.83  6.859  8.128 -1.269
t45g50m20 10683.08 1.0 -0.3  6.260  (    0.39)     0.43  6.263  6.303 -0.040
t45g50m20 10683.08 1.0  0.0  6.560  (    0.76)     0.85  6.565  6.606 -0.041
t45g50m20 10683.08 1.0 +0.3  6.860  (    1.51)     1.66  6.860  6.902 -0.042
t45g40m20 10683.08 1.0 -0.3  6.260  (    1.82)     2.14  6.259  6.336 -0.077
t45g40m20 10683.08 1.0  0.0  6.560  (    3.47)     4.17  6.564  6.645 -0.081
t45g40m20 10683.08 1.0 +0.3  6.860  (    6.46)     7.76  6.860  6.947 -0.087
t45g30m20 10683.08 1.0 -0.3  6.260  (    4.68)     6.31  6.263  6.409 -0.146
t45g30m20 10683.08 1.0  0.0  6.560  (    8.51)    11.48  6.559  6.719 -0.160
t45g30m20 10683.08 1.0 +0.3  6.860  (   14.79)    19.95  6.855  7.038 -0.183
t45g20m20 10683.08 1.0 -0.3  6.260  (   10.96)    16.98  6.257  6.508 -0.251
t45g20m20 10683.08 1.0  0.0  6.560  (   18.62)    29.51  6.560  6.851 -0.291
t45g20m20 10683.08 1.0 +0.3  6.860  (   30.20)    43.65  6.863  7.230 -0.367
t45g10m20 10683.08 1.0 -0.3  6.260  (   23.99)    39.81  6.261  6.677 -0.416
t45g10m20 10683.08 1.0  0.0  6.560  (   34.67)    61.66  6.564  7.069 -0.505
t45g10m20 10683.08 1.0 +0.3  6.860  (   48.98)    89.13  6.865  7.478 -0.613
t70g50m30 10683.08 1.0 -0.3  5.260  (    3.63)     9.33  5.257  5.692 -0.435
t70g50m30 10683.08 1.0  0.0  5.560  (    7.08)    18.20  5.564  6.012 -0.448
t70g50m30 10683.08 1.0 +0.3  5.860  (   13.18)    33.88  5.865  6.337 -0.472
t70g40m30 10683.08 1.0 -0.3  5.260  (    7.08)    26.30  5.259  5.893 -0.634
t70g40m30 10683.08 1.0  0.0  5.560  (   13.49)    42.66  5.556  6.249 -0.693
t70g40m30 10683.08 1.0 +0.3  5.860  (   24.55)    70.79  5.860  6.642 -0.782
t70g30m30 10683.08 1.0 -0.3  5.260  (   12.59)    48.98  5.263  6.078 -0.815
t70g30m30 10683.08 1.0  0.0  5.560  (   22.91)    79.43  5.555  6.477 -0.922
t70g30m30 10683.08 1.0 +0.3  5.860  (   36.31)   120.23  5.859  6.998 -1.139
t70g20m30 10683.08 1.0 -0.3  5.260  (   20.89)    91.20  5.258  6.353 -1.095
t70g20m30 10683.08 1.0  0.0  5.560  (   33.88)   134.90  5.557  6.943 -1.386
t70g20m30 10683.08 1.0 +0.3  5.860  (   52.48)   181.97  5.865  7.662 -1.797
t70g10m30 10683.08 1.0 -0.3  5.260  (   25.12)    97.72  5.268  6.314 -1.046
t70g10m30 10683.08 1.0  0.0  5.560  (   38.90)   141.25  5.560  6.890 -1.330
t70g10m30 10683.08 1.0 +0.3  5.860  (   60.26)   186.21  5.856  7.563 -1.707
t65g50m30 10683.08 1.0 -0.3  5.260  (    2.40)     5.62  5.256  5.647 -0.391
t65g50m30 10683.08 1.0  0.0  5.560  (    4.68)    10.96  5.558  5.959 -0.401
t65g50m30 10683.08 1.0 +0.3  5.860  (    8.91)    20.89  5.858  6.273 -0.415
t65g40m30 10683.08 1.0 -0.3  5.260  (    5.01)    19.95  5.255  5.920 -0.665
t65g40m30 10683.08 1.0  0.0  5.560  (    9.55)    34.67  5.558  6.271 -0.713
t65g40m30 10683.08 1.0 +0.3  5.860  (   17.78)    57.54  5.857  6.648 -0.791
t65g30m30 10683.08 1.0 -0.3  5.260  (    9.77)    45.71  5.254  6.161 -0.907
t65g30m30 10683.08 1.0  0.0  5.560  (   18.20)    75.86  5.557  6.578 -1.021
t65g30m30 10683.08 1.0 +0.3  5.860  (   32.36)   114.82  5.856  7.076 -1.220
t65g20m30 10683.08 1.0 -0.3  5.260  (   17.78)    77.62  5.266  6.309 -1.043
t65g20m30 10683.08 1.0  0.0  5.560  (   31.62)   117.49  5.559  6.824 -1.265
t65g20m30 10683.08 1.0 +0.3  5.860  (   44.67)   162.18  5.860  7.483 -1.623
t65g10m30 10683.08 1.0 -0.3  5.260  (   28.84)   117.49  5.257  6.542 -1.285
t65g10m30 10683.08 1.0  0.0  5.560  (   43.65)   165.96  5.570  7.255 -1.685
t65g10m30 10683.08 1.0 +0.3  5.860  (   64.57)   208.93  5.855  7.910 -2.055
t60g50m30 10683.08 1.0 -0.3  5.260  (    1.38)     2.75  5.262  5.568 -0.306
t60g50m30 10683.08 1.0  0.0  5.560  (    2.69)     5.50  5.565  5.876 -0.311
t60g50m30 10683.08 1.0 +0.3  5.860  (    5.25)    10.47  5.856  6.172 -0.316
t60g40m30 10683.08 1.0 -0.3  5.260  (    3.02)    10.96  5.256  5.853 -0.597
t60g40m30 10683.08 1.0  0.0  5.560  (    5.89)    20.89  5.555  6.176 -0.621
t60g40m30 10683.08 1.0 +0.3  5.860  (   11.22)    36.31  5.863  6.535 -0.672
t60g30m30 10683.08 1.0 -0.3  5.260  (    6.46)    35.48  5.292  6.192 -0.900
t60g30m30 10683.08 1.0  0.0  5.560  (   12.02)    56.23  5.560  6.540 -0.980
t60g30m30 10683.08 1.0 +0.3  5.860  (   21.88)    89.13  5.858  6.970 -1.112
t60g20m30 10683.08 1.0 -0.3  5.260  (   12.88)    63.10  5.265  6.305 -1.040
t60g20m30 10683.08 1.0  0.0  5.560  (   23.44)    97.72  5.554  6.754 -1.200
t60g20m30 10683.08 1.0 +0.3  5.860  (   35.48)   141.25  5.867  7.350 -1.483
t60g10m30 10683.08 1.0 -0.3  5.260  (   23.44)    83.18  5.254  6.253 -0.999
t60g10m30 10683.08 1.0  0.0  5.560  (   36.31)   125.89  5.568  6.816 -1.248
t60g10m30 10683.08 1.0 +0.3  5.860  (   53.70)   169.82  5.872  7.469 -1.597
t55g50m30 10683.08 1.0 -0.3  5.260  (    0.71)     1.10  5.256  5.456 -0.200
t55g50m30 10683.08 1.0  0.0  5.560  (    1.38)     2.19  5.558  5.760 -0.202
t55g50m30 10683.08 1.0 +0.3  5.860  (    2.75)     4.37  5.862  6.068 -0.206
t55g40m30 10683.08 1.0 -0.3  5.260  (    1.62)     4.27  5.261  5.690 -0.429
t55g40m30 10683.08 1.0  0.0  5.560  (    3.24)     8.32  5.561  6.000 -0.439
t55g40m30 10683.08 1.0 +0.3  5.860  (    6.17)    15.85  5.861  6.315 -0.454
t55g30m30 10683.08 1.0 -0.3  5.260  (    3.55)    15.14  5.257  5.949 -0.692
t55g30m30 10683.08 1.0  0.0  5.560  (    6.92)    28.18  5.556  6.283 -0.727
t55g30m30 10683.08 1.0 +0.3  5.860  (   12.59)    46.77  5.865  6.679 -0.814
t55g20m30 10683.08 1.0 -0.3  5.260  (    7.59)    33.88  5.260  6.039 -0.779
t55g20m30 10683.08 1.0  0.0  5.560  (   14.13)    56.23  5.559  6.485 -0.926
t55g20m30 10683.08 1.0 +0.3  5.860  (   25.12)    89.13  5.867  6.926 -1.059
t55g10m30 10683.08 1.0 -0.3  5.260  (   15.49)    50.12  5.261  6.040 -0.779
t55g10m30 10683.08 1.0  0.0  5.560  (   27.54)    79.43  5.556  6.455 -0.899
t55g10m30 10683.08 1.0 +0.3  5.860  (   39.81)   117.49  5.867  6.957 -1.090
t50g50m30 10683.08 1.0 -0.3  5.260  (    0.28)     0.37  5.261  5.381 -0.120
t50g50m30 10683.08 1.0  0.0  5.560  (    0.56)     0.74  5.564  5.685 -0.121
t50g50m30 10683.08 1.0 +0.3  5.860  (    1.10)     1.45  5.859  5.980 -0.121
t50g40m30 10683.08 1.0 -0.3  5.260  (    0.72)     1.26  5.258  5.504 -0.246
t50g40m30 10683.08 1.0  0.0  5.560  (    1.45)     2.51  5.561  5.809 -0.248
t50g40m30 10683.08 1.0 +0.3  5.860  (    2.82)     4.90  5.857  6.109 -0.252
t50g30m30 10683.08 1.0 -0.3  5.260  (    1.62)     4.27  5.262  5.688 -0.426
t50g30m30 10683.08 1.0  0.0  5.560  (    3.24)     8.32  5.559  5.998 -0.439
t50g30m30 10683.08 1.0 +0.3  5.860  (    6.17)    15.85  5.861  6.321 -0.460
t50g20m30 10683.08 1.0 -0.3  5.260  (    3.80)    12.02  5.264  5.816 -0.552
t50g20m30 10683.08 1.0  0.0  5.560  (    7.24)    22.39  5.562  6.145 -0.583
t50g20m30 10683.08 1.0 +0.3  5.860  (   13.18)    37.15  5.856  6.509 -0.653
t50g10m30 10683.08 1.0 -0.3  5.260  (    8.32)    23.44  5.258  5.788 -0.530
t50g10m30 10683.08 1.0  0.0  5.560  (   15.49)    38.90  5.561  6.164 -0.603
t50g10m30 10683.08 1.0 +0.3  5.860  (   26.92)    63.10  5.868  6.561 -0.693
t45g50m30 10683.08 1.0 -0.3  5.260  (    0.07)     0.08  5.263  5.329 -0.066
t45g50m30 10683.08 1.0  0.0  5.560  (    0.13)     0.15  5.561  5.627 -0.066
t45g50m30 10683.08 1.0 +0.3  5.860  (    0.26)     0.31  5.861  5.927 -0.066
t45g40m30 10683.08 1.0 -0.3  5.260  (    0.22)     0.30  5.258  5.400 -0.142
t45g40m30 10683.08 1.0  0.0  5.560  (    0.44)     0.60  5.559  5.702 -0.143
t45g40m30 10683.08 1.0 +0.3  5.860  (    0.87)     1.20  5.861  6.004 -0.143
t45g30m30 10683.08 1.0 -0.3  5.260  (    0.58)     1.00  5.258  5.504 -0.246
t45g30m30 10683.08 1.0  0.0  5.560  (    1.15)     2.00  5.562  5.811 -0.249
t45g30m30 10683.08 1.0 +0.3  5.860  (    2.24)     3.89  5.860  6.115 -0.255
t45g20m30 10683.08 1.0 -0.3  5.260  (    1.41)     3.09  5.263  5.611 -0.348
t45g20m30 10683.08 1.0  0.0  5.560  (    2.75)     6.03  5.565  5.924 -0.359
t45g20m30 10683.08 1.0 +0.3  5.860  (    5.25)    11.48  5.865  6.244 -0.379
t45g10m30 10683.08 1.0 -0.3  5.260  (    3.72)     7.94  5.262  5.626 -0.364
t45g10m30 10683.08 1.0  0.0  5.560  (    6.92)    14.79  5.559  5.950 -0.391
t45g10m30 10683.08 1.0 +0.3  5.860  (   12.59)    26.92  5.863  6.291 -0.428
t70g50m40 10683.08 1.0 -0.3  4.260  (    0.37)     1.74  4.257  4.937 -0.680
t70g50m40 10683.08 1.0  0.0  4.560  (    0.72)     3.47  4.561  5.244 -0.683
t70g50m40 10683.08 1.0 +0.3  4.860  (    1.45)     6.76  4.858  5.547 -0.689
t70g40m40 10683.08 1.0 -0.3  4.260  (    0.76)     4.57  4.259  5.058 -0.799
t70g40m40 10683.08 1.0  0.0  4.560  (    1.51)     8.91  4.558  5.366 -0.808
t70g40m40 10683.08 1.0 +0.3  4.860  (    2.95)    17.38  4.862  5.682 -0.820
t70g30m40 10683.08 1.0 -0.3  4.260  (    1.38)     8.71  4.260  5.096 -0.836
t70g30m40 10683.08 1.0  0.0  4.560  (    2.69)    16.98  4.560  5.408 -0.848
t70g30m40 10683.08 1.0 +0.3  4.860  (    5.25)    31.62  4.858  5.727 -0.869
t70g20m40 10683.08 1.0 -0.3  4.260  (    2.40)    15.14  4.257  5.098 -0.841
t70g20m40 10683.08 1.0  0.0  4.560  (    4.68)    28.84  4.562  5.418 -0.856
t70g20m40 10683.08 1.0 +0.3  4.860  (    9.12)    45.71  4.857  5.761 -0.904
t70g10m40 10683.08 1.0 -0.3  4.260  (    2.82)     9.77  4.255  4.813 -0.558
t70g10m40 10683.08 1.0  0.0  4.560  (    5.62)    19.05  4.562  5.127 -0.565
t70g10m40 10683.08 1.0 +0.3  4.860  (   10.72)    35.48  4.906  5.496 -0.590
t65g50m40 10683.08 1.0 -0.3  4.260  (    0.24)     1.20  4.256  4.961 -0.705
t65g50m40 10683.08 1.0  0.0  4.560  (    0.48)     2.40  4.562  5.266 -0.704
t65g50m40 10683.08 1.0 +0.3  4.860  (    0.95)     4.68  4.861  5.568 -0.707
t65g40m40 10683.08 1.0 -0.3  4.260  (    0.51)     4.07  4.257  5.170 -0.913
t65g40m40 10683.08 1.0  0.0  4.560  (    1.02)     7.94  4.555  5.477 -0.922
t65g40m40 10683.08 1.0 +0.3  4.860  (    2.04)    15.49  4.858  5.797 -0.939
t65g30m40 10683.08 1.0 -0.3  4.260  (    1.07)     9.55  4.255  5.247 -0.992
t65g30m40 10683.08 1.0  0.0  4.560  (    2.09)    18.62  4.561  5.570 -1.009
t65g30m40 10683.08 1.0 +0.3  4.860  (    4.17)    34.67  4.898  5.961 -1.063
t65g20m40 10683.08 1.0 -0.3  4.260  (    2.00)    15.85  4.261  5.210 -0.949
t65g20m40 10683.08 1.0  0.0  4.560  (    3.89)    29.51  4.557  5.528 -0.971
t65g20m40 10683.08 1.0 +0.3  4.860  (    7.59)    47.86  4.863  5.904 -1.041
t65g10m40 10683.08 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10683.08 1.0 -0.3  4.260  (    0.14)     0.60  4.263  4.900 -0.637
t60g50m40 10683.08 1.0  0.0  4.560  (    0.28)     1.20  4.564  5.202 -0.638
t60g50m40 10683.08 1.0 +0.3  4.860  (    0.55)     2.34  4.857  5.496 -0.639
t60g40m40 10683.08 1.0 -0.3  4.260  (    0.31)     2.57  4.257  5.190 -0.933
t60g40m40 10683.08 1.0  0.0  4.560  (    0.62)     5.13  4.565  5.501 -0.936
t60g40m40 10683.08 1.0 +0.3  4.860  (    1.23)    10.00  4.865  5.813 -0.948
t60g30m40 10683.08 1.0 -0.3  4.260  (    0.68)     7.59  4.257  5.342 -1.085
t60g30m40 10683.08 1.0  0.0  4.560  (    1.35)    14.79  4.560  5.666 -1.106
t60g30m40 10683.08 1.0 +0.3  4.860  (    2.63)    27.54  4.856  5.993 -1.137
t60g20m40 10683.08 1.0 -0.3  4.260  (    1.48)    14.13  4.265  5.307 -1.042
t60g20m40 10683.08 1.0  0.0  4.560  (    2.88)    26.30  4.559  5.629 -1.070
t60g20m40 10683.08 1.0 +0.3  4.860  (    5.62)    43.65  4.865  6.015 -1.150
t60g10m40 10683.08 1.0 -0.3  4.260  (    2.88)    18.20  4.262  5.129 -0.867
t60g10m40 10683.08 1.0  0.0  4.560  (    5.62)    33.88  4.565  5.514 -0.949
t60g10m40 10683.08 1.0 +0.3  4.860  (   10.72)    52.48  4.857  5.839 -0.982
t55g50m40 10683.08 1.0 -0.3  4.260  (    0.07)     0.21  4.264  4.753 -0.489
t55g50m40 10683.08 1.0  0.0  4.560  (    0.14)     0.43  4.564  5.053 -0.489
t55g50m40 10683.08 1.0 +0.3  4.860  (    0.28)     0.85  4.865  5.354 -0.489
t55g40m40 10683.08 1.0 -0.3  4.260  (    0.16)     1.02  4.256  5.061 -0.805
t55g40m40 10683.08 1.0  0.0  4.560  (    0.32)     2.04  4.558  5.367 -0.809
t55g40m40 10683.08 1.0 +0.3  4.860  (    0.65)     4.07  4.864  5.677 -0.813
t55g30m40 10683.08 1.0 -0.3  4.260  (    0.37)     3.63  4.257  5.272 -1.015
t55g30m40 10683.08 1.0  0.0  4.560  (    0.72)     7.08  4.558  5.579 -1.021
t55g30m40 10683.08 1.0 +0.3  4.860  (    1.45)    13.49  4.855  5.896 -1.041
t55g20m40 10683.08 1.0 -0.3  4.260  (    0.81)     7.24  4.255  5.240 -0.985
t55g20m40 10683.08 1.0  0.0  4.560  (    1.62)    14.13  4.560  5.563 -1.003
t55g20m40 10683.08 1.0 +0.3  4.860  (    3.16)    26.30  4.856  5.896 -1.040
t55g10m40 10683.08 1.0 -0.3  4.260  (    1.82)     9.55  4.255  5.022 -0.767
t55g10m40 10683.08 1.0  0.0  4.560  (    3.55)    18.62  4.565  5.354 -0.789
t55g10m40 10683.08 1.0 +0.3  4.860  (    6.76)    33.88  4.890  5.742 -0.852
t50g50m40 10683.08 1.0 -0.3  4.260  (    0.03)     0.06  4.259  4.550 -0.291
t50g50m40 10683.08 1.0  0.0  4.560  (    0.06)     0.11  4.557  4.848 -0.291
t50g50m40 10683.08 1.0 +0.3  4.860  (    0.12)     0.23  4.856  5.148 -0.292
t50g40m40 10683.08 1.0 -0.3  4.260  (    0.07)     0.25  4.261  4.799 -0.538
t50g40m40 10683.08 1.0  0.0  4.560  (    0.14)     0.50  4.561  5.099 -0.538
t50g40m40 10683.08 1.0 +0.3  4.860  (    0.29)     1.00  4.862  5.400 -0.538
t50g30m40 10683.08 1.0 -0.3  4.260  (    0.16)     0.81  4.256  4.970 -0.714
t50g30m40 10683.08 1.0  0.0  4.560  (    0.32)     1.66  4.564  5.281 -0.717
t50g30m40 10683.08 1.0 +0.3  4.860  (    0.63)     3.31  4.860  5.582 -0.722
t50g20m40 10683.08 1.0 -0.3  4.260  (    0.40)     1.95  4.265  4.964 -0.699
t50g20m40 10683.08 1.0  0.0  4.560  (    0.78)     3.80  4.559  5.265 -0.706
t50g20m40 10683.08 1.0 +0.3  4.860  (    1.55)     7.41  4.862  5.579 -0.717
t50g10m40 10683.08 1.0 -0.3  4.260  (    0.91)     3.02  4.261  4.790 -0.529
t50g10m40 10683.08 1.0  0.0  4.560  (    1.82)     5.89  4.561  5.101 -0.540
t50g10m40 10683.08 1.0 +0.3  4.860  (    3.55)    11.48  4.865  5.416 -0.551
t45g50m40 10683.08 1.0 -0.3  4.260  (    0.01)     0.01  4.277  4.418 -0.141
t45g50m40 10683.08 1.0  0.0  4.560  (    0.02)     0.03  4.560  4.702 -0.142
t45g50m40 10683.08 1.0 +0.3  4.860  (    0.04)     0.05  4.859  5.002 -0.143
t45g40m40 10683.08 1.0 -0.3  4.260  (    0.03)     0.05  4.266  4.527 -0.261
t45g40m40 10683.08 1.0  0.0  4.560  (    0.05)     0.10  4.562  4.823 -0.261
t45g40m40 10683.08 1.0 +0.3  4.860  (    0.10)     0.19  4.866  5.126 -0.260
t45g30m40 10683.08 1.0 -0.3  4.260  (    0.06)     0.16  4.262  4.659 -0.397
t45g30m40 10683.08 1.0  0.0  4.560  (    0.13)     0.32  4.564  4.961 -0.397
t45g30m40 10683.08 1.0 +0.3  4.860  (    0.25)     0.63  4.865  5.263 -0.398
t45g20m40 10683.08 1.0 -0.3  4.260  (    0.15)     0.41  4.264  4.684 -0.420
t45g20m40 10683.08 1.0  0.0  4.560  (    0.31)     0.79  4.556  4.978 -0.422
t45g20m40 10683.08 1.0 +0.3  4.860  (    0.60)     1.58  4.859  5.284 -0.425
t45g10m40 10683.08 1.0 -0.3  4.260  (    0.40)     0.85  4.263  4.596 -0.333
t45g10m40 10683.08 1.0  0.0  4.560  (    0.78)     1.66  4.557  4.892 -0.335
t45g10m40 10683.08 1.0 +0.3  4.860  (    1.55)     3.24  4.855  5.196 -0.341
t70g50p00 10683.08 2.0 -0.3  8.260  (  257.04)   309.03  8.252  8.525 -0.273
t70g50p00 10683.08 2.0  0.0  8.560  (  316.23)   398.11  8.568  8.843 -0.275
t70g50p00 10683.08 2.0 +0.3  8.860  (  407.38)   501.19  8.854  9.107 -0.253
t70g40p00 10683.08 2.0 -0.3  8.260  (  257.04)   346.74  8.259  8.771 -0.512
t70g40p00 10683.08 2.0  0.0  8.560  (  302.00)   416.87  8.559  9.048 -0.489
t70g40p00 10683.08 2.0 +0.3  8.860  (  363.08)   501.19  8.863  9.296 -0.433
t70g30p00 10683.08 2.0 -0.3  8.260  (  275.42)   398.11  8.273  8.993 -0.720
t70g30p00 10683.08 2.0  0.0  8.560  (  316.23)   457.09  8.557  9.222 -0.665
t70g30p00 10683.08 2.0 +0.3  8.860  (  371.54)   524.81  8.847  9.424 -0.577
t70g20p00 10683.08 2.0 -0.3  8.260  (  288.40)   426.58  8.240  9.216 -0.976
t70g20p00 10683.08 2.0  0.0  8.560  (  323.59)   478.63  8.537  9.438 -0.901
t70g20p00 10683.08 2.0 +0.3  8.860  (  363.08)   537.03  8.845  9.633 -0.788
t70g10p00 10683.08 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10683.08 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10683.08 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10683.08 2.0 -0.3  8.260  (  229.09)   281.84  8.273  8.514 -0.241
t65g50p00 10683.08 2.0  0.0  8.560  (  295.12)   363.08  8.569  8.818 -0.249
t65g50p00 10683.08 2.0 +0.3  8.860  (  380.19)   467.74  8.865  9.101 -0.236
t65g40p00 10683.08 2.0 -0.3  8.260  (  239.88)   323.59  8.257  8.746 -0.489
t65g40p00 10683.08 2.0  0.0  8.560  (  288.40)   398.11  8.572  9.043 -0.471
t65g40p00 10683.08 2.0 +0.3  8.860  (  346.74)   478.63  8.859  9.281 -0.422
t65g30p00 10683.08 2.0 -0.3  8.260  (  257.04)   380.19  8.282  9.049 -0.767
t65g30p00 10683.08 2.0  0.0  8.560  (  295.12)   436.52  8.561  9.281 -0.720
t65g30p00 10683.08 2.0 +0.3  8.860  (  346.74)   501.19  8.850  9.484 -0.634
t65g20p00 10683.08 2.0 -0.3  8.260  (  281.84)   426.58  8.241  9.202 -0.961
t65g20p00 10683.08 2.0  0.0  8.560  (  323.59)   478.63  8.533  9.411 -0.878
t65g20p00 10683.08 2.0 +0.3  8.860  (  363.08)   537.03  8.833  9.591 -0.758
t65g10p00 10683.08 2.0 -0.3  8.260  (  302.00)   467.74  8.271  9.416 -1.145
t65g10p00 10683.08 2.0  0.0  8.560  (  331.13)   512.86  8.549  9.592 -1.043
t65g10p00 10683.08 2.0 +0.3  8.860  (  371.54)   562.34  8.838  9.747 -0.909
t60g50p00 10683.08 2.0 -0.3  8.260  (  186.21)   218.78  8.264  8.452 -0.188
t60g50p00 10683.08 2.0  0.0  8.560  (  239.88)   288.40  8.559  8.767 -0.208
t60g50p00 10683.08 2.0 +0.3  8.860  (  316.23)   380.19  8.861  9.071 -0.210
t60g40p00 10683.08 2.0 -0.3  8.260  (  204.17)   275.42  8.266  8.696 -0.430
t60g40p00 10683.08 2.0  0.0  8.560  (  251.19)   338.84  8.549  8.987 -0.438
t60g40p00 10683.08 2.0 +0.3  8.860  (  309.03)   416.87  8.844  9.250 -0.406
t60g30p00 10683.08 2.0 -0.3  8.260  (  229.09)   338.84  8.258  8.996 -0.738
t60g30p00 10683.08 2.0  0.0  8.560  (  269.15)   398.11  8.553  9.256 -0.703
t60g30p00 10683.08 2.0 +0.3  8.860  (  316.23)   467.74  8.864  9.487 -0.623
t60g20p00 10683.08 2.0 -0.3  8.260  (  257.04)   407.38  8.286  9.298 -1.012
t60g20p00 10683.08 2.0  0.0  8.560  (  288.40)   457.09  8.567  9.505 -0.938
t60g20p00 10683.08 2.0 +0.3  8.860  (  331.13)   512.86  8.863  9.684 -0.821
t60g10p00 10683.08 2.0 -0.3  8.260  (  288.40)   457.09  8.235  9.397 -1.162
t60g10p00 10683.08 2.0  0.0  8.560  (  323.59)   512.86  8.578  9.607 -1.029
t60g10p00 10683.08 2.0 +0.3  8.860  (  363.08)   562.34  8.860  9.750 -0.890
t55g50p00 10683.08 2.0 -0.3  8.260  (  117.49)   131.83  8.253  8.365 -0.112
t55g50p00 10683.08 2.0  0.0  8.560  (  158.49)   181.97  8.561  8.698 -0.137
t55g50p00 10683.08 2.0 +0.3  8.860  (  213.80)   245.47  8.858  9.010 -0.152
t55g40p00 10683.08 2.0 -0.3  8.260  (  147.91)   190.55  8.262  8.581 -0.319
t55g40p00 10683.08 2.0  0.0  8.560  (  186.21)   245.47  8.558  8.918 -0.360
t55g40p00 10683.08 2.0 +0.3  8.860  (  234.42)   316.23  8.874  9.238 -0.364
t55g30p00 10683.08 2.0 -0.3  8.260  (  181.97)   263.03  8.246  8.883 -0.637
t55g30p00 10683.08 2.0  0.0  8.560  (  218.78)   323.59  8.563  9.219 -0.656
t55g30p00 10683.08 2.0 +0.3  8.860  (  257.04)   389.05  8.873  9.488 -0.615
t55g20p00 10683.08 2.0 -0.3  8.260  (  218.78)   346.74  8.260  9.240 -0.980
t55g20p00 10683.08 2.0  0.0  8.560  (  251.19)   398.11  8.550  9.489 -0.939
t55g20p00 10683.08 2.0 +0.3  8.860  (  288.40)   457.09  8.867  9.708 -0.841
t55g10p00 10683.08 2.0 -0.3  8.260  (  257.04)   426.58  8.277  9.510 -1.233
t55g10p00 10683.08 2.0  0.0  8.560  (  288.40)   467.74  8.536  9.678 -1.142
t55g10p00 10683.08 2.0 +0.3  8.860  (  323.59)   524.81  8.874  9.864 -0.990
t50g50p00 10683.08 2.0 -0.3  8.260  (   54.95)    58.88  8.265  8.314 -0.049
t50g50p00 10683.08 2.0  0.0  8.560  (   75.86)    81.28  8.564  8.625 -0.061
t50g50p00 10683.08 2.0 +0.3  8.860  (  102.33)   112.20  8.867  8.942 -0.075
t50g40p00 10683.08 2.0 -0.3  8.260  (   79.43)    91.20  8.256  8.418 -0.162
t50g40p00 10683.08 2.0  0.0  8.560  (  102.33)   123.03  8.566  8.766 -0.200
t50g40p00 10683.08 2.0 +0.3  8.860  (  131.83)   162.18  8.866  9.095 -0.229
t50g30p00 10683.08 2.0 -0.3  8.260  (  112.20)   151.36  8.271  8.688 -0.417
t50g30p00 10683.08 2.0  0.0  8.560  (  138.04)   190.55  8.554  9.029 -0.475
t50g30p00 10683.08 2.0 +0.3  8.860  (  169.82)   239.88  8.862  9.369 -0.507
t50g20p00 10683.08 2.0 -0.3  8.260  (  154.88)   234.42  8.263  9.046 -0.783
t50g20p00 10683.08 2.0  0.0  8.560  (  181.97)   281.84  8.555  9.388 -0.833
t50g20p00 10683.08 2.0 +0.3  8.860  (  213.80)   331.13  8.842  9.668 -0.826
t50g10p00 10683.08 2.0 -0.3  8.260  (  199.53)   331.13  8.271  9.418 -1.147
t50g10p00 10683.08 2.0  0.0  8.560  (  229.09)   380.19  8.574  9.692 -1.118
t50g10p00 10683.08 2.0 +0.3  8.860  (  257.04)   426.58  8.855  9.894 -1.039
t45g50p00 10683.08 2.0 -0.3  8.260  (   14.13)    14.79  8.266  8.286 -0.020
t45g50p00 10683.08 2.0  0.0  8.560  (   20.89)    21.88  8.564  8.588 -0.024
t45g50p00 10683.08 2.0 +0.3  8.860  (   30.20)    30.90  8.855  8.888 -0.033
t45g40p00 10683.08 2.0 -0.3  8.260  (   28.18)    30.20  8.265  8.320 -0.055
t45g40p00 10683.08 2.0  0.0  8.560  (   38.90)    41.69  8.569  8.642 -0.073
t45g40p00 10683.08 2.0 +0.3  8.860  (   51.29)    54.95  8.854  8.948 -0.094
t45g30p00 10683.08 2.0 -0.3  8.260  (   47.86)    54.95  8.265  8.417 -0.152
t45g30p00 10683.08 2.0  0.0  8.560  (   58.88)    69.18  8.557  8.757 -0.200
t45g30p00 10683.08 2.0 +0.3  8.860  (   74.13)    89.13  8.857  9.090 -0.233
t45g20p00 10683.08 2.0 -0.3  8.260  (   74.13)    95.50  8.267  8.642 -0.375
t45g20p00 10683.08 2.0  0.0  8.560  (   91.20)   120.23  8.566  9.009 -0.443
t45g20p00 10683.08 2.0 +0.3  8.860  (  109.65)   147.91  8.858  9.345 -0.487
t45g10p00 10683.08 2.0 -0.3  8.260  (  112.20)   165.96  8.269  8.973 -0.704
t45g10p00 10683.08 2.0  0.0  8.560  (  134.90)   199.53  8.556  9.332 -0.776
t45g10p00 10683.08 2.0 +0.3  8.860  (  158.49)   239.88  8.875  9.688 -0.813
t70g50m10 10683.08 2.0 -0.3  7.260  (  112.20)   151.36  7.269  7.598 -0.329
t70g50m10 10683.08 2.0  0.0  7.560  (  147.91)   204.17  7.571  7.998 -0.427
t70g50m10 10683.08 2.0 +0.3  7.860  (  186.21)   263.03  7.866  8.349 -0.483
t70g40m10 10683.08 2.0 -0.3  7.260  (  138.04)   208.93  7.270  7.966 -0.696
t70g40m10 10683.08 2.0  0.0  7.560  (  165.96)   263.03  7.568  8.391 -0.823
t70g40m10 10683.08 2.0 +0.3  7.860  (  199.53)   316.23  7.850  8.705 -0.855
t70g30m10 10683.08 2.0 -0.3  7.260  (  162.18)   269.15  7.254  8.334 -1.080
t70g30m10 10683.08 2.0  0.0  7.560  (  190.55)   323.59  7.555  8.719 -1.164
t70g30m10 10683.08 2.0 +0.3  7.860  (  218.78)   380.19  7.872  9.012 -1.140
t70g20m10 10683.08 2.0 -0.3  7.260  (  181.97)   316.23  7.247  8.640 -1.393
t70g20m10 10683.08 2.0  0.0  7.560  (  208.93)   371.54  7.564  9.031 -1.467
t70g20m10 10683.08 2.0 +0.3  7.860  (  234.42)   416.87  7.838  9.270 -1.432
t70g10m10 10683.08 2.0 -0.3  7.260  (  194.98)   346.74  7.248  8.861 -1.613
t70g10m10 10683.08 2.0  0.0  7.560  (  218.78)   398.11  7.554  9.237 -1.683
t70g10m10 10683.08 2.0 +0.3  7.860  (  245.47)   446.68  7.862  9.501 -1.639
t65g50m10 10683.08 2.0 -0.3  7.260  (   95.50)   123.03  7.258  7.507 -0.249
t65g50m10 10683.08 2.0  0.0  7.560  (  128.82)   173.78  7.558  7.890 -0.332
t65g50m10 10683.08 2.0 +0.3  7.860  (  169.82)   234.42  7.865  8.260 -0.395
t65g40m10 10683.08 2.0 -0.3  7.260  (  120.23)   181.97  7.256  7.856 -0.600
t65g40m10 10683.08 2.0  0.0  7.560  (  151.36)   234.42  7.548  8.281 -0.733
t65g40m10 10683.08 2.0 +0.3  7.860  (  181.97)   295.12  7.868  8.651 -0.783
t65g30m10 10683.08 2.0 -0.3  7.260  (  147.91)   251.19  7.274  8.328 -1.054
t65g30m10 10683.08 2.0  0.0  7.560  (  173.78)   302.00  7.555  8.712 -1.157
t65g30m10 10683.08 2.0 +0.3  7.860  (  204.17)   354.81  7.853  9.013 -1.160
t65g20m10 10683.08 2.0 -0.3  7.260  (  177.83)   309.03  7.247  8.619 -1.372
t65g20m10 10683.08 2.0  0.0  7.560  (  204.17)   363.08  7.558  8.985 -1.427
t65g20m10 10683.08 2.0 +0.3  7.860  (  229.09)   416.87  7.885  9.253 -1.368
t65g10m10 10683.08 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10683.08 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10683.08 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10683.08 2.0 -0.3  7.260  (   70.79)    89.13  7.262  7.430 -0.168
t60g50m10 10683.08 2.0  0.0  7.560  (  104.71)   131.83  7.555  7.770 -0.215
t60g50m10 10683.08 2.0 +0.3  7.860  (  144.54)   186.21  7.854  8.119 -0.265
t60g40m10 10683.08 2.0 -0.3  7.260  (   97.72)   141.25  7.250  7.672 -0.422
t60g40m10 10683.08 2.0  0.0  7.560  (  128.82)   194.98  7.567  8.124 -0.557
t60g40m10 10683.08 2.0 +0.3  7.860  (  162.18)   251.19  7.868  8.498 -0.630
t60g30m10 10683.08 2.0 -0.3  7.260  (  125.89)   213.80  7.268  8.154 -0.886
t60g30m10 10683.08 2.0  0.0  7.560  (  154.88)   269.15  7.575  8.604 -1.029
t60g30m10 10683.08 2.0 +0.3  7.860  (  181.97)   323.59  7.880  8.932 -1.052
t60g20m10 10683.08 2.0 -0.3  7.260  (  154.88)   281.84  7.258  8.583 -1.325
t60g20m10 10683.08 2.0  0.0  7.560  (  181.97)   331.13  7.540  8.951 -1.411
t60g20m10 10683.08 2.0 +0.3  7.860  (  208.93)   380.19  7.836  9.230 -1.394
t60g10m10 10683.08 2.0 -0.3  7.260  (  186.21)   338.84  7.243  8.826 -1.583
t60g10m10 10683.08 2.0  0.0  7.560  (  213.80)   389.05  7.551  9.155 -1.604
t60g10m10 10683.08 2.0 +0.3  7.860  (  239.88)   436.52  7.858  9.387 -1.529
t55g50m10 10683.08 2.0 -0.3  7.260  (   43.65)    51.29  7.267  7.364 -0.097
t55g50m10 10683.08 2.0  0.0  7.560  (   67.61)    79.43  7.561  7.682 -0.121
t55g50m10 10683.08 2.0 +0.3  7.860  (  100.00)   120.23  7.867  8.015 -0.148
t55g40m10 10683.08 2.0 -0.3  7.260  (   67.61)    91.20  7.265  7.520 -0.255
t55g40m10 10683.08 2.0  0.0  7.560  (   95.50)   131.83  7.565  7.900 -0.335
t55g40m10 10683.08 2.0 +0.3  7.860  (  125.89)   177.83  7.851  8.257 -0.406
t55g30m10 10683.08 2.0 -0.3  7.260  (   97.72)   151.36  7.250  7.826 -0.576
t55g30m10 10683.08 2.0  0.0  7.560  (  125.89)   204.17  7.568  8.316 -0.748
t55g30m10 10683.08 2.0 +0.3  7.860  (  154.88)   257.04  7.868  8.710 -0.842
t55g20m10 10683.08 2.0 -0.3  7.260  (  128.82)   229.09  7.250  8.334 -1.084
t55g20m10 10683.08 2.0  0.0  7.560  (  154.88)   281.84  7.553  8.786 -1.233
t55g20m10 10683.08 2.0 +0.3  7.860  (  181.97)   331.13  7.844  9.108 -1.264
t55g10m10 10683.08 2.0 -0.3  7.260  (  162.18)   302.00  7.249  8.763 -1.514
t55g10m10 10683.08 2.0  0.0  7.560  (  186.21)   354.81  7.568  9.154 -1.586
t55g10m10 10683.08 2.0 +0.3  7.860  (  213.80)   398.11  7.846  9.398 -1.552
t50g50m10 10683.08 2.0 -0.3  7.260  (   18.20)    19.95  7.264  7.311 -0.047
t50g50m10 10683.08 2.0  0.0  7.560  (   30.20)    33.11  7.556  7.612 -0.056
t50g50m10 10683.08 2.0 +0.3  7.860  (   47.86)    52.48  7.856  7.924 -0.068
t50g40m10 10683.08 2.0 -0.3  7.260  (   33.88)    40.74  7.267  7.395 -0.128
t50g40m10 10683.08 2.0  0.0  7.560  (   51.29)    61.66  7.558  7.716 -0.158
t50g40m10 10683.08 2.0 +0.3  7.860  (   70.79)    89.13  7.866  8.066 -0.200
t50g30m10 10683.08 2.0 -0.3  7.260  (   57.54)    77.62  7.257  7.560 -0.303
t50g30m10 10683.08 2.0  0.0  7.560  (   77.62)   109.65  7.552  7.945 -0.393
t50g30m10 10683.08 2.0 +0.3  7.860  (  102.33)   147.91  7.849  8.332 -0.483
t50g20m10 10683.08 2.0 -0.3  7.260  (   87.10)   141.25  7.254  7.884 -0.630
t50g20m10 10683.08 2.0  0.0  7.560  (  112.20)   186.21  7.553  8.358 -0.805
t50g20m10 10683.08 2.0 +0.3  7.860  (  138.04)   234.42  7.856  8.790 -0.934
t50g10m10 10683.08 2.0 -0.3  7.260  (  125.89)   229.09  7.268  8.429 -1.161
t50g10m10 10683.08 2.0  0.0  7.560  (  151.36)   275.42  7.548  8.869 -1.321
t50g10m10 10683.08 2.0 +0.3  7.860  (  177.83)   323.59  7.850  9.227 -1.377
t45g50m10 10683.08 2.0 -0.3  7.260  (    2.95)     3.09  7.259  7.284 -0.025
t45g50m10 10683.08 2.0  0.0  7.560  (    5.37)     5.62  7.555  7.582 -0.027
t45g50m10 10683.08 2.0 +0.3  7.860  (    9.33)    10.00  7.863  7.894 -0.031
t45g40m10 10683.08 2.0 -0.3  7.260  (   10.23)    11.22  7.257  7.317 -0.060
t45g40m10 10683.08 2.0  0.0  7.560  (   16.60)    18.20  7.556  7.628 -0.072
t45g40m10 10683.08 2.0 +0.3  7.860  (   25.12)    28.18  7.859  7.945 -0.086
t45g30m10 10683.08 2.0 -0.3  7.260  (   20.89)    25.12  7.266  7.398 -0.132
t45g30m10 10683.08 2.0  0.0  7.560  (   30.90)    37.15  7.562  7.724 -0.162
t45g30m10 10683.08 2.0 +0.3  7.860  (   43.65)    52.48  7.855  8.052 -0.197
t45g20m10 10683.08 2.0 -0.3  7.260  (   38.90)    51.29  7.253  7.518 -0.265
t45g20m10 10683.08 2.0  0.0  7.560  (   53.70)    70.79  7.553  7.899 -0.346
t45g20m10 10683.08 2.0 +0.3  7.860  (   69.18)    95.50  7.866  8.292 -0.426
t45g10m10 10683.08 2.0 -0.3  7.260  (   66.07)   100.00  7.262  7.785 -0.523
t45g10m10 10683.08 2.0  0.0  7.560  (   85.11)   131.83  7.563  8.220 -0.657
t45g10m10 10683.08 2.0 +0.3  7.860  (  104.71)   165.96  7.857  8.635 -0.778
t70g50m20 10683.08 2.0 -0.3  6.260  (   26.92)    42.66  6.262  6.518 -0.256
t70g50m20 10683.08 2.0  0.0  6.560  (   45.71)    70.79  6.560  6.870 -0.310
t70g50m20 10683.08 2.0 +0.3  6.860  (   69.18)   109.65  6.862  7.253 -0.391
t70g40m20 10683.08 2.0 -0.3  6.260  (   45.71)    87.10  6.253  6.763 -0.510
t70g40m20 10683.08 2.0  0.0  6.560  (   69.18)   131.83  6.554  7.237 -0.683
t70g40m20 10683.08 2.0 +0.3  6.860  (   95.50)   181.97  6.854  7.772 -0.918
t70g30m20 10683.08 2.0 -0.3  6.260  (   70.79)   162.18  6.253  7.309 -1.056
t70g30m20 10683.08 2.0  0.0  6.560  (   97.72)   218.78  6.566  7.980 -1.414
t70g30m20 10683.08 2.0 +0.3  6.860  (  123.03)   269.15  6.847  8.464 -1.617
t70g20m20 10683.08 2.0 -0.3  6.260  (   91.20)   223.87  6.271  7.843 -1.572
t70g20m20 10683.08 2.0  0.0  6.560  (  117.49)   275.42  6.550  8.425 -1.875
t70g20m20 10683.08 2.0 +0.3  6.860  (  144.54)   331.13  6.869  8.899 -2.030
t70g10m20 10683.08 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10683.08 2.0 -0.3  6.260  (   19.05)    28.18  6.260  6.464 -0.204
t65g50m20 10683.08 2.0  0.0  6.560  (   33.88)    50.12  6.565  6.798 -0.233
t65g50m20 10683.08 2.0 +0.3  6.860  (   54.95)    81.28  6.866  7.150 -0.284
t65g40m20 10683.08 2.0 -0.3  6.260  (   34.67)    67.61  6.265  6.721 -0.456
t65g40m20 10683.08 2.0  0.0  6.560  (   54.95)   104.71  6.558  7.122 -0.564
t65g40m20 10683.08 2.0 +0.3  6.860  (   79.43)   151.36  6.857  7.599 -0.742
t65g30m20 10683.08 2.0 -0.3  6.260  (   56.23)   131.83  6.266  7.120 -0.854
t65g30m20 10683.08 2.0  0.0  6.560  (   81.28)   181.97  6.552  7.703 -1.151
t65g30m20 10683.08 2.0 +0.3  6.860  (  107.15)   234.42  6.846  8.272 -1.426
t65g20m20 10683.08 2.0 -0.3  6.260  (   85.11)   208.93  6.254  7.736 -1.482
t65g20m20 10683.08 2.0  0.0  6.560  (  112.20)   263.03  6.548  8.342 -1.794
t65g20m20 10683.08 2.0 +0.3  6.860  (  138.04)   316.23  6.854  8.799 -1.945
t65g10m20 10683.08 2.0 -0.3  6.260  (  104.71)   251.19  6.266  7.998 -1.732
t65g10m20 10683.08 2.0  0.0  6.560  (  131.83)   302.00  6.549  8.544 -1.995
t65g10m20 10683.08 2.0 +0.3  6.860  (  158.49)   354.81  6.866  8.983 -2.117
t60g50m20 10683.08 2.0 -0.3  6.260  (   12.02)    16.22  6.257  6.405 -0.148
t60g50m20 10683.08 2.0  0.0  6.560  (   21.88)    30.20  6.563  6.726 -0.163
t60g50m20 10683.08 2.0 +0.3  6.860  (   38.02)    52.48  6.861  7.046 -0.185
t60g40m20 10683.08 2.0 -0.3  6.260  (   22.91)    40.74  6.263  6.588 -0.325
t60g40m20 10683.08 2.0  0.0  6.560  (   38.90)    69.18  6.567  6.961 -0.394
t60g40m20 10683.08 2.0 +0.3  6.860  (   61.66)   104.71  6.855  7.331 -0.476
t60g30m20 10683.08 2.0 -0.3  6.260  (   40.74)    93.33  6.262  6.920 -0.658
t60g30m20 10683.08 2.0  0.0  6.560  (   61.66)   138.04  6.556  7.404 -0.848
t60g30m20 10683.08 2.0 +0.3  6.860  (   87.10)   190.55  6.866  7.980 -1.114
t60g20m20 10683.08 2.0 -0.3  6.260  (   64.57)   158.49  6.253  7.330 -1.077
t60g20m20 10683.08 2.0  0.0  6.560  (   91.20)   213.80  6.562  7.992 -1.430
t60g20m20 10683.08 2.0 +0.3  6.860  (  117.49)   263.03  6.844  8.514 -1.670
t60g10m20 10683.08 2.0 -0.3  6.260  (   95.50)   218.78  6.266  7.733 -1.467
t60g10m20 10683.08 2.0  0.0  6.560  (  123.03)   269.15  6.550  8.315 -1.765
t60g10m20 10683.08 2.0 +0.3  6.860  (  147.91)   323.59  6.875  8.819 -1.944
t55g50m20 10683.08 2.0 -0.3  6.260  (    6.46)     8.13  6.259  6.360 -0.101
t55g50m20 10683.08 2.0  0.0  6.560  (   12.59)    15.49  6.556  6.663 -0.107
t55g50m20 10683.08 2.0 +0.3  6.860  (   22.91)    28.84  6.861  6.977 -0.116
t55g40m20 10683.08 2.0 -0.3  6.260  (   13.49)    20.42  6.258  6.479 -0.221
t55g40m20 10683.08 2.0  0.0  6.560  (   23.99)    36.31  6.555  6.803 -0.248
t55g40m20 10683.08 2.0 +0.3  6.860  (   39.81)    61.66  6.860  7.148 -0.288
t55g30m20 10683.08 2.0 -0.3  6.260  (   25.70)    51.29  6.257  6.694 -0.437
t55g30m20 10683.08 2.0  0.0  6.560  (   41.69)    83.18  6.560  7.087 -0.527
t55g30m20 10683.08 2.0 +0.3  6.860  (   63.10)   123.03  6.852  7.506 -0.654
t55g20m20 10683.08 2.0 -0.3  6.260  (   45.71)   109.65  6.268  7.046 -0.778
t55g20m20 10683.08 2.0  0.0  6.560  (   67.61)   154.88  6.554  7.553 -0.999
t55g20m20 10683.08 2.0 +0.3  6.860  (   93.33)   204.17  6.848  8.118 -1.270
t55g10m20 10683.08 2.0 -0.3  6.260  (   70.79)   165.96  6.261  7.350 -1.089
t55g10m20 10683.08 2.0  0.0  6.560  (   97.72)   218.78  6.567  7.990 -1.423
t55g10m20 10683.08 2.0 +0.3  6.860  (  123.03)   269.15  6.865  8.547 -1.682
t50g50m20 10683.08 2.0 -0.3  6.260  (    2.57)     2.95  6.260  6.322 -0.062
t50g50m20 10683.08 2.0  0.0  6.560  (    5.01)     5.75  6.558  6.622 -0.064
t50g50m20 10683.08 2.0 +0.3  6.860  (    9.55)    11.22  6.865  6.932 -0.067
t50g40m20 10683.08 2.0 -0.3  6.260  (    6.17)     8.32  6.264  6.401 -0.137
t50g40m20 10683.08 2.0  0.0  6.560  (   11.48)    15.49  6.561  6.709 -0.148
t50g40m20 10683.08 2.0 +0.3  6.860  (   20.42)    27.54  6.856  7.021 -0.165
t50g30m20 10683.08 2.0 -0.3  6.260  (   13.18)    22.39  6.264  6.546 -0.282
t50g30m20 10683.08 2.0  0.0  6.560  (   22.91)    38.90  6.558  6.880 -0.322
t50g30m20 10683.08 2.0 +0.3  6.860  (   38.02)    64.57  6.864  7.247 -0.383
t50g20m20 10683.08 2.0 -0.3  6.260  (   25.70)    54.95  6.260  6.762 -0.502
t50g20m20 10683.08 2.0  0.0  6.560  (   41.69)    87.10  6.559  7.167 -0.608
t50g20m20 10683.08 2.0 +0.3  6.860  (   61.66)   128.82  6.868  7.621 -0.753
t50g10m20 10683.08 2.0 -0.3  6.260  (   46.77)   107.15  6.264  7.016 -0.752
t50g10m20 10683.08 2.0  0.0  6.560  (   69.18)   151.36  6.559  7.519 -0.960
t50g10m20 10683.08 2.0 +0.3  6.860  (   93.33)   199.53  6.862  8.082 -1.220
t45g50m20 10683.08 2.0 -0.3  6.260  (    0.44)     0.48  6.261  6.300 -0.039
t45g50m20 10683.08 2.0  0.0  6.560  (    0.87)     0.95  6.562  6.603 -0.041
t45g50m20 10683.08 2.0 +0.3  6.860  (    1.70)     1.86  6.857  6.897 -0.040
t45g40m20 10683.08 2.0 -0.3  6.260  (    1.74)     2.04  6.259  6.336 -0.077
t45g40m20 10683.08 2.0  0.0  6.560  (    3.31)     3.98  6.562  6.642 -0.080
t45g40m20 10683.08 2.0 +0.3  6.860  (    6.31)     7.41  6.856  6.942 -0.086
t45g30m20 10683.08 2.0 -0.3  6.260  (    4.37)     5.89  6.259  6.404 -0.145
t45g30m20 10683.08 2.0  0.0  6.560  (    7.94)    10.96  6.564  6.724 -0.160
t45g30m20 10683.08 2.0 +0.3  6.860  (   14.13)    19.05  6.858  7.041 -0.183
t45g20m20 10683.08 2.0 -0.3  6.260  (   10.23)    16.22  6.258  6.509 -0.251
t45g20m20 10683.08 2.0  0.0  6.560  (   17.78)    28.18  6.559  6.853 -0.294
t45g20m20 10683.08 2.0 +0.3  6.860  (   28.18)    45.71  6.857  7.206 -0.349
t45g10m20 10683.08 2.0 -0.3  6.260  (   22.91)    41.69  6.266  6.662 -0.396
t45g10m20 10683.08 2.0  0.0  6.560  (   36.31)    66.07  6.563  7.045 -0.482
t45g10m20 10683.08 2.0 +0.3  6.860  (   53.70)    97.72  6.868  7.454 -0.586
t70g50m30 10683.08 2.0 -0.3  5.260  (    3.24)     8.51  5.260  5.697 -0.437
t70g50m30 10683.08 2.0  0.0  5.560  (    6.31)    16.22  5.555  6.005 -0.450
t70g50m30 10683.08 2.0 +0.3  5.860  (   12.02)    30.90  5.866  6.341 -0.475
t70g40m30 10683.08 2.0 -0.3  5.260  (    6.46)    23.99  5.261  5.901 -0.640
t70g40m30 10683.08 2.0  0.0  5.560  (   12.02)    43.65  5.561  6.241 -0.680
t70g40m30 10683.08 2.0 +0.3  5.860  (   22.39)    74.13  5.863  6.628 -0.765
t70g30m30 10683.08 2.0 -0.3  5.260  (   11.22)    50.12  5.262  6.059 -0.797
t70g30m30 10683.08 2.0  0.0  5.560  (   20.89)    83.18  5.556  6.454 -0.898
t70g30m30 10683.08 2.0 +0.3  5.860  (   36.31)   128.82  5.862  6.956 -1.094
t70g20m30 10683.08 2.0 -0.3  5.260  (   19.05)    95.50  5.257  6.316 -1.059
t70g20m30 10683.08 2.0  0.0  5.560  (   33.88)   144.54  5.558  6.879 -1.321
t70g20m30 10683.08 2.0 +0.3  5.860  (   56.23)   199.53  5.869  7.604 -1.735
t70g10m30 10683.08 2.0 -0.3  5.260  (   22.39)   102.33  5.265  6.272 -1.007
t70g10m30 10683.08 2.0  0.0  5.560  (   39.81)   151.36  5.558  6.821 -1.263
t70g10m30 10683.08 2.0 +0.3  5.860  (   63.10)   204.17  5.858  7.500 -1.642
t65g50m30 10683.08 2.0 -0.3  5.260  (    2.19)     5.25  5.264  5.656 -0.392
t65g50m30 10683.08 2.0  0.0  5.560  (    4.27)    10.00  5.556  5.956 -0.400
t65g50m30 10683.08 2.0 +0.3  5.860  (    8.13)    19.50  5.865  6.281 -0.416
t65g40m30 10683.08 2.0 -0.3  5.260  (    4.57)    18.62  5.264  5.934 -0.670
t65g40m30 10683.08 2.0  0.0  5.560  (    8.71)    34.67  5.566  6.274 -0.708
t65g40m30 10683.08 2.0 +0.3  5.860  (   16.22)    60.26  5.861  6.632 -0.771
t65g30m30 10683.08 2.0 -0.3  5.260  (    8.91)    46.77  5.255  6.144 -0.889
t65g30m30 10683.08 2.0  0.0  5.560  (   16.60)    79.43  5.557  6.553 -0.996
t65g30m30 10683.08 2.0 +0.3  5.860  (   29.51)   123.03  5.858  7.035 -1.177
t65g20m30 10683.08 2.0 -0.3  5.260  (   15.85)    79.43  5.253  6.260 -1.007
t65g20m30 10683.08 2.0  0.0  5.560  (   28.18)   125.89  5.563  6.775 -1.212
t65g20m30 10683.08 2.0 +0.3  5.860  (   46.77)   177.83  5.866  7.424 -1.558
t65g10m30 10683.08 2.0 -0.3  5.260  (   26.30)   125.89  5.261  6.493 -1.232
t65g10m30 10683.08 2.0  0.0  5.560  (   44.67)   177.83  5.554  7.137 -1.583
t65g10m30 10683.08 2.0 +0.3  5.860  (   69.18)   234.42  5.874  7.891 -2.017
t60g50m30 10683.08 2.0 -0.3  5.260  (    1.26)     2.57  5.265  5.570 -0.305
t60g50m30 10683.08 2.0  0.0  5.560  (    2.51)     5.01  5.557  5.867 -0.310
t60g50m30 10683.08 2.0 +0.3  5.860  (    4.90)     9.77  5.856  6.172 -0.316
t60g40m30 10683.08 2.0 -0.3  5.260  (    2.82)    10.23  5.260  5.861 -0.601
t60g40m30 10683.08 2.0  0.0  5.560  (    5.37)    19.50  5.559  6.184 -0.625
t60g40m30 10683.08 2.0 +0.3  5.860  (   10.23)    36.31  5.865  6.530 -0.665
t60g30m30 10683.08 2.0 -0.3  5.260  (    5.89)    33.11  5.261  6.143 -0.882
t60g30m30 10683.08 2.0  0.0  5.560  (   10.96)    58.88  5.564  6.523 -0.959
t60g30m30 10683.08 2.0 +0.3  5.860  (   19.95)    95.50  5.865  6.952 -1.087
t60g20m30 10683.08 2.0 -0.3  5.260  (   11.75)    64.57  5.254  6.267 -1.013
t60g20m30 10683.08 2.0  0.0  5.560  (   21.38)   104.71  5.560  6.724 -1.164
t60g20m30 10683.08 2.0 +0.3  5.860  (   36.31)   151.36  5.853  7.261 -1.408
t60g10m30 10683.08 2.0 -0.3  5.260  (   21.38)    89.13  5.266  6.237 -0.971
t60g10m30 10683.08 2.0  0.0  5.560  (   37.15)   134.90  5.564  6.748 -1.184
t60g10m30 10683.08 2.0 +0.3  5.860  (   57.54)   186.21  5.868  7.390 -1.522
t55g50m30 10683.08 2.0 -0.3  5.260  (    0.68)     1.07  5.265  5.464 -0.199
t55g50m30 10683.08 2.0  0.0  5.560  (    1.35)     2.09  5.557  5.757 -0.200
t55g50m30 10683.08 2.0 +0.3  5.860  (    2.63)     4.17  5.862  6.064 -0.202
t55g40m30 10683.08 2.0 -0.3  5.260  (    1.51)     3.98  5.262  5.693 -0.431
t55g40m30 10683.08 2.0  0.0  5.560  (    2.95)     7.76  5.561  6.002 -0.441
t55g40m30 10683.08 2.0 +0.3  5.860  (    5.75)    14.79  5.860  6.317 -0.457
t55g30m30 10683.08 2.0 -0.3  5.260  (    3.31)    14.13  5.256  5.951 -0.695
t55g30m30 10683.08 2.0  0.0  5.560  (    6.31)    26.92  5.564  6.298 -0.734
t55g30m30 10683.08 2.0 +0.3  5.860  (   11.75)    47.86  5.862  6.656 -0.794
t55g20m30 10683.08 2.0 -0.3  5.260  (    7.08)    33.88  5.264  6.083 -0.819
t55g20m30 10683.08 2.0  0.0  5.560  (   13.18)    58.88  5.561  6.461 -0.900
t55g20m30 10683.08 2.0 +0.3  5.860  (   22.91)    93.33  5.853  6.876 -1.023
t55g10m30 10683.08 2.0 -0.3  5.260  (   14.45)    51.29  5.255  6.006 -0.751
t55g10m30 10683.08 2.0  0.0  5.560  (   25.12)    85.11  5.564  6.436 -0.872
t55g10m30 10683.08 2.0 +0.3  5.860  (   41.69)   125.89  5.857  6.892 -1.035
t50g50m30 10683.08 2.0 -0.3  5.260  (    0.29)     0.38  5.260  5.377 -0.117
t50g50m30 10683.08 2.0  0.0  5.560  (    0.58)     0.76  5.564  5.681 -0.117
t50g50m30 10683.08 2.0 +0.3  5.860  (    1.15)     1.48  5.858  5.975 -0.117
t50g40m30 10683.08 2.0 -0.3  5.260  (    0.68)     1.20  5.265  5.511 -0.246
t50g40m30 10683.08 2.0  0.0  5.560  (    1.35)     2.34  5.557  5.806 -0.249
t50g40m30 10683.08 2.0 +0.3  5.860  (    2.63)     4.68  5.863  6.116 -0.253
t50g30m30 10683.08 2.0 -0.3  5.260  (    1.48)     3.98  5.260  5.688 -0.428
t50g30m30 10683.08 2.0  0.0  5.560  (    2.95)     7.94  5.565  6.006 -0.441
t50g30m30 10683.08 2.0 +0.3  5.860  (    5.75)    15.14  5.865  6.325 -0.460
t50g20m30 10683.08 2.0 -0.3  5.260  (    3.55)    11.22  5.259  5.812 -0.553
t50g20m30 10683.08 2.0  0.0  5.560  (    6.76)    20.89  5.555  6.139 -0.584
t50g20m30 10683.08 2.0 +0.3  5.860  (   12.30)    38.02  5.861  6.499 -0.638
t50g10m30 10683.08 2.0 -0.3  5.260  (    7.76)    22.39  5.263  5.796 -0.533
t50g10m30 10683.08 2.0  0.0  5.560  (   14.45)    39.81  5.560  6.146 -0.586
t50g10m30 10683.08 2.0 +0.3  5.860  (   25.12)    66.07  5.859  6.529 -0.670
t45g50m30 10683.08 2.0 -0.3  5.260  (    0.08)     0.09  5.259  5.323 -0.064
t45g50m30 10683.08 2.0  0.0  5.560  (    0.16)     0.18  5.561  5.623 -0.062
t45g50m30 10683.08 2.0 +0.3  5.860  (    0.32)     0.36  5.861  5.924 -0.063
t45g40m30 10683.08 2.0 -0.3  5.260  (    0.21)     0.30  5.262  5.402 -0.140
t45g40m30 10683.08 2.0  0.0  5.560  (    0.43)     0.59  5.563  5.704 -0.141
t45g40m30 10683.08 2.0 +0.3  5.860  (    0.85)     1.17  5.865  6.007 -0.142
t45g30m30 10683.08 2.0 -0.3  5.260  (    0.54)     0.95  5.263  5.511 -0.248
t45g30m30 10683.08 2.0  0.0  5.560  (    1.07)     1.86  5.557  5.807 -0.250
t45g30m30 10683.08 2.0 +0.3  5.860  (    2.09)     3.72  5.865  6.121 -0.256
t45g20m30 10683.08 2.0 -0.3  5.260  (    1.35)     2.88  5.256  5.606 -0.350
t45g20m30 10683.08 2.0  0.0  5.560  (    2.63)     5.62  5.557  5.916 -0.359
t45g20m30 10683.08 2.0 +0.3  5.860  (    5.01)    10.72  5.855  6.234 -0.379
t45g10m30 10683.08 2.0 -0.3  5.260  (    3.47)     7.59  5.264  5.629 -0.365
t45g10m30 10683.08 2.0  0.0  5.560  (    6.61)    14.13  5.559  5.951 -0.392
t45g10m30 10683.08 2.0 +0.3  5.860  (   12.02)    25.70  5.860  6.290 -0.430
t70g50m40 10683.08 2.0 -0.3  4.260  (    0.33)     1.58  4.259  4.942 -0.683
t70g50m40 10683.08 2.0  0.0  4.560  (    0.66)     3.16  4.564  5.248 -0.684
t70g50m40 10683.08 2.0 +0.3  4.860  (    1.32)     6.17  4.861  5.550 -0.689
t70g40m40 10683.08 2.0 -0.3  4.260  (    0.68)     4.17  4.263  5.066 -0.803
t70g40m40 10683.08 2.0  0.0  4.560  (    1.35)     8.13  4.562  5.374 -0.812
t70g40m40 10683.08 2.0 +0.3  4.860  (    2.63)    15.85  4.865  5.691 -0.826
t70g30m40 10683.08 2.0 -0.3  4.260  (    1.26)     7.76  4.255  5.097 -0.842
t70g30m40 10683.08 2.0  0.0  4.560  (    2.40)    15.49  4.564  5.416 -0.852
t70g30m40 10683.08 2.0 +0.3  4.860  (    4.68)    28.84  4.860  5.734 -0.874
t70g20m40 10683.08 2.0 -0.3  4.260  (    2.14)    13.80  4.260  5.105 -0.845
t70g20m40 10683.08 2.0  0.0  4.560  (    4.17)    26.30  4.565  5.425 -0.860
t70g20m40 10683.08 2.0 +0.3  4.860  (    8.13)    46.77  4.857  5.749 -0.892
t70g10m40 10683.08 2.0 -0.3  4.260  (    2.57)     8.91  4.258  4.819 -0.561
t70g10m40 10683.08 2.0  0.0  4.560  (    5.01)    17.38  4.565  5.132 -0.567
t70g10m40 10683.08 2.0 +0.3  4.860  (    9.77)    32.36  4.865  5.448 -0.583
t65g50m40 10683.08 2.0 -0.3  4.260  (    0.22)     1.12  4.264  4.971 -0.707
t65g50m40 10683.08 2.0  0.0  4.560  (    0.44)     2.19  4.558  5.265 -0.707
t65g50m40 10683.08 2.0 +0.3  4.860  (    0.87)     4.27  4.858  5.566 -0.708
t65g40m40 10683.08 2.0 -0.3  4.260  (    0.47)     3.72  4.256  5.173 -0.917
t65g40m40 10683.08 2.0  0.0  4.560  (    0.93)     7.41  4.564  5.490 -0.926
t65g40m40 10683.08 2.0 +0.3  4.860  (    1.82)    14.13  4.856  5.800 -0.944
t65g30m40 10683.08 2.0 -0.3  4.260  (    0.95)     8.91  4.265  5.261 -0.996
t65g30m40 10683.08 2.0  0.0  4.560  (    1.91)    16.98  4.559  5.574 -1.015
t65g30m40 10683.08 2.0 +0.3  4.860  (    3.72)    31.62  4.859  5.907 -1.048
t65g20m40 10683.08 2.0 -0.3  4.260  (    1.82)    14.45  4.262  5.215 -0.953
t65g20m40 10683.08 2.0  0.0  4.560  (    3.55)    26.92  4.555  5.532 -0.977
t65g20m40 10683.08 2.0 +0.3  4.860  (    6.92)    48.98  4.861  5.884 -1.023
t65g10m40 10683.08 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10683.08 2.0 -0.3  4.260  (    0.13)     0.56  4.265  4.902 -0.637
t60g50m40 10683.08 2.0  0.0  4.560  (    0.26)     1.10  4.556  5.194 -0.638
t60g50m40 10683.08 2.0 +0.3  4.860  (    0.51)     2.19  4.858  5.498 -0.640
t60g40m40 10683.08 2.0 -0.3  4.260  (    0.28)     2.40  4.261  5.199 -0.938
t60g40m40 10683.08 2.0  0.0  4.560  (    0.56)     4.68  4.558  5.499 -0.941
t60g40m40 10683.08 2.0 +0.3  4.860  (    1.12)     9.12  4.858  5.811 -0.953
t60g30m40 10683.08 2.0 -0.3  4.260  (    0.62)     7.08  4.261  5.351 -1.090
t60g30m40 10683.08 2.0  0.0  4.560  (    1.23)    13.80  4.564  5.675 -1.111
t60g30m40 10683.08 2.0 +0.3  4.860  (    2.40)    25.70  4.858  6.002 -1.144
t60g20m40 10683.08 2.0 -0.3  4.260  (    1.35)    12.88  4.259  5.305 -1.046
t60g20m40 10683.08 2.0  0.0  4.560  (    2.63)    24.55  4.562  5.639 -1.077
t60g20m40 10683.08 2.0 +0.3  4.860  (    5.13)    44.67  4.866  5.998 -1.132
t60g10m40 10683.08 2.0 -0.3  4.260  (    2.63)    16.60  4.257  5.127 -0.870
t60g10m40 10683.08 2.0  0.0  4.560  (    5.13)    30.90  4.558  5.460 -0.902
t60g10m40 10683.08 2.0 +0.3  4.860  (    9.77)    54.95  4.862  5.825 -0.963
t55g50m40 10683.08 2.0 -0.3  4.260  (    0.07)     0.20  4.256  4.740 -0.484
t55g50m40 10683.08 2.0  0.0  4.560  (    0.13)     0.40  4.555  5.039 -0.484
t55g50m40 10683.08 2.0 +0.3  4.860  (    0.26)     0.79  4.856  5.341 -0.485
t55g40m40 10683.08 2.0 -0.3  4.260  (    0.15)     0.95  4.257  5.065 -0.808
t55g40m40 10683.08 2.0  0.0  4.560  (    0.30)     1.91  4.558  5.370 -0.812
t55g40m40 10683.08 2.0 +0.3  4.860  (    0.60)     3.80  4.863  5.680 -0.817
t55g30m40 10683.08 2.0 -0.3  4.260  (    0.34)     3.39  4.257  5.276 -1.019
t55g30m40 10683.08 2.0  0.0  4.560  (    0.68)     6.61  4.557  5.584 -1.027
t55g30m40 10683.08 2.0 +0.3  4.860  (    1.35)    12.88  4.864  5.909 -1.045
t55g20m40 10683.08 2.0 -0.3  4.260  (    0.76)     6.76  4.255  5.245 -0.990
t55g20m40 10683.08 2.0  0.0  4.560  (    1.48)    13.18  4.558  5.566 -1.008
t55g20m40 10683.08 2.0 +0.3  4.860  (    2.88)    25.12  4.864  5.911 -1.047
t55g10m40 10683.08 2.0 -0.3  4.260  (    1.66)     8.91  4.257  5.025 -0.768
t55g10m40 10683.08 2.0  0.0  4.560  (    3.24)    17.38  4.566  5.358 -0.792
t55g10m40 10683.08 2.0 +0.3  4.860  (    6.31)    31.62  4.859  5.692 -0.833
t50g50m40 10683.08 2.0 -0.3  4.260  (    0.03)     0.06  4.264  4.543 -0.279
t50g50m40 10683.08 2.0  0.0  4.560  (    0.06)     0.12  4.562  4.842 -0.280
t50g50m40 10683.08 2.0 +0.3  4.860  (    0.12)     0.23  4.863  5.144 -0.281
t50g40m40 10683.08 2.0 -0.3  4.260  (    0.07)     0.23  4.257  4.796 -0.539
t50g40m40 10683.08 2.0  0.0  4.560  (    0.13)     0.47  4.558  5.097 -0.539
t50g40m40 10683.08 2.0 +0.3  4.860  (    0.27)     0.93  4.858  5.397 -0.539
t50g30m40 10683.08 2.0 -0.3  4.260  (    0.15)     0.78  4.263  4.980 -0.717
t50g30m40 10683.08 2.0  0.0  4.560  (    0.30)     1.55  4.563  5.284 -0.721
t50g30m40 10683.08 2.0 +0.3  4.860  (    0.59)     3.09  4.857  5.583 -0.726
t50g20m40 10683.08 2.0 -0.3  4.260  (    0.36)     1.82  4.262  4.965 -0.703
t50g20m40 10683.08 2.0  0.0  4.560  (    0.72)     3.55  4.556  5.265 -0.709
t50g20m40 10683.08 2.0 +0.3  4.860  (    1.45)     6.92  4.857  5.576 -0.719
t50g10m40 10683.08 2.0 -0.3  4.260  (    0.85)     2.82  4.259  4.790 -0.531
t50g10m40 10683.08 2.0  0.0  4.560  (    1.70)     5.50  4.559  5.099 -0.540
t50g10m40 10683.08 2.0 +0.3  4.860  (    3.31)    10.72  4.863  5.416 -0.553
t45g50m40 10683.08 2.0 -0.3  4.260  (    0.01)     0.01  4.245  4.377 -0.132
t45g50m40 10683.08 2.0  0.0  4.560  (    0.02)     0.03  4.563  4.692 -0.129
t45g50m40 10683.08 2.0 +0.3  4.860  (    0.04)     0.06  4.863  4.993 -0.130
t45g40m40 10683.08 2.0 -0.3  4.260  (    0.03)     0.05  4.261  4.520 -0.259
t45g40m40 10683.08 2.0  0.0  4.560  (    0.05)     0.09  4.558  4.817 -0.259
t45g40m40 10683.08 2.0 +0.3  4.860  (    0.10)     0.18  4.859  5.117 -0.258
t45g30m40 10683.08 2.0 -0.3  4.260  (    0.06)     0.15  4.259  4.657 -0.398
t45g30m40 10683.08 2.0  0.0  4.560  (    0.12)     0.30  4.558  4.957 -0.399
t45g30m40 10683.08 2.0 +0.3  4.860  (    0.23)     0.59  4.860  5.259 -0.399
t45g20m40 10683.08 2.0 -0.3  4.260  (    0.14)     0.38  4.259  4.681 -0.422
t45g20m40 10683.08 2.0  0.0  4.560  (    0.29)     0.76  4.560  4.984 -0.424
t45g20m40 10683.08 2.0 +0.3  4.860  (    0.58)     1.51  4.863  5.289 -0.426
t45g10m40 10683.08 2.0 -0.3  4.260  (    0.37)     0.79  4.258  4.592 -0.334
t45g10m40 10683.08 2.0  0.0  4.560  (    0.74)     1.58  4.561  4.897 -0.336
t45g10m40 10683.08 2.0 +0.3  4.860  (    1.45)     3.09  4.858  5.200 -0.342
t70g50p00 10683.08 3.0 -0.3  8.260  (  275.42)   338.84  8.259  8.545 -0.286
t70g50p00 10683.08 3.0  0.0  8.560  (  338.84)   426.58  8.554  8.851 -0.297
t70g50p00 10683.08 3.0 +0.3  8.860  (  426.58)   537.03  8.849  9.131 -0.282
t70g40p00 10683.08 3.0 -0.3  8.260  (  288.40)   389.05  8.266  8.804 -0.538
t70g40p00 10683.08 3.0  0.0  8.560  (  338.84)   467.74  8.568  9.100 -0.532
t70g40p00 10683.08 3.0 +0.3  8.860  (  398.11)   549.54  8.842  9.327 -0.485
t70g30p00 10683.08 3.0 -0.3  8.260  (  316.23)   446.68  8.251  9.015 -0.764
t70g30p00 10683.08 3.0  0.0  8.560  (  363.08)   524.81  8.583  9.299 -0.716
t70g30p00 10683.08 3.0 +0.3  8.860  (  416.87)   602.56  8.881  9.512 -0.631
t70g20p00 10683.08 3.0 -0.3  8.260  (  331.13)   489.78  8.241  9.266 -1.025
t70g20p00 10683.08 3.0  0.0  8.560  (  371.54)   549.54  8.534  9.505 -0.971
t70g20p00 10683.08 3.0 +0.3  8.860  (  416.87)   616.60  8.850  9.713 -0.863
t70g10p00 10683.08 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10683.08 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10683.08 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10683.08 3.0 -0.3  8.260  (  251.19)   302.00  8.259  8.508 -0.249
t65g50p00 10683.08 3.0  0.0  8.560  (  316.23)   389.05  8.560  8.828 -0.268
t65g50p00 10683.08 3.0 +0.3  8.860  (  398.11)   501.19  8.865  9.126 -0.261
t65g40p00 10683.08 3.0 -0.3  8.260  (  269.15)   363.08  8.266  8.777 -0.511
t65g40p00 10683.08 3.0  0.0  8.560  (  316.23)   436.52  8.547  9.060 -0.513
t65g40p00 10683.08 3.0 +0.3  8.860  (  380.19)   537.03  8.878  9.342 -0.464
t65g30p00 10683.08 3.0 -0.3  8.260  (  295.12)   426.58  8.253  9.060 -0.807
t65g30p00 10683.08 3.0  0.0  8.560  (  338.84)   501.19  8.577  9.351 -0.774
t65g30p00 10683.08 3.0 +0.3  8.860  (  389.05)   575.44  8.876  9.566 -0.690
t65g20p00 10683.08 3.0 -0.3  8.260  (  323.59)   489.78  8.234  9.253 -1.019
t65g20p00 10683.08 3.0  0.0  8.560  (  363.08)   562.34  8.581  9.517 -0.936
t65g20p00 10683.08 3.0 +0.3  8.860  (  407.38)   630.96  8.891  9.706 -0.815
t65g10p00 10683.08 3.0 -0.3  8.260  (  346.74)   537.03  8.240  9.462 -1.222
t65g10p00 10683.08 3.0  0.0  8.560  (  389.05)   602.56  8.585  9.693 -1.108
t65g10p00 10683.08 3.0 +0.3  8.860  (  426.58)   660.69  8.881  9.861 -0.980
t60g50p00 10683.08 3.0 -0.3  8.260  (  199.53)   234.42  8.259  8.448 -0.189
t60g50p00 10683.08 3.0  0.0  8.560  (  257.04)   309.03  8.556  8.775 -0.219
t60g50p00 10683.08 3.0 +0.3  8.860  (  331.13)   407.38  8.865  9.090 -0.225
t60g40p00 10683.08 3.0 -0.3  8.260  (  229.09)   302.00  8.250  8.689 -0.439
t60g40p00 10683.08 3.0  0.0  8.560  (  275.42)   380.19  8.563  9.031 -0.468
t60g40p00 10683.08 3.0 +0.3  8.860  (  338.84)   467.74  8.865  9.309 -0.444
t60g30p00 10683.08 3.0 -0.3  8.260  (  263.03)   389.05  8.274  9.045 -0.771
t60g30p00 10683.08 3.0  0.0  8.560  (  302.00)   457.09  8.567  9.322 -0.755
t60g30p00 10683.08 3.0 +0.3  8.860  (  354.81)   524.81  8.840  9.534 -0.694
t60g20p00 10683.08 3.0 -0.3  8.260  (  295.12)   467.74  8.270  9.340 -1.070
t60g20p00 10683.08 3.0  0.0  8.560  (  338.84)   524.81  8.547  9.561 -1.014
t60g20p00 10683.08 3.0 +0.3  8.860  (  380.19)   588.84  8.849  9.758 -0.909
t60g10p00 10683.08 3.0 -0.3  8.260  (  338.84)   537.03  8.257  9.487 -1.230
t60g10p00 10683.08 3.0  0.0  8.560  (  371.54)   588.84  8.531  9.663 -1.132
t60g10p00 10683.08 3.0 +0.3  8.860  (  416.87)   660.69  8.891  9.860 -0.969
t55g50p00 10683.08 3.0 -0.3  8.260  (  125.89)   141.25  8.258  8.369 -0.111
t55g50p00 10683.08 3.0  0.0  8.560  (  169.82)   194.98  8.567  8.707 -0.140
t55g50p00 10683.08 3.0 +0.3  8.860  (  223.87)   263.03  8.868  9.027 -0.159
t55g40p00 10683.08 3.0 -0.3  8.260  (  165.96)   208.93  8.259  8.575 -0.316
t55g40p00 10683.08 3.0  0.0  8.560  (  208.93)   269.15  8.552  8.921 -0.369
t55g40p00 10683.08 3.0 +0.3  8.860  (  257.04)   346.74  8.869  9.260 -0.391
t55g30p00 10683.08 3.0 -0.3  8.260  (  208.93)   302.00  8.269  8.921 -0.652
t55g30p00 10683.08 3.0  0.0  8.560  (  245.47)   363.08  8.547  9.236 -0.689
t55g30p00 10683.08 3.0 +0.3  8.860  (  295.12)   436.52  8.854  9.526 -0.672
t55g20p00 10683.08 3.0 -0.3  8.260  (  251.19)   398.11  8.251  9.268 -1.017
t55g20p00 10683.08 3.0  0.0  8.560  (  288.40)   467.74  8.583  9.577 -0.994
t55g20p00 10683.08 3.0 +0.3  8.860  (  331.13)   524.81  8.847  9.773 -0.926
t55g10p00 10683.08 3.0 -0.3  8.260  (  295.12)   501.19  8.288  9.586 -1.298
t55g10p00 10683.08 3.0  0.0  8.560  (  331.13)   549.54  8.543  9.767 -1.224
t55g10p00 10683.08 3.0 +0.3  8.860  (  371.54)   616.60  8.890  9.966 -1.076
t50g50p00 10683.08 3.0 -0.3  8.260  (   58.88)    61.66  8.265  8.310 -0.045
t50g50p00 10683.08 3.0  0.0  8.560  (   81.28)    85.11  8.552  8.611 -0.059
t50g50p00 10683.08 3.0 +0.3  8.860  (  109.65)   117.49  8.856  8.929 -0.073
t50g40p00 10683.08 3.0 -0.3  8.260  (   87.10)   100.00  8.264  8.421 -0.157
t50g40p00 10683.08 3.0  0.0  8.560  (  112.20)   131.83  8.549  8.744 -0.195
t50g40p00 10683.08 3.0 +0.3  8.860  (  144.54)   173.78  8.848  9.079 -0.231
t50g30p00 10683.08 3.0 -0.3  8.260  (  125.89)   165.96  8.252  8.651 -0.399
t50g30p00 10683.08 3.0  0.0  8.560  (  154.88)   213.80  8.557  9.035 -0.478
t50g30p00 10683.08 3.0 +0.3  8.860  (  190.55)   269.15  8.861  9.386 -0.525
t50g20p00 10683.08 3.0 -0.3  8.260  (  177.83)   269.15  8.274  9.055 -0.781
t50g20p00 10683.08 3.0  0.0  8.560  (  208.93)   323.59  8.556  9.412 -0.856
t50g20p00 10683.08 3.0 +0.3  8.860  (  245.47)   389.05  8.880  9.748 -0.868
t50g10p00 10683.08 3.0 -0.3  8.260  (  229.09)   380.19  8.247  9.419 -1.172
t50g10p00 10683.08 3.0  0.0  8.560  (  263.03)   436.52  8.535  9.716 -1.181
t50g10p00 10683.08 3.0 +0.3  8.860  (  302.00)   501.19  8.865  9.979 -1.114
t45g50p00 10683.08 3.0 -0.3  8.260  (   14.79)    15.14  8.260  8.278 -0.018
t45g50p00 10683.08 3.0  0.0  8.560  (   21.88)    22.91  8.568  8.591 -0.023
t45g50p00 10683.08 3.0 +0.3  8.860  (   31.62)    33.11  8.866  8.896 -0.030
t45g40p00 10683.08 3.0 -0.3  8.260  (   30.20)    31.62  8.260  8.313 -0.053
t45g40p00 10683.08 3.0  0.0  8.560  (   40.74)    43.65  8.556  8.624 -0.068
t45g40p00 10683.08 3.0 +0.3  8.860  (   54.95)    58.88  8.853  8.941 -0.088
t45g30p00 10683.08 3.0 -0.3  8.260  (   51.29)    58.88  8.266  8.419 -0.153
t45g30p00 10683.08 3.0  0.0  8.560  (   66.07)    77.62  8.567  8.760 -0.193
t45g30p00 10683.08 3.0 +0.3  8.860  (   83.18)   100.00  8.870  9.103 -0.233
t45g20p00 10683.08 3.0 -0.3  8.260  (   83.18)   107.15  8.262  8.620 -0.358
t45g20p00 10683.08 3.0  0.0  8.560  (  102.33)   134.90  8.554  8.986 -0.432
t45g20p00 10683.08 3.0 +0.3  8.860  (  125.89)   169.82  8.873  9.367 -0.494
t45g10p00 10683.08 3.0 -0.3  8.260  (  128.82)   190.55  8.274  8.957 -0.683
t45g10p00 10683.08 3.0  0.0  8.560  (  154.88)   229.09  8.553  9.326 -0.773
t45g10p00 10683.08 3.0 +0.3  8.860  (  181.97)   275.42  8.862  9.694 -0.832
t70g50m10 10683.08 3.0 -0.3  7.260  (  123.03)   162.18  7.262  7.573 -0.311
t70g50m10 10683.08 3.0  0.0  7.560  (  162.18)   218.78  7.551  7.968 -0.417
t70g50m10 10683.08 3.0 +0.3  7.860  (  204.17)   288.40  7.866  8.364 -0.498
t70g40m10 10683.08 3.0 -0.3  7.260  (  151.36)   229.09  7.259  7.921 -0.662
t70g40m10 10683.08 3.0  0.0  7.560  (  186.21)   295.12  7.573  8.404 -0.831
t70g40m10 10683.08 3.0 +0.3  7.860  (  223.87)   354.81  7.847  8.736 -0.889
t70g30m10 10683.08 3.0 -0.3  7.260  (  186.21)   302.00  7.252  8.314 -1.062
t70g30m10 10683.08 3.0  0.0  7.560  (  218.78)   371.54  7.575  8.771 -1.196
t70g30m10 10683.08 3.0 +0.3  7.860  (  251.19)   436.52  7.885  9.082 -1.197
t70g20m10 10683.08 3.0 -0.3  7.260  (  208.93)   363.08  7.265  8.657 -1.392
t70g20m10 10683.08 3.0  0.0  7.560  (  239.88)   426.58  7.570  9.072 -1.502
t70g20m10 10683.08 3.0 +0.3  7.860  (  269.15)   489.78  7.889  9.376 -1.487
t70g10m10 10683.08 3.0 -0.3  7.260  (  223.87)   398.11  7.256  8.860 -1.604
t70g10m10 10683.08 3.0  0.0  7.560  (  251.19)   457.09  7.549  9.260 -1.711
t70g10m10 10683.08 3.0 +0.3  7.860  (  281.84)   512.86  7.841  9.549 -1.708
t65g50m10 10683.08 3.0 -0.3  7.260  (  102.33)   131.83  7.261  7.499 -0.238
t65g50m10 10683.08 3.0  0.0  7.560  (  141.25)   186.21  7.552  7.874 -0.322
t65g50m10 10683.08 3.0 +0.3  7.860  (  186.21)   251.19  7.850  8.248 -0.398
t65g40m10 10683.08 3.0 -0.3  7.260  (  131.83)   199.53  7.253  7.819 -0.566
t65g40m10 10683.08 3.0  0.0  7.560  (  169.82)   263.03  7.558  8.290 -0.732
t65g40m10 10683.08 3.0 +0.3  7.860  (  204.17)   331.13  7.867  8.681 -0.814
t65g30m10 10683.08 3.0 -0.3  7.260  (  165.96)   281.84  7.271  8.296 -1.025
t65g30m10 10683.08 3.0  0.0  7.560  (  199.53)   346.74  7.572  8.751 -1.179
t65g30m10 10683.08 3.0 +0.3  7.860  (  229.09)   407.38  7.860  9.070 -1.210
t65g20m10 10683.08 3.0 -0.3  7.260  (  199.53)   354.81  7.259  8.632 -1.373
t65g20m10 10683.08 3.0  0.0  7.560  (  234.42)   416.87  7.556  9.023 -1.467
t65g20m10 10683.08 3.0 +0.3  7.860  (  263.03)   478.63  7.868  9.312 -1.444
t65g10m10 10683.08 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10683.08 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10683.08 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10683.08 3.0 -0.3  7.260  (   75.86)    93.33  7.261  7.419 -0.158
t60g50m10 10683.08 3.0  0.0  7.560  (  112.20)   141.25  7.562  7.772 -0.210
t60g50m10 10683.08 3.0 +0.3  7.860  (  154.88)   199.53  7.855  8.119 -0.264
t60g40m10 10683.08 3.0 -0.3  7.260  (  107.15)   154.88  7.259  7.657 -0.398
t60g40m10 10683.08 3.0  0.0  7.560  (  144.54)   213.80  7.560  8.103 -0.543
t60g40m10 10683.08 3.0 +0.3  7.860  (  181.97)   275.42  7.847  8.490 -0.643
t60g30m10 10683.08 3.0 -0.3  7.260  (  141.25)   239.88  7.272  8.124 -0.852
t60g30m10 10683.08 3.0  0.0  7.560  (  177.83)   302.00  7.562  8.591 -1.029
t60g30m10 10683.08 3.0 +0.3  7.860  (  208.93)   363.08  7.848  8.943 -1.095
t60g20m10 10683.08 3.0 -0.3  7.260  (  177.83)   323.59  7.268  8.578 -1.310
t60g20m10 10683.08 3.0  0.0  7.560  (  208.93)   389.05  7.579  9.023 -1.444
t60g20m10 10683.08 3.0 +0.3  7.860  (  239.88)   446.68  7.868  9.318 -1.450
t60g10m10 10683.08 3.0 -0.3  7.260  (  213.80)   398.11  7.279  8.882 -1.603
t60g10m10 10683.08 3.0  0.0  7.560  (  245.47)   457.09  7.578  9.231 -1.653
t60g10m10 10683.08 3.0 +0.3  7.860  (  275.42)   512.86  7.875  9.479 -1.604
t55g50m10 10683.08 3.0 -0.3  7.260  (   43.65)    51.29  7.259  7.353 -0.094
t55g50m10 10683.08 3.0  0.0  7.560  (   70.79)    83.18  7.564  7.682 -0.118
t55g50m10 10683.08 3.0 +0.3  7.860  (  104.71)   125.89  7.865  8.010 -0.145
t55g40m10 10683.08 3.0 -0.3  7.260  (   72.44)    97.72  7.268  7.508 -0.240
t55g40m10 10683.08 3.0  0.0  7.560  (  104.71)   141.25  7.556  7.874 -0.318
t55g40m10 10683.08 3.0 +0.3  7.860  (  138.04)   194.98  7.852  8.254 -0.402
t55g30m10 10683.08 3.0 -0.3  7.260  (  107.15)   169.82  7.268  7.814 -0.546
t55g30m10 10683.08 3.0  0.0  7.560  (  141.25)   229.09  7.570  8.298 -0.728
t55g30m10 10683.08 3.0 +0.3  7.860  (  173.78)   288.40  7.856  8.707 -0.851
t55g20m10 10683.08 3.0 -0.3  7.260  (  147.91)   263.03  7.269  8.320 -1.051
t55g20m10 10683.08 3.0  0.0  7.560  (  177.83)   323.59  7.556  8.791 -1.235
t55g20m10 10683.08 3.0 +0.3  7.860  (  213.80)   389.05  7.875  9.182 -1.307
t55g10m10 10683.08 3.0 -0.3  7.260  (  186.21)   346.74  7.243  8.734 -1.491
t55g10m10 10683.08 3.0  0.0  7.560  (  218.78)   407.38  7.539  9.155 -1.616
t55g10m10 10683.08 3.0 +0.3  7.860  (  245.47)   467.74  7.855  9.472 -1.617
t50g50m10 10683.08 3.0 -0.3  7.260  (   18.20)    19.95  7.263  7.309 -0.046
t50g50m10 10683.08 3.0  0.0  7.560  (   30.90)    33.88  7.563  7.617 -0.054
t50g50m10 10683.08 3.0 +0.3  7.860  (   48.98)    53.70  7.856  7.921 -0.065
t50g40m10 10683.08 3.0 -0.3  7.260  (   34.67)    41.69  7.259  7.382 -0.123
t50g40m10 10683.08 3.0  0.0  7.560  (   53.70)    64.57  7.559  7.713 -0.154
t50g40m10 10683.08 3.0 +0.3  7.860  (   77.62)    95.50  7.864  8.057 -0.193
t50g30m10 10683.08 3.0 -0.3  7.260  (   61.66)    85.11  7.269  7.555 -0.286
t50g30m10 10683.08 3.0  0.0  7.560  (   85.11)   120.23  7.552  7.925 -0.373
t50g30m10 10683.08 3.0 +0.3  7.860  (  114.82)   165.96  7.862  8.335 -0.473
t50g20m10 10683.08 3.0 -0.3  7.260  (   97.72)   158.49  7.265  7.857 -0.592
t50g20m10 10683.08 3.0  0.0  7.560  (  128.82)   208.93  7.548  8.314 -0.766
t50g20m10 10683.08 3.0 +0.3  7.860  (  158.49)   269.15  7.864  8.797 -0.933
t50g10m10 10683.08 3.0 -0.3  7.260  (  141.25)   257.04  7.249  8.336 -1.087
t50g10m10 10683.08 3.0  0.0  7.560  (  173.78)   323.59  7.575  8.895 -1.320
t50g10m10 10683.08 3.0 +0.3  7.860  (  204.17)   380.19  7.864  9.275 -1.411
t45g50m10 10683.08 3.0 -0.3  7.260  (    2.95)     3.09  7.258  7.282 -0.024
t45g50m10 10683.08 3.0  0.0  7.560  (    5.50)     5.75  7.562  7.589 -0.027
t45g50m10 10683.08 3.0 +0.3  7.860  (    9.55)    10.23  7.865  7.895 -0.030
t45g40m10 10683.08 3.0 -0.3  7.260  (   10.47)    11.48  7.258  7.317 -0.059
t45g40m10 10683.08 3.0  0.0  7.560  (   16.98)    19.05  7.567  7.638 -0.071
t45g40m10 10683.08 3.0 +0.3  7.860  (   26.30)    29.51  7.866  7.950 -0.084
t45g30m10 10683.08 3.0 -0.3  7.260  (   22.39)    26.30  7.260  7.388 -0.128
t45g30m10 10683.08 3.0  0.0  7.560  (   33.11)    39.81  7.567  7.725 -0.158
t45g30m10 10683.08 3.0 +0.3  7.860  (   46.77)    56.23  7.856  8.048 -0.192
t45g20m10 10683.08 3.0 -0.3  7.260  (   42.66)    56.23  7.265  7.521 -0.256
t45g20m10 10683.08 3.0  0.0  7.560  (   58.88)    79.43  7.565  7.894 -0.329
t45g20m10 10683.08 3.0 +0.3  7.860  (   77.62)   107.15  7.868  8.279 -0.411
t45g10m10 10683.08 3.0 -0.3  7.260  (   74.13)   112.20  7.268  7.758 -0.490
t45g10m10 10683.08 3.0  0.0  7.560  (   95.50)   147.91  7.556  8.174 -0.618
t45g10m10 10683.08 3.0 +0.3  7.860  (  120.23)   190.55  7.864  8.618 -0.754
t70g50m20 10683.08 3.0 -0.3  6.260  (   27.54)    42.66  6.255  6.506 -0.251
t70g50m20 10683.08 3.0  0.0  6.560  (   46.77)    74.13  6.564  6.861 -0.297
t70g50m20 10683.08 3.0 +0.3  6.860  (   74.13)   117.49  6.866  7.243 -0.377
t70g40m20 10683.08 3.0 -0.3  6.260  (   46.77)    93.33  6.264  6.751 -0.487
t70g40m20 10683.08 3.0  0.0  6.560  (   74.13)   144.54  6.568  7.214 -0.646
t70g40m20 10683.08 3.0 +0.3  6.860  (  104.71)   199.53  6.851  7.723 -0.872
t70g30m20 10683.08 3.0 -0.3  6.260  (   75.86)   177.83  6.260  7.246 -0.986
t70g30m20 10683.08 3.0  0.0  6.560  (  107.15)   239.88  6.550  7.888 -1.338
t70g30m20 10683.08 3.0 +0.3  6.860  (  138.04)   309.03  6.873  8.502 -1.629
t70g20m20 10683.08 3.0 -0.3  6.260  (  100.00)   245.47  6.255  7.719 -1.464
t70g20m20 10683.08 3.0  0.0  6.560  (  131.83)   316.23  6.575  8.437 -1.862
t70g20m20 10683.08 3.0 +0.3  6.860  (  162.18)   380.19  6.880  8.935 -2.055
t70g10m20 10683.08 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10683.08 3.0 -0.3  6.260  (   19.05)    28.18  6.257  6.458 -0.201
t65g50m20 10683.08 3.0  0.0  6.560  (   33.88)    50.12  6.556  6.784 -0.228
t65g50m20 10683.08 3.0 +0.3  6.860  (   56.23)    85.11  6.866  7.139 -0.273
t65g40m20 10683.08 3.0 -0.3  6.260  (   35.48)    69.18  6.259  6.689 -0.430
t65g40m20 10683.08 3.0  0.0  6.560  (   57.54)   112.20  6.561  7.096 -0.535
t65g40m20 10683.08 3.0 +0.3  6.860  (   87.10)   165.96  6.862  7.568 -0.706
t65g30m20 10683.08 3.0 -0.3  6.260  (   58.88)   141.25  6.262  7.056 -0.794
t65g30m20 10683.08 3.0  0.0  6.560  (   87.10)   204.17  6.569  7.666 -1.097
t65g30m20 10683.08 3.0 +0.3  6.860  (  120.23)   269.15  6.874  8.290 -1.416
t65g20m20 10683.08 3.0 -0.3  6.260  (   93.33)   234.42  6.264  7.672 -1.408
t65g20m20 10683.08 3.0  0.0  6.560  (  123.03)   302.00  6.569  8.344 -1.775
t65g20m20 10683.08 3.0 +0.3  6.860  (  154.88)   363.08  6.859  8.825 -1.966
t65g10m20 10683.08 3.0 -0.3  6.260  (  117.49)   281.84  6.261  7.908 -1.647
t65g10m20 10683.08 3.0  0.0  6.560  (  151.36)   346.74  6.559  8.530 -1.971
t65g10m20 10683.08 3.0 +0.3  6.860  (  181.97)   407.38  6.856  9.000 -2.144
t60g50m20 10683.08 3.0 -0.3  6.260  (   12.02)    16.22  6.258  6.405 -0.147
t60g50m20 10683.08 3.0  0.0  6.560  (   22.39)    30.20  6.561  6.721 -0.160
t60g50m20 10683.08 3.0 +0.3  6.860  (   38.90)    53.70  6.866  7.048 -0.182
t60g40m20 10683.08 3.0 -0.3  6.260  (   23.44)    41.69  6.264  6.581 -0.317
t60g40m20 10683.08 3.0  0.0  6.560  (   39.81)    70.79  6.558  6.930 -0.372
t60g40m20 10683.08 3.0 +0.3  6.860  (   64.57)   112.20  6.856  7.311 -0.455
t60g30m20 10683.08 3.0 -0.3  6.260  (   42.66)    97.72  6.253  6.872 -0.619
t60g30m20 10683.08 3.0  0.0  6.560  (   66.07)   151.36  6.562  7.361 -0.799
t60g30m20 10683.08 3.0 +0.3  6.860  (   95.50)   208.93  6.851  7.898 -1.047
t60g20m20 10683.08 3.0 -0.3  6.260  (   69.18)   173.78  6.254  7.254 -1.000
t60g20m20 10683.08 3.0  0.0  6.560  (  100.00)   239.88  6.564  7.920 -1.356
t60g20m20 10683.08 3.0 +0.3  6.860  (  131.83)   302.00  6.856  8.509 -1.653
t60g10m20 10683.08 3.0 -0.3  6.260  (  104.71)   245.47  6.267  7.645 -1.378
t60g10m20 10683.08 3.0  0.0  6.560  (  138.04)   309.03  6.562  8.284 -1.722
t60g10m20 10683.08 3.0 +0.3  6.860  (  169.82)   371.54  6.867  8.812 -1.945
t55g50m20 10683.08 3.0 -0.3  6.260  (    6.46)     8.13  6.264  6.365 -0.101
t55g50m20 10683.08 3.0  0.0  6.560  (   12.30)    15.49  6.559  6.665 -0.106
t55g50m20 10683.08 3.0 +0.3  6.860  (   22.91)    28.84  6.861  6.976 -0.115
t55g40m20 10683.08 3.0 -0.3  6.260  (   13.49)    20.89  6.265  6.482 -0.217
t55g40m20 10683.08 3.0  0.0  6.560  (   23.99)    37.15  6.556  6.799 -0.243
t55g40m20 10683.08 3.0 +0.3  6.860  (   41.69)    64.57  6.866  7.149 -0.283
t55g30m20 10683.08 3.0 -0.3  6.260  (   26.30)    53.70  6.264  6.688 -0.424
t55g30m20 10683.08 3.0  0.0  6.560  (   43.65)    89.13  6.565  7.069 -0.504
t55g30m20 10683.08 3.0 +0.3  6.860  (   69.18)   134.90  6.858  7.479 -0.621
t55g20m20 10683.08 3.0 -0.3  6.260  (   47.86)   117.49  6.264  6.997 -0.733
t55g20m20 10683.08 3.0  0.0  6.560  (   72.44)   173.78  6.569  7.516 -0.947
t55g20m20 10683.08 3.0 +0.3  6.860  (  102.33)   234.42  6.870  8.099 -1.229
t55g10m20 10683.08 3.0 -0.3  6.260  (   77.62)   181.97  6.253  7.255 -1.002
t55g10m20 10683.08 3.0  0.0  6.560  (  107.15)   245.47  6.558  7.892 -1.334
t55g10m20 10683.08 3.0 +0.3  6.860  (  141.25)   309.03  6.866  8.507 -1.641
t50g50m20 10683.08 3.0 -0.3  6.260  (    2.57)     2.95  6.262  6.324 -0.062
t50g50m20 10683.08 3.0  0.0  6.560  (    5.01)     5.75  6.559  6.623 -0.064
t50g50m20 10683.08 3.0 +0.3  6.860  (    9.55)    11.22  6.864  6.931 -0.067
t50g40m20 10683.08 3.0 -0.3  6.260  (    6.17)     8.32  6.264  6.400 -0.136
t50g40m20 10683.08 3.0  0.0  6.560  (   11.48)    15.49  6.558  6.704 -0.146
t50g40m20 10683.08 3.0 +0.3  6.860  (   20.89)    28.18  6.861  7.023 -0.162
t50g30m20 10683.08 3.0 -0.3  6.260  (   13.49)    22.91  6.266  6.541 -0.275
t50g30m20 10683.08 3.0  0.0  6.560  (   23.99)    40.74  6.566  6.878 -0.312
t50g30m20 10683.08 3.0 +0.3  6.860  (   39.81)    67.61  6.861  7.226 -0.365
t50g20m20 10683.08 3.0 -0.3  6.260  (   26.92)    57.54  6.261  6.746 -0.485
t50g20m20 10683.08 3.0  0.0  6.560  (   43.65)    93.33  6.559  7.135 -0.576
t50g20m20 10683.08 3.0 +0.3  6.860  (   67.61)   141.25  6.866  7.576 -0.710
t50g10m20 10683.08 3.0 -0.3  6.260  (   50.12)   114.82  6.256  6.959 -0.703
t50g10m20 10683.08 3.0  0.0  6.560  (   75.86)   169.82  6.569  7.472 -0.903
t50g10m20 10683.08 3.0 +0.3  6.860  (  104.71)   223.87  6.850  7.994 -1.144
t45g50m20 10683.08 3.0 -0.3  6.260  (    0.45)     0.49  6.259  6.298 -0.039
t45g50m20 10683.08 3.0  0.0  6.560  (    0.89)     0.98  6.560  6.600 -0.040
t45g50m20 10683.08 3.0 +0.3  6.860  (    1.78)     1.95  6.865  6.905 -0.040
t45g40m20 10683.08 3.0 -0.3  6.260  (    1.70)     2.04  6.264  6.340 -0.076
t45g40m20 10683.08 3.0  0.0  6.560  (    3.31)     3.89  6.555  6.635 -0.080
t45g40m20 10683.08 3.0 +0.3  6.860  (    6.31)     7.41  6.857  6.942 -0.085
t45g30m20 10683.08 3.0 -0.3  6.260  (    4.47)     5.89  6.255  6.398 -0.143
t45g30m20 10683.08 3.0  0.0  6.560  (    8.13)    10.96  6.556  6.712 -0.156
t45g30m20 10683.08 3.0 +0.3  6.860  (   14.45)    19.50  6.855  7.033 -0.178
t45g20m20 10683.08 3.0 -0.3  6.260  (   10.47)    16.60  6.257  6.501 -0.244
t45g20m20 10683.08 3.0  0.0  6.560  (   18.62)    29.51  6.562  6.845 -0.283
t45g20m20 10683.08 3.0 +0.3  6.860  (   30.20)    48.98  6.865  7.202 -0.337
t45g10m20 10683.08 3.0 -0.3  6.260  (   23.99)    43.65  6.265  6.644 -0.379
t45g10m20 10683.08 3.0  0.0  6.560  (   38.90)    70.79  6.564  7.019 -0.455
t45g10m20 10683.08 3.0 +0.3  6.860  (   58.88)   107.15  6.866  7.420 -0.554
t70g50m30 10683.08 3.0 -0.3  5.260  (    3.24)     8.51  5.262  5.698 -0.436
t70g50m30 10683.08 3.0  0.0  5.560  (    6.31)    16.22  5.555  6.005 -0.450
t70g50m30 10683.08 3.0 +0.3  5.860  (   12.02)    30.90  5.862  6.334 -0.472
t70g40m30 10683.08 3.0 -0.3  5.260  (    6.46)    23.99  5.258  5.893 -0.635
t70g40m30 10683.08 3.0  0.0  5.560  (   12.02)    44.67  5.563  6.236 -0.673
t70g40m30 10683.08 3.0 +0.3  5.860  (   22.39)    77.62  5.864  6.608 -0.744
t70g30m30 10683.08 3.0 -0.3  5.260  (   11.22)    51.29  5.264  6.049 -0.785
t70g30m30 10683.08 3.0  0.0  5.560  (   20.89)    87.10  5.555  6.423 -0.868
t70g30m30 10683.08 3.0 +0.3  5.860  (   37.15)   138.04  5.858  6.895 -1.037
t70g20m30 10683.08 3.0 -0.3  5.260  (   19.05)   100.00  5.253  6.270 -1.017
t70g20m30 10683.08 3.0  0.0  5.560  (   34.67)   158.49  5.568  6.827 -1.259
t70g20m30 10683.08 3.0 +0.3  5.860  (   57.54)   218.78  5.857  7.484 -1.627
t70g10m30 10683.08 3.0 -0.3  5.260  (   22.91)   107.15  5.259  6.223 -0.964
t70g10m30 10683.08 3.0  0.0  5.560  (   40.74)   165.96  5.566  6.764 -1.198
t70g10m30 10683.08 3.0 +0.3  5.860  (   67.61)   229.09  5.868  7.435 -1.567
t65g50m30 10683.08 3.0 -0.3  5.260  (    2.14)     5.13  5.256  5.648 -0.392
t65g50m30 10683.08 3.0  0.0  5.560  (    4.27)    10.00  5.557  5.957 -0.400
t65g50m30 10683.08 3.0 +0.3  5.860  (    8.13)    19.50  5.864  6.280 -0.416
t65g40m30 10683.08 3.0 -0.3  5.260  (    4.57)    18.62  5.261  5.928 -0.667
t65g40m30 10683.08 3.0  0.0  5.560  (    8.71)    34.67  5.558  6.259 -0.701
t65g40m30 10683.08 3.0 +0.3  5.860  (   16.22)    61.66  5.857  6.616 -0.759
t65g30m30 10683.08 3.0 -0.3  5.260  (    8.91)    47.86  5.256  6.132 -0.876
t65g30m30 10683.08 3.0  0.0  5.560  (   16.60)    83.18  5.557  6.523 -0.966
t65g30m30 10683.08 3.0 +0.3  5.860  (   30.20)   131.83  5.854  6.978 -1.124
t65g20m30 10683.08 3.0 -0.3  5.260  (   15.85)    83.18  5.254  6.230 -0.976
t65g20m30 10683.08 3.0  0.0  5.560  (   28.84)   134.90  5.561  6.712 -1.151
t65g20m30 10683.08 3.0 +0.3  5.860  (   48.98)   194.98  5.860  7.320 -1.460
t65g10m30 10683.08 3.0 -0.3  5.260  (   26.92)   134.90  5.260  6.428 -1.168
t65g10m30 10683.08 3.0  0.0  5.560  (   46.77)   194.98  5.551  7.034 -1.483
t65g10m30 10683.08 3.0 +0.3  5.860  (   74.13)   263.03  5.869  7.795 -1.926
t60g50m30 10683.08 3.0 -0.3  5.260  (    1.26)     2.51  5.259  5.565 -0.306
t60g50m30 10683.08 3.0  0.0  5.560  (    2.51)     5.01  5.561  5.872 -0.311
t60g50m30 10683.08 3.0 +0.3  5.860  (    4.90)     9.77  5.858  6.174 -0.316
t60g40m30 10683.08 3.0 -0.3  5.260  (    2.75)    10.23  5.259  5.858 -0.599
t60g40m30 10683.08 3.0  0.0  5.560  (    5.37)    19.50  5.556  6.176 -0.620
t60g40m30 10683.08 3.0 +0.3  5.860  (   10.23)    36.31  5.856  6.512 -0.656
t60g30m30 10683.08 3.0 -0.3  5.260  (    5.89)    33.88  5.264  6.136 -0.872
t60g30m30 10683.08 3.0  0.0  5.560  (   11.22)    60.26  5.559  6.500 -0.941
t60g30m30 10683.08 3.0 +0.3  5.860  (   20.42)   100.00  5.855  6.902 -1.047
t60g20m30 10683.08 3.0 -0.3  5.260  (   12.02)    67.61  5.260  6.247 -0.987
t60g20m30 10683.08 3.0  0.0  5.560  (   21.88)   112.20  5.562  6.684 -1.122
t60g20m30 10683.08 3.0 +0.3  5.860  (   37.15)   165.96  5.852  7.189 -1.337
t60g10m30 10683.08 3.0 -0.3  5.260  (   21.88)    93.33  5.260  6.192 -0.932
t60g10m30 10683.08 3.0  0.0  5.560  (   38.02)   144.54  5.554  6.667 -1.113
t60g10m30 10683.08 3.0 +0.3  5.860  (   61.66)   204.17  5.852  7.265 -1.413
t55g50m30 10683.08 3.0 -0.3  5.260  (    0.66)     1.05  5.260  5.459 -0.199
t55g50m30 10683.08 3.0  0.0  5.560  (    1.32)     2.09  5.562  5.762 -0.200
t55g50m30 10683.08 3.0 +0.3  5.860  (    2.63)     4.07  5.857  6.059 -0.202
t55g40m30 10683.08 3.0 -0.3  5.260  (    1.51)     3.98  5.263  5.694 -0.431
t55g40m30 10683.08 3.0  0.0  5.560  (    2.95)     7.76  5.561  6.001 -0.440
t55g40m30 10683.08 3.0 +0.3  5.860  (    5.75)    14.79  5.857  6.311 -0.454
t55g30m30 10683.08 3.0 -0.3  5.260  (    3.31)    14.45  5.263  5.953 -0.690
t55g30m30 10683.08 3.0  0.0  5.560  (    6.31)    26.92  5.556  6.280 -0.724
t55g30m30 10683.08 3.0 +0.3  5.860  (   12.02)    48.98  5.858  6.637 -0.779
t55g20m30 10683.08 3.0 -0.3  5.260  (    7.08)    34.67  5.264  6.071 -0.807
t55g20m30 10683.08 3.0  0.0  5.560  (   13.49)    61.66  5.565  6.446 -0.881
t55g20m30 10683.08 3.0 +0.3  5.860  (   23.99)   100.00  5.855  6.843 -0.988
t55g10m30 10683.08 3.0 -0.3  5.260  (   14.79)    53.70  5.261  5.996 -0.735
t55g10m30 10683.08 3.0  0.0  5.560  (   26.30)    89.13  5.554  6.388 -0.834
t55g10m30 10683.08 3.0 +0.3  5.860  (   43.65)   138.04  5.860  6.849 -0.989
t50g50m30 10683.08 3.0 -0.3  5.260  (    0.29)     0.38  5.262  5.379 -0.117
t50g50m30 10683.08 3.0  0.0  5.560  (    0.58)     0.74  5.555  5.671 -0.116
t50g50m30 10683.08 3.0 +0.3  5.860  (    1.15)     1.48  5.860  5.976 -0.116
t50g40m30 10683.08 3.0 -0.3  5.260  (    0.68)     1.17  5.259  5.505 -0.246
t50g40m30 10683.08 3.0  0.0  5.560  (    1.32)     2.34  5.561  5.809 -0.248
t50g40m30 10683.08 3.0 +0.3  5.860  (    2.63)     4.57  5.856  6.108 -0.252
t50g30m30 10683.08 3.0 -0.3  5.260  (    1.48)     3.98  5.262  5.689 -0.427
t50g30m30 10683.08 3.0  0.0  5.560  (    2.95)     7.94  5.565  6.002 -0.437
t50g30m30 10683.08 3.0 +0.3  5.860  (    5.89)    15.14  5.859  6.314 -0.455
t50g20m30 10683.08 3.0 -0.3  5.260  (    3.55)    11.48  5.265  5.813 -0.548
t50g20m30 10683.08 3.0  0.0  5.560  (    6.76)    21.38  5.558  6.133 -0.575
t50g20m30 10683.08 3.0 +0.3  5.860  (   12.59)    38.90  5.857  6.480 -0.623
t50g10m30 10683.08 3.0 -0.3  5.260  (    7.76)    22.91  5.265  5.788 -0.523
t50g10m30 10683.08 3.0  0.0  5.560  (   14.79)    40.74  5.556  6.125 -0.569
t50g10m30 10683.08 3.0 +0.3  5.860  (   26.30)    69.18  5.854  6.495 -0.641
t45g50m30 10683.08 3.0 -0.3  5.260  (    0.08)     0.10  5.257  5.318 -0.061
t45g50m30 10683.08 3.0  0.0  5.560  (    0.17)     0.19  5.561  5.622 -0.061
t45g50m30 10683.08 3.0 +0.3  5.860  (    0.33)     0.38  5.860  5.921 -0.061
t45g40m30 10683.08 3.0 -0.3  5.260  (    0.21)     0.29  5.256  5.396 -0.140
t45g40m30 10683.08 3.0  0.0  5.560  (    0.42)     0.58  5.557  5.698 -0.141
t45g40m30 10683.08 3.0 +0.3  5.860  (    0.83)     1.15  5.859  6.000 -0.141
t45g30m30 10683.08 3.0 -0.3  5.260  (    0.54)     0.93  5.256  5.502 -0.246
t45g30m30 10683.08 3.0  0.0  5.560  (    1.07)     1.86  5.559  5.808 -0.249
t45g30m30 10683.08 3.0 +0.3  5.860  (    2.09)     3.72  5.865  6.120 -0.255
t45g20m30 10683.08 3.0 -0.3  5.260  (    1.35)     2.88  5.256  5.603 -0.347
t45g20m30 10683.08 3.0  0.0  5.560  (    2.63)     5.75  5.565  5.922 -0.357
t45g20m30 10683.08 3.0 +0.3  5.860  (    5.01)    10.96  5.861  6.234 -0.373
t45g10m30 10683.08 3.0 -0.3  5.260  (    3.55)     7.59  5.260  5.620 -0.360
t45g10m30 10683.08 3.0  0.0  5.560  (    6.76)    14.45  5.562  5.946 -0.384
t45g10m30 10683.08 3.0 +0.3  5.860  (   12.30)    26.30  5.858  6.275 -0.417
t70g50m40 10683.08 3.0 -0.3  4.260  (    0.33)     1.58  4.262  4.947 -0.685
t70g50m40 10683.08 3.0  0.0  4.560  (    0.65)     3.09  4.556  5.241 -0.685
t70g50m40 10683.08 3.0 +0.3  4.860  (    1.29)     6.17  4.863  5.553 -0.690
t70g40m40 10683.08 3.0 -0.3  4.260  (    0.68)     4.17  4.264  5.067 -0.803
t70g40m40 10683.08 3.0  0.0  4.560  (    1.35)     8.13  4.563  5.374 -0.811
t70g40m40 10683.08 3.0 +0.3  4.860  (    2.63)    15.85  4.865  5.689 -0.824
t70g30m40 10683.08 3.0 -0.3  4.260  (    1.23)     7.76  4.255  5.097 -0.842
t70g30m40 10683.08 3.0  0.0  4.560  (    2.40)    15.49  4.565  5.414 -0.849
t70g30m40 10683.08 3.0 +0.3  4.860  (    4.68)    28.84  4.856  5.725 -0.869
t70g20m40 10683.08 3.0 -0.3  4.260  (    2.14)    13.80  4.260  5.103 -0.843
t70g20m40 10683.08 3.0  0.0  4.560  (    4.17)    26.30  4.560  5.417 -0.857
t70g20m40 10683.08 3.0 +0.3  4.860  (    8.13)    47.86  4.858  5.742 -0.884
t70g10m40 10683.08 3.0 -0.3  4.260  (    2.51)     8.91  4.258  4.819 -0.561
t70g10m40 10683.08 3.0  0.0  4.560  (    5.01)    17.38  4.562  5.129 -0.567
t70g10m40 10683.08 3.0 +0.3  4.860  (    9.77)    32.36  4.858  5.437 -0.579
t65g50m40 10683.08 3.0 -0.3  4.260  (    0.22)     1.10  4.257  4.965 -0.708
t65g50m40 10683.08 3.0  0.0  4.560  (    0.44)     2.19  4.560  5.269 -0.709
t65g50m40 10683.08 3.0 +0.3  4.860  (    0.87)     4.27  4.860  5.568 -0.708
t65g40m40 10683.08 3.0 -0.3  4.260  (    0.47)     3.72  4.257  5.175 -0.918
t65g40m40 10683.08 3.0  0.0  4.560  (    0.91)     7.41  4.565  5.489 -0.924
t65g40m40 10683.08 3.0 +0.3  4.860  (    1.82)    14.13  4.856  5.796 -0.940
t65g30m40 10683.08 3.0 -0.3  4.260  (    0.95)     8.91  4.264  5.259 -0.995
t65g30m40 10683.08 3.0  0.0  4.560  (    1.91)    16.98  4.557  5.569 -1.012
t65g30m40 10683.08 3.0 +0.3  4.860  (    3.72)    32.36  4.863  5.905 -1.042
t65g20m40 10683.08 3.0 -0.3  4.260  (    1.78)    14.45  4.261  5.211 -0.950
t65g20m40 10683.08 3.0  0.0  4.560  (    3.55)    27.54  4.560  5.532 -0.972
t65g20m40 10683.08 3.0 +0.3  4.860  (    6.92)    50.12  4.860  5.873 -1.013
t65g10m40 10683.08 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10683.08 3.0 -0.3  4.260  (    0.13)     0.55  4.259  4.898 -0.639
t60g50m40 10683.08 3.0  0.0  4.560  (    0.25)     1.10  4.559  5.199 -0.640
t60g50m40 10683.08 3.0 +0.3  4.860  (    0.50)     2.19  4.862  5.503 -0.641
t60g40m40 10683.08 3.0 -0.3  4.260  (    0.28)     2.40  4.262  5.201 -0.939
t60g40m40 10683.08 3.0  0.0  4.560  (    0.56)     4.68  4.559  5.500 -0.941
t60g40m40 10683.08 3.0 +0.3  4.860  (    1.10)     9.12  4.858  5.808 -0.950
t60g30m40 10683.08 3.0 -0.3  4.260  (    0.62)     7.08  4.260  5.349 -1.089
t60g30m40 10683.08 3.0  0.0  4.560  (    1.20)    13.80  4.562  5.667 -1.105
t60g30m40 10683.08 3.0 +0.3  4.860  (    2.40)    26.30  4.863  5.998 -1.135
t60g20m40 10683.08 3.0 -0.3  4.260  (    1.32)    12.88  4.255  5.297 -1.042
t60g20m40 10683.08 3.0  0.0  4.560  (    2.63)    24.55  4.556  5.625 -1.069
t60g20m40 10683.08 3.0 +0.3  4.860  (    5.13)    45.71  4.864  5.983 -1.119
t60g10m40 10683.08 3.0 -0.3  4.260  (    2.63)    16.98  4.262  5.129 -0.867
t60g10m40 10683.08 3.0  0.0  4.560  (    5.13)    31.62  4.560  5.454 -0.894
t60g10m40 10683.08 3.0 +0.3  4.860  (    9.77)    56.23  4.857  5.803 -0.946
t55g50m40 10683.08 3.0 -0.3  4.260  (    0.07)     0.20  4.261  4.745 -0.484
t55g50m40 10683.08 3.0  0.0  4.560  (    0.13)     0.40  4.560  5.045 -0.485
t55g50m40 10683.08 3.0 +0.3  4.860  (    0.26)     0.79  4.861  5.347 -0.486
t55g40m40 10683.08 3.0 -0.3  4.260  (    0.15)     0.95  4.259  5.068 -0.809
t55g40m40 10683.08 3.0  0.0  4.560  (    0.30)     1.91  4.560  5.372 -0.812
t55g40m40 10683.08 3.0 +0.3  4.860  (    0.59)     3.80  4.864  5.681 -0.817
t55g30m40 10683.08 3.0 -0.3  4.260  (    0.34)     3.39  4.257  5.276 -1.019
t55g30m40 10683.08 3.0  0.0  4.560  (    0.68)     6.76  4.565  5.592 -1.027
t55g30m40 10683.08 3.0 +0.3  4.860  (    1.32)    12.88  4.860  5.900 -1.040
t55g20m40 10683.08 3.0 -0.3  4.260  (    0.74)     6.92  4.265  5.252 -0.987
t55g20m40 10683.08 3.0  0.0  4.560  (    1.48)    13.18  4.555  5.558 -1.003
t55g20m40 10683.08 3.0 +0.3  4.860  (    2.88)    25.12  4.857  5.893 -1.036
t55g10m40 10683.08 3.0 -0.3  4.260  (    1.66)     9.12  4.265  5.030 -0.765
t55g10m40 10683.08 3.0  0.0  4.560  (    3.24)    17.38  4.561  5.347 -0.786
t55g10m40 10683.08 3.0 +0.3  4.860  (    6.31)    32.36  4.859  5.682 -0.823
t50g50m40 10683.08 3.0 -0.3  4.260  (    0.03)     0.06  4.264  4.544 -0.280
t50g50m40 10683.08 3.0  0.0  4.560  (    0.06)     0.12  4.563  4.843 -0.280
t50g50m40 10683.08 3.0 +0.3  4.860  (    0.12)     0.23  4.856  5.135 -0.279
t50g40m40 10683.08 3.0 -0.3  4.260  (    0.07)     0.23  4.261  4.801 -0.540
t50g40m40 10683.08 3.0  0.0  4.560  (    0.13)     0.47  4.562  5.102 -0.540
t50g40m40 10683.08 3.0 +0.3  4.860  (    0.27)     0.93  4.861  5.401 -0.540
t50g30m40 10683.08 3.0 -0.3  4.260  (    0.15)     0.78  4.265  4.982 -0.717
t50g30m40 10683.08 3.0  0.0  4.560  (    0.30)     1.51  4.556  5.276 -0.720
t50g30m40 10683.08 3.0 +0.3  4.860  (    0.59)     3.09  4.860  5.585 -0.725
t50g20m40 10683.08 3.0 -0.3  4.260  (    0.36)     1.82  4.262  4.965 -0.703
t50g20m40 10683.08 3.0  0.0  4.560  (    0.72)     3.55  4.556  5.263 -0.707
t50g20m40 10683.08 3.0 +0.3  4.860  (    1.45)     7.08  4.865  5.581 -0.716
t50g10m40 10683.08 3.0 -0.3  4.260  (    0.85)     2.82  4.259  4.789 -0.530
t50g10m40 10683.08 3.0  0.0  4.560  (    1.70)     5.50  4.557  5.094 -0.537
t50g10m40 10683.08 3.0 +0.3  4.860  (    3.31)    10.72  4.861  5.410 -0.549
t45g50m40 10683.08 3.0 -0.3  4.260  (    0.01)     0.02  4.257  4.387 -0.130
t45g50m40 10683.08 3.0  0.0  4.560  (    0.02)     0.03  4.560  4.685 -0.125
t45g50m40 10683.08 3.0 +0.3  4.860  (    0.04)     0.06  4.860  4.987 -0.127
t45g40m40 10683.08 3.0 -0.3  4.260  (    0.03)     0.05  4.266  4.524 -0.258
t45g40m40 10683.08 3.0  0.0  4.560  (    0.05)     0.09  4.562  4.821 -0.259
t45g40m40 10683.08 3.0 +0.3  4.860  (    0.10)     0.18  4.863  5.121 -0.258
t45g30m40 10683.08 3.0 -0.3  4.260  (    0.06)     0.15  4.261  4.659 -0.398
t45g30m40 10683.08 3.0  0.0  4.560  (    0.12)     0.30  4.561  4.960 -0.399
t45g30m40 10683.08 3.0 +0.3  4.860  (    0.23)     0.59  4.862  5.261 -0.399
t45g20m40 10683.08 3.0 -0.3  4.260  (    0.14)     0.38  4.260  4.682 -0.422
t45g20m40 10683.08 3.0  0.0  4.560  (    0.29)     0.76  4.561  4.984 -0.423
t45g20m40 10683.08 3.0 +0.3  4.860  (    0.58)     1.51  4.864  5.289 -0.425
t45g10m40 10683.08 3.0 -0.3  4.260  (    0.37)     0.79  4.259  4.592 -0.333
t45g10m40 10683.08 3.0  0.0  4.560  (    0.74)     1.58  4.561  4.896 -0.335
t45g10m40 10683.08 3.0 +0.3  4.860  (    1.45)     3.09  4.856  5.196 -0.340


==> anc/tableE1/ncor10683_standard.dat <==
t70g50p00 10683.08 1.0 -0.3  8.260  (  239.88)   269.15  8.265  8.421 -0.156
t70g50p00 10683.08 1.0  0.0  8.560  (  302.00)   346.74  8.571  8.734 -0.163
t70g50p00 10683.08 1.0 +0.3  8.860  (  389.05)   446.68  8.867  9.020 -0.153
t70g40p00 10683.08 1.0 -0.3  8.260  (  234.42)   295.12  8.257  8.634 -0.377
t70g40p00 10683.08 1.0  0.0  8.560  (  281.84)   354.81  8.542  8.910 -0.368
t70g40p00 10683.08 1.0 +0.3  8.860  (  338.84)   436.52  8.859  9.187 -0.328
t70g30p00 10683.08 1.0 -0.3  8.260  (  251.19)   338.84  8.244  8.852 -0.608
t70g30p00 10683.08 1.0  0.0  8.560  (  288.40)   398.11  8.559  9.117 -0.558
t70g30p00 10683.08 1.0 +0.3  8.860  (  338.84)   467.74  8.874  9.348 -0.474
t70g20p00 10683.08 1.0 -0.3  8.260  (  263.03)   380.19  8.284  9.165 -0.881
t70g20p00 10683.08 1.0  0.0  8.560  (  295.12)   426.58  8.576  9.379 -0.803
t70g20p00 10683.08 1.0 +0.3  8.860  (  331.13)   478.63  8.875  9.561 -0.686
t70g10p00 10683.08 1.0 -0.3  8.260  (  263.03)   398.11  8.260  9.390 -1.130
t70g10p00 10683.08 1.0  0.0  8.560  (  295.12)   436.52  8.534  9.576 -1.042
t70g10p00 10683.08 1.0 +0.3  8.860  (  323.59)   489.78  8.891  9.781 -0.890
t65g50p00 10683.08 1.0 -0.3  8.260  (  218.78)   239.88  8.272  8.386 -0.114
t65g50p00 10683.08 1.0  0.0  8.560  (  275.42)   309.03  8.563  8.686 -0.123
t65g50p00 10683.08 1.0 +0.3  8.860  (  363.08)   407.38  8.870  8.991 -0.121
t65g40p00 10683.08 1.0 -0.3  8.260  (  218.78)   269.15  8.273  8.582 -0.309
t65g40p00 10683.08 1.0  0.0  8.560  (  263.03)   331.13  8.571  8.879 -0.308
t65g40p00 10683.08 1.0 +0.3  8.860  (  323.59)   407.38  8.864  9.146 -0.282
t65g30p00 10683.08 1.0 -0.3  8.260  (  229.09)   309.03  8.245  8.834 -0.589
t65g30p00 10683.08 1.0  0.0  8.560  (  269.15)   363.08  8.547  9.111 -0.564
t65g30p00 10683.08 1.0 +0.3  8.860  (  316.23)   426.58  8.857  9.348 -0.491
t65g20p00 10683.08 1.0 -0.3  8.260  (  257.04)   363.08  8.252  9.068 -0.816
t65g20p00 10683.08 1.0  0.0  8.560  (  288.40)   416.87  8.582  9.313 -0.731
t65g20p00 10683.08 1.0 +0.3  8.860  (  331.13)   467.74  8.861  9.490 -0.629
t65g10p00 10683.08 1.0 -0.3  8.260  (  269.15)   407.38  8.289  9.326 -1.037
t65g10p00 10683.08 1.0  0.0  8.560  (  295.12)   446.68  8.561  9.498 -0.937
t65g10p00 10683.08 1.0 +0.3  8.860  (  331.13)   489.78  8.837  9.647 -0.810
t60g50p00 10683.08 1.0 -0.3  8.260  (  173.78)   186.21  8.258  8.333 -0.075
t60g50p00 10683.08 1.0  0.0  8.560  (  229.09)   245.47  8.554  8.641 -0.087
t60g50p00 10683.08 1.0 +0.3  8.860  (  302.00)   323.59  8.848  8.940 -0.092
t60g40p00 10683.08 1.0 -0.3  8.260  (  190.55)   223.87  8.271  8.507 -0.236
t60g40p00 10683.08 1.0  0.0  8.560  (  234.42)   281.84  8.575  8.829 -0.254
t60g40p00 10683.08 1.0 +0.3  8.860  (  288.40)   346.74  8.848  9.092 -0.244
t60g30p00 10683.08 1.0 -0.3  8.260  (  208.93)   269.15  8.249  8.753 -0.504
t60g30p00 10683.08 1.0  0.0  8.560  (  239.88)   323.59  8.560  9.060 -0.500
t60g30p00 10683.08 1.0 +0.3  8.860  (  288.40)   380.19  8.839  9.294 -0.455
t60g20p00 10683.08 1.0 -0.3  8.260  (  229.09)   331.13  8.285  9.086 -0.801
t60g20p00 10683.08 1.0  0.0  8.560  (  257.04)   371.54  8.543  9.297 -0.754
t60g20p00 10683.08 1.0 +0.3  8.860  (  295.12)   426.58  8.862  9.522 -0.660
t60g10p00 10683.08 1.0 -0.3  8.260  (  257.04)   380.19  8.230  9.225 -0.995
t60g10p00 10683.08 1.0  0.0  8.560  (  288.40)   426.58  8.551  9.438 -0.887
t60g10p00 10683.08 1.0 +0.3  8.860  (  323.59)   478.63  8.876  9.621 -0.745
t55g50p00 10683.08 1.0 -0.3  8.260  (  112.20)   117.49  8.265  8.300 -0.035
t55g50p00 10683.08 1.0  0.0  8.560  (  151.36)   158.49  8.559  8.604 -0.045
t55g50p00 10683.08 1.0 +0.3  8.860  (  204.17)   213.80  8.858  8.908 -0.050
t55g40p00 10683.08 1.0 -0.3  8.260  (  138.04)   154.88  8.258  8.412 -0.154
t55g40p00 10683.08 1.0  0.0  8.560  (  173.78)   199.53  8.558  8.741 -0.183
t55g40p00 10683.08 1.0 +0.3  8.860  (  218.78)   257.04  8.865  9.060 -0.195
t55g30p00 10683.08 1.0 -0.3  8.260  (  165.96)   208.93  8.255  8.657 -0.402
t55g30p00 10683.08 1.0  0.0  8.560  (  194.98)   257.04  8.560  8.995 -0.435
t55g30p00 10683.08 1.0 +0.3  8.860  (  234.42)   309.03  8.845  9.269 -0.424
t55g20p00 10683.08 1.0 -0.3  8.260  (  194.98)   275.42  8.274  8.996 -0.722
t55g20p00 10683.08 1.0  0.0  8.560  (  223.87)   316.23  8.541  9.252 -0.711
t55g20p00 10683.08 1.0 +0.3  8.860  (  257.04)   371.54  8.876  9.518 -0.642
t55g10p00 10683.08 1.0 -0.3  8.260  (  223.87)   338.84  8.268  9.257 -0.989
t55g10p00 10683.08 1.0  0.0  8.560  (  251.19)   380.19  8.558  9.479 -0.921
t55g10p00 10683.08 1.0 +0.3  8.860  (  281.84)   426.58  8.865  9.671 -0.806
t50g50p00 10683.08 1.0 -0.3  8.260  (   52.48)    53.70  8.268  8.280 -0.012
t50g50p00 10683.08 1.0  0.0  8.560  (   72.44)    74.13  8.569  8.585 -0.016
t50g50p00 10683.08 1.0 +0.3  8.860  (   97.72)   100.00  8.855  8.873 -0.018
t50g40p00 10683.08 1.0 -0.3  8.260  (   74.13)    77.62  8.255  8.317 -0.062
t50g40p00 10683.08 1.0  0.0  8.560  (   95.50)   102.33  8.553  8.633 -0.080
t50g40p00 10683.08 1.0 +0.3  8.860  (  123.03)   134.90  8.860  8.957 -0.097
t50g30p00 10683.08 1.0 -0.3  8.260  (  102.33)   120.23  8.256  8.491 -0.235
t50g30p00 10683.08 1.0  0.0  8.560  (  125.89)   154.88  8.572  8.859 -0.287
t50g30p00 10683.08 1.0 +0.3  8.860  (  154.88)   194.98  8.875  9.194 -0.319
t50g20p00 10683.08 1.0 -0.3  8.260  (  138.04)   186.21  8.269  8.823 -0.554
t50g20p00 10683.08 1.0  0.0  8.560  (  162.18)   223.87  8.551  9.164 -0.613
t50g20p00 10683.08 1.0 +0.3  8.860  (  190.55)   269.15  8.862  9.484 -0.622
t50g10p00 10683.08 1.0 -0.3  8.260  (  173.78)   263.03  8.279  9.176 -0.897
t50g10p00 10683.08 1.0  0.0  8.560  (  199.53)   302.00  8.560  9.458 -0.898
t50g10p00 10683.08 1.0 +0.3  8.860  (  229.09)   346.74  8.873  9.706 -0.833
t45g50p00 10683.08 1.0 -0.3  8.260  (   13.80)    13.80  8.259  8.264 -0.005
t45g50p00 10683.08 1.0  0.0  8.560  (   19.50)    19.95  8.570  8.575 -0.005
t45g50p00 10683.08 1.0 +0.3  8.860  (   26.92)    26.92  8.859  8.867 -0.008
t45g40p00 10683.08 1.0 -0.3  8.260  (   28.84)    29.51  8.260  8.278 -0.018
t45g40p00 10683.08 1.0  0.0  8.560  (   38.02)    38.90  8.553  8.578 -0.025
t45g40p00 10683.08 1.0 +0.3  8.860  (   46.77)    47.86  8.850  8.881 -0.031
t45g30p00 10683.08 1.0 -0.3  8.260  (   42.66)    45.71  8.262  8.341 -0.079
t45g30p00 10683.08 1.0  0.0  8.560  (   53.70)    58.88  8.563  8.666 -0.103
t45g30p00 10683.08 1.0 +0.3  8.860  (   69.18)    75.86  8.869  8.994 -0.125
t45g20p00 10683.08 1.0 -0.3  8.260  (   66.07)    77.62  8.249  8.493 -0.244
t45g20p00 10683.08 1.0  0.0  8.560  (   81.28)    97.72  8.549  8.851 -0.302
t45g20p00 10683.08 1.0 +0.3  8.860  (   97.72)   123.03  8.868  9.218 -0.350
t45g10p00 10683.08 1.0 -0.3  8.260  (  100.00)   134.90  8.261  8.810 -0.549
t45g10p00 10683.08 1.0  0.0  8.560  (  117.49)   165.96  8.578  9.211 -0.633
t45g10p00 10683.08 1.0 +0.3  8.860  (  138.04)   194.98  8.848  9.516 -0.668
t70g50m10 10683.08 1.0 -0.3  7.260  (  104.71)   123.03  7.270  7.433 -0.163
t70g50m10 10683.08 1.0  0.0  7.560  (  138.04)   162.18  7.558  7.781 -0.223
t70g50m10 10683.08 1.0 +0.3  7.860  (  173.78)   208.93  7.854  8.124 -0.270
t70g40m10 10683.08 1.0 -0.3  7.260  (  125.89)   169.82  7.271  7.758 -0.487
t70g40m10 10683.08 1.0  0.0  7.560  (  151.36)   213.80  7.570  8.175 -0.605
t70g40m10 10683.08 1.0 +0.3  7.860  (  177.83)   257.04  7.843  8.494 -0.651
t70g30m10 10683.08 1.0 -0.3  7.260  (  147.91)   229.09  7.275  8.197 -0.922
t70g30m10 10683.08 1.0  0.0  7.560  (  169.82)   275.42  7.574  8.579 -1.005
t70g30m10 10683.08 1.0 +0.3  7.860  (  194.98)   323.59  7.883  8.871 -0.988
t70g20m10 10683.08 1.0 -0.3  7.260  (  165.96)   275.42  7.250  8.559 -1.309
t70g20m10 10683.08 1.0  0.0  7.560  (  186.21)   323.59  7.570  8.937 -1.367
t70g20m10 10683.08 1.0 +0.3  7.860  (  208.93)   363.08  7.845  9.169 -1.324
t70g10m10 10683.08 1.0 -0.3  7.260  (  173.78)   309.03  7.264  8.847 -1.583
t70g10m10 10683.08 1.0  0.0  7.560  (  199.53)   354.81  7.585  9.202 -1.617
t70g10m10 10683.08 1.0 +0.3  7.860  (  218.78)   389.05  7.836  9.403 -1.567
t65g50m10 10683.08 1.0 -0.3  7.260  (   89.13)   100.00  7.269  7.363 -0.094
t65g50m10 10683.08 1.0  0.0  7.560  (  123.03)   138.04  7.566  7.698 -0.132
t65g50m10 10683.08 1.0 +0.3  7.860  (  158.49)   181.97  7.856  8.023 -0.167
t65g40m10 10683.08 1.0 -0.3  7.260  (  109.65)   141.25  7.266  7.600 -0.334
t65g40m10 10683.08 1.0  0.0  7.560  (  138.04)   181.97  7.563  8.008 -0.445
t65g40m10 10683.08 1.0 +0.3  7.860  (  165.96)   229.09  7.874  8.380 -0.506
t65g30m10 10683.08 1.0 -0.3  7.260  (  131.83)   194.98  7.246  8.009 -0.763
t65g30m10 10683.08 1.0  0.0  7.560  (  158.49)   239.88  7.547  8.446 -0.899
t65g30m10 10683.08 1.0 +0.3  7.860  (  181.97)   288.40  7.869  8.799 -0.930
t65g20m10 10683.08 1.0 -0.3  7.260  (  158.49)   257.04  7.247  8.438 -1.191
t65g20m10 10683.08 1.0  0.0  7.560  (  181.97)   302.00  7.550  8.804 -1.254
t65g20m10 10683.08 1.0 +0.3  7.860  (  204.17)   346.74  7.860  9.077 -1.217
t65g10m10 10683.08 1.0 -0.3  7.260  (  173.78)   309.03  7.285  8.797 -1.512
t65g10m10 10683.08 1.0  0.0  7.560  (  199.53)   346.74  7.554  9.074 -1.520
t65g10m10 10683.08 1.0 +0.3  7.860  (  218.78)   389.05  7.869  9.311 -1.442
t60g50m10 10683.08 1.0 -0.3  7.260  (   69.18)    72.44  7.256  7.304 -0.048
t60g50m10 10683.08 1.0  0.0  7.560  (  100.00)   107.15  7.563  7.627 -0.064
t60g50m10 10683.08 1.0 +0.3  7.860  (  138.04)   147.91  7.853  7.936 -0.083
t60g40m10 10683.08 1.0 -0.3  7.260  (   91.20)   107.15  7.253  7.437 -0.184
t60g40m10 10683.08 1.0  0.0  7.560  (  117.49)   144.54  7.557  7.819 -0.262
t60g40m10 10683.08 1.0 +0.3  7.860  (  147.91)   186.21  7.855  8.180 -0.325
t60g30m10 10683.08 1.0 -0.3  7.260  (  114.82)   158.49  7.256  7.787 -0.531
t60g30m10 10683.08 1.0  0.0  7.560  (  138.04)   199.53  7.551  8.228 -0.677
t60g30m10 10683.08 1.0 +0.3  7.860  (  165.96)   245.47  7.865  8.612 -0.747
t60g20m10 10683.08 1.0 -0.3  7.260  (  138.04)   223.87  7.277  8.305 -1.028
t60g20m10 10683.08 1.0  0.0  7.560  (  162.18)   263.03  7.543  8.683 -1.140
t60g20m10 10683.08 1.0 +0.3  7.860  (  186.21)   309.03  7.867  9.019 -1.152
t60g10m10 10683.08 1.0 -0.3  7.260  (  165.96)   281.84  7.253  8.653 -1.400
t60g10m10 10683.08 1.0  0.0  7.560  (  186.21)   323.59  7.551  8.982 -1.431
t60g10m10 10683.08 1.0 +0.3  7.860  (  208.93)   363.08  7.846  9.219 -1.373
t55g50m10 10683.08 1.0 -0.3  7.260  (   42.66)    43.65  7.254  7.275 -0.021
t55g50m10 10683.08 1.0  0.0  7.560  (   64.57)    67.61  7.563  7.589 -0.026
t55g50m10 10683.08 1.0 +0.3  7.860  (   95.50)   100.00  7.861  7.894 -0.033
t55g40m10 10683.08 1.0 -0.3  7.260  (   63.10)    70.79  7.263  7.351 -0.088
t55g40m10 10683.08 1.0  0.0  7.560  (   89.13)   100.00  7.559  7.681 -0.122
t55g40m10 10683.08 1.0 +0.3  7.860  (  117.49)   134.90  7.854  8.014 -0.160
t55g30m10 10683.08 1.0 -0.3  7.260  (   89.13)   112.20  7.254  7.543 -0.289
t55g30m10 10683.08 1.0  0.0  7.560  (  114.82)   147.91  7.548  7.953 -0.405
t55g30m10 10683.08 1.0 +0.3  7.860  (  138.04)   190.55  7.870  8.372 -0.502
t55g20m10 10683.08 1.0 -0.3  7.260  (  117.49)   169.82  7.249  7.946 -0.697
t55g20m10 10683.08 1.0  0.0  7.560  (  138.04)   213.80  7.564  8.441 -0.877
t55g20m10 10683.08 1.0 +0.3  7.860  (  162.18)   257.04  7.874  8.823 -0.949
t55g10m10 10683.08 1.0 -0.3  7.260  (  141.25)   239.88  7.281  8.493 -1.212
t55g10m10 10683.08 1.0  0.0  7.560  (  165.96)   281.84  7.578  8.892 -1.314
t55g10m10 10683.08 1.0 +0.3  7.860  (  186.21)   316.23  7.836  9.147 -1.311
t50g50m10 10683.08 1.0 -0.3  7.260  (   18.20)    18.62  7.265  7.273 -0.008
t50g50m10 10683.08 1.0  0.0  7.560  (   29.51)    30.20  7.560  7.570 -0.010
t50g50m10 10683.08 1.0 +0.3  7.860  (   45.71)    45.71  7.855  7.867 -0.012
t50g40m10 10683.08 1.0 -0.3  7.260  (   35.48)    37.15  7.309  7.344 -0.035
t50g40m10 10683.08 1.0  0.0  7.560  (   47.86)    50.12  7.556  7.599 -0.043
t50g40m10 10683.08 1.0 +0.3  7.860  (   67.61)    70.79  7.850  7.905 -0.055
t50g30m10 10683.08 1.0 -0.3  7.260  (   52.48)    60.26  7.260  7.391 -0.131
t50g30m10 10683.08 1.0  0.0  7.560  (   70.79)    85.11  7.571  7.753 -0.182
t50g30m10 10683.08 1.0 +0.3  7.860  (   93.33)   112.20  7.856  8.091 -0.235
t50g20m10 10683.08 1.0 -0.3  7.260  (   79.43)   107.15  7.271  7.638 -0.367
t50g20m10 10683.08 1.0  0.0  7.560  (  102.33)   141.25  7.571  8.076 -0.505
t50g20m10 10683.08 1.0 +0.3  7.860  (  123.03)   177.83  7.871  8.492 -0.621
t50g10m10 10683.08 1.0 -0.3  7.260  (  112.20)   169.82  7.260  8.046 -0.786
t50g10m10 10683.08 1.0  0.0  7.560  (  134.90)   208.93  7.553  8.524 -0.971
t50g10m10 10683.08 1.0 +0.3  7.860  (  154.88)   251.19  7.873  8.943 -1.070
t45g50m10 10683.08 1.0 -0.3  7.260  (    2.82)     2.88  7.264  7.268 -0.004
t45g50m10 10683.08 1.0  0.0  7.560  (    5.13)     5.13  7.557  7.561 -0.004
t45g50m10 10683.08 1.0 +0.3  7.860  (    8.71)     8.91  7.866  7.871 -0.005
t45g40m10 10683.08 1.0 -0.3  7.260  (   10.72)    10.96  7.262  7.273 -0.011
t45g40m10 10683.08 1.0  0.0  7.560  (   16.98)    17.38  7.558  7.572 -0.014
t45g40m10 10683.08 1.0 +0.3  7.860  (   25.70)    26.30  7.863  7.881 -0.018
t45g30m10 10683.08 1.0 -0.3  7.260  (   22.39)    23.99  7.269  7.310 -0.041
t45g30m10 10683.08 1.0  0.0  7.560  (   33.11)    34.67  7.551  7.605 -0.054
t45g30m10 10683.08 1.0 +0.3  7.860  (   39.81)    42.66  7.854  7.928 -0.074
t45g20m10 10683.08 1.0 -0.3  7.260  (   36.31)    41.69  7.261  7.407 -0.146
t45g20m10 10683.08 1.0  0.0  7.560  (   47.86)    56.23  7.550  7.742 -0.192
t45g20m10 10683.08 1.0 +0.3  7.860  (   61.66)    75.86  7.870  8.122 -0.252
t45g10m10 10683.08 1.0 -0.3  7.260  (   60.26)    79.43  7.268  7.623 -0.355
t45g10m10 10683.08 1.0  0.0  7.560  (   75.86)   104.71  7.573  8.044 -0.471
t45g10m10 10683.08 1.0 +0.3  7.860  (   93.33)   131.83  7.865  8.442 -0.577
t70g50m20 10683.08 1.0 -0.3  6.260  (   30.20)    35.48  6.300  6.401 -0.101
t70g50m20 10683.08 1.0  0.0  6.560  (   44.67)    52.48  6.559  6.681 -0.122
t70g50m20 10683.08 1.0 +0.3  6.860  (   66.07)    81.28  6.867  7.028 -0.161
t70g40m20 10683.08 1.0 -0.3  6.260  (   43.65)    63.10  6.256  6.537 -0.281
t70g40m20 10683.08 1.0  0.0  6.560  (   64.57)    95.50  6.551  6.934 -0.383
t70g40m20 10683.08 1.0 +0.3  6.860  (   89.13)   134.90  6.858  7.411 -0.553
t70g30m20 10683.08 1.0 -0.3  6.260  (   66.07)   125.89  6.260  7.028 -0.768
t70g30m20 10683.08 1.0  0.0  6.560  (   89.13)   169.82  6.556  7.630 -1.074
t70g30m20 10683.08 1.0 +0.3  6.860  (  112.20)   213.80  6.846  8.166 -1.320
t70g20m20 10683.08 1.0 -0.3  6.260  (   83.18)   190.55  6.270  7.709 -1.439
t70g20m20 10683.08 1.0  0.0  6.560  (  107.15)   234.42  6.547  8.282 -1.735
t70g20m20 10683.08 1.0 +0.3  6.860  (  131.83)   281.84  6.862  8.754 -1.892
t70g10m20 10683.08 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10683.08 1.0 -0.3  6.260  (   20.89)    23.44  6.261  6.322 -0.061
t65g50m20 10683.08 1.0  0.0  6.560  (   36.31)    38.02  6.561  6.585 -0.024
t65g50m20 10683.08 1.0 +0.3  6.860  (   52.48)    60.26  6.867  6.957 -0.090
t65g40m20 10683.08 1.0 -0.3  6.260  (   34.67)    44.67  6.255  6.448 -0.193
t65g40m20 10683.08 1.0  0.0  6.560  (   52.48)    70.79  6.562  6.811 -0.249
t65g40m20 10683.08 1.0 +0.3  6.860  (   74.13)   104.71  6.870  7.217 -0.347
t65g30m20 10683.08 1.0 -0.3  6.260  (   52.48)    91.20  6.265  6.762 -0.497
t65g30m20 10683.08 1.0  0.0  6.560  (   75.86)   128.82  6.550  7.245 -0.695
t65g30m20 10683.08 1.0 +0.3  6.860  (  100.00)   173.78  6.866  7.841 -0.975
t65g20m20 10683.08 1.0 -0.3  6.260  (   77.62)   165.96  6.271  7.453 -1.182
t65g20m20 10683.08 1.0  0.0  6.560  (  102.33)   208.93  6.548  8.038 -1.490
t65g20m20 10683.08 1.0 +0.3  6.860  (  123.03)   257.04  6.872  8.560 -1.688
t65g10m20 10683.08 1.0 -0.3  6.260  (   97.72)   213.80  6.249  7.878 -1.629
t65g10m20 10683.08 1.0  0.0  6.560  (  120.23)   263.03  6.572  8.480 -1.908
t65g10m20 10683.08 1.0 +0.3  6.860  (  141.25)   302.00  6.844  8.850 -2.006
t60g50m20 10683.08 1.0 -0.3  6.260  (   12.88)    13.80  6.257  6.292 -0.035
t60g50m20 10683.08 1.0  0.0  6.560  (   23.44)    25.12  6.555  6.593 -0.038
t60g50m20 10683.08 1.0 +0.3  6.860  (   38.90)    40.74  6.854  6.900 -0.046
t60g40m20 10683.08 1.0 -0.3  6.260  (   25.12)    30.90  6.266  6.376 -0.110
t60g40m20 10683.08 1.0  0.0  6.560  (   38.02)    46.77  6.567  6.707 -0.140
t60g40m20 10683.08 1.0 +0.3  6.860  (   57.54)    70.79  6.855  7.032 -0.177
t60g30m20 10683.08 1.0 -0.3  6.260  (   39.81)    58.88  6.260  6.569 -0.309
t60g30m20 10683.08 1.0  0.0  6.560  (   58.88)    89.13  6.556  6.961 -0.405
t60g30m20 10683.08 1.0 +0.3  6.860  (   81.28)   125.89  6.857  7.423 -0.566
t60g20m20 10683.08 1.0 -0.3  6.260  (   60.26)   114.82  6.269  6.968 -0.699
t60g20m20 10683.08 1.0  0.0  6.560  (   83.18)   154.88  6.552  7.518 -0.966
t60g20m20 10683.08 1.0 +0.3  6.860  (  107.15)   199.53  6.863  8.119 -1.256
t60g10m20 10683.08 1.0 -0.3  6.260  (   87.10)   177.83  6.258  7.515 -1.257
t60g10m20 10683.08 1.0  0.0  6.560  (  109.65)   223.87  6.566  8.144 -1.578
t60g10m20 10683.08 1.0 +0.3  6.860  (  131.83)   263.03  6.840  8.586 -1.746
t55g50m20 10683.08 1.0 -0.3  6.260  (    6.76)     7.08  6.259  6.277 -0.018
t55g50m20 10683.08 1.0  0.0  6.560  (   12.88)    13.49  6.559  6.578 -0.019
t55g50m20 10683.08 1.0 +0.3  6.860  (   23.44)    24.55  6.857  6.879 -0.022
t55g40m20 10683.08 1.0 -0.3  6.260  (   14.45)    16.22  6.260  6.322 -0.062
t55g40m20 10683.08 1.0  0.0  6.560  (   25.70)    28.84  6.559  6.629 -0.070
t55g40m20 10683.08 1.0 +0.3  6.860  (   38.90)    43.65  6.854  6.939 -0.085
t55g30m20 10683.08 1.0 -0.3  6.260  (   27.54)    34.67  6.266  6.444 -0.178
t55g30m20 10683.08 1.0  0.0  6.560  (   40.74)    53.70  6.558  6.777 -0.219
t55g30m20 10683.08 1.0 +0.3  6.860  (   58.88)    81.28  6.862  7.142 -0.280
t55g20m20 10683.08 1.0 -0.3  6.260  (   42.66)    70.79  6.263  6.679 -0.416
t55g20m20 10683.08 1.0  0.0  6.560  (   61.66)   104.71  6.567  7.117 -0.550
t55g20m20 10683.08 1.0 +0.3  6.860  (   85.11)   141.25  6.855  7.601 -0.746
t55g10m20 10683.08 1.0 -0.3  6.260  (   66.07)   125.89  6.257  7.060 -0.803
t55g10m20 10683.08 1.0  0.0  6.560  (   87.10)   169.82  6.569  7.678 -1.109
t55g10m20 10683.08 1.0 +0.3  6.860  (  112.20)   208.93  6.848  8.213 -1.365
t50g50m20 10683.08 1.0 -0.3  6.260  (    2.51)     2.57  6.259  6.268 -0.009
t50g50m20 10683.08 1.0  0.0  6.560  (    4.90)     5.01  6.560  6.569 -0.009
t50g50m20 10683.08 1.0 +0.3  6.860  (    9.33)     9.55  6.859  6.869 -0.010
t50g40m20 10683.08 1.0 -0.3  6.260  (    6.61)     6.92  6.255  6.284 -0.029
t50g40m20 10683.08 1.0  0.0  6.560  (   12.30)    12.88  6.555  6.586 -0.031
t50g40m20 10683.08 1.0 +0.3  6.860  (   21.88)    23.44  6.867  6.902 -0.035
t50g30m20 10683.08 1.0 -0.3  6.260  (   14.13)    16.60  6.257  6.349 -0.092
t50g30m20 10683.08 1.0  0.0  6.560  (   24.55)    29.51  6.565  6.671 -0.106
t50g30m20 10683.08 1.0 +0.3  6.860  (   36.31)    43.65  6.859  6.992 -0.133
t50g20m20 10683.08 1.0 -0.3  6.260  (   27.54)    36.31  6.257  6.496 -0.239
t50g20m20 10683.08 1.0  0.0  6.560  (   39.81)    57.54  6.568  6.864 -0.296
t50g20m20 10683.08 1.0 +0.3  6.860  (   57.54)    85.11  6.868  7.239 -0.371
t50g10m20 10683.08 1.0 -0.3  6.260  (   44.67)    74.13  6.253  6.718 -0.465
t50g10m20 10683.08 1.0  0.0  6.560  (   63.10)   107.15  6.552  7.160 -0.608
t50g10m20 10683.08 1.0 +0.3  6.860  (   85.11)   144.54  6.856  7.672 -0.816
t45g50m20 10683.08 1.0 -0.3  6.260  (    0.39)     0.39  6.257  6.262 -0.005
t45g50m20 10683.08 1.0  0.0  6.560  (    0.76)     0.78  6.560  6.565 -0.005
t45g50m20 10683.08 1.0 +0.3  6.860  (    1.51)     1.51  6.856  6.861 -0.005
t45g40m20 10683.08 1.0 -0.3  6.260  (    1.82)     1.86  6.261  6.274 -0.013
t45g40m20 10683.08 1.0  0.0  6.560  (    3.47)     3.55  6.556  6.570 -0.014
t45g40m20 10683.08 1.0 +0.3  6.860  (    6.46)     6.76  6.864  6.878 -0.014
t45g30m20 10683.08 1.0 -0.3  6.260  (    4.68)     5.01  6.256  6.295 -0.039
t45g30m20 10683.08 1.0  0.0  6.560  (    8.51)     9.33  6.566  6.608 -0.042
t45g30m20 10683.08 1.0 +0.3  6.860  (   14.79)    16.22  6.864  6.914 -0.050
t45g20m20 10683.08 1.0 -0.3  6.260  (   10.96)    13.18  6.260  6.366 -0.106
t45g20m20 10683.08 1.0  0.0  6.560  (   18.62)    22.91  6.565  6.688 -0.123
t45g20m20 10683.08 1.0 +0.3  6.860  (   30.20)    33.88  6.853  7.009 -0.156
t45g10m20 10683.08 1.0 -0.3  6.260  (   23.99)    33.11  6.291  6.523 -0.232
t45g10m20 10683.08 1.0  0.0  6.560  (   34.67)    47.86  6.553  6.834 -0.281
t45g10m20 10683.08 1.0 +0.3  6.860  (   48.98)    70.79  6.857  7.210 -0.353
t70g50m30 10683.08 1.0 -0.3  5.260  (    3.63)     5.13  5.257  5.418 -0.161
t70g50m30 10683.08 1.0  0.0  5.560  (    7.08)    10.00  5.560  5.725 -0.165
t70g50m30 10683.08 1.0 +0.3  5.860  (   13.18)    19.05  5.862  6.035 -0.173
t70g40m30 10683.08 1.0 -0.3  5.260  (    7.08)    15.49  5.258  5.623 -0.365
t70g40m30 10683.08 1.0  0.0  5.560  (   13.49)    28.84  5.557  5.942 -0.385
t70g40m30 10683.08 1.0 +0.3  5.860  (   24.55)    45.71  5.860  6.298 -0.438
t70g30m30 10683.08 1.0 -0.3  5.260  (   12.59)    38.02  5.265  5.897 -0.632
t70g30m30 10683.08 1.0  0.0  5.560  (   22.91)    63.10  5.563  6.271 -0.708
t70g30m30 10683.08 1.0 +0.3  5.860  (   36.31)    97.72  5.857  6.704 -0.847
t70g20m30 10683.08 1.0 -0.3  5.260  (   20.89)    81.28  5.256  6.229 -0.973
t70g20m30 10683.08 1.0  0.0  5.560  (   33.88)   123.03  5.556  6.773 -1.217
t70g20m30 10683.08 1.0 +0.3  5.860  (   52.48)   169.82  5.867  7.474 -1.607
t70g10m30 10683.08 1.0 -0.3  5.260  (   25.12)    93.33  5.257  6.261 -1.004
t70g10m30 10683.08 1.0  0.0  5.560  (   38.90)   138.04  5.562  6.844 -1.282
t70g10m30 10683.08 1.0 +0.3  5.860  (   60.26)   181.97  5.851  7.499 -1.648
t65g50m30 10683.08 1.0 -0.3  5.260  (    2.40)     3.02  5.257  5.366 -0.109
t65g50m30 10683.08 1.0  0.0  5.560  (    4.68)     5.89  5.557  5.668 -0.111
t65g50m30 10683.08 1.0 +0.3  5.860  (    8.91)    11.48  5.865  5.981 -0.116
t65g40m30 10683.08 1.0 -0.3  5.260  (    5.01)     9.55  5.262  5.560 -0.298
t65g40m30 10683.08 1.0  0.0  5.560  (    9.55)    18.20  5.562  5.873 -0.311
t65g40m30 10683.08 1.0 +0.3  5.860  (   17.78)    33.11  5.858  6.192 -0.334
t65g30m30 10683.08 1.0 -0.3  5.260  (    9.77)    30.90  5.263  5.835 -0.572
t65g30m30 10683.08 1.0  0.0  5.560  (   18.20)    48.98  5.562  6.212 -0.650
t65g30m30 10683.08 1.0 +0.3  5.860  (   32.36)    79.43  5.867  6.624 -0.757
t65g20m30 10683.08 1.0 -0.3  5.260  (   17.78)    63.10  5.265  6.121 -0.856
t65g20m30 10683.08 1.0  0.0  5.560  (   31.62)   100.00  5.568  6.591 -1.023
t65g20m30 10683.08 1.0 +0.3  5.860  (   44.67)   141.25  5.859  7.163 -1.304
t65g10m30 10683.08 1.0 -0.3  5.260  (   28.84)   109.65  5.256  6.436 -1.180
t65g10m30 10683.08 1.0  0.0  5.560  (   43.65)   154.88  5.555  7.085 -1.530
t65g10m30 10683.08 1.0 +0.3  5.860  (   64.57)   199.53  5.850  7.771 -1.921
t60g50m30 10683.08 1.0 -0.3  5.260  (    1.38)     1.58  5.257  5.324 -0.067
t60g50m30 10683.08 1.0  0.0  5.560  (    2.69)     3.16  5.562  5.630 -0.068
t60g50m30 10683.08 1.0 +0.3  5.860  (    5.25)     6.17  5.858  5.928 -0.070
t60g40m30 10683.08 1.0 -0.3  5.260  (    3.02)     4.79  5.256  5.464 -0.208
t60g40m30 10683.08 1.0  0.0  5.560  (    5.89)     9.33  5.561  5.775 -0.214
t60g40m30 10683.08 1.0 +0.3  5.860  (   11.22)    17.38  5.855  6.081 -0.226
t60g30m30 10683.08 1.0 -0.3  5.260  (    6.46)    16.60  5.260  5.718 -0.458
t60g30m30 10683.08 1.0  0.0  5.560  (   12.02)    30.90  5.563  6.052 -0.489
t60g30m30 10683.08 1.0 +0.3  5.860  (   21.88)    48.98  5.865  6.433 -0.568
t60g20m30 10683.08 1.0 -0.3  5.260  (   12.88)    42.66  5.260  5.996 -0.736
t60g20m30 10683.08 1.0  0.0  5.560  (   23.44)    70.79  5.565  6.408 -0.843
t60g20m30 10683.08 1.0 +0.3  5.860  (   35.48)   107.15  5.866  6.876 -1.010
t60g10m30 10683.08 1.0 -0.3  5.260  (   23.44)    74.13  5.261  6.137 -0.876
t60g10m30 10683.08 1.0  0.0  5.560  (   36.31)   112.20  5.559  6.629 -1.070
t60g10m30 10683.08 1.0 +0.3  5.860  (   53.70)   154.88  5.860  7.239 -1.379
t55g50m30 10683.08 1.0 -0.3  5.260  (    0.71)     0.76  5.260  5.296 -0.036
t55g50m30 10683.08 1.0  0.0  5.560  (    1.38)     1.51  5.562  5.598 -0.036
t55g50m30 10683.08 1.0 +0.3  5.860  (    2.75)     2.95  5.857  5.893 -0.036
t55g40m30 10683.08 1.0 -0.3  5.260  (    1.62)     2.09  5.255  5.369 -0.114
t55g40m30 10683.08 1.0  0.0  5.560  (    3.24)     4.17  5.563  5.680 -0.117
t55g40m30 10683.08 1.0 +0.3  5.860  (    6.17)     7.94  5.857  5.978 -0.121
t55g30m30 10683.08 1.0 -0.3  5.260  (    3.55)     6.61  5.257  5.543 -0.286
t55g30m30 10683.08 1.0  0.0  5.560  (    6.92)    12.59  5.556  5.855 -0.299
t55g30m30 10683.08 1.0 +0.3  5.860  (   12.59)    23.44  5.858  6.179 -0.321
t55g20m30 10683.08 1.0 -0.3  5.260  (    7.59)    20.42  5.265  5.752 -0.487
t55g20m30 10683.08 1.0  0.0  5.560  (   14.13)    34.67  5.562  6.053 -0.491
t55g20m30 10683.08 1.0 +0.3  5.860  (   25.12)    56.23  5.858  6.485 -0.627
t55g10m30 10683.08 1.0 -0.3  5.260  (   15.49)    41.69  5.267  5.897 -0.630
t55g10m30 10683.08 1.0  0.0  5.560  (   27.54)    67.61  5.565  6.296 -0.731
t55g10m30 10683.08 1.0 +0.3  5.860  (   39.81)   100.00  5.854  6.724 -0.870
t50g50m30 10683.08 1.0 -0.3  5.260  (    0.28)     0.30  5.263  5.280 -0.017
t50g50m30 10683.08 1.0  0.0  5.560  (    0.56)     0.58  5.555  5.573 -0.018
t50g50m30 10683.08 1.0 +0.3  5.860  (    1.10)     1.15  5.860  5.878 -0.018
t50g40m30 10683.08 1.0 -0.3  5.260  (    0.72)     0.81  5.261  5.312 -0.051
t50g40m30 10683.08 1.0  0.0  5.560  (    1.45)     1.62  5.564  5.615 -0.051
t50g40m30 10683.08 1.0 +0.3  5.860  (    2.82)     3.16  5.859  5.912 -0.053
t50g30m30 10683.08 1.0 -0.3  5.260  (    1.62)     2.24  5.263  5.403 -0.140
t50g30m30 10683.08 1.0  0.0  5.560  (    3.24)     4.37  5.555  5.699 -0.144
t50g30m30 10683.08 1.0 +0.3  5.860  (    6.17)     8.51  5.859  6.009 -0.150
t50g20m30 10683.08 1.0 -0.3  5.260  (    3.80)     6.92  5.261  5.542 -0.281
t50g20m30 10683.08 1.0  0.0  5.560  (    7.24)    13.18  5.565  5.862 -0.297
t50g20m30 10683.08 1.0 +0.3  5.860  (   13.18)    23.99  5.860  6.183 -0.323
t50g10m30 10683.08 1.0 -0.3  5.260  (    8.32)    18.62  5.265  5.661 -0.396
t50g10m30 10683.08 1.0  0.0  5.560  (   15.49)    33.11  5.558  6.040 -0.482
t50g10m30 10683.08 1.0 +0.3  5.860  (   26.92)    51.29  5.859  6.382 -0.523
t45g50m30 10683.08 1.0 -0.3  5.260  (    0.07)     0.07  5.260  5.269 -0.009
t45g50m30 10683.08 1.0  0.0  5.560  (    0.13)     0.13  5.558  5.567 -0.009
t45g50m30 10683.08 1.0 +0.3  5.860  (    0.26)     0.27  5.858  5.867 -0.009
t45g40m30 10683.08 1.0 -0.3  5.260  (    0.22)     0.23  5.264  5.289 -0.025
t45g40m30 10683.08 1.0  0.0  5.560  (    0.44)     0.46  5.556  5.580 -0.024
t45g40m30 10683.08 1.0 +0.3  5.860  (    0.87)     0.91  5.858  5.882 -0.024
t45g30m30 10683.08 1.0 -0.3  5.260  (    0.58)     0.66  5.256  5.321 -0.065
t45g30m30 10683.08 1.0  0.0  5.560  (    1.15)     1.32  5.560  5.626 -0.066
t45g30m30 10683.08 1.0 +0.3  5.860  (    2.24)     2.57  5.858  5.926 -0.068
t45g20m30 10683.08 1.0 -0.3  5.260  (    1.41)     2.00  5.263  5.412 -0.149
t45g20m30 10683.08 1.0  0.0  5.560  (    2.75)     3.89  5.563  5.717 -0.154
t45g20m30 10683.08 1.0 +0.3  5.860  (    5.25)     7.41  5.862  6.024 -0.162
t45g10m30 10683.08 1.0 -0.3  5.260  (    3.72)     6.03  5.256  5.491 -0.235
t45g10m30 10683.08 1.0  0.0  5.560  (    6.92)    11.48  5.564  5.816 -0.252
t45g10m30 10683.08 1.0 +0.3  5.860  (   12.59)    20.89  5.865  6.141 -0.276
t70g50m40 10683.08 1.0 -0.3  4.260  (    0.37)     0.87  4.260  4.637 -0.377
t70g50m40 10683.08 1.0  0.0  4.560  (    0.72)     1.74  4.563  4.937 -0.374
t70g50m40 10683.08 1.0 +0.3  4.860  (    1.45)     3.39  4.858  5.233 -0.375
t70g40m40 10683.08 1.0 -0.3  4.260  (    0.76)     2.75  4.261  4.830 -0.569
t70g40m40 10683.08 1.0  0.0  4.560  (    1.51)     5.37  4.559  5.132 -0.573
t70g40m40 10683.08 1.0 +0.3  4.860  (    2.95)    10.47  4.860  5.441 -0.581
t70g30m40 10683.08 1.0 -0.3  4.260  (    1.38)     6.76  4.262  4.981 -0.719
t70g30m40 10683.08 1.0  0.0  4.560  (    2.69)    13.18  4.560  5.286 -0.726
t70g30m40 10683.08 1.0 +0.3  4.860  (    5.25)    25.12  4.864  5.605 -0.741
t70g20m40 10683.08 1.0 -0.3  4.260  (    2.40)    13.80  4.263  5.055 -0.792
t70g20m40 10683.08 1.0  0.0  4.560  (    4.68)    26.30  4.565  5.370 -0.805
t70g20m40 10683.08 1.0 +0.3  4.860  (    9.12)    42.66  4.866  5.713 -0.847
t70g10m40 10683.08 1.0 -0.3  4.260  (    2.82)     9.55  4.264  4.802 -0.538
t70g10m40 10683.08 1.0  0.0  4.560  (    5.62)    18.20  4.560  5.105 -0.545
t70g10m40 10683.08 1.0 +0.3  4.860  (   10.72)    33.88  4.897  5.464 -0.567
t65g50m40 10683.08 1.0 -0.3  4.260  (    0.24)     0.50  4.255  4.578 -0.323
t65g50m40 10683.08 1.0  0.0  4.560  (    0.48)     1.00  4.556  4.880 -0.324
t65g50m40 10683.08 1.0 +0.3  4.860  (    0.95)     2.00  4.860  5.184 -0.324
t65g40m40 10683.08 1.0 -0.3  4.260  (    0.51)     1.91  4.259  4.832 -0.573
t65g40m40 10683.08 1.0  0.0  4.560  (    1.02)     3.72  4.555  5.129 -0.574
t65g40m40 10683.08 1.0 +0.3  4.860  (    2.04)     7.41  4.864  5.444 -0.580
t65g30m40 10683.08 1.0 -0.3  4.260  (    1.07)     6.17  4.265  5.043 -0.778
t65g30m40 10683.08 1.0  0.0  4.560  (    2.09)    11.75  4.556  5.346 -0.790
t65g30m40 10683.08 1.0 +0.3  4.860  (    4.17)    22.39  4.856  5.665 -0.809
t65g20m40 10683.08 1.0 -0.3  4.260  (    2.00)    13.18  4.264  5.122 -0.858
t65g20m40 10683.08 1.0  0.0  4.560  (    3.89)    25.12  4.565  5.443 -0.878
t65g20m40 10683.08 1.0 +0.3  4.860  (    7.59)    40.74  4.856  5.788 -0.932
t65g10m40 10683.08 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10683.08 1.0 -0.3  4.260  (    0.14)     0.24  4.262  4.498 -0.236
t60g50m40 10683.08 1.0  0.0  4.560  (    0.28)     0.48  4.562  4.800 -0.238
t60g50m40 10683.08 1.0 +0.3  4.860  (    0.55)     0.95  4.864  5.101 -0.237
t60g40m40 10683.08 1.0 -0.3  4.260  (    0.31)     0.98  4.258  4.762 -0.504
t60g40m40 10683.08 1.0  0.0  4.560  (    0.62)     1.95  4.560  5.067 -0.507
t60g40m40 10683.08 1.0 +0.3  4.860  (    1.23)     3.80  4.856  5.365 -0.509
t60g30m40 10683.08 1.0 -0.3  4.260  (    0.68)     3.89  4.265  5.035 -0.770
t60g30m40 10683.08 1.0  0.0  4.560  (    1.35)     7.59  4.563  5.342 -0.779
t60g30m40 10683.08 1.0 +0.3  4.860  (    2.63)    14.45  4.857  5.654 -0.797
t60g20m40 10683.08 1.0 -0.3  4.260  (    1.48)    10.00  4.259  5.136 -0.877
t60g20m40 10683.08 1.0  0.0  4.560  (    2.88)    19.05  4.558  5.457 -0.899
t60g20m40 10683.08 1.0 +0.3  4.860  (    5.62)    35.48  4.899  5.861 -0.962
t60g10m40 10683.08 1.0 -0.3  4.260  (    2.88)    16.22  4.259  5.071 -0.812
t60g10m40 10683.08 1.0  0.0  4.560  (    5.62)    30.20  4.558  5.397 -0.839
t60g10m40 10683.08 1.0 +0.3  4.860  (   10.72)    47.86  4.853  5.769 -0.916
t55g50m40 10683.08 1.0 -0.3  4.260  (    0.07)     0.10  4.258  4.399 -0.141
t55g50m40 10683.08 1.0  0.0  4.560  (    0.14)     0.19  4.561  4.703 -0.142
t55g50m40 10683.08 1.0 +0.3  4.860  (    0.28)     0.38  4.861  5.003 -0.142
t55g40m40 10683.08 1.0 -0.3  4.260  (    0.16)     0.37  4.262  4.619 -0.357
t55g40m40 10683.08 1.0  0.0  4.560  (    0.32)     0.74  4.562  4.920 -0.358
t55g40m40 10683.08 1.0 +0.3  4.860  (    0.65)     1.48  4.865  5.224 -0.359
t55g30m40 10683.08 1.0 -0.3  4.260  (    0.37)     1.55  4.260  4.890 -0.630
t55g30m40 10683.08 1.0  0.0  4.560  (    0.72)     3.09  4.564  5.199 -0.635
t55g30m40 10683.08 1.0 +0.3  4.860  (    1.45)     6.03  4.863  5.504 -0.641
t55g20m40 10683.08 1.0 -0.3  4.260  (    0.81)     4.47  4.259  5.016 -0.757
t55g20m40 10683.08 1.0  0.0  4.560  (    1.62)     8.71  4.558  5.327 -0.769
t55g20m40 10683.08 1.0 +0.3  4.860  (    3.16)    16.60  4.856  5.647 -0.791
t55g10m40 10683.08 1.0 -0.3  4.260  (    1.82)     8.13  4.261  4.944 -0.683
t55g10m40 10683.08 1.0  0.0  4.560  (    3.55)    15.49  4.557  5.260 -0.703
t55g10m40 10683.08 1.0 +0.3  4.860  (    6.76)    28.84  4.858  5.594 -0.736
t50g50m40 10683.08 1.0 -0.3  4.260  (    0.03)     0.03  4.265  4.330 -0.065
t50g50m40 10683.08 1.0  0.0  4.560  (    0.06)     0.07  4.562  4.626 -0.064
t50g50m40 10683.08 1.0 +0.3  4.860  (    0.12)     0.14  4.863  4.927 -0.064
t50g40m40 10683.08 1.0 -0.3  4.260  (    0.07)     0.11  4.265  4.441 -0.176
t50g40m40 10683.08 1.0  0.0  4.560  (    0.14)     0.22  4.564  4.740 -0.176
t50g40m40 10683.08 1.0 +0.3  4.860  (    0.29)     0.44  4.864  5.039 -0.175
t50g30m40 10683.08 1.0 -0.3  4.260  (    0.16)     0.37  4.265  4.627 -0.362
t50g30m40 10683.08 1.0  0.0  4.560  (    0.32)     0.72  4.556  4.918 -0.362
t50g30m40 10683.08 1.0 +0.3  4.860  (    0.63)     1.45  4.855  5.222 -0.367
t50g20m40 10683.08 1.0 -0.3  4.260  (    0.40)     1.23  4.262  4.760 -0.498
t50g20m40 10683.08 1.0  0.0  4.560  (    0.78)     2.40  4.555  5.057 -0.502
t50g20m40 10683.08 1.0 +0.3  4.860  (    1.55)     4.79  4.863  5.372 -0.509
t50g10m40 10683.08 1.0 -0.3  4.260  (    0.91)     2.69  4.263  4.738 -0.475
t50g10m40 10683.08 1.0  0.0  4.560  (    1.82)     5.25  4.562  5.046 -0.484
t50g10m40 10683.08 1.0 +0.3  4.860  (    3.55)    10.00  4.855  5.350 -0.495
t45g50m40 10683.08 1.0 -0.3  4.260  (    0.01)     0.01  4.277  4.302 -0.025
t45g50m40 10683.08 1.0  0.0  4.560  (    0.02)     0.02  4.557  4.583 -0.026
t45g50m40 10683.08 1.0 +0.3  4.860  (    0.04)     0.04  4.856  4.883 -0.027
t45g40m40 10683.08 1.0 -0.3  4.260  (    0.03)     0.03  4.262  4.323 -0.061
t45g40m40 10683.08 1.0  0.0  4.560  (    0.05)     0.06  4.562  4.624 -0.062
t45g40m40 10683.08 1.0 +0.3  4.860  (    0.10)     0.12  4.863  4.925 -0.062
t45g30m40 10683.08 1.0 -0.3  4.260  (    0.06)     0.09  4.260  4.409 -0.149
t45g30m40 10683.08 1.0  0.0  4.560  (    0.13)     0.18  4.561  4.711 -0.150
t45g30m40 10683.08 1.0 +0.3  4.860  (    0.25)     0.35  4.862  5.012 -0.150
t45g20m40 10683.08 1.0 -0.3  4.260  (    0.15)     0.28  4.256  4.523 -0.267
t45g20m40 10683.08 1.0  0.0  4.560  (    0.31)     0.56  4.557  4.825 -0.268
t45g20m40 10683.08 1.0 +0.3  4.860  (    0.60)     1.12  4.860  5.130 -0.270
t45g10m40 10683.08 1.0 -0.3  4.260  (    0.40)     0.79  4.256  4.565 -0.309
t45g10m40 10683.08 1.0  0.0  4.560  (    0.78)     1.58  4.559  4.871 -0.312
t45g10m40 10683.08 1.0 +0.3  4.860  (    1.55)     3.09  4.856  5.175 -0.319
t70g50p00 10683.08 2.0 -0.3  8.260  (  257.04)   288.40  8.269  8.433 -0.164
t70g50p00 10683.08 2.0  0.0  8.560  (  316.23)   363.08  8.558  8.730 -0.172
t70g50p00 10683.08 2.0 +0.3  8.860  (  407.38)   467.74  8.862  9.031 -0.169
t70g40p00 10683.08 2.0 -0.3  8.260  (  257.04)   323.59  8.266  8.658 -0.392
t70g40p00 10683.08 2.0  0.0  8.560  (  302.00)   389.05  8.555  8.950 -0.395
t70g40p00 10683.08 2.0 +0.3  8.860  (  363.08)   467.74  8.846  9.205 -0.359
t70g30p00 10683.08 2.0 -0.3  8.260  (  275.42)   380.19  8.272  8.910 -0.638
t70g30p00 10683.08 2.0  0.0  8.560  (  316.23)   436.52  8.545  9.149 -0.604
t70g30p00 10683.08 2.0 +0.3  8.860  (  371.54)   512.86  8.870  9.391 -0.521
t70g20p00 10683.08 2.0 -0.3  8.260  (  288.40)   416.87  8.235  9.167 -0.932
t70g20p00 10683.08 2.0  0.0  8.560  (  323.59)   478.63  8.583  9.438 -0.855
t70g20p00 10683.08 2.0 +0.3  8.860  (  363.08)   537.03  8.887  9.633 -0.746
t70g10p00 10683.08 2.0 -0.3  8.260  (  295.12)   446.68  8.251  9.433 -1.182
t70g10p00 10683.08 2.0  0.0  8.560  (  323.59)   501.19  8.590  9.675 -1.085
t70g10p00 10683.08 2.0 +0.3  8.860  (  363.08)   549.54  8.883  9.848 -0.965
t65g50p00 10683.08 2.0 -0.3  8.260  (  229.09)   251.19  8.255  8.371 -0.116
t65g50p00 10683.08 2.0  0.0  8.560  (  295.12)   323.59  8.553  8.683 -0.130
t65g50p00 10683.08 2.0 +0.3  8.860  (  380.19)   426.58  8.869  9.001 -0.132
t65g40p00 10683.08 2.0 -0.3  8.260  (  239.88)   288.40  8.250  8.566 -0.316
t65g40p00 10683.08 2.0  0.0  8.560  (  288.40)   354.81  8.552  8.883 -0.331
t65g40p00 10683.08 2.0 +0.3  8.860  (  346.74)   436.52  8.856  9.164 -0.308
t65g30p00 10683.08 2.0 -0.3  8.260  (  257.04)   346.74  8.266  8.880 -0.614
t65g30p00 10683.08 2.0  0.0  8.560  (  295.12)   407.38  8.569  9.168 -0.599
t65g30p00 10683.08 2.0 +0.3  8.860  (  346.74)   467.74  8.840  9.386 -0.546
t65g20p00 10683.08 2.0 -0.3  8.260  (  281.84)   407.38  8.251  9.113 -0.862
t65g20p00 10683.08 2.0  0.0  8.560  (  323.59)   467.74  8.582  9.370 -0.788
t65g20p00 10683.08 2.0 +0.3  8.860  (  363.08)   524.81  8.867  9.557 -0.690
t65g10p00 10683.08 2.0 -0.3  8.260  (  302.00)   457.09  8.265  9.368 -1.103
t65g10p00 10683.08 2.0  0.0  8.560  (  331.13)   501.19  8.537  9.548 -1.011
t65g10p00 10683.08 2.0 +0.3  8.860  (  371.54)   562.34  8.887  9.747 -0.860
t60g50p00 10683.08 2.0 -0.3  8.260  (  186.21)   199.53  8.271  8.346 -0.075
t60g50p00 10683.08 2.0  0.0  8.560  (  239.88)   257.04  8.548  8.637 -0.089
t60g50p00 10683.08 2.0 +0.3  8.860  (  316.23)   338.84  8.849  8.946 -0.097
t60g40p00 10683.08 2.0 -0.3  8.260  (  204.17)   239.88  8.253  8.491 -0.238
t60g40p00 10683.08 2.0  0.0  8.560  (  251.19)   302.00  8.560  8.828 -0.268
t60g40p00 10683.08 2.0 +0.3  8.860  (  309.03)   380.19  8.873  9.136 -0.263
t60g30p00 10683.08 2.0 -0.3  8.260  (  229.09)   302.00  8.268  8.791 -0.523
t60g30p00 10683.08 2.0  0.0  8.560  (  269.15)   354.81  8.542  9.072 -0.530
t60g30p00 10683.08 2.0 +0.3  8.860  (  316.23)   426.58  8.868  9.358 -0.490
t60g20p00 10683.08 2.0 -0.3  8.260  (  257.04)   371.54  8.278  9.115 -0.837
t60g20p00 10683.08 2.0  0.0  8.560  (  288.40)   426.58  8.585  9.383 -0.798
t60g20p00 10683.08 2.0 +0.3  8.860  (  331.13)   478.63  8.860  9.580 -0.720
t60g10p00 10683.08 2.0 -0.3  8.260  (  288.40)   436.52  8.260  9.304 -1.044
t60g10p00 10683.08 2.0  0.0  8.560  (  323.59)   489.78  8.581  9.527 -0.946
t60g10p00 10683.08 2.0 +0.3  8.860  (  363.08)   537.03  8.847  9.681 -0.834
t55g50p00 10683.08 2.0 -0.3  8.260  (  117.49)   123.03  8.261  8.296 -0.035
t55g50p00 10683.08 2.0  0.0  8.560  (  158.49)   165.96  8.557  8.602 -0.045
t55g50p00 10683.08 2.0 +0.3  8.860  (  213.80)   223.87  8.861  8.915 -0.054
t55g40p00 10683.08 2.0 -0.3  8.260  (  147.91)   165.96  8.249  8.399 -0.150
t55g40p00 10683.08 2.0  0.0  8.560  (  186.21)   213.80  8.549  8.735 -0.186
t55g40p00 10683.08 2.0 +0.3  8.860  (  234.42)   275.42  8.862  9.066 -0.204
t55g30p00 10683.08 2.0 -0.3  8.260  (  181.97)   229.09  8.245  8.646 -0.401
t55g30p00 10683.08 2.0  0.0  8.560  (  218.78)   281.84  8.547  8.998 -0.451
t55g30p00 10683.08 2.0 +0.3  8.860  (  257.04)   346.74  8.870  9.323 -0.453
t55g20p00 10683.08 2.0 -0.3  8.260  (  218.78)   309.03  8.270  9.008 -0.738
t55g20p00 10683.08 2.0  0.0  8.560  (  251.19)   363.08  8.576  9.326 -0.750
t55g20p00 10683.08 2.0 +0.3  8.860  (  288.40)   416.87  8.864  9.565 -0.701
t55g10p00 10683.08 2.0 -0.3  8.260  (  257.04)   389.05  8.287  9.321 -1.034
t55g10p00 10683.08 2.0  0.0  8.560  (  288.40)   436.52  8.575  9.553 -0.978
t55g10p00 10683.08 2.0 +0.3  8.860  (  323.59)   489.78  8.889  9.756 -0.867
t50g50p00 10683.08 2.0 -0.3  8.260  (   54.95)    56.23  8.260  8.272 -0.012
t50g50p00 10683.08 2.0  0.0  8.560  (   75.86)    77.62  8.567  8.582 -0.015
t50g50p00 10683.08 2.0 +0.3  8.860  (  102.33)   104.71  8.855  8.873 -0.018
t50g40p00 10683.08 2.0 -0.3  8.260  (   79.43)    83.18  8.254  8.314 -0.060
t50g40p00 10683.08 2.0  0.0  8.560  (  102.33)   109.65  8.552  8.632 -0.080
t50g40p00 10683.08 2.0 +0.3  8.860  (  131.83)   144.54  8.861  8.959 -0.098
t50g30p00 10683.08 2.0 -0.3  8.260  (  112.20)   131.83  8.257  8.484 -0.227
t50g30p00 10683.08 2.0  0.0  8.560  (  138.04)   169.82  8.570  8.858 -0.288
t50g30p00 10683.08 2.0 +0.3  8.860  (  169.82)   213.80  8.873  9.200 -0.327
t50g20p00 10683.08 2.0 -0.3  8.260  (  154.88)   208.93  8.277  8.827 -0.550
t50g20p00 10683.08 2.0  0.0  8.560  (  181.97)   251.19  8.553  9.176 -0.623
t50g20p00 10683.08 2.0 +0.3  8.860  (  213.80)   302.00  8.859  9.511 -0.652
t50g10p00 10683.08 2.0 -0.3  8.260  (  199.53)   295.12  8.258  9.165 -0.907
t50g10p00 10683.08 2.0  0.0  8.560  (  229.09)   346.74  8.576  9.513 -0.937
t50g10p00 10683.08 2.0 +0.3  8.860  (  257.04)   398.11  8.886  9.775 -0.889
t45g50p00 10683.08 2.0 -0.3  8.260  (   14.13)    14.45  8.265  8.269 -0.004
t45g50p00 10683.08 2.0  0.0  8.560  (   20.89)    21.38  8.565  8.570 -0.005
t45g50p00 10683.08 2.0 +0.3  8.860  (   30.20)    30.20  8.860  8.867 -0.007
t45g40p00 10683.08 2.0 -0.3  8.260  (   28.18)    28.84  8.261  8.277 -0.016
t45g40p00 10683.08 2.0  0.0  8.560  (   38.90)    39.81  8.572  8.593 -0.021
t45g40p00 10683.08 2.0 +0.3  8.860  (   51.29)    52.48  8.866  8.895 -0.029
t45g30p00 10683.08 2.0 -0.3  8.260  (   47.86)    51.29  8.268  8.337 -0.069
t45g30p00 10683.08 2.0  0.0  8.560  (   58.88)    64.57  8.569  8.667 -0.098
t45g30p00 10683.08 2.0 +0.3  8.860  (   74.13)    81.28  8.847  8.968 -0.121
t45g20p00 10683.08 2.0 -0.3  8.260  (   74.13)    87.10  8.266  8.501 -0.235
t45g20p00 10683.08 2.0  0.0  8.560  (   91.20)   109.65  8.562  8.860 -0.298
t45g20p00 10683.08 2.0 +0.3  8.860  (  109.65)   134.90  8.847  9.195 -0.348
t45g10p00 10683.08 2.0 -0.3  8.260  (  112.20)   151.36  8.261  8.792 -0.531
t45g10p00 10683.08 2.0  0.0  8.560  (  134.90)   186.21  8.568  9.197 -0.629
t45g10p00 10683.08 2.0 +0.3  8.860  (  158.49)   223.87  8.871  9.558 -0.687
t70g50m10 10683.08 2.0 -0.3  7.260  (  112.20)   128.82  7.254  7.406 -0.152
t70g50m10 10683.08 2.0  0.0  7.560  (  147.91)   173.78  7.558  7.777 -0.219
t70g50m10 10683.08 2.0 +0.3  7.860  (  186.21)   223.87  7.852  8.127 -0.275
t70g40m10 10683.08 2.0 -0.3  7.260  (  138.04)   181.97  7.256  7.714 -0.458
t70g40m10 10683.08 2.0  0.0  7.560  (  165.96)   234.42  7.575  8.181 -0.606
t70g40m10 10683.08 2.0 +0.3  7.860  (  199.53)   288.40  7.878  8.553 -0.675
t70g30m10 10683.08 2.0 -0.3  7.260  (  162.18)   251.19  7.270  8.179 -0.909
t70g30m10 10683.08 2.0  0.0  7.560  (  190.55)   302.00  7.557  8.580 -1.023
t70g30m10 10683.08 2.0 +0.3  7.860  (  218.78)   354.81  7.855  8.891 -1.036
t70g20m10 10683.08 2.0 -0.3  7.260  (  181.97)   309.03  7.268  8.582 -1.314
t70g20m10 10683.08 2.0  0.0  7.560  (  208.93)   363.08  7.579  8.979 -1.400
t70g20m10 10683.08 2.0 +0.3  7.860  (  234.42)   407.38  7.844  9.225 -1.381
t70g10m10 10683.08 2.0 -0.3  7.260  (  194.98)   346.74  7.272  8.861 -1.589
t70g10m10 10683.08 2.0  0.0  7.560  (  218.78)   398.11  7.580  9.237 -1.657
t70g10m10 10683.08 2.0 +0.3  7.860  (  245.47)   446.68  7.887  9.501 -1.614
t65g50m10 10683.08 2.0 -0.3  7.260  (   95.50)   104.71  7.263  7.351 -0.088
t65g50m10 10683.08 2.0  0.0  7.560  (  128.82)   144.54  7.551  7.677 -0.126
t65g50m10 10683.08 2.0 +0.3  7.860  (  169.82)   194.98  7.862  8.030 -0.168
t65g40m10 10683.08 2.0 -0.3  7.260  (  120.23)   151.36  7.256  7.567 -0.311
t65g40m10 10683.08 2.0  0.0  7.560  (  151.36)   199.53  7.571  8.009 -0.438
t65g40m10 10683.08 2.0 +0.3  7.860  (  181.97)   251.19  7.876  8.395 -0.519
t65g30m10 10683.08 2.0 -0.3  7.260  (  147.91)   218.78  7.273  8.026 -0.753
t65g30m10 10683.08 2.0  0.0  7.560  (  173.78)   269.15  7.567  8.476 -0.909
t65g30m10 10683.08 2.0 +0.3  7.860  (  204.17)   323.59  7.881  8.845 -0.964
t65g20m10 10683.08 2.0 -0.3  7.260  (  177.83)   288.40  7.260  8.448 -1.188
t65g20m10 10683.08 2.0  0.0  7.560  (  204.17)   338.84  7.551  8.835 -1.284
t65g20m10 10683.08 2.0 +0.3  7.860  (  229.09)   389.05  7.851  9.124 -1.273
t65g10m10 10683.08 2.0 -0.3  7.260  (  194.98)   346.74  7.282  8.806 -1.524
t65g10m10 10683.08 2.0  0.0  7.560  (  223.87)   389.05  7.537  9.101 -1.564
t65g10m10 10683.08 2.0 +0.3  7.860  (  251.19)   436.52  7.840  9.357 -1.517
t60g50m10 10683.08 2.0 -0.3  7.260  (   70.79)    75.86  7.259  7.304 -0.045
t60g50m10 10683.08 2.0  0.0  7.560  (  104.71)   112.20  7.561  7.622 -0.061
t60g50m10 10683.08 2.0 +0.3  7.860  (  144.54)   158.49  7.868  7.951 -0.083
t60g40m10 10683.08 2.0 -0.3  7.260  (   97.72)   114.82  7.252  7.424 -0.172
t60g40m10 10683.08 2.0  0.0  7.560  (  128.82)   158.49  7.571  7.826 -0.255
t60g40m10 10683.08 2.0 +0.3  7.860  (  162.18)   204.17  7.864  8.192 -0.328
t60g30m10 10683.08 2.0 -0.3  7.260  (  125.89)   173.78  7.258  7.758 -0.500
t60g30m10 10683.08 2.0  0.0  7.560  (  154.88)   223.87  7.571  8.245 -0.674
t60g30m10 10683.08 2.0 +0.3  7.860  (  181.97)   275.42  7.878  8.648 -0.770
t60g20m10 10683.08 2.0 -0.3  7.260  (  154.88)   245.47  7.255  8.246 -0.991
t60g20m10 10683.08 2.0  0.0  7.560  (  181.97)   295.12  7.544  8.692 -1.148
t60g20m10 10683.08 2.0 +0.3  7.860  (  208.93)   346.74  7.853  9.048 -1.195
t60g10m10 10683.08 2.0 -0.3  7.260  (  186.21)   316.23  7.246  8.643 -1.397
t60g10m10 10683.08 2.0  0.0  7.560  (  213.80)   371.54  7.581  9.051 -1.470
t60g10m10 10683.08 2.0 +0.3  7.860  (  239.88)   416.87  7.869  9.300 -1.431
t55g50m10 10683.08 2.0 -0.3  7.260  (   43.65)    44.67  7.257  7.276 -0.019
t55g50m10 10683.08 2.0  0.0  7.560  (   67.61)    69.18  7.554  7.579 -0.025
t55g50m10 10683.08 2.0 +0.3  7.860  (  100.00)   104.71  7.867  7.899 -0.032
t55g40m10 10683.08 2.0 -0.3  7.260  (   67.61)    74.13  7.253  7.337 -0.084
t55g40m10 10683.08 2.0  0.0  7.560  (   95.50)   107.15  7.560  7.677 -0.117
t55g40m10 10683.08 2.0 +0.3  7.860  (  125.89)   144.54  7.849  8.005 -0.156
t55g30m10 10683.08 2.0 -0.3  7.260  (   97.72)   123.03  7.264  7.535 -0.271
t55g30m10 10683.08 2.0  0.0  7.560  (  125.89)   165.96  7.573  7.969 -0.396
t55g30m10 10683.08 2.0 +0.3  7.860  (  154.88)   208.93  7.857  8.357 -0.500
t55g20m10 10683.08 2.0 -0.3  7.260  (  128.82)   190.55  7.266  7.934 -0.668
t55g20m10 10683.08 2.0  0.0  7.560  (  154.88)   239.88  7.569  8.436 -0.867
t55g20m10 10683.08 2.0 +0.3  7.860  (  181.97)   288.40  7.865  8.834 -0.969
t55g10m10 10683.08 2.0 -0.3  7.260  (  162.18)   269.15  7.276  8.461 -1.185
t55g10m10 10683.08 2.0  0.0  7.560  (  186.21)   316.23  7.556  8.880 -1.324
t55g10m10 10683.08 2.0 +0.3  7.860  (  213.80)   363.08  7.850  9.206 -1.356
t50g50m10 10683.08 2.0 -0.3  7.260  (   18.20)    18.62  7.265  7.272 -0.007
t50g50m10 10683.08 2.0  0.0  7.560  (   30.20)    30.90  7.560  7.568 -0.008
t50g50m10 10683.08 2.0 +0.3  7.860  (   47.86)    48.98  7.863  7.874 -0.011
t50g40m10 10683.08 2.0 -0.3  7.260  (   33.88)    35.48  7.266  7.298 -0.032
t50g40m10 10683.08 2.0  0.0  7.560  (   51.29)    53.70  7.563  7.604 -0.041
t50g40m10 10683.08 2.0 +0.3  7.860  (   70.79)    75.86  7.860  7.914 -0.054
t50g30m10 10683.08 2.0 -0.3  7.260  (   57.54)    64.57  7.260  7.381 -0.121
t50g30m10 10683.08 2.0  0.0  7.560  (   77.62)    91.20  7.561  7.731 -0.170
t50g30m10 10683.08 2.0 +0.3  7.860  (  102.33)   123.03  7.861  8.088 -0.227
t50g20m10 10683.08 2.0 -0.3  7.260  (   87.10)   114.82  7.251  7.583 -0.332
t50g20m10 10683.08 2.0  0.0  7.560  (  112.20)   154.88  7.560  8.033 -0.473
t50g20m10 10683.08 2.0 +0.3  7.860  (  138.04)   199.53  7.876  8.487 -0.611
t50g10m10 10683.08 2.0 -0.3  7.260  (  125.89)   190.55  7.267  8.010 -0.743
t50g10m10 10683.08 2.0  0.0  7.560  (  151.36)   234.42  7.544  8.487 -0.943
t50g10m10 10683.08 2.0 +0.3  7.860  (  177.83)   281.84  7.845  8.923 -1.078
t45g50m10 10683.08 2.0 -0.3  7.260  (    2.95)     2.95  7.258  7.261 -0.003
t45g50m10 10683.08 2.0  0.0  7.560  (    5.37)     5.37  7.555  7.558 -0.003
t45g50m10 10683.08 2.0 +0.3  7.860  (    9.33)     9.55  7.864  7.868 -0.004
t45g40m10 10683.08 2.0 -0.3  7.260  (   10.23)    10.47  7.264  7.275 -0.011
t45g40m10 10683.08 2.0  0.0  7.560  (   16.60)    16.98  7.567  7.581 -0.014
t45g40m10 10683.08 2.0 +0.3  7.860  (   25.12)    25.70  7.858  7.875 -0.017
t45g30m10 10683.08 2.0 -0.3  7.260  (   20.89)    21.88  7.252  7.293 -0.041
t45g30m10 10683.08 2.0  0.0  7.560  (   30.90)    33.11  7.570  7.623 -0.053
t45g30m10 10683.08 2.0 +0.3  7.860  (   43.65)    46.77  7.868  7.938 -0.070
t45g20m10 10683.08 2.0 -0.3  7.260  (   38.90)    44.67  7.254  7.384 -0.130
t45g20m10 10683.08 2.0  0.0  7.560  (   53.70)    61.66  7.553  7.734 -0.181
t45g20m10 10683.08 2.0 +0.3  7.860  (   69.18)    83.18  7.864  8.104 -0.240
t45g10m10 10683.08 2.0 -0.3  7.260  (   66.07)    87.10  7.265  7.593 -0.328
t45g10m10 10683.08 2.0  0.0  7.560  (   85.11)   114.82  7.556  7.994 -0.438
t45g10m10 10683.08 2.0 +0.3  7.860  (  104.71)   147.91  7.865  8.422 -0.557
t70g50m20 10683.08 2.0 -0.3  6.260  (   26.92)    32.36  6.262  6.358 -0.096
t70g50m20 10683.08 2.0  0.0  6.560  (   45.71)    54.95  6.562  6.678 -0.116
t70g50m20 10683.08 2.0 +0.3  6.860  (   69.18)    85.11  6.865  7.019 -0.154
t70g40m20 10683.08 2.0 -0.3  6.260  (   45.71)    67.61  6.272  6.547 -0.275
t70g40m20 10683.08 2.0  0.0  6.560  (   69.18)   102.33  6.560  6.925 -0.365
t70g40m20 10683.08 2.0 +0.3  6.860  (   95.50)   144.54  6.854  7.372 -0.518
t70g30m20 10683.08 2.0 -0.3  6.260  (   70.79)   134.90  6.263  6.982 -0.719
t70g30m20 10683.08 2.0  0.0  6.560  (   97.72)   186.21  6.566  7.602 -1.036
t70g30m20 10683.08 2.0 +0.3  6.860  (  123.03)   239.88  6.874  8.200 -1.326
t70g20m20 10683.08 2.0 -0.3  6.260  (   91.20)   204.17  6.251  7.599 -1.348
t70g20m20 10683.08 2.0  0.0  6.560  (  117.49)   263.03  6.570  8.298 -1.728
t70g20m20 10683.08 2.0 +0.3  6.860  (  144.54)   316.23  6.875  8.790 -1.915
t70g10m20 10683.08 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10683.08 2.0 -0.3  6.260  (   19.05)    21.38  6.258  6.318 -0.060
t65g50m20 10683.08 2.0  0.0  6.560  (   33.88)    38.02  6.562  6.632 -0.070
t65g50m20 10683.08 2.0 +0.3  6.860  (   54.95)    63.10  6.865  6.950 -0.085
t65g40m20 10683.08 2.0 -0.3  6.260  (   34.67)    46.77  6.266  6.450 -0.184
t65g40m20 10683.08 2.0  0.0  6.560  (   54.95)    74.13  6.559  6.796 -0.237
t65g40m20 10683.08 2.0 +0.3  6.860  (   79.43)   109.65  6.853  7.173 -0.320
t65g30m20 10683.08 2.0 -0.3  6.260  (   56.23)    95.50  6.258  6.723 -0.465
t65g30m20 10683.08 2.0  0.0  6.560  (   81.28)   141.25  6.566  7.228 -0.662
t65g30m20 10683.08 2.0 +0.3  6.860  (  107.15)   190.55  6.868  7.803 -0.935
t65g20m20 10683.08 2.0 -0.3  6.260  (   85.11)   177.83  6.256  7.351 -1.095
t65g20m20 10683.08 2.0  0.0  6.560  (  112.20)   234.42  6.570  8.038 -1.468
t65g20m20 10683.08 2.0 +0.3  6.860  (  138.04)   281.84  6.841  8.521 -1.680
t65g10m20 10683.08 2.0 -0.3  6.260  (  104.71)   239.88  6.270  7.864 -1.594
t65g10m20 10683.08 2.0  0.0  6.560  (  131.83)   295.12  6.577  8.477 -1.900
t65g10m20 10683.08 2.0 +0.3  6.860  (  158.49)   338.84  6.838  8.866 -2.028
t60g50m20 10683.08 2.0 -0.3  6.260  (   12.02)    12.88  6.257  6.292 -0.035
t60g50m20 10683.08 2.0  0.0  6.560  (   21.88)    23.99  6.565  6.603 -0.038
t60g50m20 10683.08 2.0 +0.3  6.860  (   38.02)    41.69  6.863  6.908 -0.045
t60g40m20 10683.08 2.0 -0.3  6.260  (   22.91)    28.18  6.260  6.371 -0.111
t60g40m20 10683.08 2.0  0.0  6.560  (   38.90)    47.86  6.559  6.691 -0.132
t60g40m20 10683.08 2.0 +0.3  6.860  (   61.66)    75.86  6.866  7.036 -0.170
t60g30m20 10683.08 2.0 -0.3  6.260  (   40.74)    61.66  6.256  6.547 -0.291
t60g30m20 10683.08 2.0  0.0  6.560  (   61.66)    95.50  6.560  6.944 -0.384
t60g30m20 10683.08 2.0 +0.3  6.860  (   87.10)   138.04  6.868  7.404 -0.536
t60g20m20 10683.08 2.0 -0.3  6.260  (   64.57)   123.03  6.268  6.920 -0.652
t60g20m20 10683.08 2.0  0.0  6.560  (   91.20)   169.82  6.557  7.465 -0.908
t60g20m20 10683.08 2.0 +0.3  6.860  (  117.49)   218.78  6.847  8.050 -1.203
t60g10m20 10683.08 2.0 -0.3  6.260  (   95.50)   194.98  6.256  7.439 -1.183
t60g10m20 10683.08 2.0  0.0  6.560  (  123.03)   251.19  6.574  8.118 -1.544
t60g10m20 10683.08 2.0 +0.3  6.860  (  147.91)   302.00  6.876  8.638 -1.762
t55g50m20 10683.08 2.0 -0.3  6.260  (    6.46)     6.76  6.258  6.276 -0.018
t55g50m20 10683.08 2.0  0.0  6.560  (   12.59)    12.88  6.555  6.574 -0.019
t55g50m20 10683.08 2.0 +0.3  6.860  (   22.91)    23.99  6.860  6.881 -0.021
t55g40m20 10683.08 2.0 -0.3  6.260  (   13.49)    15.14  6.262  6.324 -0.062
t55g40m20 10683.08 2.0  0.0  6.560  (   23.99)    26.92  6.559  6.629 -0.070
t55g40m20 10683.08 2.0 +0.3  6.860  (   39.81)    45.71  6.863  6.946 -0.083
t55g30m20 10683.08 2.0 -0.3  6.260  (   25.70)    34.67  6.267  6.437 -0.170
t55g30m20 10683.08 2.0  0.0  6.560  (   41.69)    56.23  6.555  6.759 -0.204
t55g30m20 10683.08 2.0 +0.3  6.860  (   63.10)    87.10  6.864  7.130 -0.266
t55g20m20 10683.08 2.0 -0.3  6.260  (   45.71)    74.13  6.255  6.648 -0.393
t55g20m20 10683.08 2.0  0.0  6.560  (   67.61)   112.20  6.561  7.074 -0.513
t55g20m20 10683.08 2.0 +0.3  6.860  (   93.33)   154.88  6.854  7.553 -0.699
t55g10m20 10683.08 2.0 -0.3  6.260  (   70.79)   138.04  6.266  7.022 -0.756
t55g10m20 10683.08 2.0  0.0  6.560  (   97.72)   186.21  6.560  7.593 -1.033
t55g10m20 10683.08 2.0 +0.3  6.860  (  123.03)   234.42  6.850  8.173 -1.323
t50g50m20 10683.08 2.0 -0.3  6.260  (    2.57)     2.63  6.262  6.271 -0.009
t50g50m20 10683.08 2.0  0.0  6.560  (    5.01)     5.13  6.561  6.570 -0.009
t50g50m20 10683.08 2.0 +0.3  6.860  (    9.55)     9.77  6.857  6.867 -0.010
t50g40m20 10683.08 2.0 -0.3  6.260  (    6.17)     6.61  6.263  6.292 -0.029
t50g40m20 10683.08 2.0  0.0  6.560  (   11.48)    12.30  6.561  6.592 -0.031
t50g40m20 10683.08 2.0 +0.3  6.860  (   20.42)    21.88  6.858  6.893 -0.035
t50g30m20 10683.08 2.0 -0.3  6.260  (   13.18)    15.85  6.265  6.357 -0.092
t50g30m20 10683.08 2.0  0.0  6.560  (   22.91)    27.54  6.560  6.665 -0.105
t50g30m20 10683.08 2.0 +0.3  6.860  (   38.02)    45.71  6.861  6.988 -0.127
t50g20m20 10683.08 2.0 -0.3  6.260  (   25.70)    37.15  6.260  6.487 -0.227
t50g20m20 10683.08 2.0  0.0  6.560  (   41.69)    60.26  6.558  6.834 -0.276
t50g20m20 10683.08 2.0 +0.3  6.860  (   61.66)    91.20  6.862  7.213 -0.351
t50g10m20 10683.08 2.0 -0.3  6.260  (   46.77)    79.43  6.256  6.696 -0.440
t50g10m20 10683.08 2.0  0.0  6.560  (   69.18)   117.49  6.559  7.132 -0.573
t50g10m20 10683.08 2.0 +0.3  6.860  (   93.33)   162.18  6.870  7.644 -0.774
t45g50m20 10683.08 2.0 -0.3  6.260  (    0.44)     0.45  6.265  6.270 -0.005
t45g50m20 10683.08 2.0  0.0  6.560  (    0.87)     0.87  6.557  6.562 -0.005
t45g50m20 10683.08 2.0 +0.3  6.860  (    1.70)     1.74  6.862  6.867 -0.005
t45g40m20 10683.08 2.0 -0.3  6.260  (    1.74)     1.78  6.261  6.273 -0.012
t45g40m20 10683.08 2.0  0.0  6.560  (    3.31)     3.47  6.565  6.578 -0.013
t45g40m20 10683.08 2.0 +0.3  6.860  (    6.31)     6.46  6.859  6.874 -0.015
t45g30m20 10683.08 2.0 -0.3  6.260  (    4.37)     4.79  6.263  6.302 -0.039
t45g30m20 10683.08 2.0  0.0  6.560  (    7.94)     8.71  6.559  6.602 -0.043
t45g30m20 10683.08 2.0 +0.3  6.860  (   14.13)    15.14  6.855  6.904 -0.049
t45g20m20 10683.08 2.0 -0.3  6.260  (   10.23)    12.59  6.263  6.368 -0.105
t45g20m20 10683.08 2.0  0.0  6.560  (   17.78)    21.88  6.565  6.689 -0.124
t45g20m20 10683.08 2.0 +0.3  6.860  (   28.18)    35.48  6.864  7.014 -0.150
t45g10m20 10683.08 2.0 -0.3  6.260  (   22.91)    31.62  6.254  6.467 -0.213
t45g10m20 10683.08 2.0  0.0  6.560  (   36.31)    51.29  6.557  6.821 -0.264
t45g10m20 10683.08 2.0 +0.3  6.860  (   53.70)    77.62  6.866  7.202 -0.336
t70g50m30 10683.08 2.0 -0.3  5.260  (    3.24)     4.68  5.261  5.422 -0.161
t70g50m30 10683.08 2.0  0.0  5.560  (    6.31)     9.12  5.564  5.729 -0.165
t70g50m30 10683.08 2.0 +0.3  5.860  (   12.02)    17.38  5.865  6.039 -0.174
t70g40m30 10683.08 2.0 -0.3  5.260  (    6.46)    14.13  5.264  5.633 -0.369
t70g40m30 10683.08 2.0  0.0  5.560  (   12.02)    26.30  5.560  5.950 -0.390
t70g40m30 10683.08 2.0 +0.3  5.860  (   22.39)    46.77  5.859  6.285 -0.426
t70g30m30 10683.08 2.0 -0.3  5.260  (   11.22)    37.15  5.255  5.875 -0.620
t70g30m30 10683.08 2.0  0.0  5.560  (   20.89)    66.07  5.565  6.261 -0.696
t70g30m30 10683.08 2.0 +0.3  5.860  (   36.31)   104.71  5.866  6.686 -0.820
t70g20m30 10683.08 2.0 -0.3  5.260  (   19.05)    85.11  5.257  6.202 -0.945
t70g20m30 10683.08 2.0  0.0  5.560  (   33.88)   131.83  5.560  6.725 -1.165
t70g20m30 10683.08 2.0 +0.3  5.860  (   56.23)   181.97  5.850  7.364 -1.514
t70g10m30 10683.08 2.0 -0.3  5.260  (   22.39)    97.72  5.255  6.224 -0.969
t70g10m30 10683.08 2.0  0.0  5.560  (   39.81)   147.91  5.560  6.779 -1.219
t70g10m30 10683.08 2.0 +0.3  5.860  (   63.10)   199.53  5.854  7.438 -1.584
t65g50m30 10683.08 2.0 -0.3  5.260  (    2.19)     2.75  5.256  5.365 -0.109
t65g50m30 10683.08 2.0  0.0  5.560  (    4.27)     5.37  5.555  5.666 -0.111
t65g50m30 10683.08 2.0 +0.3  5.860  (    8.13)    10.47  5.862  5.978 -0.116
t65g40m30 10683.08 2.0 -0.3  5.260  (    4.57)     8.71  5.262  5.562 -0.300
t65g40m30 10683.08 2.0  0.0  5.560  (    8.71)    16.60  5.562  5.875 -0.313
t65g40m30 10683.08 2.0 +0.3  5.860  (   16.22)    30.20  5.857  6.194 -0.337
t65g30m30 10683.08 2.0 -0.3  5.260  (    8.91)    28.18  5.261  5.840 -0.579
t65g30m30 10683.08 2.0  0.0  5.560  (   16.60)    50.12  5.559  6.189 -0.630
t65g30m30 10683.08 2.0 +0.3  5.860  (   29.51)    83.18  5.863  6.595 -0.732
t65g20m30 10683.08 2.0 -0.3  5.260  (   15.85)    64.57  5.254  6.088 -0.834
t65g20m30 10683.08 2.0  0.0  5.560  (   28.18)   104.71  5.560  6.539 -0.979
t65g20m30 10683.08 2.0 +0.3  5.860  (   46.77)   151.36  5.850  7.081 -1.231
t65g10m30 10683.08 2.0 -0.3  5.260  (   26.30)   117.49  5.263  6.397 -1.134
t65g10m30 10683.08 2.0  0.0  5.560  (   44.67)   169.82  5.566  7.032 -1.466
t65g10m30 10683.08 2.0 +0.3  5.860  (   69.18)   223.87  5.871  7.754 -1.883
t60g50m30 10683.08 2.0 -0.3  5.260  (    1.26)     1.48  5.260  5.326 -0.066
t60g50m30 10683.08 2.0  0.0  5.560  (    2.51)     2.95  5.564  5.632 -0.068
t60g50m30 10683.08 2.0 +0.3  5.860  (    4.90)     5.75  5.860  5.929 -0.069
t60g40m30 10683.08 2.0 -0.3  5.260  (    2.82)     4.47  5.263  5.473 -0.210
t60g40m30 10683.08 2.0  0.0  5.560  (    5.37)     8.51  5.557  5.773 -0.216
t60g40m30 10683.08 2.0 +0.3  5.860  (   10.23)    16.22  5.861  6.089 -0.228
t60g30m30 10683.08 2.0 -0.3  5.260  (    5.89)    15.14  5.255  5.717 -0.462
t60g30m30 10683.08 2.0  0.0  5.560  (   10.96)    28.18  5.555  6.049 -0.494
t60g30m30 10683.08 2.0 +0.3  5.860  (   19.95)    50.12  5.859  6.407 -0.548
t60g20m30 10683.08 2.0 -0.3  5.260  (   11.75)    43.65  5.262  5.981 -0.719
t60g20m30 10683.08 2.0  0.0  5.560  (   21.38)    74.13  5.561  6.382 -0.821
t60g20m30 10683.08 2.0 +0.3  5.860  (   36.31)   114.82  5.865  6.836 -0.971
t60g10m30 10683.08 2.0 -0.3  5.260  (   21.38)    77.62  5.260  6.107 -0.847
t60g10m30 10683.08 2.0  0.0  5.560  (   37.15)   120.23  5.559  6.581 -1.022
t60g10m30 10683.08 2.0 +0.3  5.860  (   57.54)   169.82  5.862  7.175 -1.313
t55g50m30 10683.08 2.0 -0.3  5.260  (    0.68)     0.72  5.258  5.292 -0.034
t55g50m30 10683.08 2.0  0.0  5.560  (    1.35)     1.45  5.560  5.595 -0.035
t55g50m30 10683.08 2.0 +0.3  5.860  (    2.63)     2.88  5.864  5.899 -0.035
t55g40m30 10683.08 2.0 -0.3  5.260  (    1.51)     1.95  5.258  5.373 -0.115
t55g40m30 10683.08 2.0  0.0  5.560  (    2.95)     3.80  5.555  5.673 -0.118
t55g40m30 10683.08 2.0 +0.3  5.860  (    5.75)     7.41  5.859  5.980 -0.121
t55g30m30 10683.08 2.0 -0.3  5.260  (    3.31)     6.17  5.258  5.547 -0.289
t55g30m30 10683.08 2.0  0.0  5.560  (    6.31)    11.75  5.557  5.858 -0.301
t55g30m30 10683.08 2.0 +0.3  5.860  (   11.75)    21.88  5.857  6.182 -0.325
t55g20m30 10683.08 2.0 -0.3  5.260  (    7.08)    19.05  5.264  5.755 -0.491
t55g20m30 10683.08 2.0  0.0  5.560  (   13.18)    34.67  5.562  6.098 -0.536
t55g20m30 10683.08 2.0 +0.3  5.860  (   22.91)    58.88  5.857  6.461 -0.604
t55g10m30 10683.08 2.0 -0.3  5.260  (   14.45)    41.69  5.256  5.863 -0.607
t55g10m30 10683.08 2.0  0.0  5.560  (   25.12)    70.79  5.560  6.267 -0.707
t55g10m30 10683.08 2.0 +0.3  5.860  (   41.69)   109.65  5.868  6.711 -0.843
t50g50m30 10683.08 2.0 -0.3  5.260  (    0.29)     0.30  5.260  5.278 -0.018
t50g50m30 10683.08 2.0  0.0  5.560  (    0.58)     0.60  5.563  5.580 -0.017
t50g50m30 10683.08 2.0 +0.3  5.860  (    1.15)     1.17  5.857  5.874 -0.017
t50g40m30 10683.08 2.0 -0.3  5.260  (    0.68)     0.76  5.259  5.309 -0.050
t50g40m30 10683.08 2.0  0.0  5.560  (    1.35)     1.51  5.561  5.612 -0.051
t50g40m30 10683.08 2.0 +0.3  5.860  (    2.63)     2.95  5.856  5.909 -0.053
t50g30m30 10683.08 2.0 -0.3  5.260  (    1.48)     2.09  5.264  5.405 -0.141
t50g30m30 10683.08 2.0  0.0  5.560  (    2.95)     4.17  5.564  5.709 -0.145
t50g30m30 10683.08 2.0 +0.3  5.860  (    5.75)     7.94  5.855  6.006 -0.151
t50g20m30 10683.08 2.0 -0.3  5.260  (    3.55)     6.46  5.257  5.539 -0.282
t50g20m30 10683.08 2.0  0.0  5.560  (    6.76)    12.30  5.560  5.859 -0.299
t50g20m30 10683.08 2.0 +0.3  5.860  (   12.30)    22.91  5.864  6.191 -0.327
t50g10m30 10683.08 2.0 -0.3  5.260  (    7.76)    17.38  5.261  5.656 -0.395
t50g10m30 10683.08 2.0  0.0  5.560  (   14.45)    31.62  5.561  5.998 -0.437
t50g10m30 10683.08 2.0 +0.3  5.860  (   25.12)    53.70  5.857  6.359 -0.502
t45g50m30 10683.08 2.0 -0.3  5.260  (    0.08)     0.08  5.263  5.272 -0.009
t45g50m30 10683.08 2.0  0.0  5.560  (    0.16)     0.16  5.564  5.573 -0.009
t45g50m30 10683.08 2.0 +0.3  5.860  (    0.32)     0.32  5.855  5.863 -0.008
t45g40m30 10683.08 2.0 -0.3  5.260  (    0.21)     0.22  5.258  5.282 -0.024
t45g40m30 10683.08 2.0  0.0  5.560  (    0.43)     0.45  5.559  5.583 -0.024
t45g40m30 10683.08 2.0 +0.3  5.860  (    0.85)     0.89  5.860  5.885 -0.025
t45g30m30 10683.08 2.0 -0.3  5.260  (    0.54)     0.63  5.263  5.328 -0.065
t45g30m30 10683.08 2.0  0.0  5.560  (    1.07)     1.23  5.556  5.622 -0.066
t45g30m30 10683.08 2.0 +0.3  5.860  (    2.09)     2.45  5.864  5.932 -0.068
t45g20m30 10683.08 2.0 -0.3  5.260  (    1.35)     1.86  5.258  5.408 -0.150
t45g20m30 10683.08 2.0  0.0  5.560  (    2.63)     3.63  5.557  5.711 -0.154
t45g20m30 10683.08 2.0 +0.3  5.860  (    5.01)     7.08  5.865  6.027 -0.162
t45g10m30 10683.08 2.0 -0.3  5.260  (    3.47)     5.75  5.259  5.495 -0.236
t45g10m30 10683.08 2.0  0.0  5.560  (    6.61)    10.96  5.565  5.816 -0.251
t45g10m30 10683.08 2.0 +0.3  5.860  (   12.02)    19.95  5.865  6.140 -0.275
t70g50m40 10683.08 2.0 -0.3  4.260  (    0.33)     0.79  4.263  4.641 -0.378
t70g50m40 10683.08 2.0  0.0  4.560  (    0.66)     1.55  4.555  4.932 -0.377
t70g50m40 10683.08 2.0 +0.3  4.860  (    1.32)     3.09  4.861  5.238 -0.377
t70g40m40 10683.08 2.0 -0.3  4.260  (    0.68)     2.51  4.264  4.836 -0.572
t70g40m40 10683.08 2.0  0.0  4.560  (    1.35)     4.90  4.564  5.139 -0.575
t70g40m40 10683.08 2.0 +0.3  4.860  (    2.63)     9.55  4.865  5.450 -0.585
t70g30m40 10683.08 2.0 -0.3  4.260  (    1.26)     6.03  4.257  4.980 -0.723
t70g30m40 10683.08 2.0  0.0  4.560  (    2.40)    11.75  4.557  5.286 -0.729
t70g30m40 10683.08 2.0 +0.3  4.860  (    4.68)    22.39  4.855  5.601 -0.746
t70g20m40 10683.08 2.0 -0.3  4.260  (    2.14)    12.30  4.256  5.051 -0.795
t70g20m40 10683.08 2.0  0.0  4.560  (    4.17)    23.44  4.557  5.366 -0.809
t70g20m40 10683.08 2.0 +0.3  4.860  (    8.13)    42.66  4.857  5.693 -0.836
t70g10m40 10683.08 2.0 -0.3  4.260  (    2.57)     8.51  4.257  4.798 -0.541
t70g10m40 10683.08 2.0  0.0  4.560  (    5.01)    16.60  4.563  5.110 -0.547
t70g10m40 10683.08 2.0 +0.3  4.860  (    9.77)    30.90  4.862  5.423 -0.561
t65g50m40 10683.08 2.0 -0.3  4.260  (    0.22)     0.47  4.264  4.588 -0.324
t65g50m40 10683.08 2.0  0.0  4.560  (    0.44)     0.93  4.565  4.889 -0.324
t65g50m40 10683.08 2.0 +0.3  4.860  (    0.87)     1.82  4.857  5.183 -0.326
t65g40m40 10683.08 2.0 -0.3  4.260  (    0.47)     1.74  4.258  4.837 -0.579
t65g40m40 10683.08 2.0  0.0  4.560  (    0.93)     3.47  4.565  5.142 -0.577
t65g40m40 10683.08 2.0 +0.3  4.860  (    1.82)     6.76  4.864  5.447 -0.583
t65g30m40 10683.08 2.0 -0.3  4.260  (    0.95)     5.62  4.264  5.046 -0.782
t65g30m40 10683.08 2.0  0.0  4.560  (    1.91)    10.72  4.556  5.349 -0.793
t65g30m40 10683.08 2.0 +0.3  4.860  (    3.72)    20.89  4.865  5.680 -0.815
t65g20m40 10683.08 2.0 -0.3  4.260  (    1.82)    12.02  4.264  5.127 -0.863
t65g20m40 10683.08 2.0  0.0  4.560  (    3.55)    22.91  4.563  5.446 -0.883
t65g20m40 10683.08 2.0 +0.3  4.860  (    6.92)    41.69  4.862  5.783 -0.921
t65g10m40 10683.08 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10683.08 2.0 -0.3  4.260  (    0.13)     0.22  4.264  4.501 -0.237
t60g50m40 10683.08 2.0  0.0  4.560  (    0.26)     0.45  4.565  4.802 -0.237
t60g50m40 10683.08 2.0 +0.3  4.860  (    0.51)     0.87  4.856  5.093 -0.237
t60g40m40 10683.08 2.0 -0.3  4.260  (    0.28)     0.91  4.263  4.772 -0.509
t60g40m40 10683.08 2.0  0.0  4.560  (    0.56)     1.78  4.555  5.066 -0.511
t60g40m40 10683.08 2.0 +0.3  4.860  (    1.12)     3.55  4.861  5.374 -0.513
t60g30m40 10683.08 2.0 -0.3  4.260  (    0.62)     3.55  4.259  5.036 -0.777
t60g30m40 10683.08 2.0  0.0  4.560  (    1.23)     6.92  4.558  5.340 -0.782
t60g30m40 10683.08 2.0 +0.3  4.860  (    2.40)    13.49  4.862  5.663 -0.801
t60g20m40 10683.08 2.0 -0.3  4.260  (    1.35)     9.33  4.263  5.146 -0.883
t60g20m40 10683.08 2.0  0.0  4.560  (    2.63)    17.78  4.563  5.468 -0.905
t60g20m40 10683.08 2.0 +0.3  4.860  (    5.13)    32.36  4.855  5.798 -0.943
t60g10m40 10683.08 2.0 -0.3  4.260  (    2.63)    15.14  4.263  5.080 -0.817
t60g10m40 10683.08 2.0  0.0  4.560  (    5.13)    28.18  4.562  5.407 -0.845
t60g10m40 10683.08 2.0 +0.3  4.860  (    9.77)    50.12  4.862  5.761 -0.899
t55g50m40 10683.08 2.0 -0.3  4.260  (    0.07)     0.09  4.257  4.397 -0.140
t55g50m40 10683.08 2.0  0.0  4.560  (    0.13)     0.18  4.559  4.698 -0.139
t55g50m40 10683.08 2.0 +0.3  4.860  (    0.26)     0.36  4.860  4.999 -0.139
t55g40m40 10683.08 2.0 -0.3  4.260  (    0.15)     0.35  4.263  4.622 -0.359
t55g40m40 10683.08 2.0  0.0  4.560  (    0.30)     0.69  4.564  4.924 -0.360
t55g40m40 10683.08 2.0 +0.3  4.860  (    0.60)     1.35  4.856  5.217 -0.361
t55g30m40 10683.08 2.0 -0.3  4.260  (    0.34)     1.45  4.261  4.895 -0.634
t55g30m40 10683.08 2.0  0.0  4.560  (    0.68)     2.88  4.564  5.203 -0.639
t55g30m40 10683.08 2.0 +0.3  4.860  (    1.35)     5.62  4.862  5.509 -0.647
t55g20m40 10683.08 2.0 -0.3  4.260  (    0.76)     4.17  4.261  5.021 -0.760
t55g20m40 10683.08 2.0  0.0  4.560  (    1.48)     8.13  4.558  5.332 -0.774
t55g20m40 10683.08 2.0 +0.3  4.860  (    2.88)    15.85  4.865  5.661 -0.796
t55g10m40 10683.08 2.0 -0.3  4.260  (    1.66)     7.59  4.262  4.948 -0.686
t55g10m40 10683.08 2.0  0.0  4.560  (    3.24)    14.45  4.558  5.264 -0.706
t55g10m40 10683.08 2.0 +0.3  4.860  (    6.31)    26.92  4.857  5.597 -0.740
t50g50m40 10683.08 2.0 -0.3  4.260  (    0.03)     0.04  4.255  4.315 -0.060
t50g50m40 10683.08 2.0  0.0  4.560  (    0.06)     0.07  4.563  4.624 -0.061
t50g50m40 10683.08 2.0 +0.3  4.860  (    0.12)     0.14  4.862  4.923 -0.061
t50g40m40 10683.08 2.0 -0.3  4.260  (    0.07)     0.10  4.259  4.436 -0.177
t50g40m40 10683.08 2.0  0.0  4.560  (    0.13)     0.20  4.560  4.736 -0.176
t50g40m40 10683.08 2.0 +0.3  4.860  (    0.27)     0.41  4.859  5.036 -0.177
t50g30m40 10683.08 2.0 -0.3  4.260  (    0.15)     0.35  4.263  4.628 -0.365
t50g30m40 10683.08 2.0  0.0  4.560  (    0.30)     0.69  4.564  4.930 -0.366
t50g30m40 10683.08 2.0 +0.3  4.860  (    0.59)     1.35  4.855  5.224 -0.369
t50g20m40 10683.08 2.0 -0.3  4.260  (    0.36)     1.15  4.259  4.761 -0.502
t50g20m40 10683.08 2.0  0.0  4.560  (    0.72)     2.29  4.563  5.067 -0.504
t50g20m40 10683.08 2.0 +0.3  4.860  (    1.45)     4.47  4.859  5.371 -0.512
t50g10m40 10683.08 2.0 -0.3  4.260  (    0.85)     2.51  4.262  4.738 -0.476
t50g10m40 10683.08 2.0  0.0  4.560  (    1.70)     4.90  4.560  5.045 -0.485
t50g10m40 10683.08 2.0 +0.3  4.860  (    3.31)     9.55  4.864  5.361 -0.497
t45g50m40 10683.08 2.0 -0.3  4.260  (    0.01)     0.01  4.247  4.270 -0.023
t45g50m40 10683.08 2.0  0.0  4.560  (    0.02)     0.02  4.551  4.573 -0.022
t45g50m40 10683.08 2.0 +0.3  4.860  (    0.04)     0.04  4.860  4.882 -0.022
t45g40m40 10683.08 2.0 -0.3  4.260  (    0.03)     0.03  4.260  4.319 -0.059
t45g40m40 10683.08 2.0  0.0  4.560  (    0.05)     0.06  4.561  4.621 -0.060
t45g40m40 10683.08 2.0 +0.3  4.860  (    0.10)     0.11  4.858  4.918 -0.060
t45g30m40 10683.08 2.0 -0.3  4.260  (    0.06)     0.08  4.255  4.405 -0.150
t45g30m40 10683.08 2.0  0.0  4.560  (    0.12)     0.17  4.556  4.707 -0.151
t45g30m40 10683.08 2.0 +0.3  4.860  (    0.23)     0.33  4.857  5.007 -0.150
t45g20m40 10683.08 2.0 -0.3  4.260  (    0.14)     0.27  4.260  4.529 -0.269
t45g20m40 10683.08 2.0  0.0  4.560  (    0.29)     0.54  4.562  4.832 -0.270
t45g20m40 10683.08 2.0 +0.3  4.860  (    0.58)     1.07  4.864  5.136 -0.272
t45g10m40 10683.08 2.0 -0.3  4.260  (    0.37)     0.76  4.261  4.572 -0.311
t45g10m40 10683.08 2.0  0.0  4.560  (    0.74)     1.51  4.563  4.877 -0.314
t45g10m40 10683.08 2.0 +0.3  4.860  (    1.45)     2.95  4.859  5.179 -0.320
t70g50p00 10683.08 3.0 -0.3  8.260  (  275.42)   309.03  8.251  8.416 -0.165
t70g50p00 10683.08 3.0  0.0  8.560  (  338.84)   389.05  8.547  8.732 -0.185
t70g50p00 10683.08 3.0 +0.3  8.860  (  426.58)   501.19  8.864  9.049 -0.185
t70g40p00 10683.08 3.0 -0.3  8.260  (  288.40)   363.08  8.276  8.683 -0.407
t70g40p00 10683.08 3.0  0.0  8.560  (  338.84)   436.52  8.569  8.993 -0.424
t70g40p00 10683.08 3.0 +0.3  8.860  (  398.11)   524.81  8.868  9.264 -0.396
t70g30p00 10683.08 3.0 -0.3  8.260  (  316.23)   426.58  8.255  8.925 -0.670
t70g30p00 10683.08 3.0  0.0  8.560  (  363.08)   501.19  8.574  9.221 -0.647
t70g30p00 10683.08 3.0 +0.3  8.860  (  416.87)   575.44  8.860  9.445 -0.585
t70g20p00 10683.08 3.0 -0.3  8.260  (  331.13)   478.63  8.239  9.213 -0.974
t70g20p00 10683.08 3.0  0.0  8.560  (  371.54)   549.54  8.582  9.505 -0.923
t70g20p00 10683.08 3.0 +0.3  8.860  (  416.87)   602.56  8.832  9.673 -0.841
t70g10p00 10683.08 3.0 -0.3  8.260  (  338.84)   512.86  8.237  9.469 -1.232
t70g10p00 10683.08 3.0  0.0  8.560  (  380.19)   575.44  8.566  9.737 -1.171
t70g10p00 10683.08 3.0 +0.3  8.860  (  416.87)   630.96  8.858  9.915 -1.057
t65g50p00 10683.08 3.0 -0.3  8.260  (  251.19)   275.42  8.270  8.389 -0.119
t65g50p00 10683.08 3.0  0.0  8.560  (  316.23)   346.74  8.548  8.685 -0.137
t65g50p00 10683.08 3.0 +0.3  8.860  (  398.11)   446.68  8.849  8.993 -0.144
t65g40p00 10683.08 3.0 -0.3  8.260  (  269.15)   323.59  8.263  8.586 -0.323
t65g40p00 10683.08 3.0  0.0  8.560  (  316.23)   398.11  8.569  8.923 -0.354
t65g40p00 10683.08 3.0 +0.3  8.860  (  380.19)   478.63  8.846  9.189 -0.343
t65g30p00 10683.08 3.0 -0.3  8.260  (  295.12)   389.05  8.246  8.879 -0.633
t65g30p00 10683.08 3.0  0.0  8.560  (  338.84)   457.09  8.547  9.190 -0.643
t65g30p00 10683.08 3.0 +0.3  8.860  (  389.05)   537.03  8.871  9.464 -0.593
t65g20p00 10683.08 3.0 -0.3  8.260  (  323.59)   467.74  8.250  9.155 -0.905
t65g20p00 10683.08 3.0  0.0  8.560  (  363.08)   537.03  8.578  9.433 -0.855
t65g20p00 10683.08 3.0 +0.3  8.860  (  407.38)   602.56  8.873  9.635 -0.762
t65g10p00 10683.08 3.0 -0.3  8.260  (  346.74)   524.81  8.238  9.409 -1.171
t65g10p00 10683.08 3.0  0.0  8.560  (  389.05)   588.84  8.572  9.650 -1.078
t65g10p00 10683.08 3.0 +0.3  8.860  (  426.58)   645.65  8.862  9.822 -0.960
t60g50p00 10683.08 3.0 -0.3  8.260  (  199.53)   213.80  8.266  8.340 -0.074
t60g50p00 10683.08 3.0  0.0  8.560  (  257.04)   281.84  8.573  8.666 -0.093
t60g50p00 10683.08 3.0 +0.3  8.860  (  331.13)   363.08  8.857  8.961 -0.104
t60g40p00 10683.08 3.0 -0.3  8.260  (  229.09)   269.15  8.269  8.511 -0.242
t60g40p00 10683.08 3.0  0.0  8.560  (  275.42)   331.13  8.549  8.829 -0.280
t60g40p00 10683.08 3.0 +0.3  8.860  (  338.84)   416.87  8.869  9.158 -0.289
t60g30p00 10683.08 3.0 -0.3  8.260  (  263.03)   338.84  8.253  8.785 -0.532
t60g30p00 10683.08 3.0  0.0  8.560  (  302.00)   407.38  8.563  9.128 -0.565
t60g30p00 10683.08 3.0 +0.3  8.860  (  354.81)   478.63  8.854  9.396 -0.542
t60g20p00 10683.08 3.0 -0.3  8.260  (  295.12)   426.58  8.273  9.142 -0.869
t60g20p00 10683.08 3.0  0.0  8.560  (  338.84)   489.78  8.574  9.432 -0.858
t60g20p00 10683.08 3.0 +0.3  8.860  (  380.19)   549.54  8.849  9.643 -0.794
t60g10p00 10683.08 3.0 -0.3  8.260  (  338.84)   512.86  8.286  9.388 -1.102
t60g10p00 10683.08 3.0  0.0  8.560  (  371.54)   562.34  8.542  9.577 -1.035
t60g10p00 10683.08 3.0 +0.3  8.860  (  416.87)   630.96  8.883  9.788 -0.905
t55g50p00 10683.08 3.0 -0.3  8.260  (  125.89)   131.83  8.265  8.299 -0.034
t55g50p00 10683.08 3.0  0.0  8.560  (  169.82)   177.83  8.563  8.609 -0.046
t55g50p00 10683.08 3.0 +0.3  8.860  (  223.87)   234.42  8.850  8.904 -0.054
t55g40p00 10683.08 3.0 -0.3  8.260  (  165.96)   186.21  8.272  8.421 -0.149
t55g40p00 10683.08 3.0  0.0  8.560  (  208.93)   234.42  8.547  8.733 -0.186
t55g40p00 10683.08 3.0 +0.3  8.860  (  257.04)   302.00  8.861  9.077 -0.216
t55g30p00 10683.08 3.0 -0.3  8.260  (  208.93)   263.03  8.273  8.674 -0.401
t55g30p00 10683.08 3.0  0.0  8.560  (  245.47)   323.59  8.573  9.041 -0.468
t55g30p00 10683.08 3.0 +0.3  8.860  (  295.12)   389.05  8.861  9.348 -0.487
t55g20p00 10683.08 3.0 -0.3  8.260  (  251.19)   354.81  8.271  9.021 -0.750
t55g20p00 10683.08 3.0  0.0  8.560  (  288.40)   416.87  8.570  9.361 -0.791
t55g20p00 10683.08 3.0 +0.3  8.860  (  331.13)   478.63  8.856  9.618 -0.762
t55g10p00 10683.08 3.0 -0.3  8.260  (  295.12)   446.68  8.255  9.332 -1.077
t55g10p00 10683.08 3.0  0.0  8.560  (  331.13)   501.19  8.532  9.586 -1.054
t55g10p00 10683.08 3.0 +0.3  8.860  (  371.54)   562.34  8.841  9.810 -0.969
t50g50p00 10683.08 3.0 -0.3  8.260  (   58.88)    58.88  8.259  8.269 -0.010
t50g50p00 10683.08 3.0  0.0  8.560  (   81.28)    81.28  8.552  8.566 -0.014
t50g50p00 10683.08 3.0 +0.3  8.860  (  109.65)   112.20  8.865  8.883 -0.018
t50g40p00 10683.08 3.0 -0.3  8.260  (   87.10)    91.20  8.255  8.317 -0.062
t50g40p00 10683.08 3.0  0.0  8.560  (  112.20)   120.23  8.558  8.635 -0.077
t50g40p00 10683.08 3.0 +0.3  8.860  (  144.54)   158.49  8.869  8.968 -0.099
t50g30p00 10683.08 3.0 -0.3  8.260  (  125.89)   147.91  8.264  8.482 -0.218
t50g30p00 10683.08 3.0  0.0  8.560  (  154.88)   186.21  8.546  8.824 -0.278
t50g30p00 10683.08 3.0 +0.3  8.860  (  190.55)   234.42  8.845  9.174 -0.329
t50g20p00 10683.08 3.0 -0.3  8.260  (  177.83)   234.42  8.260  8.785 -0.525
t50g20p00 10683.08 3.0  0.0  8.560  (  208.93)   288.40  8.560  9.190 -0.630
t50g20p00 10683.08 3.0 +0.3  8.860  (  245.47)   346.74  8.861  9.541 -0.680
t50g10p00 10683.08 3.0 -0.3  8.260  (  229.09)   338.84  8.246  9.150 -0.904
t50g10p00 10683.08 3.0  0.0  8.560  (  263.03)   398.11  8.550  9.520 -0.970
t50g10p00 10683.08 3.0 +0.3  8.860  (  302.00)   457.09  8.848  9.807 -0.959
t45g50p00 10683.08 3.0 -0.3  8.260  (   14.79)    14.79  8.258  8.262 -0.004
t45g50p00 10683.08 3.0  0.0  8.560  (   21.88)    22.39  8.569  8.573 -0.004
t45g50p00 10683.08 3.0 +0.3  8.860  (   31.62)    31.62  8.851  8.857 -0.006
t45g40p00 10683.08 3.0 -0.3  8.260  (   30.20)    30.20  8.255  8.271 -0.016
t45g40p00 10683.08 3.0  0.0  8.560  (   40.74)    41.69  8.558  8.578 -0.020
t45g40p00 10683.08 3.0 +0.3  8.860  (   54.95)    56.23  8.862  8.890 -0.028
t45g30p00 10683.08 3.0 -0.3  8.260  (   51.29)    54.95  8.270  8.339 -0.069
t45g30p00 10683.08 3.0  0.0  8.560  (   66.07)    70.79  8.552  8.643 -0.091
t45g30p00 10683.08 3.0 +0.3  8.860  (   83.18)    91.20  8.860  8.978 -0.118
t45g20p00 10683.08 3.0 -0.3  8.260  (   83.18)    97.72  8.262  8.482 -0.220
t45g20p00 10683.08 3.0  0.0  8.560  (  102.33)   123.03  8.552  8.837 -0.285
t45g20p00 10683.08 3.0 +0.3  8.860  (  125.89)   154.88  8.865  9.214 -0.349
t45g10p00 10683.08 3.0 -0.3  8.260  (  128.82)   173.78  8.269  8.778 -0.509
t45g10p00 10683.08 3.0  0.0  8.560  (  154.88)   213.80  8.568  9.187 -0.619
t45g10p00 10683.08 3.0 +0.3  8.860  (  181.97)   257.04  8.863  9.558 -0.695
t70g50m10 10683.08 3.0 -0.3  7.260  (  123.03)   141.25  7.269  7.413 -0.144
t70g50m10 10683.08 3.0  0.0  7.560  (  162.18)   190.55  7.565  7.778 -0.213
t70g50m10 10683.08 3.0 +0.3  7.860  (  204.17)   245.47  7.856  8.132 -0.276
t70g40m10 10683.08 3.0 -0.3  7.260  (  151.36)   199.53  7.249  7.671 -0.422
t70g40m10 10683.08 3.0  0.0  7.560  (  186.21)   257.04  7.553  8.139 -0.586
t70g40m10 10683.08 3.0 +0.3  7.860  (  223.87)   316.23  7.845  8.531 -0.686
t70g30m10 10683.08 3.0 -0.3  7.260  (  186.21)   281.84  7.271  8.151 -0.880
t70g30m10 10683.08 3.0  0.0  7.560  (  218.78)   338.84  7.544  8.575 -1.031
t70g30m10 10683.08 3.0 +0.3  7.860  (  251.19)   407.38  7.872  8.954 -1.082
t70g20m10 10683.08 3.0 -0.3  7.260  (  208.93)   346.74  7.249  8.533 -1.284
t70g20m10 10683.08 3.0  0.0  7.560  (  239.88)   407.38  7.538  8.959 -1.421
t70g20m10 10683.08 3.0 +0.3  7.860  (  269.15)   467.74  7.840  9.281 -1.441
t70g10m10 10683.08 3.0 -0.3  7.260  (  223.87)   398.11  7.281  8.860 -1.579
t70g10m10 10683.08 3.0  0.0  7.560  (  251.19)   457.09  7.573  9.260 -1.687
t70g10m10 10683.08 3.0 +0.3  7.860  (  281.84)   512.86  7.866  9.549 -1.683
t65g50m10 10683.08 3.0 -0.3  7.260  (  102.33)   112.20  7.265  7.349 -0.084
t65g50m10 10683.08 3.0  0.0  7.560  (  141.25)   158.49  7.568  7.689 -0.121
t65g50m10 10683.08 3.0 +0.3  7.860  (  186.21)   208.93  7.850  8.014 -0.164
t65g40m10 10683.08 3.0 -0.3  7.260  (  131.83)   165.96  7.255  7.539 -0.284
t65g40m10 10683.08 3.0  0.0  7.560  (  169.82)   218.78  7.556  7.972 -0.416
t65g40m10 10683.08 3.0 +0.3  7.860  (  204.17)   275.42  7.850  8.371 -0.521
t65g30m10 10683.08 3.0 -0.3  7.260  (  165.96)   239.88  7.248  7.938 -0.690
t65g30m10 10683.08 3.0  0.0  7.560  (  199.53)   302.00  7.556  8.450 -0.894
t65g30m10 10683.08 3.0 +0.3  7.860  (  229.09)   363.08  7.853  8.846 -0.993
t65g20m10 10683.08 3.0 -0.3  7.260  (  199.53)   331.13  7.277  8.455 -1.178
t65g20m10 10683.08 3.0  0.0  7.560  (  234.42)   389.05  7.555  8.862 -1.307
t65g20m10 10683.08 3.0 +0.3  7.860  (  263.03)   446.68  7.842  9.173 -1.331
t65g10m10 10683.08 3.0 -0.3  7.260  (  223.87)   398.11  7.282  8.804 -1.522
t65g10m10 10683.08 3.0  0.0  7.560  (  257.04)   457.09  7.578  9.181 -1.603
t65g10m10 10683.08 3.0 +0.3  7.860  (  288.40)   512.86  7.872  9.450 -1.578
t60g50m10 10683.08 3.0 -0.3  7.260  (   75.86)    79.43  7.258  7.301 -0.043
t60g50m10 10683.08 3.0  0.0  7.560  (  112.20)   120.23  7.568  7.627 -0.059
t60g50m10 10683.08 3.0 +0.3  7.860  (  154.88)   169.82  7.870  7.951 -0.081
t60g40m10 10683.08 3.0 -0.3  7.260  (  107.15)   125.89  7.260  7.420 -0.160
t60g40m10 10683.08 3.0  0.0  7.560  (  144.54)   173.78  7.567  7.806 -0.239
t60g40m10 10683.08 3.0 +0.3  7.860  (  181.97)   223.87  7.851  8.173 -0.322
t60g30m10 10683.08 3.0 -0.3  7.260  (  141.25)   194.98  7.267  7.732 -0.465
t60g30m10 10683.08 3.0  0.0  7.560  (  177.83)   251.19  7.566  8.218 -0.652
t60g30m10 10683.08 3.0 +0.3  7.860  (  208.93)   309.03  7.859  8.635 -0.776
t60g20m10 10683.08 3.0 -0.3  7.260  (  177.83)   281.84  7.275  8.236 -0.961
t60g20m10 10683.08 3.0  0.0  7.560  (  208.93)   338.84  7.551  8.693 -1.142
t60g20m10 10683.08 3.0 +0.3  7.860  (  239.88)   398.11  7.844  9.075 -1.231
t60g10m10 10683.08 3.0 -0.3  7.260  (  213.80)   363.08  7.245  8.626 -1.381
t60g10m10 10683.08 3.0  0.0  7.560  (  245.47)   426.58  7.558  9.062 -1.504
t60g10m10 10683.08 3.0 +0.3  7.860  (  275.42)   489.78  7.891  9.385 -1.494
t55g50m10 10683.08 3.0 -0.3  7.260  (   43.65)    45.71  7.262  7.282 -0.020
t55g50m10 10683.08 3.0  0.0  7.560  (   70.79)    72.44  7.558  7.583 -0.025
t55g50m10 10683.08 3.0 +0.3  7.860  (  104.71)   109.65  7.865  7.897 -0.032
t55g40m10 10683.08 3.0 -0.3  7.260  (   72.44)    79.43  7.257  7.334 -0.077
t55g40m10 10683.08 3.0  0.0  7.560  (  104.71)   114.82  7.551  7.659 -0.108
t55g40m10 10683.08 3.0 +0.3  7.860  (  138.04)   158.49  7.853  8.003 -0.150
t55g30m10 10683.08 3.0 -0.3  7.260  (  107.15)   134.90  7.262  7.509 -0.247
t55g30m10 10683.08 3.0  0.0  7.560  (  141.25)   181.97  7.556  7.917 -0.361
t55g30m10 10683.08 3.0 +0.3  7.860  (  173.78)   234.42  7.853  8.338 -0.485
t55g20m10 10683.08 3.0 -0.3  7.260  (  147.91)   213.80  7.264  7.879 -0.615
t55g20m10 10683.08 3.0  0.0  7.560  (  177.83)   269.15  7.549  8.372 -0.823
t55g20m10 10683.08 3.0 +0.3  7.860  (  213.80)   331.13  7.863  8.842 -0.979
t55g10m10 10683.08 3.0 -0.3  7.260  (  186.21)   302.00  7.246  8.360 -1.114
t55g10m10 10683.08 3.0  0.0  7.560  (  218.78)   363.08  7.543  8.856 -1.313
t55g10m10 10683.08 3.0 +0.3  7.860  (  245.47)   426.58  7.868  9.264 -1.396
t50g50m10 10683.08 3.0 -0.3  7.260  (   18.20)    18.62  7.264  7.271 -0.007
t50g50m10 10683.08 3.0  0.0  7.560  (   30.90)    31.62  7.566  7.574 -0.008
t50g50m10 10683.08 3.0 +0.3  7.860  (   48.98)    50.12  7.862  7.873 -0.011
t50g40m10 10683.08 3.0 -0.3  7.260  (   34.67)    36.31  7.257  7.287 -0.030
t50g40m10 10683.08 3.0  0.0  7.560  (   53.70)    56.23  7.564  7.603 -0.039
t50g40m10 10683.08 3.0 +0.3  7.860  (   77.62)    81.28  7.859  7.910 -0.051
t50g30m10 10683.08 3.0 -0.3  7.260  (   61.66)    69.18  7.255  7.365 -0.110
t50g30m10 10683.08 3.0  0.0  7.560  (   85.11)   100.00  7.560  7.719 -0.159
t50g30m10 10683.08 3.0 +0.3  7.860  (  114.82)   134.90  7.850  8.064 -0.214
t50g20m10 10683.08 3.0 -0.3  7.260  (   97.72)   128.82  7.266  7.572 -0.306
t50g20m10 10683.08 3.0  0.0  7.560  (  128.82)   173.78  7.561  7.999 -0.438
t50g20m10 10683.08 3.0 +0.3  7.860  (  158.49)   223.87  7.859  8.441 -0.582
t50g10m10 10683.08 3.0 -0.3  7.260  (  141.25)   213.80  7.258  7.936 -0.678
t50g10m10 10683.08 3.0  0.0  7.560  (  173.78)   269.15  7.548  8.445 -0.897
t50g10m10 10683.08 3.0 +0.3  7.860  (  204.17)   331.13  7.868  8.951 -1.083
t45g50m10 10683.08 3.0 -0.3  7.260  (    2.95)     2.95  7.257  7.260 -0.003
t45g50m10 10683.08 3.0  0.0  7.560  (    5.50)     5.50  7.561  7.565 -0.004
t45g50m10 10683.08 3.0 +0.3  7.860  (    9.55)     9.77  7.866  7.870 -0.004
t45g40m10 10683.08 3.0 -0.3  7.260  (   10.47)    10.72  7.265  7.276 -0.011
t45g40m10 10683.08 3.0  0.0  7.560  (   16.98)    17.38  7.563  7.576 -0.013
t45g40m10 10683.08 3.0 +0.3  7.860  (   26.30)    26.92  7.865  7.882 -0.017
t45g30m10 10683.08 3.0 -0.3  7.260  (   22.39)    23.44  7.262  7.302 -0.040
t45g30m10 10683.08 3.0  0.0  7.560  (   33.11)    34.67  7.556  7.607 -0.051
t45g30m10 10683.08 3.0 +0.3  7.860  (   46.77)    50.12  7.868  7.936 -0.068
t45g20m10 10683.08 3.0 -0.3  7.260  (   42.66)    48.98  7.266  7.389 -0.123
t45g20m10 10683.08 3.0  0.0  7.560  (   58.88)    69.18  7.567  7.736 -0.169
t45g20m10 10683.08 3.0 +0.3  7.860  (   77.62)    93.33  7.866  8.095 -0.229
t45g10m10 10683.08 3.0 -0.3  7.260  (   74.13)    95.50  7.251  7.547 -0.296
t45g10m10 10683.08 3.0  0.0  7.560  (   95.50)   128.82  7.552  7.957 -0.405
t45g10m10 10683.08 3.0 +0.3  7.860  (  120.23)   169.82  7.875  8.409 -0.534
t70g50m20 10683.08 3.0 -0.3  6.260  (   27.54)    32.36  6.256  6.350 -0.094
t70g50m20 10683.08 3.0  0.0  6.560  (   46.77)    56.23  6.562  6.675 -0.113
t70g50m20 10683.08 3.0 +0.3  6.860  (   74.13)    89.13  6.857  7.000 -0.143
t70g40m20 10683.08 3.0 -0.3  6.260  (   46.77)    69.18  6.260  6.517 -0.257
t70g40m20 10683.08 3.0  0.0  6.560  (   74.13)   109.65  6.562  6.901 -0.339
t70g40m20 10683.08 3.0 +0.3  6.860  (  104.71)   158.49  6.859  7.342 -0.483
t70g30m20 10683.08 3.0 -0.3  6.260  (   75.86)   144.54  6.257  6.914 -0.657
t70g30m20 10683.08 3.0  0.0  6.560  (  107.15)   204.17  6.560  7.518 -0.958
t70g30m20 10683.08 3.0 +0.3  6.860  (  138.04)   269.15  6.875  8.172 -1.297
t70g20m20 10683.08 3.0 -0.3  6.260  (  100.00)   229.09  6.266  7.544 -1.278
t70g20m20 10683.08 3.0  0.0  6.560  (  131.83)   295.12  6.567  8.235 -1.668
t70g20m20 10683.08 3.0 +0.3  6.860  (  162.18)   354.81  6.848  8.758 -1.910
t70g10m20 10683.08 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10683.08 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10683.08 3.0 -0.3  6.260  (   19.05)    21.38  6.256  6.315 -0.059
t65g50m20 10683.08 3.0  0.0  6.560  (   33.88)    38.02  6.555  6.622 -0.067
t65g50m20 10683.08 3.0 +0.3  6.860  (   56.23)    64.57  6.862  6.945 -0.083
t65g40m20 10683.08 3.0 -0.3  6.260  (   35.48)    47.86  6.263  6.441 -0.178
t65g40m20 10683.08 3.0  0.0  6.560  (   57.54)    77.62  6.554  6.774 -0.220
t65g40m20 10683.08 3.0 +0.3  6.860  (   87.10)   120.23  6.865  7.168 -0.303
t65g30m20 10683.08 3.0 -0.3  6.260  (   58.88)   102.33  6.262  6.697 -0.435
t65g30m20 10683.08 3.0  0.0  6.560  (   87.10)   151.36  6.553  7.149 -0.596
t65g30m20 10683.08 3.0 +0.3  6.860  (  120.23)   208.93  6.853  7.714 -0.861
t65g20m20 10683.08 3.0 -0.3  6.260  (   93.33)   194.98  6.252  7.258 -1.006
t65g20m20 10683.08 3.0  0.0  6.560  (  123.03)   263.03  6.569  7.970 -1.401
t65g20m20 10683.08 3.0 +0.3  6.860  (  154.88)   323.59  6.856  8.531 -1.675
t65g10m20 10683.08 3.0 -0.3  6.260  (  117.49)   269.15  6.270  7.777 -1.507
t65g10m20 10683.08 3.0  0.0  6.560  (  151.36)   331.13  6.555  8.389 -1.834
t65g10m20 10683.08 3.0 +0.3  6.860  (  181.97)   398.11  6.880  8.933 -2.053
t60g50m20 10683.08 3.0 -0.3  6.260  (   12.02)    12.88  6.258  6.292 -0.034
t60g50m20 10683.08 3.0  0.0  6.560  (   22.39)    23.99  6.563  6.600 -0.037
t60g50m20 10683.08 3.0 +0.3  6.860  (   38.90)    41.69  6.856  6.899 -0.043
t60g40m20 10683.08 3.0 -0.3  6.260  (   23.44)    28.84  6.262  6.369 -0.107
t60g40m20 10683.08 3.0  0.0  6.560  (   39.81)    50.12  6.567  6.695 -0.128
t60g40m20 10683.08 3.0 +0.3  6.860  (   64.57)    79.43  6.857  7.016 -0.159
t60g30m20 10683.08 3.0 -0.3  6.260  (   42.66)    64.57  6.260  6.539 -0.279
t60g30m20 10683.08 3.0  0.0  6.560  (   66.07)   102.33  6.559  6.915 -0.356
t60g30m20 10683.08 3.0 +0.3  6.860  (   95.50)   151.36  6.867  7.361 -0.494
t60g20m20 10683.08 3.0 -0.3  6.260  (   69.18)   131.83  6.260  6.858 -0.598
t60g20m20 10683.08 3.0  0.0  6.560  (  100.00)   190.55  6.571  7.420 -0.849
t60g20m20 10683.08 3.0 +0.3  6.860  (  131.83)   251.19  6.871  8.034 -1.163
t60g10m20 10683.08 3.0 -0.3  6.260  (  104.71)   218.78  6.264  7.367 -1.103
t60g10m20 10683.08 3.0  0.0  6.560  (  138.04)   281.84  6.560  8.019 -1.459
t60g10m20 10683.08 3.0 +0.3  6.860  (  169.82)   346.74  6.875  8.616 -1.741
t55g50m20 10683.08 3.0 -0.3  6.260  (    6.46)     6.76  6.263  6.281 -0.018
t55g50m20 10683.08 3.0  0.0  6.560  (   12.30)    12.88  6.558  6.577 -0.019
t55g50m20 10683.08 3.0 +0.3  6.860  (   22.91)    23.99  6.860  6.881 -0.021
t55g40m20 10683.08 3.0 -0.3  6.260  (   13.49)    15.14  6.256  6.317 -0.061
t55g40m20 10683.08 3.0  0.0  6.560  (   23.99)    27.54  6.561  6.629 -0.068
t55g40m20 10683.08 3.0 +0.3  6.860  (   41.69)    46.77  6.857  6.937 -0.080
t55g30m20 10683.08 3.0 -0.3  6.260  (   26.30)    35.48  6.262  6.426 -0.164
t55g30m20 10683.08 3.0  0.0  6.560  (   43.65)    58.88  6.555  6.751 -0.196
t55g30m20 10683.08 3.0 +0.3  6.860  (   69.18)    93.33  6.861  7.108 -0.247
t55g20m20 10683.08 3.0 -0.3  6.260  (   47.86)    79.43  6.261  6.632 -0.371
t55g20m20 10683.08 3.0  0.0  6.560  (   72.44)   123.03  6.568  7.047 -0.479
t55g20m20 10683.08 3.0 +0.3  6.860  (  102.33)   173.78  6.865  7.516 -0.651
t55g10m20 10683.08 3.0 -0.3  6.260  (   77.62)   151.36  6.267  6.964 -0.697
t55g10m20 10683.08 3.0  0.0  6.560  (  107.15)   208.93  6.564  7.520 -0.956
t55g10m20 10683.08 3.0 +0.3  6.860  (  141.25)   269.15  6.862  8.130 -1.268
t50g50m20 10683.08 3.0 -0.3  6.260  (    2.57)     2.63  6.264  6.273 -0.009
t50g50m20 10683.08 3.0  0.0  6.560  (    5.01)     5.13  6.562  6.571 -0.009
t50g50m20 10683.08 3.0 +0.3  6.860  (    9.55)     9.77  6.857  6.866 -0.009
t50g40m20 10683.08 3.0 -0.3  6.260  (    6.17)     6.61  6.264  6.292 -0.028
t50g40m20 10683.08 3.0  0.0  6.560  (   11.48)    12.30  6.558  6.588 -0.030
t50g40m20 10683.08 3.0 +0.3  6.860  (   20.89)    22.39  6.862  6.897 -0.035
t50g30m20 10683.08 3.0 -0.3  6.260  (   13.49)    15.85  6.255  6.344 -0.089
t50g30m20 10683.08 3.0  0.0  6.560  (   23.99)    28.18  6.556  6.658 -0.102
t50g30m20 10683.08 3.0 +0.3  6.860  (   39.81)    47.86  6.861  6.983 -0.122
t50g20m20 10683.08 3.0 -0.3  6.260  (   26.92)    38.90  6.265  6.482 -0.217
t50g20m20 10683.08 3.0  0.0  6.560  (   43.65)    64.57  6.566  6.830 -0.264
t50g20m20 10683.08 3.0 +0.3  6.860  (   67.61)    97.72  6.852  7.178 -0.326
t50g10m20 10683.08 3.0 -0.3  6.260  (   50.12)    85.11  6.256  6.667 -0.411
t50g10m20 10683.08 3.0  0.0  6.560  (   75.86)   128.82  6.559  7.090 -0.531
t50g10m20 10683.08 3.0 +0.3  6.860  (  104.71)   181.97  6.871  7.587 -0.716
t45g50m20 10683.08 3.0 -0.3  6.260  (    0.45)     0.46  6.263  6.268 -0.005
t45g50m20 10683.08 3.0  0.0  6.560  (    0.89)     0.91  6.565  6.570 -0.005
t45g50m20 10683.08 3.0 +0.3  6.860  (    1.78)     1.78  6.859  6.864 -0.005
t45g40m20 10683.08 3.0 -0.3  6.260  (    1.70)     1.74  6.255  6.268 -0.013
t45g40m20 10683.08 3.0  0.0  6.560  (    3.31)     3.39  6.558  6.571 -0.013
t45g40m20 10683.08 3.0 +0.3  6.860  (    6.31)     6.46  6.861  6.875 -0.014
t45g30m20 10683.08 3.0 -0.3  6.260  (    4.47)     4.79  6.260  6.298 -0.038
t45g30m20 10683.08 3.0  0.0  6.560  (    8.13)     8.91  6.563  6.605 -0.042
t45g30m20 10683.08 3.0 +0.3  6.860  (   14.45)    15.85  6.865  6.913 -0.048
t45g20m20 10683.08 3.0 -0.3  6.260  (   10.47)    12.88  6.262  6.364 -0.102
t45g20m20 10683.08 3.0  0.0  6.560  (   18.62)    22.39  6.556  6.673 -0.117
t45g20m20 10683.08 3.0 +0.3  6.860  (   30.20)    37.15  6.857  7.000 -0.143
t45g10m20 10683.08 3.0 -0.3  6.260  (   23.99)    33.11  6.255  6.459 -0.204
t45g10m20 10683.08 3.0  0.0  6.560  (   38.90)    54.95  6.561  6.813 -0.252
t45g10m20 10683.08 3.0 +0.3  6.860  (   58.88)    83.18  6.852  7.163 -0.311
t70g50m30 10683.08 3.0 -0.3  5.260  (    3.24)     4.68  5.264  5.425 -0.161
t70g50m30 10683.08 3.0  0.0  5.560  (    6.31)     8.91  5.555  5.720 -0.165
t70g50m30 10683.08 3.0 +0.3  5.860  (   12.02)    17.38  5.865  6.038 -0.173
t70g40m30 10683.08 3.0 -0.3  5.260  (    6.46)    14.13  5.264  5.632 -0.368
t70g40m30 10683.08 3.0  0.0  5.560  (   12.02)    26.30  5.556  5.942 -0.386
t70g40m30 10683.08 3.0 +0.3  5.860  (   22.39)    47.86  5.859  6.278 -0.419
t70g30m30 10683.08 3.0 -0.3  5.260  (   11.22)    38.02  5.259  5.873 -0.614
t70g30m30 10683.08 3.0  0.0  5.560  (   20.89)    67.61  5.560  6.231 -0.671
t70g30m30 10683.08 3.0 +0.3  5.860  (   37.15)   109.65  5.854  6.632 -0.778
t70g20m30 10683.08 3.0 -0.3  5.260  (   19.05)    89.13  5.257  6.170 -0.913
t70g20m30 10683.08 3.0  0.0  5.560  (   34.67)   141.25  5.557  6.656 -1.099
t70g20m30 10683.08 3.0 +0.3  5.860  (   57.54)   204.17  5.868  7.316 -1.448
t70g10m30 10683.08 3.0 -0.3  5.260  (   22.91)   104.71  5.265  6.201 -0.936
t70g10m30 10683.08 3.0  0.0  5.560  (   40.74)   158.49  5.551  6.691 -1.140
t70g10m30 10683.08 3.0 +0.3  5.860  (   67.61)   223.87  5.866  7.375 -1.509
t65g50m30 10683.08 3.0 -0.3  5.260  (    2.14)     2.75  5.259  5.369 -0.110
t65g50m30 10683.08 3.0  0.0  5.560  (    4.27)     5.37  5.558  5.669 -0.111
t65g50m30 10683.08 3.0 +0.3  5.860  (    8.13)    10.47  5.863  5.979 -0.116
t65g40m30 10683.08 3.0 -0.3  5.260  (    4.57)     8.71  5.262  5.561 -0.299
t65g40m30 10683.08 3.0  0.0  5.560  (    8.71)    16.60  5.559  5.871 -0.312
t65g40m30 10683.08 3.0 +0.3  5.860  (   16.22)    30.90  5.860  6.194 -0.334
t65g30m30 10683.08 3.0 -0.3  5.260  (    8.91)    28.18  5.255  5.826 -0.571
t65g30m30 10683.08 3.0  0.0  5.560  (   16.60)    51.29  5.557  6.176 -0.619
t65g30m30 10683.08 3.0 +0.3  5.860  (   30.20)    87.10  5.858  6.560 -0.702
t65g20m30 10683.08 3.0 -0.3  5.260  (   15.85)    67.61  5.262  6.073 -0.811
t65g20m30 10683.08 3.0  0.0  5.560  (   28.84)   112.20  5.564  6.502 -0.938
t65g20m30 10683.08 3.0 +0.3  5.860  (   48.98)   165.96  5.853  7.013 -1.160
t65g10m30 10683.08 3.0 -0.3  5.260  (   26.92)   125.89  5.265  6.343 -1.078
t65g10m30 10683.08 3.0  0.0  5.560  (   46.77)   186.21  5.565  6.939 -1.374
t65g10m30 10683.08 3.0 +0.3  5.860  (   74.13)   251.19  5.871  7.662 -1.791
t60g50m30 10683.08 3.0 -0.3  5.260  (    1.26)     1.48  5.265  5.332 -0.067
t60g50m30 10683.08 3.0  0.0  5.560  (    2.51)     2.88  5.559  5.627 -0.068
t60g50m30 10683.08 3.0 +0.3  5.860  (    4.90)     5.75  5.864  5.934 -0.070
t60g40m30 10683.08 3.0 -0.3  5.260  (    2.75)     4.47  5.264  5.473 -0.209
t60g40m30 10683.08 3.0  0.0  5.560  (    5.37)     8.51  5.556  5.770 -0.214
t60g40m30 10683.08 3.0 +0.3  5.860  (   10.23)    16.22  5.858  6.084 -0.226
t60g30m30 10683.08 3.0 -0.3  5.260  (    5.89)    15.49  5.263  5.720 -0.457
t60g30m30 10683.08 3.0  0.0  5.560  (   11.22)    28.84  5.558  6.044 -0.486
t60g30m30 10683.08 3.0 +0.3  5.860  (   20.42)    51.29  5.854  6.390 -0.536
t60g20m30 10683.08 3.0 -0.3  5.260  (   12.02)    44.67  5.262  5.966 -0.704
t60g20m30 10683.08 3.0  0.0  5.560  (   21.88)    77.62  5.563  6.353 -0.790
t60g20m30 10683.08 3.0 +0.3  5.860  (   37.15)   123.03  5.860  6.784 -0.924
t60g10m30 10683.08 3.0 -0.3  5.260  (   21.88)    81.28  5.259  6.073 -0.814
t60g10m30 10683.08 3.0  0.0  5.560  (   38.02)   128.82  5.554  6.523 -0.969
t60g10m30 10683.08 3.0 +0.3  5.860  (   61.66)   186.21  5.854  7.077 -1.223
t55g50m30 10683.08 3.0 -0.3  5.260  (    0.66)     0.72  5.263  5.298 -0.035
t55g50m30 10683.08 3.0  0.0  5.560  (    1.32)     1.41  5.556  5.591 -0.035
t55g50m30 10683.08 3.0 +0.3  5.860  (    2.63)     2.82  5.859  5.895 -0.036
t55g40m30 10683.08 3.0 -0.3  5.260  (    1.51)     1.95  5.260  5.375 -0.115
t55g40m30 10683.08 3.0  0.0  5.560  (    2.95)     3.80  5.557  5.674 -0.117
t55g40m30 10683.08 3.0 +0.3  5.860  (    5.75)     7.41  5.858  5.979 -0.121
t55g30m30 10683.08 3.0 -0.3  5.260  (    3.31)     6.17  5.257  5.545 -0.288
t55g30m30 10683.08 3.0  0.0  5.560  (    6.31)    12.02  5.563  5.861 -0.298
t55g30m30 10683.08 3.0 +0.3  5.860  (   12.02)    22.39  5.861  6.180 -0.319
t55g20m30 10683.08 3.0 -0.3  5.260  (    7.08)    19.05  5.257  5.740 -0.483
t55g20m30 10683.08 3.0  0.0  5.560  (   13.49)    35.48  5.561  6.085 -0.524
t55g20m30 10683.08 3.0 +0.3  5.860  (   23.99)    61.66  5.858  6.446 -0.588
t55g10m30 10683.08 3.0 -0.3  5.260  (   14.79)    43.65  5.265  5.859 -0.594
t55g10m30 10683.08 3.0  0.0  5.560  (   26.30)    74.13  5.558  6.234 -0.676
t55g10m30 10683.08 3.0 +0.3  5.860  (   43.65)   117.49  5.860  6.659 -0.799
t50g50m30 10683.08 3.0 -0.3  5.260  (    0.29)     0.30  5.262  5.279 -0.017
t50g50m30 10683.08 3.0  0.0  5.560  (    0.58)     0.60  5.564  5.581 -0.017
t50g50m30 10683.08 3.0 +0.3  5.860  (    1.15)     1.17  5.858  5.875 -0.017
t50g40m30 10683.08 3.0 -0.3  5.260  (    0.68)     0.76  5.263  5.314 -0.051
t50g40m30 10683.08 3.0  0.0  5.560  (    1.32)     1.51  5.565  5.616 -0.051
t50g40m30 10683.08 3.0 +0.3  5.860  (    2.63)     2.95  5.860  5.912 -0.052
t50g30m30 10683.08 3.0 -0.3  5.260  (    1.48)     2.04  5.257  5.398 -0.141
t50g30m30 10683.08 3.0  0.0  5.560  (    2.95)     4.07  5.555  5.699 -0.144
t50g30m30 10683.08 3.0 +0.3  5.860  (    5.89)     8.13  5.863  6.013 -0.150
t50g20m30 10683.08 3.0 -0.3  5.260  (    3.55)     6.61  5.265  5.545 -0.280
t50g20m30 10683.08 3.0  0.0  5.560  (    6.76)    12.59  5.564  5.859 -0.295
t50g20m30 10683.08 3.0 +0.3  5.860  (   12.59)    23.44  5.865  6.184 -0.319
t50g10m30 10683.08 3.0 -0.3  5.260  (    7.76)    17.38  5.255  5.642 -0.387
t50g10m30 10683.08 3.0  0.0  5.560  (   14.79)    32.36  5.559  5.984 -0.425
t50g10m30 10683.08 3.0 +0.3  5.860  (   26.30)    56.23  5.858  6.340 -0.482
t45g50m30 10683.08 3.0 -0.3  5.260  (    0.08)     0.09  5.263  5.271 -0.008
t45g50m30 10683.08 3.0  0.0  5.560  (    0.17)     0.17  5.563  5.572 -0.009
t45g50m30 10683.08 3.0 +0.3  5.860  (    0.33)     0.34  5.864  5.872 -0.008
t45g40m30 10683.08 3.0 -0.3  5.260  (    0.21)     0.22  5.262  5.286 -0.024
t45g40m30 10683.08 3.0  0.0  5.560  (    0.42)     0.45  5.563  5.588 -0.025
t45g40m30 10683.08 3.0 +0.3  5.860  (    0.83)     0.89  5.865  5.890 -0.025
t45g30m30 10683.08 3.0 -0.3  5.260  (    0.54)     0.63  5.265  5.330 -0.065
t45g30m30 10683.08 3.0  0.0  5.560  (    1.07)     1.23  5.558  5.624 -0.066
t45g30m30 10683.08 3.0 +0.3  5.860  (    2.09)     2.45  5.865  5.932 -0.067
t45g20m30 10683.08 3.0 -0.3  5.260  (    1.35)     1.86  5.258  5.407 -0.149
t45g20m30 10683.08 3.0  0.0  5.560  (    2.63)     3.63  5.555  5.708 -0.153
t45g20m30 10683.08 3.0 +0.3  5.860  (    5.01)     7.08  5.860  6.020 -0.160
t45g10m30 10683.08 3.0 -0.3  5.260  (    3.55)     5.75  5.256  5.489 -0.233
t45g10m30 10683.08 3.0  0.0  5.560  (    6.76)    10.96  5.557  5.802 -0.245
t45g10m30 10683.08 3.0 +0.3  5.860  (   12.30)    20.42  5.864  6.131 -0.267
t70g50m40 10683.08 3.0 -0.3  4.260  (    0.33)     0.78  4.257  4.636 -0.379
t70g50m40 10683.08 3.0  0.0  4.560  (    0.65)     1.55  4.559  4.937 -0.378
t70g50m40 10683.08 3.0 +0.3  4.860  (    1.29)     3.09  4.864  5.241 -0.377
t70g40m40 10683.08 3.0 -0.3  4.260  (    0.68)     2.45  4.256  4.828 -0.572
t70g40m40 10683.08 3.0  0.0  4.560  (    1.35)     4.90  4.565  5.140 -0.575
t70g40m40 10683.08 3.0 +0.3  4.860  (    2.63)     9.33  4.855  5.438 -0.583
t70g30m40 10683.08 3.0 -0.3  4.260  (    1.23)     6.03  4.257  4.979 -0.722
t70g30m40 10683.08 3.0  0.0  4.560  (    2.40)    11.75  4.559  5.287 -0.728
t70g30m40 10683.08 3.0 +0.3  4.860  (    4.68)    22.91  4.863  5.606 -0.743
t70g20m40 10683.08 3.0 -0.3  4.260  (    2.14)    12.30  4.255  5.049 -0.794
t70g20m40 10683.08 3.0  0.0  4.560  (    4.17)    23.99  4.565  5.371 -0.806
t70g20m40 10683.08 3.0 +0.3  4.860  (    8.13)    43.65  4.859  5.689 -0.830
t70g10m40 10683.08 3.0 -0.3  4.260  (    2.51)     8.51  4.257  4.798 -0.541
t70g10m40 10683.08 3.0  0.0  4.560  (    5.01)    16.60  4.561  5.107 -0.546
t70g10m40 10683.08 3.0 +0.3  4.860  (    9.77)    30.90  4.855  5.413 -0.558
t65g50m40 10683.08 3.0 -0.3  4.260  (    0.22)     0.46  4.258  4.583 -0.325
t65g50m40 10683.08 3.0  0.0  4.560  (    0.44)     0.91  4.559  4.885 -0.326
t65g50m40 10683.08 3.0 +0.3  4.860  (    0.87)     1.82  4.861  5.188 -0.327
t65g40m40 10683.08 3.0 -0.3  4.260  (    0.47)     1.74  4.260  4.839 -0.579
t65g40m40 10683.08 3.0  0.0  4.560  (    0.91)     3.39  4.556  5.134 -0.578
t65g40m40 10683.08 3.0 +0.3  4.860  (    1.82)     6.76  4.864  5.447 -0.583
t65g30m40 10683.08 3.0 -0.3  4.260  (    0.95)     5.62  4.264  5.046 -0.782
t65g30m40 10683.08 3.0  0.0  4.560  (    1.91)    10.96  4.565  5.357 -0.792
t65g30m40 10683.08 3.0 +0.3  4.860  (    3.72)    20.89  4.861  5.672 -0.811
t65g20m40 10683.08 3.0 -0.3  4.260  (    1.78)    12.02  4.262  5.124 -0.862
t65g20m40 10683.08 3.0  0.0  4.560  (    3.55)    22.91  4.559  5.436 -0.877
t65g20m40 10683.08 3.0 +0.3  4.860  (    6.92)    42.66  4.863  5.775 -0.912
t65g10m40 10683.08 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10683.08 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10683.08 3.0 -0.3  4.260  (    0.13)     0.22  4.259  4.497 -0.238
t60g50m40 10683.08 3.0  0.0  4.560  (    0.25)     0.44  4.559  4.798 -0.239
t60g50m40 10683.08 3.0 +0.3  4.860  (    0.50)     0.87  4.860  5.098 -0.238
t60g40m40 10683.08 3.0 -0.3  4.260  (    0.28)     0.89  4.255  4.764 -0.509
t60g40m40 10683.08 3.0  0.0  4.560  (    0.56)     1.78  4.557  5.068 -0.511
t60g40m40 10683.08 3.0 +0.3  4.860  (    1.10)     3.55  4.862  5.376 -0.514
t60g30m40 10683.08 3.0 -0.3  4.260  (    0.62)     3.55  4.258  5.037 -0.779
t60g30m40 10683.08 3.0  0.0  4.560  (    1.20)     6.92  4.557  5.338 -0.781
t60g30m40 10683.08 3.0 +0.3  4.860  (    2.40)    13.49  4.859  5.656 -0.797
t60g20m40 10683.08 3.0 -0.3  4.260  (    1.32)     9.33  4.260  5.141 -0.881
t60g20m40 10683.08 3.0  0.0  4.560  (    2.63)    17.78  4.560  5.459 -0.899
t60g20m40 10683.08 3.0 +0.3  4.860  (    5.13)    33.11  4.857  5.790 -0.933
t60g10m40 10683.08 3.0 -0.3  4.260  (    2.63)    15.14  4.258  5.071 -0.813
t60g10m40 10683.08 3.0  0.0  4.560  (    5.13)    28.84  4.566  5.404 -0.838
t60g10m40 10683.08 3.0 +0.3  4.860  (    9.77)    51.29  4.858  5.742 -0.884
t55g50m40 10683.08 3.0 -0.3  4.260  (    0.07)     0.09  4.263  4.403 -0.140
t55g50m40 10683.08 3.0  0.0  4.560  (    0.13)     0.18  4.564  4.704 -0.140
t55g50m40 10683.08 3.0 +0.3  4.860  (    0.26)     0.36  4.865  5.005 -0.140
t55g40m40 10683.08 3.0 -0.3  4.260  (    0.15)     0.34  4.256  4.616 -0.360
t55g40m40 10683.08 3.0  0.0  4.560  (    0.30)     0.68  4.556  4.917 -0.361
t55g40m40 10683.08 3.0 +0.3  4.860  (    0.59)     1.35  4.858  5.220 -0.362
t55g30m40 10683.08 3.0 -0.3  4.260  (    0.34)     1.45  4.262  4.896 -0.634
t55g30m40 10683.08 3.0  0.0  4.560  (    0.68)     2.88  4.565  5.203 -0.638
t55g30m40 10683.08 3.0 +0.3  4.860  (    1.32)     5.62  4.861  5.507 -0.646
t55g20m40 10683.08 3.0 -0.3  4.260  (    0.74)     4.17  4.261  5.021 -0.760
t55g20m40 10683.08 3.0  0.0  4.560  (    1.48)     8.13  4.557  5.328 -0.771
t55g20m40 10683.08 3.0 +0.3  4.860  (    2.88)    15.85  4.861  5.650 -0.789
t55g10m40 10683.08 3.0 -0.3  4.260  (    1.66)     7.59  4.261  4.944 -0.683
t55g10m40 10683.08 3.0  0.0  4.560  (    3.24)    14.79  4.565  5.267 -0.702
t55g10m40 10683.08 3.0 +0.3  4.860  (    6.31)    27.54  4.859  5.590 -0.731
t50g50m40 10683.08 3.0 -0.3  4.260  (    0.03)     0.04  4.256  4.314 -0.058
t50g50m40 10683.08 3.0  0.0  4.560  (    0.06)     0.07  4.565  4.625 -0.060
t50g50m40 10683.08 3.0 +0.3  4.860  (    0.12)     0.14  4.864  4.924 -0.060
t50g40m40 10683.08 3.0 -0.3  4.260  (    0.07)     0.10  4.262  4.440 -0.178
t50g40m40 10683.08 3.0  0.0  4.560  (    0.13)     0.20  4.564  4.741 -0.177
t50g40m40 10683.08 3.0 +0.3  4.860  (    0.27)     0.41  4.863  5.041 -0.178
t50g30m40 10683.08 3.0 -0.3  4.260  (    0.15)     0.35  4.265  4.630 -0.365
t50g30m40 10683.08 3.0  0.0  4.560  (    0.30)     0.68  4.555  4.921 -0.366
t50g30m40 10683.08 3.0 +0.3  4.860  (    0.59)     1.35  4.857  5.225 -0.368
t50g20m40 10683.08 3.0 -0.3  4.260  (    0.36)     1.15  4.261  4.761 -0.500
t50g20m40 10683.08 3.0  0.0  4.560  (    0.72)     2.29  4.563  5.067 -0.504
t50g20m40 10683.08 3.0 +0.3  4.860  (    1.45)     4.47  4.858  5.368 -0.510
t50g10m40 10683.08 3.0 -0.3  4.260  (    0.85)     2.51  4.261  4.737 -0.476
t50g10m40 10683.08 3.0  0.0  4.560  (    1.70)     4.90  4.558  5.041 -0.483
t50g10m40 10683.08 3.0 +0.3  4.860  (    3.31)     9.55  4.862  5.356 -0.494
t45g50m40 10683.08 3.0 -0.3  4.260  (    0.01)     0.01  4.262  4.287 -0.025
t45g50m40 10683.08 3.0  0.0  4.560  (    0.02)     0.02  4.550  4.570 -0.020
t45g50m40 10683.08 3.0 +0.3  4.860  (    0.04)     0.05  4.859  4.881 -0.022
t45g40m40 10683.08 3.0 -0.3  4.260  (    0.03)     0.03  4.263  4.324 -0.061
t45g40m40 10683.08 3.0  0.0  4.560  (    0.05)     0.06  4.563  4.625 -0.062
t45g40m40 10683.08 3.0 +0.3  4.860  (    0.10)     0.11  4.861  4.922 -0.061
t45g30m40 10683.08 3.0 -0.3  4.260  (    0.06)     0.08  4.258  4.409 -0.151
t45g30m40 10683.08 3.0  0.0  4.560  (    0.12)     0.17  4.558  4.709 -0.151
t45g30m40 10683.08 3.0 +0.3  4.860  (    0.23)     0.33  4.859  5.010 -0.151
t45g20m40 10683.08 3.0 -0.3  4.260  (    0.14)     0.27  4.261  4.531 -0.270
t45g20m40 10683.08 3.0  0.0  4.560  (    0.29)     0.54  4.563  4.832 -0.269
t45g20m40 10683.08 3.0 +0.3  4.860  (    0.58)     1.07  4.865  5.136 -0.271
t45g10m40 10683.08 3.0 -0.3  4.260  (    0.37)     0.76  4.262  4.572 -0.310
t45g10m40 10683.08 3.0  0.0  4.560  (    0.74)     1.51  4.563  4.876 -0.313
t45g10m40 10683.08 3.0 +0.3  4.860  (    1.45)     2.95  4.858  5.175 -0.317


==> anc/tableE1/ncor10685_chreduce.dat <==
t70g50p00 10685.34 1.0 -0.3  8.260  (  181.97)   218.78  8.261  8.496 -0.235
t70g50p00 10685.34 1.0  0.0  8.560  (  229.09)   281.84  8.569  8.829 -0.260
t70g50p00 10685.34 1.0 +0.3  8.860  (  288.40)   354.81  8.851  9.111 -0.260
t70g40p00 10685.34 1.0 -0.3  8.260  (  194.98)   251.19  8.252  8.715 -0.463
t70g40p00 10685.34 1.0  0.0  8.560  (  229.09)   309.03  8.567  9.057 -0.490
t70g40p00 10685.34 1.0 +0.3  8.860  (  275.42)   371.54  8.863  9.324 -0.461
t70g30p00 10685.34 1.0 -0.3  8.260  (  213.80)   295.12  8.247  8.942 -0.695
t70g30p00 10685.34 1.0  0.0  8.560  (  245.47)   346.74  8.552  9.241 -0.689
t70g30p00 10685.34 1.0 +0.3  8.860  (  281.84)   407.38  8.879  9.502 -0.623
t70g20p00 10685.34 1.0 -0.3  8.260  (  229.09)   331.13  8.262  9.218 -0.956
t70g20p00 10685.34 1.0  0.0  8.560  (  257.04)   380.19  8.585  9.516 -0.931
t70g20p00 10685.34 1.0 +0.3  8.860  (  288.40)   426.58  8.880  9.728 -0.848
t70g10p00 10685.34 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10685.34 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10685.34 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10685.34 1.0 -0.3  8.260  (  162.18)   190.55  8.254  8.452 -0.198
t65g50p00 10685.34 1.0  0.0  8.560  (  208.93)   251.19  8.563  8.792 -0.229
t65g50p00 10685.34 1.0 +0.3  8.860  (  263.03)   323.59  8.853  9.087 -0.234
t65g40p00 10685.34 1.0 -0.3  8.260  (  177.83)   234.42  8.274  8.715 -0.441
t65g40p00 10685.34 1.0  0.0  8.560  (  213.80)   288.40  8.568  9.034 -0.466
t65g40p00 10685.34 1.0 +0.3  8.860  (  257.04)   346.74  8.843  9.289 -0.446
t65g30p00 10685.34 1.0 -0.3  8.260  (  194.98)   281.84  8.274  9.010 -0.736
t65g30p00 10685.34 1.0  0.0  8.560  (  223.87)   331.13  8.570  9.306 -0.736
t65g30p00 10685.34 1.0 +0.3  8.860  (  263.03)   380.19  8.845  9.532 -0.687
t65g20p00 10685.34 1.0 -0.3  8.260  (  223.87)   331.13  8.274  9.232 -0.958
t65g20p00 10685.34 1.0  0.0  8.560  (  251.19)   371.54  8.541  9.462 -0.921
t65g20p00 10685.34 1.0 +0.3  8.860  (  281.84)   426.58  8.887  9.700 -0.813
t65g10p00 10685.34 1.0 -0.3  8.260  (  239.88)   363.08  8.261  9.430 -1.169
t65g10p00 10685.34 1.0  0.0  8.560  (  263.03)   407.38  8.578  9.674 -1.096
t65g10p00 10685.34 1.0 +0.3  8.860  (  295.12)   446.68  8.857  9.847 -0.990
t60g50p00 10685.34 1.0 -0.3  8.260  (  125.89)   144.54  8.254  8.400 -0.146
t60g50p00 10685.34 1.0  0.0  8.560  (  165.96)   194.98  8.554  8.732 -0.178
t60g50p00 10685.34 1.0 +0.3  8.860  (  218.78)   263.03  8.869  9.066 -0.197
t60g40p00 10685.34 1.0 -0.3  8.260  (  147.91)   190.55  8.257  8.620 -0.363
t60g40p00 10685.34 1.0  0.0  8.560  (  181.97)   239.88  8.547  8.956 -0.409
t60g40p00 10685.34 1.0 +0.3  8.860  (  223.87)   302.00  8.856  9.268 -0.412
t60g30p00 10685.34 1.0 -0.3  8.260  (  173.78)   245.47  8.250  8.937 -0.687
t60g30p00 10685.34 1.0  0.0  8.560  (  199.53)   295.12  8.554  9.259 -0.705
t60g30p00 10685.34 1.0 +0.3  8.860  (  234.42)   346.74  8.845  9.513 -0.668
t60g20p00 10685.34 1.0 -0.3  8.260  (  199.53)   302.00  8.245  9.246 -1.001
t60g20p00 10685.34 1.0  0.0  8.560  (  223.87)   346.74  8.545  9.523 -0.978
t60g20p00 10685.34 1.0 +0.3  8.860  (  257.04)   398.11  8.877  9.763 -0.886
t60g10p00 10685.34 1.0 -0.3  8.260  (  223.87)   354.81  8.245  9.432 -1.187
t60g10p00 10685.34 1.0  0.0  8.560  (  251.19)   398.11  8.559  9.663 -1.104
t60g10p00 10685.34 1.0 +0.3  8.860  (  281.84)   436.52  8.832  9.827 -0.995
t55g50p00 10685.34 1.0 -0.3  8.260  (   77.62)    85.11  8.254  8.338 -0.084
t55g50p00 10685.34 1.0  0.0  8.560  (  107.15)   120.23  8.563  8.672 -0.109
t55g50p00 10685.34 1.0 +0.3  8.860  (  144.54)   165.96  8.868  9.001 -0.133
t55g40p00 10685.34 1.0 -0.3  8.260  (  104.71)   128.82  8.270  8.525 -0.255
t55g40p00 10685.34 1.0  0.0  8.560  (  131.83)   169.82  8.569  8.882 -0.313
t55g40p00 10685.34 1.0 +0.3  8.860  (  165.96)   218.78  8.863  9.208 -0.345
t55g30p00 10685.34 1.0 -0.3  8.260  (  131.83)   186.21  8.260  8.811 -0.551
t55g30p00 10685.34 1.0  0.0  8.560  (  162.18)   234.42  8.577  9.196 -0.619
t55g30p00 10685.34 1.0 +0.3  8.860  (  190.55)   281.84  8.859  9.485 -0.626
t55g20p00 10685.34 1.0 -0.3  8.260  (  165.96)   257.04  8.276  9.205 -0.929
t55g20p00 10685.34 1.0  0.0  8.560  (  190.55)   302.00  8.576  9.519 -0.943
t55g20p00 10685.34 1.0 +0.3  8.860  (  218.78)   346.74  8.867  9.757 -0.890
t55g10p00 10685.34 1.0 -0.3  8.260  (  194.98)   323.59  8.265  9.511 -1.246
t55g10p00 10685.34 1.0  0.0  8.560  (  218.78)   363.08  8.554  9.743 -1.189
t55g10p00 10685.34 1.0 +0.3  8.860  (  245.47)   407.38  8.874  9.947 -1.073
t50g50p00 10685.34 1.0 -0.3  8.260  (   36.31)    38.02  8.260  8.298 -0.038
t50g50p00 10685.34 1.0  0.0  8.560  (   50.12)    52.48  8.560  8.608 -0.048
t50g50p00 10685.34 1.0 +0.3  8.860  (   69.18)    72.44  8.851  8.911 -0.060
t50g40p00 10685.34 1.0 -0.3  8.260  (   53.70)    60.26  8.266  8.389 -0.123
t50g40p00 10685.34 1.0  0.0  8.560  (   70.79)    81.28  8.558  8.717 -0.159
t50g40p00 10685.34 1.0 +0.3  8.860  (   91.20)   109.65  8.866  9.060 -0.194
t50g30p00 10685.34 1.0 -0.3  8.260  (   79.43)   100.00  8.253  8.580 -0.327
t50g30p00 10685.34 1.0  0.0  8.560  (   97.72)   131.83  8.565  8.973 -0.408
t50g30p00 10685.34 1.0 +0.3  8.860  (  123.03)   165.96  8.848  9.308 -0.460
t50g20p00 10685.34 1.0 -0.3  8.260  (  112.20)   162.18  8.250  8.915 -0.665
t50g20p00 10685.34 1.0  0.0  8.560  (  131.83)   204.17  8.574  9.344 -0.770
t50g20p00 10685.34 1.0 +0.3  8.860  (  158.49)   245.47  8.869  9.675 -0.806
t50g10p00 10685.34 1.0 -0.3  8.260  (  147.91)   239.88  8.250  9.322 -1.072
t50g10p00 10685.34 1.0  0.0  8.560  (  169.82)   281.84  8.557  9.669 -1.112
t50g10p00 10685.34 1.0 +0.3  8.860  (  194.98)   323.59  8.859  9.934 -1.075
t45g50p00 10685.34 1.0 -0.3  8.260  (    8.51)     8.71  8.261  8.277 -0.016
t45g50p00 10685.34 1.0  0.0  8.560  (   12.88)    13.18  8.555  8.576 -0.021
t45g50p00 10685.34 1.0 +0.3  8.860  (   18.62)    19.05  8.854  8.883 -0.029
t45g40p00 10685.34 1.0 -0.3  8.260  (   19.95)    20.89  8.260  8.302 -0.042
t45g40p00 10685.34 1.0  0.0  8.560  (   27.54)    29.51  8.567  8.626 -0.059
t45g40p00 10685.34 1.0 +0.3  8.860  (   36.31)    39.81  8.870  8.954 -0.084
t45g30p00 10685.34 1.0 -0.4  8.260  (   38.02)    36.31  8.123  8.223 -0.100
t45g30p00 10685.34 1.0  0.0  8.560  (   41.69)    46.77  8.557  8.719 -0.162
t45g30p00 10685.34 1.0 +0.3  8.860  (   52.48)    61.66  8.873  9.072 -0.199
t45g20p00 10685.34 1.0 -0.3  8.260  (   51.29)    64.57  8.267  8.570 -0.303
t45g20p00 10685.34 1.0  0.0  8.560  (   64.57)    83.18  8.571  8.946 -0.375
t45g20p00 10685.34 1.0 +0.3  8.860  (   79.43)   104.71  8.871  9.310 -0.439
t45g10p00 10685.34 1.0 -0.3  8.260  (   81.28)   114.82  8.259  8.853 -0.594
t45g10p00 10685.34 1.0  0.0  8.560  (   97.72)   141.25  8.553  9.248 -0.695
t45g10p00 10685.34 1.0 +0.3  8.860  (  114.82)   173.78  8.879  9.647 -0.768
t70g50m10 10685.34 1.0 -0.3  7.260  (   72.44)    93.33  7.259  7.487 -0.228
t70g50m10 10685.34 1.0  0.0  7.560  (  100.00)   134.90  7.569  7.894 -0.325
t70g50m10 10685.34 1.0 +0.3  7.860  (  131.83)   181.97  7.871  8.287 -0.416
t70g40m10 10685.34 1.0 -0.3  7.260  (   95.50)   138.04  7.258  7.755 -0.497
t70g40m10 10685.34 1.0  0.0  7.560  (  120.23)   181.97  7.554  8.232 -0.678
t70g40m10 10685.34 1.0 +0.3  7.860  (  147.91)   229.09  7.851  8.647 -0.796
t70g30m10 10685.34 1.0 -0.3  7.260  (  120.23)   190.55  7.261  8.137 -0.876
t70g30m10 10685.34 1.0  0.0  7.560  (  144.54)   239.88  7.575  8.646 -1.071
t70g30m10 10685.34 1.0 +0.3  7.860  (  165.96)   281.84  7.842  8.973 -1.131
t70g20m10 10685.34 1.0 -0.3  7.260  (  138.04)   234.42  7.275  8.486 -1.211
t70g20m10 10685.34 1.0  0.0  7.560  (  162.18)   281.84  7.578  8.965 -1.387
t70g20m10 10685.34 1.0 +0.3  7.860  (  181.97)   323.59  7.857  9.288 -1.431
t70g10m10 10685.34 1.0 -0.3  7.260  (  147.91)   257.04  7.248  8.657 -1.409
t70g10m10 10685.34 1.0  0.0  7.560  (  169.82)   302.00  7.541  9.130 -1.589
t70g10m10 10685.34 1.0 +0.3  7.860  (  194.98)   346.74  7.850  9.497 -1.647
t65g50m10 10685.34 1.0 -0.3  7.260  (   57.54)    74.13  7.266  7.451 -0.185
t65g50m10 10685.34 1.0  0.0  7.560  (   85.11)   109.65  7.556  7.802 -0.246
t65g50m10 10685.34 1.0 +0.3  7.860  (  114.82)   154.88  7.857  8.179 -0.322
t65g40m10 10685.34 1.0 -0.3  7.260  (   81.28)   117.49  7.259  7.687 -0.428
t65g40m10 10685.34 1.0  0.0  7.560  (  107.15)   162.18  7.569  8.167 -0.598
t65g40m10 10685.34 1.0 +0.3  7.860  (  131.83)   208.93  7.863  8.582 -0.719
t65g30m10 10685.34 1.0 -0.3  7.260  (  104.71)   169.82  7.253  8.065 -0.812
t65g30m10 10685.34 1.0  0.0  7.560  (  128.82)   218.78  7.568  8.603 -1.035
t65g30m10 10685.34 1.0 +0.3  7.860  (  154.88)   263.03  7.851  8.977 -1.126
t65g20m10 10685.34 1.0 -0.3  7.260  (  131.83)   223.87  7.252  8.443 -1.191
t65g20m10 10685.34 1.0  0.0  7.560  (  154.88)   269.15  7.544  8.897 -1.353
t65g20m10 10685.34 1.0 +0.3  7.860  (  177.83)   316.23  7.862  9.250 -1.388
t65g10m10 10685.34 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10685.34 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10685.34 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10685.34 1.0 -0.3  7.260  (   41.69)    50.12  7.255  7.384 -0.129
t60g50m10 10685.34 1.0  0.0  7.560  (   64.57)    79.43  7.559  7.724 -0.165
t60g50m10 10685.34 1.0 +0.3  7.860  (   93.33)   120.23  7.869  8.082 -0.213
t60g40m10 10685.34 1.0 -0.3  7.260  (   61.66)    87.10  7.258  7.564 -0.306
t60g40m10 10685.34 1.0  0.0  7.560  (   87.10)   125.89  7.559  7.984 -0.425
t60g40m10 10685.34 1.0 +0.3  7.860  (  114.82)   169.82  7.854  8.396 -0.542
t60g30m10 10685.34 1.0 -0.3  7.260  (   87.10)   141.25  7.266  7.931 -0.665
t60g30m10 10685.34 1.0  0.0  7.560  (  112.20)   186.21  7.565  8.445 -0.880
t60g30m10 10685.34 1.0 +0.3  7.860  (  134.90)   234.42  7.875  8.880 -1.005
t60g20m10 10685.34 1.0 -0.3  7.260  (  112.20)   199.53  7.263  8.379 -1.116
t60g20m10 10685.34 1.0  0.0  7.560  (  134.90)   245.47  7.563  8.875 -1.312
t60g20m10 10685.34 1.0 +0.3  7.860  (  158.49)   288.40  7.853  9.231 -1.378
t60g10m10 10685.34 1.0 -0.3  7.260  (  138.04)   251.19  7.258  8.695 -1.437
t60g10m10 10685.34 1.0  0.0  7.560  (  162.18)   295.12  7.557  9.118 -1.561
t60g10m10 10685.34 1.0 +0.3  7.860  (  181.97)   338.84  7.874  9.431 -1.557
t55g50m10 10685.34 1.0 -0.3  7.260  (   24.55)    28.84  7.263  7.344 -0.081
t55g50m10 10685.34 1.0  0.0  7.560  (   41.69)    45.71  7.559  7.657 -0.098
t55g50m10 10685.34 1.0 +0.3  7.860  (   60.26)    70.79  7.853  7.972 -0.119
t55g40m10 10685.34 1.0 -0.3  7.260  (   40.74)    52.48  7.258  7.453 -0.195
t55g40m10 10685.34 1.0  0.0  7.560  (   60.26)    81.28  7.568  7.825 -0.257
t55g40m10 10685.34 1.0 +0.3  7.860  (   85.11)   114.82  7.850  8.178 -0.328
t55g30m10 10685.34 1.0 -0.3  7.260  (   63.10)    95.50  7.263  7.690 -0.427
t55g30m10 10685.34 1.0  0.0  7.560  (   85.11)   134.90  7.568  8.156 -0.588
t55g30m10 10685.34 1.0 +0.3  7.860  (  109.65)   177.83  7.866  8.605 -0.739
t55g20m10 10685.34 1.0 -0.3  7.260  (   89.13)   154.88  7.257  8.107 -0.850
t55g20m10 10685.34 1.0  0.0  7.560  (  112.20)   199.53  7.558  8.641 -1.083
t55g20m10 10685.34 1.0 +0.3  7.860  (  134.90)   245.47  7.867  9.081 -1.214
t55g10m10 10685.34 1.0 -0.3  7.260  (  117.49)   218.78  7.267  8.601 -1.334
t55g10m10 10685.34 1.0  0.0  7.560  (  138.04)   263.03  7.570  9.075 -1.505
t55g10m10 10685.34 1.0 +0.3  7.860  (  162.18)   302.00  7.850  9.397 -1.547
t50g50m10 10685.34 1.0 -0.3  7.260  (    9.55)    10.23  7.257  7.299 -0.042
t50g50m10 10685.34 1.0  0.0  7.560  (   16.60)    18.20  7.560  7.608 -0.048
t50g50m10 10685.34 1.0 +0.3  7.860  (   27.54)    30.20  7.859  7.918 -0.059
t50g40m10 10685.34 1.0 -0.3  7.260  (   20.89)    24.55  7.264  7.364 -0.100
t50g40m10 10685.34 1.0  0.0  7.560  (   33.11)    37.15  7.564  7.638 -0.074
t50g40m10 10685.34 1.0 +0.3  7.860  (   45.71)    54.95  7.865  8.027 -0.162
t50g30m10 10685.34 1.0 -0.3  7.260  (   35.48)    45.71  7.253  7.487 -0.234
t50g30m10 10685.34 1.0  0.0  7.560  (   50.12)    69.18  7.568  7.877 -0.309
t50g30m10 10685.34 1.0 +0.3  7.860  (   67.61)    97.72  7.866  8.265 -0.399
t50g20m10 10685.34 1.0 -0.3  7.260  (   56.23)    89.13  7.261  7.742 -0.481
t50g20m10 10685.34 1.0  0.0  7.560  (   75.86)   123.03  7.555  8.195 -0.640
t50g20m10 10685.34 1.0 +0.3  7.860  (   97.72)   162.18  7.860  8.668 -0.808
t50g10m10 10685.34 1.0 -0.3  7.260  (   85.11)   154.88  7.267  8.196 -0.929
t50g10m10 10685.34 1.0  0.0  7.560  (  107.15)   194.98  7.555  8.709 -1.154
t50g10m10 10685.34 1.0 +0.3  7.860  (  128.82)   239.88  7.877  9.189 -1.312
t45g50m10 10685.34 1.0 -0.3  7.260  (    1.35)     1.45  7.265  7.288 -0.023
t45g50m10 10685.34 1.0  0.0  7.560  (    2.57)     2.69  7.558  7.583 -0.025
t45g50m10 10685.34 1.0 +0.3  7.860  (    4.68)     4.90  7.857  7.885 -0.028
t45g40m10 10685.34 1.0 -0.3  7.260  (    5.75)     6.46  7.266  7.317 -0.051
t45g40m10 10685.34 1.0  0.0  7.560  (   10.00)    10.96  7.562  7.622 -0.060
t45g40m10 10685.34 1.0 +0.3  7.860  (   15.85)    17.78  7.863  7.938 -0.075
t45g30m10 10685.34 1.0 -0.3  7.260  (   13.49)    15.85  7.265  7.368 -0.103
t45g30m10 10685.34 1.0  0.0  7.560  (   20.89)    25.12  7.567  7.692 -0.125
t45g30m10 10685.34 1.0 +0.4  7.860  (   30.90)    37.15  7.949  8.015 -0.066
t45g20m10 10685.34 1.0 -0.2  7.260  (   27.54)    35.48  7.348  7.581 -0.233
t45g20m10 10685.34 1.0  0.0  7.560  (   34.67)    44.67  7.552  7.829 -0.277
t45g20m10 10685.34 1.0 +0.3  7.860  (   45.71)    61.66  7.853  8.202 -0.349
t45g10m10 10685.34 1.0 -0.3  7.260  (   43.65)    63.10  7.261  7.672 -0.411
t45g10m10 10685.34 1.0  0.0  7.560  (   57.54)    87.10  7.568  8.103 -0.535
t45g10m10 10685.34 1.0 +0.3  7.860  (   72.44)   112.20  7.849  8.506 -0.657
t70g50m20 10685.34 1.0 -0.3  6.260  (   15.14)    23.44  6.257  6.481 -0.224
t70g50m20 10685.34 1.0  0.0  6.560  (   27.54)    38.90  6.561  6.818 -0.257
t70g50m20 10685.34 1.0 +0.3  6.860  (   41.69)    63.10  6.860  7.169 -0.309
t70g40m20 10685.34 1.0 -0.3  6.260  (   27.54)    47.86  6.258  6.676 -0.418
t70g40m20 10685.34 1.0  0.0  6.560  (   40.74)    77.62  6.556  7.069 -0.513
t70g40m20 10685.34 1.0 +0.3  6.860  (   61.66)   117.49  6.861  7.547 -0.686
t70g30m20 10685.34 1.0 -0.3  6.260  (   42.66)   100.00  6.266  7.036 -0.770
t70g30m20 10685.34 1.0  0.0  6.560  (   63.10)   144.54  6.564  7.632 -1.068
t70g30m20 10685.34 1.0 +0.3  6.860  (   87.10)   190.55  6.855  8.250 -1.395
t70g20m20 10685.34 1.0 -0.3  6.260  (   56.23)   144.54  6.253  7.401 -1.148
t70g20m20 10685.34 1.0  0.0  6.560  (   79.43)   194.98  6.561  8.123 -1.562
t70g20m20 10685.34 1.0 +0.3  6.860  (  104.71)   245.47  6.877  8.757 -1.880
t70g10m20 10685.34 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10685.34 1.0 -0.3  6.260  (   10.23)    14.79  6.256  6.440 -0.184
t65g50m20 10685.34 1.0  0.0  6.560  (   19.05)    27.54  6.556  6.756 -0.200
t65g50m20 10685.34 1.0 +0.3  6.860  (   33.11)    44.67  6.860  7.094 -0.234
t65g40m20 10685.34 1.0 -0.3  6.260  (   19.95)    36.31  6.266  6.646 -0.380
t65g40m20 10685.34 1.0  0.0  6.560  (   34.67)    58.88  6.557  7.006 -0.449
t65g40m20 10685.34 1.0 +0.3  6.860  (   48.98)    93.33  6.864  7.432 -0.568
t65g30m20 10685.34 1.0 -0.3  6.260  (   35.48)    75.86  6.264  6.920 -0.656
t65g30m20 10685.34 1.0  0.0  6.560  (   48.98)   114.82  6.557  7.410 -0.853
t65g30m20 10685.34 1.0 +0.3  6.860  (   70.79)   162.18  6.869  8.040 -1.171
t65g20m20 10685.34 1.0 -0.3  6.260  (   52.48)   134.90  6.254  7.361 -1.107
t65g20m20 10685.34 1.0  0.0  6.560  (   74.13)   181.97  6.549  8.030 -1.481
t65g20m20 10685.34 1.0 +0.3  6.860  (   97.72)   229.09  6.847  8.624 -1.777
t65g10m20 10685.34 1.0 -0.3  6.260  (   69.18)   169.82  6.259  7.606 -1.347
t65g10m20 10685.34 1.0  0.0  6.560  (   93.33)   218.78  6.564  8.295 -1.731
t65g10m20 10685.34 1.0 +0.3  6.860  (  117.49)   263.03  6.850  8.831 -1.981
t60g50m20 10685.34 1.0 -0.3  6.260  (    6.17)     8.32  6.261  6.399 -0.138
t60g50m20 10685.34 1.0  0.0  6.560  (   11.75)    15.85  6.562  6.709 -0.147
t60g50m20 10685.34 1.0 +0.3  6.860  (   21.38)    28.84  6.855  7.016 -0.161
t60g40m20 10685.34 1.0 -0.3  6.260  (   12.59)    22.39  6.266  6.548 -0.282
t60g40m20 10685.34 1.0  0.0  6.560  (   22.91)    37.15  6.562  6.889 -0.327
t60g40m20 10685.34 1.0 +0.3  6.860  (   35.48)    60.26  6.860  7.248 -0.388
t60g30m20 10685.34 1.0 -0.3  6.260  (   24.55)    51.29  6.264  6.808 -0.544
t60g30m20 10685.34 1.0  0.0  6.560  (   37.15)    81.28  6.554  7.212 -0.658
t60g30m20 10685.34 1.0 +0.3  6.860  (   54.95)   123.03  6.869  7.735 -0.866
t60g20m20 10685.34 1.0 -0.3  6.260  (   38.02)    95.50  6.252  7.067 -0.815
t60g20m20 10685.34 1.0  0.0  6.560  (   56.23)   141.25  6.569  7.677 -1.108
t60g20m20 10685.34 1.0 +0.3  6.860  (   79.43)   186.21  6.863  8.299 -1.436
t60g10m20 10685.34 1.0 -0.3  6.260  (   61.66)   144.54  6.269  7.386 -1.117
t60g10m20 10685.34 1.0  0.0  6.560  (   83.18)   190.55  6.567  8.047 -1.480
t60g10m20 10685.34 1.0 +0.3  6.860  (  107.15)   234.42  6.857  8.621 -1.764
t55g50m20 10685.34 1.0 -0.3  6.260  (    3.16)     3.89  6.257  6.357 -0.100
t55g50m20 10685.34 1.0  0.0  6.560  (    6.17)     7.59  6.556  6.658 -0.102
t55g50m20 10685.34 1.0 +0.3  6.860  (   11.75)    14.79  6.865  6.972 -0.107
t55g40m20 10685.34 1.0 -0.3  6.260  (    6.92)    10.72  6.263  6.464 -0.201
t55g40m20 10685.34 1.0  0.0  6.560  (   12.88)    19.95  6.561  6.778 -0.217
t55g40m20 10685.34 1.0 +0.3  6.860  (   23.44)    35.48  6.888  7.098 -0.210
t55g30m20 10685.34 1.0 -0.3  6.260  (   14.45)    28.84  6.262  6.633 -0.371
t55g30m20 10685.34 1.0  0.0  6.560  (   25.70)    45.71  6.558  7.001 -0.443
t55g30m20 10685.34 1.0 +0.3  6.860  (   38.02)    74.13  6.867  7.401 -0.534
t55g20m20 10685.34 1.0 -0.3  6.260  (   28.18)    61.66  6.266  6.902 -0.636
t55g20m20 10685.34 1.0  0.0  6.560  (   39.81)    95.50  6.563  7.348 -0.785
t55g20m20 10685.34 1.0 +0.3  6.860  (   58.88)   134.90  6.854  7.864 -1.010
t55g10m20 10685.34 1.0 -0.3  6.260  (   42.66)   102.33  6.261  7.094 -0.833
t55g10m20 10685.34 1.0  0.0  6.560  (   61.66)   144.54  6.561  7.667 -1.106
t55g10m20 10685.34 1.0 +0.3  6.860  (   85.11)   190.55  6.875  8.317 -1.442
t50g50m20 10685.34 1.0 -0.3  6.260  (    1.15)     1.32  6.259  6.322 -0.063
t50g50m20 10685.34 1.0  0.0  6.560  (    2.24)     2.63  6.564  6.627 -0.063
t50g50m20 10685.34 1.0 +0.3  6.860  (    4.47)     5.13  6.863  6.928 -0.065
t50g40m20 10685.34 1.0 -0.3  6.260  (    3.09)     4.07  6.257  6.387 -0.130
t50g40m20 10685.34 1.0  0.0  6.560  (    5.89)     7.94  6.562  6.698 -0.136
t50g40m20 10685.34 1.0 +0.3  6.860  (   11.22)    14.79  6.858  7.005 -0.147
t50g30m20 10685.34 1.0 -0.3  6.260  (    6.92)    11.48  6.256  6.507 -0.251
t50g30m20 10685.34 1.0  0.0  6.560  (   12.88)    21.38  6.560  6.835 -0.275
t50g30m20 10685.34 1.0 +0.3  6.860  (   22.39)    35.48  6.860  7.184 -0.324
t50g20m20 10685.34 1.0 -0.3  6.260  (   14.45)    30.90  6.262  6.680 -0.418
t50g20m20 10685.34 1.0  0.0  6.560  (   25.12)    48.98  6.565  7.078 -0.513
t50g20m20 10685.34 1.0 +0.3  6.860  (   37.15)    75.86  6.855  7.467 -0.612
t50g10m20 10685.34 1.0 -0.3  6.260  (   29.51)    60.26  6.255  6.867 -0.612
t50g10m20 10685.34 1.0  0.0  6.560  (   41.69)    93.33  6.562  7.324 -0.762
t50g10m20 10685.34 1.0 +0.3  6.860  (   60.26)   131.83  6.864  7.844 -0.980
t45g50m20 10685.34 1.0 -0.3  6.260  (    0.17)     0.19  6.260  6.301 -0.041
t45g50m20 10685.34 1.0  0.0  6.560  (    0.35)     0.38  6.560  6.601 -0.041
t45g50m20 10685.34 1.0 +0.3  6.860  (    0.69)     0.76  6.863  6.904 -0.041
t45g40m20 10685.34 1.0 -0.3  6.260  (    0.83)     0.98  6.259  6.334 -0.075
t45g40m20 10685.34 1.0  0.0  6.560  (    1.62)     1.91  6.556  6.633 -0.077
t45g40m20 10685.34 1.0 +0.3  6.860  (    3.16)     3.72  6.859  6.939 -0.080
t45g30m20 10685.34 1.0 -0.3  6.260  (    2.24)     2.95  6.257  6.392 -0.135
t45g30m20 10685.34 1.0  0.0  6.560  (    4.17)     5.62  6.556  6.700 -0.144
t45g30m20 10685.34 1.0 +0.3  6.860  (    7.76)    10.47  6.860  7.018 -0.158
t45g20m20 10685.34 1.0 -0.3  6.260  (    5.37)     8.51  6.261  6.483 -0.222
t45g20m20 10685.34 1.0  0.0  6.560  (   10.00)    15.49  6.557  6.804 -0.247
t45g20m20 10685.34 1.0 +0.3  6.860  (   16.98)    26.92  6.856  7.139 -0.283
t45g10m20 10685.34 1.0 -0.3  6.260  (   12.88)    22.91  6.256  6.583 -0.327
t45g10m20 10685.34 1.0  0.0  6.560  (   21.88)    37.15  6.563  6.968 -0.405
t45g10m20 10685.34 1.0 +0.3  6.860  (   32.36)    57.54  6.862  7.350 -0.488
t70g50m30 10685.34 1.0 -0.3  5.260  (    1.66)     4.27  5.256  5.684 -0.428
t70g50m30 10685.34 1.0  0.0  5.560  (    3.24)     8.51  5.565  5.999 -0.434
t70g50m30 10685.34 1.0 +0.3  5.860  (    6.31)    16.22  5.859  6.305 -0.446
t70g40m30 10685.34 1.0 -0.3  5.260  (    3.31)    12.59  5.263  5.874 -0.611
t70g40m30 10685.34 1.0  0.0  5.560  (    6.46)    23.99  5.564  6.194 -0.630
t70g40m30 10685.34 1.0 +0.3  5.860  (   12.30)    39.81  5.865  6.549 -0.684
t70g30m30 10685.34 1.0 -0.3  5.260  (    5.89)    27.54  5.263  6.001 -0.738
t70g30m30 10685.34 1.0  0.0  5.560  (   11.22)    44.67  5.560  6.361 -0.801
t70g30m30 10685.34 1.0 +0.3  5.860  (   20.89)    74.13  5.860  6.761 -0.901
t70g20m30 10685.34 1.0 -0.3  5.260  (   10.23)    51.29  5.258  6.192 -0.934
t70g20m30 10685.34 1.0  0.0  5.560  (   19.05)    85.11  5.562  6.627 -1.065
t70g20m30 10685.34 1.0 +0.3  5.860  (   34.67)   128.82  5.867  7.205 -1.338
t70g10m30 10685.34 1.0 -0.3  5.260  (   12.02)    54.95  5.261  6.144 -0.883
t70g10m30 10685.34 1.0  0.0  5.560  (   22.39)    89.13  5.555  6.559 -1.004
t70g10m30 10685.34 1.0 +0.3  5.860  (   36.31)   134.90  5.869  7.150 -1.281
t65g50m30 10685.34 1.0 -0.3  5.260  (    1.07)     2.57  5.256  5.644 -0.388
t65g50m30 10685.34 1.0  0.0  5.560  (    2.14)     5.13  5.564  5.954 -0.390
t65g50m30 10685.34 1.0 +0.3  5.860  (    4.17)     9.77  5.855  6.253 -0.398
t65g40m30 10685.34 1.0 -0.3  5.260  (    2.29)     9.33  5.255  5.898 -0.643
t65g40m30 10685.34 1.0  0.0  5.560  (    4.47)    18.20  5.561  6.222 -0.661
t65g40m30 10685.34 1.0 +0.3  5.860  (    8.71)    33.88  5.893  6.554 -0.661
t65g30m30 10685.34 1.0 -0.3  5.260  (    4.68)    25.70  5.263  6.085 -0.822
t65g30m30 10685.34 1.0  0.0  5.560  (    8.91)    42.66  5.564  6.460 -0.896
t65g30m30 10685.34 1.0 +0.3  5.860  (   16.60)    70.79  5.862  6.862 -1.000
t65g20m30 10685.34 1.0 -0.3  5.260  (    8.32)    42.66  5.265  6.172 -0.907
t65g20m30 10685.34 1.0  0.0  5.560  (   15.85)    70.79  5.558  6.570 -1.012
t65g20m30 10685.34 1.0 +0.3  5.860  (   28.84)   109.65  5.855  7.067 -1.212
t65g10m30 10685.34 1.0 -0.3  5.260  (   14.45)    70.79  5.261  6.286 -1.025
t65g10m30 10685.34 1.0  0.0  5.560  (   26.30)   109.65  5.553  6.785 -1.232
t65g10m30 10685.34 1.0 +0.3  5.860  (   40.74)   158.49  5.872  7.489 -1.617
t60g50m30 10685.34 1.0 -0.3  5.260  (    0.62)     1.23  5.259  5.562 -0.303
t60g50m30 10685.34 1.0  0.0  5.560  (    1.23)     2.45  5.561  5.866 -0.305
t60g50m30 10685.34 1.0 +0.3  5.860  (    2.40)     4.90  5.863  6.173 -0.310
t60g40m30 10685.34 1.0 -0.3  5.260  (    1.38)     5.13  5.261  5.844 -0.583
t60g40m30 10685.34 1.0  0.0  5.560  (    2.75)    10.00  5.563  6.158 -0.595
t60g40m30 10685.34 1.0 +0.3  5.860  (    5.25)    19.05  5.860  6.477 -0.617
t60g30m30 10685.34 1.0 -0.3  5.260  (    3.02)    17.38  5.262  6.090 -0.828
t60g30m30 10685.34 1.0  0.0  5.560  (    5.89)    32.36  5.561  6.428 -0.867
t60g30m30 10685.34 1.0 +0.3  5.860  (   10.96)    51.29  5.855  6.817 -0.962
t60g20m30 10685.34 1.0 -0.3  5.260  (    6.31)    34.67  5.266  6.189 -0.923
t60g20m30 10685.34 1.0  0.0  5.560  (   11.75)    57.54  5.559  6.577 -1.018
t60g20m30 10685.34 1.0 +0.3  5.860  (   21.38)    91.20  5.853  7.020 -1.167
t60g10m30 10685.34 1.0 -0.3  5.260  (   11.75)    47.86  5.266  6.116 -0.850
t60g10m30 10685.34 1.0  0.0  5.560  (   21.38)    77.62  5.557  6.531 -0.974
t60g10m30 10685.34 1.0 +0.3  5.860  (   33.88)   117.49  5.859  7.049 -1.190
t55g50m30 10685.34 1.0 -0.3  5.260  (    0.32)     0.50  5.263  5.463 -0.200
t55g50m30 10685.34 1.0  0.0  5.560  (    0.63)     1.00  5.564  5.765 -0.201
t55g50m30 10685.34 1.0 +0.3  5.860  (    1.23)     1.95  5.856  6.058 -0.202
t55g40m30 10685.34 1.0 -0.3  5.260  (    0.74)     1.95  5.263  5.687 -0.424
t55g40m30 10685.34 1.0  0.0  5.560  (    1.48)     3.80  5.558  5.987 -0.429
t55g40m30 10685.34 1.0 +0.3  5.860  (    2.88)     7.41  5.857  6.294 -0.437
t55g30m30 10685.34 1.0 -0.3  5.260  (    1.66)     7.08  5.256  5.924 -0.668
t55g30m30 10685.34 1.0  0.0  5.560  (    3.24)    13.80  5.563  6.251 -0.688
t55g30m30 10685.34 1.0 +0.3  5.860  (    6.17)    25.70  5.858  6.579 -0.721
t55g20m30 10685.34 1.0 -0.3  5.260  (    3.63)    17.38  5.256  6.015 -0.759
t55g20m30 10685.34 1.0  0.0  5.560  (    6.92)    32.36  5.558  6.360 -0.802
t55g20m30 10685.34 1.0 +0.3  5.860  (   12.88)    52.48  5.866  6.777 -0.911
t55g10m30 10685.34 1.0 -0.3  5.260  (    7.59)    28.18  5.258  5.927 -0.669
t55g10m30 10685.34 1.0  0.0  5.560  (   14.13)    45.71  5.556  6.316 -0.760
t55g10m30 10685.34 1.0 +0.3  5.860  (   25.12)    74.13  5.857  6.734 -0.877
t50g50m30 10685.34 1.0 -0.3  5.260  (    0.13)     0.17  5.258  5.379 -0.121
t50g50m30 10685.34 1.0  0.0  5.560  (    0.25)     0.33  5.558  5.679 -0.121
t50g50m30 10685.34 1.0 +0.3  5.860  (    0.50)     0.66  5.863  5.983 -0.120
t50g40m30 10685.34 1.0 -0.3  5.260  (    0.32)     0.58  5.265  5.509 -0.244
t50g40m30 10685.34 1.0  0.0  5.560  (    0.65)     1.12  5.556  5.801 -0.245
t50g40m30 10685.34 1.0 +0.3  5.860  (    1.29)     2.24  5.859  6.106 -0.247
t50g30m30 10685.34 1.0 -0.3  5.260  (    0.72)     1.91  5.262  5.682 -0.420
t50g30m30 10685.34 1.0  0.0  5.560  (    1.45)     3.80  5.560  5.985 -0.425
t50g30m30 10685.34 1.0 +0.3  5.860  (    2.88)     7.41  5.856  6.292 -0.436
t50g20m30 10685.34 1.0 -0.3  5.260  (    1.74)     5.62  5.263  5.792 -0.529
t50g20m30 10685.34 1.0  0.0  5.560  (    3.39)    10.72  5.559  6.106 -0.547
t50g20m30 10685.34 1.0 +0.3  5.860  (    6.46)    20.42  5.865  6.442 -0.577
t50g10m30 10685.34 1.0 -0.3  5.260  (    3.98)    11.22  5.256  5.750 -0.494
t50g10m30 10685.34 1.0  0.0  5.560  (    7.59)    21.38  5.561  6.085 -0.524
t50g10m30 10685.34 1.0 +0.3  5.860  (   14.13)    36.31  5.867  6.460 -0.593
t45g50m30 10685.34 1.0 -0.3  5.260  (    0.03)     0.03  5.263  5.329 -0.066
t45g50m30 10685.34 1.0  0.0  5.560  (    0.06)     0.07  5.558  5.623 -0.065
t45g50m30 10685.34 1.0 +0.3  5.860  (    0.12)     0.14  5.859  5.925 -0.066
t45g40m30 10685.34 1.0 -0.3  5.260  (    0.10)     0.13  5.256  5.397 -0.141
t45g40m30 10685.34 1.0  0.0  5.560  (    0.19)     0.27  5.556  5.697 -0.141
t45g40m30 10685.34 1.0 +0.3  5.860  (    0.39)     0.54  5.857  5.999 -0.142
t45g30m30 10685.34 1.0 -0.3  5.260  (    0.26)     0.46  5.264  5.508 -0.244
t45g30m30 10685.34 1.0  0.0  5.560  (    0.51)     0.89  5.555  5.801 -0.246
t45g30m30 10685.34 1.0 +0.3  5.860  (    1.02)     1.78  5.859  6.108 -0.249
t45g20m30 10685.34 1.0 -0.3  5.260  (    0.65)     1.41  5.264  5.606 -0.342
t45g20m30 10685.34 1.0  0.0  5.560  (    1.29)     2.75  5.560  5.907 -0.347
t45g20m30 10685.34 1.0 +0.3  5.860  (    2.51)     5.37  5.860  6.217 -0.357
t45g10m30 10685.34 1.0 -0.3  5.260  (    1.74)     3.72  5.262  5.611 -0.349
t45g10m30 10685.34 1.0  0.0  5.560  (    3.31)     7.08  5.556  5.917 -0.361
t45g10m30 10685.34 1.0 +0.3  5.860  (    6.31)    13.49  5.862  6.249 -0.387
t70g50m40 10685.34 1.0 -0.3  4.260  (    0.17)     0.79  4.262  4.945 -0.683
t70g50m40 10685.34 1.0  0.0  4.560  (    0.33)     1.55  4.555  5.236 -0.681
t70g50m40 10685.34 1.0 +0.3  4.860  (    0.65)     3.09  4.860  5.542 -0.682
t70g40m40 10685.34 1.0 -0.3  4.260  (    0.34)     2.09  4.259  5.055 -0.796
t70g40m40 10685.34 1.0  0.0  4.560  (    0.68)     4.07  4.556  5.356 -0.800
t70g40m40 10685.34 1.0 +0.3  4.860  (    1.35)     7.94  4.855  5.661 -0.806
t70g30m40 10685.34 1.0 -0.3  4.260  (    0.63)     3.98  4.256  5.087 -0.831
t70g30m40 10685.34 1.0  0.0  4.560  (    1.23)     7.76  4.557  5.394 -0.837
t70g30m40 10685.34 1.0 +0.3  4.860  (    2.40)    15.14  4.856  5.700 -0.844
t70g20m40 10685.34 1.0 -0.3  4.260  (    1.07)     7.08  4.262  5.096 -0.834
t70g20m40 10685.34 1.0  0.0  4.560  (    2.14)    13.80  4.564  5.404 -0.840
t70g20m40 10685.34 1.0 +0.3  4.860  (    4.17)    25.70  4.855  5.708 -0.853
t70g10m40 10685.34 1.0 -0.3  4.260  (    1.29)     4.57  4.265  4.820 -0.555
t70g10m40 10685.34 1.0  0.0  4.560  (    2.57)     8.91  4.563  5.120 -0.557
t70g10m40 10685.34 1.0 +0.3  4.860  (    5.01)    16.98  4.857  5.421 -0.564
t65g50m40 10685.34 1.0 -0.3  4.260  (    0.11)     0.55  4.264  4.968 -0.704
t65g50m40 10685.34 1.0  0.0  4.560  (    0.21)     1.10  4.565  5.270 -0.705
t65g50m40 10685.34 1.0 +0.3  4.860  (    0.43)     2.14  4.859  5.564 -0.705
t65g40m40 10685.34 1.0 -0.3  4.260  (    0.23)     1.86  4.259  5.172 -0.913
t65g40m40 10685.34 1.0  0.0  4.560  (    0.46)     3.63  4.555  5.468 -0.913
t65g40m40 10685.34 1.0 +0.3  4.860  (    0.91)     7.24  4.863  5.783 -0.920
t65g30m40 10685.34 1.0 -0.3  4.260  (    0.48)     4.47  4.263  5.244 -0.981
t65g30m40 10685.34 1.0  0.0  4.560  (    0.95)     8.71  4.563  5.553 -0.990
t65g30m40 10685.34 1.0 +0.3  4.860  (    1.91)    16.60  4.856  5.862 -1.006
t65g20m40 10685.34 1.0 -0.3  4.260  (    0.89)     7.41  4.264  5.200 -0.936
t65g20m40 10685.34 1.0  0.0  4.560  (    1.78)    14.13  4.558  5.504 -0.946
t65g20m40 10685.34 1.0 +0.3  4.860  (    3.55)    26.92  4.861  5.828 -0.967
t65g10m40 10685.34 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10685.34 1.0 -0.3  4.260  (    0.06)     0.27  4.261  4.897 -0.636
t60g50m40 10685.34 1.0  0.0  4.560  (    0.12)     0.54  4.561  5.199 -0.638
t60g50m40 10685.34 1.0 +0.3  4.860  (    0.25)     1.07  4.863  5.501 -0.638
t60g40m40 10685.34 1.0 -0.3  4.260  (    0.14)     1.17  4.262  5.192 -0.930
t60g40m40 10685.34 1.0  0.0  4.560  (    0.28)     2.34  4.565  5.498 -0.933
t60g40m40 10685.34 1.0 +0.3  4.860  (    0.55)     4.57  4.862  5.798 -0.936
t60g30m40 10685.34 1.0 -0.3  4.260  (    0.30)     3.47  4.256  5.333 -1.077
t60g30m40 10685.34 1.0  0.0  4.560  (    0.60)     6.92  4.565  5.647 -1.082
t60g30m40 10685.34 1.0 +0.3  4.860  (    1.20)    13.18  4.857  5.957 -1.100
t60g20m40 10685.34 1.0 -0.3  4.260  (    0.66)     6.61  4.264  5.288 -1.024
t60g20m40 10685.34 1.0  0.0  4.560  (    1.32)    12.59  4.560  5.598 -1.038
t60g20m40 10685.34 1.0 +0.3  4.860  (    2.57)    23.99  4.863  5.927 -1.064
t60g10m40 10685.34 1.0 -0.3  4.260  (    1.32)     8.51  4.255  5.105 -0.850
t60g10m40 10685.34 1.0  0.0  4.560  (    2.57)    16.22  4.557  5.420 -0.863
t60g10m40 10685.34 1.0 +0.3  4.860  (    5.01)    30.20  4.856  5.746 -0.890
t55g50m40 10685.34 1.0 -0.3  4.260  (    0.03)     0.10  4.260  4.748 -0.488
t55g50m40 10685.34 1.0  0.0  4.560  (    0.06)     0.19  4.563  5.052 -0.489
t55g50m40 10685.34 1.0 +0.3  4.860  (    0.12)     0.38  4.862  5.352 -0.490
t55g40m40 10685.34 1.0 -0.3  4.260  (    0.07)     0.47  4.264  5.068 -0.804
t55g40m40 10685.34 1.0  0.0  4.560  (    0.14)     0.93  4.564  5.370 -0.806
t55g40m40 10685.34 1.0 +0.3  4.860  (    0.29)     1.82  4.856  5.664 -0.808
t55g30m40 10685.34 1.0 -0.3  4.260  (    0.17)     1.66  4.261  5.269 -1.008
t55g30m40 10685.34 1.0  0.0  4.560  (    0.33)     3.24  4.555  5.568 -1.013
t55g30m40 10685.34 1.0 +0.3  4.860  (    0.66)     6.46  4.865  5.886 -1.021
t55g20m40 10685.34 1.0 -0.3  4.260  (    0.37)     3.31  4.257  5.229 -0.972
t55g20m40 10685.34 1.0  0.0  4.560  (    0.72)     6.61  4.563  5.547 -0.984
t55g20m40 10685.34 1.0 +0.3  4.860  (    1.45)    12.59  4.855  5.854 -0.999
t55g10m40 10685.34 1.0 -0.3  4.260  (    0.81)     4.47  4.262  5.014 -0.752
t55g10m40 10685.34 1.0  0.0  4.560  (    1.62)     8.71  4.562  5.326 -0.764
t55g10m40 10685.34 1.0 +0.3  4.860  (    3.16)    16.60  4.859  5.644 -0.785
t50g50m40 10685.34 1.0 -0.3  4.260  (    0.01)     0.03  4.261  4.552 -0.291
t50g50m40 10685.34 1.0  0.0  4.560  (    0.03)     0.05  4.553  4.844 -0.291
t50g50m40 10685.34 1.0 +0.3  4.860  (    0.05)     0.10  4.854  5.146 -0.292
t50g40m40 10685.34 1.0 -0.3  4.260  (    0.03)     0.11  4.260  4.797 -0.537
t50g40m40 10685.34 1.0  0.0  4.560  (    0.06)     0.22  4.560  5.098 -0.538
t50g40m40 10685.34 1.0 +0.3  4.860  (    0.13)     0.45  4.860  5.398 -0.538
t50g30m40 10685.34 1.0 -0.3  4.260  (    0.07)     0.37  4.264  4.976 -0.712
t50g30m40 10685.34 1.0  0.0  4.560  (    0.14)     0.74  4.564  5.277 -0.713
t50g30m40 10685.34 1.0 +0.3  4.860  (    0.29)     1.48  4.863  5.580 -0.717
t50g20m40 10685.34 1.0 -0.3  4.260  (    0.18)     0.87  4.261  4.957 -0.696
t50g20m40 10685.34 1.0  0.0  4.560  (    0.35)     1.74  4.562  5.262 -0.700
t50g20m40 10685.34 1.0 +0.3  4.860  (    0.69)     3.39  4.857  5.561 -0.704
t50g10m40 10685.34 1.0 -0.3  4.260  (    0.42)     1.38  4.264  4.788 -0.524
t50g10m40 10685.34 1.0  0.0  4.560  (    0.83)     2.69  4.558  5.086 -0.528
t50g10m40 10685.34 1.0 +0.3  4.860  (    1.62)     5.25  4.857  5.394 -0.537
t45g50m40 10685.34 1.0 -0.3  4.260  (    0.00)     0.01  4.293  4.437 -0.144
t45g50m40 10685.34 1.0  0.0  4.560  (    0.01)     0.01  4.555  4.695 -0.140
t45g50m40 10685.34 1.0 +0.3  4.860  (    0.02)     0.02  4.853  4.996 -0.143
t45g40m40 10685.34 1.0 -0.3  4.260  (    0.01)     0.02  4.255  4.516 -0.261
t45g40m40 10685.34 1.0  0.0  4.560  (    0.02)     0.04  4.567  4.827 -0.260
t45g40m40 10685.34 1.0 +0.3  4.860  (    0.05)     0.09  4.863  5.123 -0.260
t45g30m40 10685.34 1.0 -0.3  4.260  (    0.03)     0.07  4.264  4.660 -0.396
t45g30m40 10685.34 1.0  0.0  4.560  (    0.06)     0.14  4.561  4.958 -0.397
t45g30m40 10685.34 1.0 +0.3  4.860  (    0.11)     0.28  4.863  5.260 -0.397
t45g20m40 10685.34 1.0 -0.3  4.260  (    0.07)     0.18  4.262  4.681 -0.419
t45g20m40 10685.34 1.0  0.0  4.560  (    0.14)     0.36  4.563  4.982 -0.419
t45g20m40 10685.34 1.0 +0.3  4.860  (    0.28)     0.72  4.864  5.285 -0.421
t45g10m40 10685.34 1.0 -0.3  4.260  (    0.18)     0.38  4.260  4.591 -0.331
t45g10m40 10685.34 1.0  0.0  4.560  (    0.35)     0.76  4.561  4.894 -0.333
t45g10m40 10685.34 1.0 +0.3  4.860  (    0.71)     1.51  4.864  5.199 -0.335
t70g50p00 10685.34 2.0 -0.3  8.260  (  199.53)   234.42  8.261  8.498 -0.237
t70g50p00 10685.34 2.0  0.0  8.560  (  245.47)   302.00  8.572  8.844 -0.272
t70g50p00 10685.34 2.0 +0.3  8.860  (  309.03)   380.19  8.860  9.136 -0.276
t70g40p00 10685.34 2.0 -0.3  8.260  (  213.80)   275.42  8.257  8.728 -0.471
t70g40p00 10685.34 2.0  0.0  8.560  (  251.19)   338.84  8.572  9.084 -0.512
t70g40p00 10685.34 2.0 +0.3  8.860  (  295.12)   407.38  8.870  9.366 -0.496
t70g30p00 10685.34 2.0 -0.3  8.260  (  239.88)   331.13  8.274  8.989 -0.715
t70g30p00 10685.34 2.0  0.0  8.560  (  269.15)   389.05  8.577  9.301 -0.724
t70g30p00 10685.34 2.0 +0.3  8.860  (  309.03)   446.68  8.858  9.537 -0.679
t70g20p00 10685.34 2.0 -0.3  8.260  (  257.04)   371.54  8.273  9.253 -0.980
t70g20p00 10685.34 2.0  0.0  8.560  (  288.40)   416.87  8.533  9.518 -0.985
t70g20p00 10685.34 2.0 +0.3  8.860  (  316.23)   478.63  8.884  9.788 -0.904
t70g10p00 10685.34 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10685.34 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10685.34 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10685.34 2.0 -0.3  8.260  (  173.78)   204.17  8.259  8.458 -0.199
t65g50p00 10685.34 2.0  0.0  8.560  (  223.87)   269.15  8.569  8.807 -0.238
t65g50p00 10685.34 2.0 +0.3  8.860  (  281.84)   346.74  8.865  9.114 -0.249
t65g40p00 10685.34 2.0 -0.3  8.260  (  194.98)   251.19  8.249  8.689 -0.440
t65g40p00 10685.34 2.0  0.0  8.560  (  234.42)   316.23  8.573  9.060 -0.487
t65g40p00 10685.34 2.0 +0.3  8.860  (  281.84)   380.19  8.850  9.330 -0.480
t65g30p00 10685.34 2.0 -0.3  8.260  (  218.78)   309.03  8.254  9.001 -0.747
t65g30p00 10685.34 2.0  0.0  8.560  (  251.19)   363.08  8.544  9.315 -0.771
t65g30p00 10685.34 2.0 +0.3  8.860  (  288.40)   426.58  8.862  9.593 -0.731
t65g20p00 10685.34 2.0 -0.3  8.260  (  245.47)   371.54  8.275  9.265 -0.990
t65g20p00 10685.34 2.0  0.0  8.560  (  281.84)   416.87  8.537  9.509 -0.972
t65g20p00 10685.34 2.0 +0.3  8.860  (  316.23)   478.63  8.880  9.761 -0.881
t65g10p00 10685.34 2.0 -0.3  8.260  (  269.15)   407.38  8.245  9.454 -1.209
t65g10p00 10685.34 2.0  0.0  8.560  (  295.12)   457.09  8.553  9.718 -1.165
t65g10p00 10685.34 2.0 +0.3  8.860  (  331.13)   501.19  8.826  9.898 -1.072
t60g50p00 10685.34 2.0 -0.3  8.260  (  134.90)   154.88  8.266  8.411 -0.145
t60g50p00 10685.34 2.0  0.0  8.560  (  177.83)   208.93  8.565  8.748 -0.183
t60g50p00 10685.34 2.0 +0.3  8.860  (  229.09)   275.42  8.858  9.065 -0.207
t60g40p00 10685.34 2.0 -0.3  8.260  (  162.18)   208.93  8.268  8.631 -0.363
t60g40p00 10685.34 2.0  0.0  8.560  (  199.53)   263.03  8.555  8.978 -0.423
t60g40p00 10685.34 2.0 +0.3  8.860  (  245.47)   331.13  8.866  9.304 -0.438
t60g30p00 10685.34 2.0 -0.3  8.260  (  190.55)   275.42  8.268  8.968 -0.700
t60g30p00 10685.34 2.0  0.0  8.560  (  223.87)   331.13  8.567  9.305 -0.738
t60g30p00 10685.34 2.0 +0.3  8.860  (  263.03)   389.05  8.858  9.570 -0.712
t60g20p00 10685.34 2.0 -0.3  8.260  (  223.87)   338.84  8.240  9.264 -1.024
t60g20p00 10685.34 2.0  0.0  8.560  (  251.19)   398.11  8.582  9.603 -1.021
t60g20p00 10685.34 2.0 +0.3  8.860  (  288.40)   446.68  8.858  9.814 -0.956
t60g10p00 10685.34 2.0 -0.3  8.260  (  257.04)   407.38  8.273  9.505 -1.232
t60g10p00 10685.34 2.0  0.0  8.560  (  288.40)   457.09  8.584  9.747 -1.163
t60g10p00 10685.34 2.0 +0.3  8.860  (  316.23)   501.19  8.857  9.917 -1.060
t55g50p00 10685.34 2.0 -0.3  8.260  (   83.18)    89.13  8.251  8.333 -0.082
t55g50p00 10685.34 2.0  0.0  8.560  (  112.20)   125.89  8.559  8.668 -0.109
t55g50p00 10685.34 2.0 +0.3  8.860  (  151.36)   173.78  8.865  8.999 -0.134
t55g40p00 10685.34 2.0 -0.3  8.260  (  112.20)   138.04  8.264  8.511 -0.247
t55g40p00 10685.34 2.0  0.0  8.560  (  144.54)   181.97  8.559  8.869 -0.310
t55g40p00 10685.34 2.0 +0.3  8.860  (  181.97)   234.42  8.851  9.206 -0.355
t55g30p00 10685.34 2.0 -0.3  8.260  (  147.91)   204.17  8.254  8.797 -0.543
t55g30p00 10685.34 2.0  0.0  8.560  (  177.83)   257.04  8.561  9.192 -0.631
t55g30p00 10685.34 2.0 +0.3  8.860  (  213.80)   316.23  8.875  9.531 -0.656
t55g20p00 10685.34 2.0 -0.3  8.260  (  186.21)   288.40  8.274  9.213 -0.939
t55g20p00 10685.34 2.0  0.0  8.560  (  213.80)   338.84  8.563  9.544 -0.981
t55g20p00 10685.34 2.0 +0.3  8.860  (  245.47)   389.05  8.847  9.797 -0.950
t55g10p00 10685.34 2.0 -0.3  8.260  (  223.87)   371.54  8.283  9.566 -1.283
t55g10p00 10685.34 2.0  0.0  8.560  (  251.19)   416.87  8.564  9.813 -1.249
t55g10p00 10685.34 2.0 +0.3  8.860  (  281.84)   467.74  8.882 10.028 -1.146
t50g50p00 10685.34 2.0 -0.3  8.260  (   37.15)    38.02  8.254  8.287 -0.033
t50g50p00 10685.34 2.0  0.0  8.560  (   52.48)    54.95  8.554  8.599 -0.045
t50g50p00 10685.34 2.0 +0.3  8.860  (   72.44)    75.86  8.850  8.910 -0.060
t50g40p00 10685.34 2.0 -0.3  8.260  (   58.88)    64.57  8.268  8.387 -0.119
t50g40p00 10685.34 2.0  0.0  8.560  (   75.86)    87.10  8.558  8.714 -0.156
t50g40p00 10685.34 2.0 +0.3  8.860  (  100.00)   117.49  8.866  9.060 -0.194
t50g30p00 10685.34 2.0 -0.3  8.260  (   87.10)   109.65  8.259  8.574 -0.315
t50g30p00 10685.34 2.0  0.0  8.560  (  109.65)   144.54  8.566  8.967 -0.401
t50g30p00 10685.34 2.0 +0.3  8.860  (  134.90)   186.21  8.873  9.343 -0.470
t50g20p00 10685.34 2.0 -0.3  8.260  (  123.03)   181.97  8.263  8.913 -0.650
t50g20p00 10685.34 2.0  0.0  8.560  (  147.91)   229.09  8.577  9.349 -0.772
t50g20p00 10685.34 2.0 +0.3  8.860  (  177.83)   275.42  8.865  9.695 -0.830
t50g10p00 10685.34 2.0 -0.3  8.260  (  169.82)   275.42  8.275  9.355 -1.080
t50g10p00 10685.34 2.0  0.0  8.560  (  194.98)   323.59  8.574  9.716 -1.142
t50g10p00 10685.34 2.0 +0.3  8.860  (  223.87)   371.54  8.869  9.997 -1.128
t45g50p00 10685.34 2.0 -0.3  8.260  (    8.51)     8.71  8.254  8.268 -0.014
t45g50p00 10685.34 2.0  0.0  8.560  (   13.49)    13.80  8.566  8.584 -0.018
t45g50p00 10685.34 2.0 +0.3  8.860  (   19.95)    20.42  8.858  8.882 -0.024
t45g40p00 10685.34 2.0 -0.3  8.260  (   19.05)    19.95  8.263  8.303 -0.040
t45g40p00 10685.34 2.0  0.0  8.560  (   26.92)    28.18  8.553  8.604 -0.051
t45g40p00 10685.34 2.0 +0.3  8.860  (   37.15)    38.90  8.850  8.918 -0.068
t45g30p00 10685.34 2.0 -0.3  8.260  (   34.67)    38.90  8.270  8.384 -0.114
t45g30p00 10685.34 2.0  0.0  8.560  (   45.71)    52.48  8.565  8.712 -0.147
t45g30p00 10685.34 2.0 +0.3  8.860  (   57.54)    66.07  8.852  9.045 -0.193
t45g20p00 10685.34 2.0 -0.3  8.260  (   57.54)    70.79  8.261  8.549 -0.288
t45g20p00 10685.34 2.0  0.0  8.560  (   70.79)    91.20  8.558  8.920 -0.362
t45g20p00 10685.34 2.0 +0.3  8.860  (   87.10)   114.82  8.852  9.282 -0.430
t45g10p00 10685.34 2.0 -0.3  8.260  (   91.20)   128.82  8.264  8.838 -0.574
t45g10p00 10685.34 2.0  0.0  8.560  (  109.65)   158.49  8.550  9.229 -0.679
t45g10p00 10685.34 2.0 +0.3  8.860  (  131.83)   194.98  8.867  9.637 -0.770
t70g50m10 10685.34 2.0 -0.3  7.260  (   75.86)    97.72  7.257  7.473 -0.216
t70g50m10 10685.34 2.0  0.0  7.560  (  107.15)   141.25  7.556  7.862 -0.306
t70g50m10 10685.34 2.0 +0.3  7.860  (  141.25)   194.98  7.869  8.284 -0.415
t70g40m10 10685.34 2.0 -0.3  7.260  (  102.33)   147.91  7.257  7.721 -0.464
t70g40m10 10685.34 2.0  0.0  7.560  (  131.83)   199.53  7.565  8.230 -0.665
t70g40m10 10685.34 2.0 +0.3  7.860  (  162.18)   251.19  7.852  8.656 -0.804
t70g30m10 10685.34 2.0 -0.3  7.260  (  131.83)   208.93  7.267  8.112 -0.845
t70g30m10 10685.34 2.0  0.0  7.560  (  158.49)   263.03  7.570  8.631 -1.061
t70g30m10 10685.34 2.0 +0.3  7.860  (  186.21)   316.23  7.864  9.023 -1.159
t70g20m10 10685.34 2.0 -0.3  7.260  (  151.36)   257.04  7.268  8.435 -1.167
t70g20m10 10685.34 2.0  0.0  7.560  (  177.83)   309.03  7.555  8.931 -1.376
t70g20m10 10685.34 2.0 +0.3  7.860  (  204.17)   363.08  7.865  9.328 -1.463
t70g10m10 10685.34 2.0 -0.3  7.260  (  162.18)   288.40  7.268  8.654 -1.386
t70g10m10 10685.34 2.0  0.0  7.560  (  190.55)   338.84  7.552  9.143 -1.591
t70g10m10 10685.34 2.0 +0.3  7.860  (  218.78)   389.05  7.848  9.528 -1.680
t65g50m10 10685.34 2.0 -0.3  7.260  (   61.66)    75.86  7.254  7.429 -0.175
t65g50m10 10685.34 2.0  0.0  7.560  (   89.13)   114.82  7.552  7.788 -0.236
t65g50m10 10685.34 2.0 +0.3  7.860  (  123.03)   165.96  7.864  8.184 -0.320
t65g40m10 10685.34 2.0 -0.3  7.260  (   87.10)   125.89  7.262  7.664 -0.402
t65g40m10 10685.34 2.0  0.0  7.560  (  114.82)   173.78  7.558  8.130 -0.572
t65g40m10 10685.34 2.0 +0.3  7.860  (  144.54)   229.09  7.868  8.591 -0.723
t65g30m10 10685.34 2.0 -0.3  7.260  (  114.82)   186.21  7.260  8.033 -0.773
t65g30m10 10685.34 2.0  0.0  7.560  (  144.54)   239.88  7.560  8.574 -1.014
t65g30m10 10685.34 2.0 +0.3  7.860  (  169.82)   295.12  7.865  9.015 -1.150
t65g20m10 10685.34 2.0 -0.3  7.260  (  144.54)   251.19  7.273  8.448 -1.175
t65g20m10 10685.34 2.0  0.0  7.560  (  169.82)   302.00  7.555  8.914 -1.359
t65g20m10 10685.34 2.0 +0.3  7.860  (  199.53)   354.81  7.860  9.287 -1.427
t65g10m10 10685.34 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10685.34 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10685.34 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10685.34 2.0 -0.3  7.260  (   42.66)    52.48  7.264  7.389 -0.125
t60g50m10 10685.34 2.0  0.0  7.560  (   67.61)    83.18  7.563  7.724 -0.161
t60g50m10 10685.34 2.0 +0.3  7.860  (   97.72)   125.89  7.867  8.075 -0.208
t60g40m10 10685.34 2.0 -0.3  7.260  (   66.07)    93.33  7.268  7.560 -0.292
t60g40m10 10685.34 2.0  0.0  7.560  (   93.33)   134.90  7.559  7.962 -0.403
t60g40m10 10685.34 2.0 +0.3  7.860  (  123.03)   186.21  7.866  8.405 -0.539
t60g30m10 10685.34 2.0 -0.3  7.260  (   93.33)   151.36  7.256  7.871 -0.615
t60g30m10 10685.34 2.0  0.0  7.560  (  123.03)   204.17  7.563  8.413 -0.850
t60g30m10 10685.34 2.0 +0.3  7.860  (  151.36)   257.04  7.857  8.866 -1.009
t60g20m10 10685.34 2.0 -0.3  7.260  (  125.89)   218.78  7.254  8.315 -1.061
t60g20m10 10685.34 2.0  0.0  7.560  (  151.36)   275.42  7.571  8.874 -1.303
t60g20m10 10685.34 2.0 +0.3  7.860  (  177.83)   323.59  7.846  9.249 -1.403
t60g10m10 10685.34 2.0 -0.3  7.260  (  154.88)   281.84  7.261  8.676 -1.415
t60g10m10 10685.34 2.0  0.0  7.560  (  181.97)   331.13  7.545  9.117 -1.572
t60g10m10 10685.34 2.0 +0.3  7.860  (  208.93)   380.19  7.844  9.453 -1.609
t55g50m10 10685.34 2.0 -0.3  7.260  (   23.99)    27.54  7.263  7.341 -0.078
t55g50m10 10685.34 2.0  0.0  7.560  (   39.81)    46.77  7.560  7.654 -0.094
t55g50m10 10685.34 2.0 +0.3  7.860  (   64.57)    74.13  7.862  7.979 -0.117
t55g40m10 10685.34 2.0 -0.3  7.260  (   42.66)    54.95  7.259  7.442 -0.183
t55g40m10 10685.34 2.0  0.0  7.560  (   63.10)    85.11  7.562  7.806 -0.244
t55g40m10 10685.34 2.0 +0.3  7.860  (   91.20)   123.03  7.853  8.171 -0.318
t55g30m10 10685.34 2.0 -0.3  7.260  (   67.61)   102.33  7.265  7.665 -0.400
t55g30m10 10685.34 2.0  0.0  7.560  (   93.33)   144.54  7.556  8.105 -0.549
t55g30m10 10685.34 2.0 +0.3  7.860  (  120.23)   194.98  7.862  8.584 -0.722
t55g20m10 10685.34 2.0 -0.3  7.260  (   97.72)   169.82  7.258  8.055 -0.797
t55g20m10 10685.34 2.0  0.0  7.560  (  125.89)   223.87  7.569  8.629 -1.060
t55g20m10 10685.34 2.0 +0.3  7.860  (  151.36)   275.42  7.863  9.084 -1.221
t55g10m10 10685.34 2.0 -0.3  7.260  (  128.82)   245.47  7.271  8.564 -1.293
t55g10m10 10685.34 2.0  0.0  7.560  (  158.49)   295.12  7.556  9.051 -1.495
t55g10m10 10685.34 2.0 +0.3  7.860  (  181.97)   346.74  7.867  9.451 -1.584
t50g50m10 10685.34 2.0 -0.3  7.260  (    9.33)    10.00  7.256  7.296 -0.040
t50g50m10 10685.34 2.0  0.0  7.560  (   16.60)    18.20  7.563  7.608 -0.045
t50g50m10 10685.34 2.0 +0.3  7.860  (   28.18)    30.90  7.864  7.917 -0.053
t50g40m10 10685.34 2.0 -0.3  7.260  (   19.50)    22.91  7.262  7.361 -0.099
t50g40m10 10685.34 2.0  0.0  7.560  (   31.62)    37.15  7.556  7.678 -0.122
t50g40m10 10685.34 2.0 +0.3  7.860  (   47.86)    57.54  7.855  8.008 -0.153
t50g30m10 10685.34 2.0 -0.3  7.260  (   36.31)    48.98  7.266  7.486 -0.220
t50g30m10 10685.34 2.0  0.0  7.560  (   53.70)    74.13  7.569  7.863 -0.294
t50g30m10 10685.34 2.0 +0.3  7.860  (   74.13)   104.71  7.858  8.238 -0.380
t50g20m10 10685.34 2.0 -0.3  7.260  (   61.66)    95.50  7.256  7.704 -0.448
t50g20m10 10685.34 2.0  0.0  7.560  (   83.18)   134.90  7.557  8.161 -0.604
t50g20m10 10685.34 2.0 +0.3  7.860  (  109.65)   181.97  7.873  8.664 -0.791
t50g10m10 10685.34 2.0 -0.3  7.260  (   95.50)   169.82  7.258  8.123 -0.865
t50g10m10 10685.34 2.0  0.0  7.560  (  120.23)   218.78  7.556  8.669 -1.113
t50g10m10 10685.34 2.0 +0.3  7.860  (  147.91)   269.15  7.858  9.163 -1.305
t45g50m10 10685.34 2.0 -0.3  7.260  (    1.38)     1.48  7.264  7.287 -0.023
t45g50m10 10685.34 2.0  0.0  7.560  (    2.63)     2.82  7.564  7.588 -0.024
t45g50m10 10685.34 2.0 +0.3  7.860  (    4.90)     5.13  7.857  7.884 -0.027
t45g40m10 10685.34 2.0 -0.3  7.260  (    5.50)     6.03  7.261  7.311 -0.050
t45g40m10 10685.34 2.0  0.0  7.560  (    9.33)    10.47  7.565  7.624 -0.059
t45g40m10 10685.34 2.0 +0.3  7.860  (   15.14)    16.98  7.860  7.930 -0.070
t45g30m10 10685.34 2.0 -0.3  7.260  (   12.59)    14.79  7.262  7.367 -0.105
t45g30m10 10685.34 2.0  0.0  7.560  (   19.50)    23.44  7.566  7.693 -0.127
t45g30m10 10685.34 2.0 +0.3  7.860  (   28.84)    34.67  7.856  8.012 -0.156
t45g20m10 10685.34 2.0 -0.3  7.260  (   25.70)    33.11  7.265  7.468 -0.203
t45g20m10 10685.34 2.0  0.0  7.560  (   37.15)    48.98  7.563  7.820 -0.257
t45g20m10 10685.34 2.0 +0.3  7.860  (   51.29)    67.61  7.856  8.191 -0.335
t45g10m10 10685.34 2.0 -0.3  7.260  (   46.77)    69.18  7.268  7.657 -0.389
t45g10m10 10685.34 2.0  0.0  7.560  (   63.10)    95.50  7.564  8.067 -0.503
t45g10m10 10685.34 2.0 +0.3  7.860  (   81.28)   125.89  7.858  8.491 -0.633
t70g50m20 10685.34 2.0 -0.3  6.260  (   13.49)    21.38  6.260  6.485 -0.225
t70g50m20 10685.34 2.0  0.0  6.560  (   24.55)    38.90  6.562  6.813 -0.251
t70g50m20 10685.34 2.0 +0.3  6.860  (   41.69)    66.07  6.860  7.166 -0.306
t70g40m20 10685.34 2.0 -0.3  6.260  (   24.55)    48.98  6.257  6.659 -0.402
t70g40m20 10685.34 2.0  0.0  6.560  (   41.69)    81.28  6.558  7.050 -0.492
t70g40m20 10685.34 2.0 +0.3  6.860  (   64.57)   125.89  6.867  7.523 -0.656
t70g30m20 10685.34 2.0 -0.3  6.260  (   43.65)   104.71  6.261  6.988 -0.727
t70g30m20 10685.34 2.0  0.0  6.560  (   66.07)   154.88  6.562  7.570 -1.008
t70g30m20 10685.34 2.0 +0.3  6.860  (   93.33)   208.93  6.860  8.221 -1.361
t70g20m20 10685.34 2.0 -0.3  6.260  (   60.26)   154.88  6.252  7.331 -1.079
t70g20m20 10685.34 2.0  0.0  6.560  (   87.10)   213.80  6.566  8.070 -1.504
t70g20m20 10685.34 2.0 +0.3  6.860  (  114.82)   269.15  6.864  8.712 -1.848
t70g10m20 10685.34 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10685.34 2.0 -0.3  6.260  (    9.33)    13.80  6.265  6.450 -0.185
t65g50m20 10685.34 2.0  0.0  6.560  (   17.38)    25.70  6.563  6.764 -0.201
t65g50m20 10685.34 2.0 +0.3  6.860  (   30.90)    45.71  6.864  7.091 -0.227
t65g40m20 10685.34 2.0 -0.3  6.260  (   18.20)    35.48  6.259  6.628 -0.369
t65g40m20 10685.34 2.0  0.0  6.560  (   31.62)    61.66  6.560  6.990 -0.430
t65g40m20 10685.34 2.0 +0.3  6.860  (   51.29)    97.72  6.858  7.399 -0.541
t65g30m20 10685.34 2.0 -0.3  6.260  (   32.36)    79.43  6.265  6.896 -0.631
t65g30m20 10685.34 2.0  0.0  6.560  (   52.48)   123.03  6.562  7.371 -0.809
t65g30m20 10685.34 2.0 +0.3  6.860  (   75.86)   173.78  6.856  7.956 -1.100
t65g20m20 10685.34 2.0 -0.3  6.260  (   56.23)   144.54  6.253  7.291 -1.038
t65g20m20 10685.34 2.0  0.0  6.560  (   79.43)   199.53  6.552  7.972 -1.420
t65g20m20 10685.34 2.0 +0.3  6.860  (  107.15)   257.04  6.864  8.633 -1.769
t65g10m20 10685.34 2.0 -0.3  6.260  (   74.13)   186.21  6.268  7.550 -1.282
t65g10m20 10685.34 2.0  0.0  6.560  (  102.33)   239.88  6.555  8.215 -1.660
t65g10m20 10685.34 2.0 +0.3  6.860  (  128.82)   295.12  6.858  8.826 -1.968
t60g50m20 10685.34 2.0 -0.3  6.260  (    5.75)     7.76  6.263  6.401 -0.138
t60g50m20 10685.34 2.0  0.0  6.560  (   10.96)    14.79  6.562  6.709 -0.147
t60g50m20 10685.34 2.0 +0.3  6.860  (   19.95)    27.54  6.866  7.025 -0.159
t60g40m20 10685.34 2.0 -0.3  6.260  (   11.75)    20.42  6.261  6.544 -0.283
t60g40m20 10685.34 2.0  0.0  6.560  (   20.89)    37.15  6.563  6.881 -0.318
t60g40m20 10685.34 2.0 +0.3  6.860  (   36.31)    63.10  6.860  7.239 -0.379
t60g30m20 10685.34 2.0 -0.3  6.260  (   22.39)    52.48  6.259  6.779 -0.520
t60g30m20 10685.34 2.0  0.0  6.560  (   38.02)    87.10  6.564  7.201 -0.637
t60g30m20 10685.34 2.0 +0.3  6.860  (   58.88)   131.83  6.866  7.686 -0.820
t60g20m20 10685.34 2.0 -0.3  6.260  (   39.81)   102.33  6.260  7.042 -0.782
t60g20m20 10685.34 2.0  0.0  6.560  (   61.66)   151.36  6.561  7.592 -1.031
t60g20m20 10685.34 2.0 +0.3  6.860  (   85.11)   204.17  6.857  8.228 -1.371
t60g10m20 10685.34 2.0 -0.3  6.260  (   66.07)   154.88  6.258  7.294 -1.036
t60g10m20 10685.34 2.0  0.0  6.560  (   91.20)   208.93  6.560  7.963 -1.403
t60g10m20 10685.34 2.0 +0.3  6.860  (  117.49)   263.03  6.864  8.594 -1.730
t55g50m20 10685.34 2.0 -0.3  6.260  (    3.02)     3.72  6.258  6.356 -0.098
t55g50m20 10685.34 2.0  0.0  6.560  (    5.89)     7.24  6.556  6.656 -0.100
t55g50m20 10685.34 2.0 +0.3  6.860  (   11.22)    14.13  6.862  6.967 -0.105
t55g40m20 10685.34 2.0 -0.3  6.260  (    6.46)    10.00  6.265  6.466 -0.201
t55g40m20 10685.34 2.0  0.0  6.560  (   12.02)    18.62  6.562  6.779 -0.217
t55g40m20 10685.34 2.0 +0.3  6.860  (   21.88)    33.11  6.855  7.096 -0.241
t55g30m20 10685.34 2.0 -0.3  6.260  (   13.49)    26.92  6.262  6.635 -0.373
t55g30m20 10685.34 2.0  0.0  6.560  (   23.44)    46.77  6.555  6.980 -0.425
t55g30m20 10685.34 2.0 +0.3  6.860  (   38.90)    77.62  6.862  7.373 -0.511
t55g20m20 10685.34 2.0 -0.3  6.260  (   25.70)    64.57  6.265  6.878 -0.613
t55g20m20 10685.34 2.0  0.0  6.560  (   41.69)   102.33  6.566  7.315 -0.749
t55g20m20 10685.34 2.0 +0.3  6.860  (   63.10)   147.91  6.860  7.821 -0.961
t55g10m20 10685.34 2.0 -0.3  6.260  (   45.71)   109.65  6.262  7.052 -0.790
t55g10m20 10685.34 2.0  0.0  6.560  (   67.61)   158.49  6.565  7.607 -1.042
t55g10m20 10685.34 2.0 +0.3  6.860  (   93.33)   208.93  6.857  8.219 -1.362
t50g50m20 10685.34 2.0 -0.3  6.260  (    1.15)     1.35  6.264  6.326 -0.062
t50g50m20 10685.34 2.0  0.0  6.560  (    2.29)     2.63  6.558  6.620 -0.062
t50g50m20 10685.34 2.0 +0.3  6.860  (    4.47)     5.13  6.855  6.919 -0.064
t50g40m20 10685.34 2.0 -0.3  6.260  (    2.88)     3.80  6.256  6.386 -0.130
t50g40m20 10685.34 2.0  0.0  6.560  (    5.62)     7.41  6.559  6.695 -0.136
t50g40m20 10685.34 2.0 +0.3  6.860  (   10.47)    14.13  6.864  7.010 -0.146
t50g30m20 10685.34 2.0 -0.3  6.260  (    6.46)    10.96  6.264  6.516 -0.252
t50g30m20 10685.34 2.0  0.0  6.560  (   12.02)    20.42  6.566  6.843 -0.277
t50g30m20 10685.34 2.0 +0.3  6.860  (   20.89)    35.48  6.856  7.169 -0.313
t50g20m20 10685.34 2.0 -0.3  6.260  (   13.80)    28.84  6.255  6.675 -0.420
t50g20m20 10685.34 2.0  0.0  6.560  (   23.99)    50.12  6.555  7.042 -0.487
t50g20m20 10685.34 2.0 +0.3  6.860  (   38.90)    81.28  6.859  7.448 -0.589
t50g10m20 10685.34 2.0 -0.3  6.260  (   27.54)    64.57  6.265  6.857 -0.592
t50g10m20 10685.34 2.0  0.0  6.560  (   43.65)   100.00  6.560  7.283 -0.723
t50g10m20 10685.34 2.0 +0.3  6.860  (   64.57)   144.54  6.864  7.787 -0.923
t45g50m20 10685.34 2.0 -0.3  6.260  (    0.19)     0.21  6.258  6.297 -0.039
t45g50m20 10685.34 2.0  0.0  6.560  (    0.39)     0.43  6.558  6.598 -0.040
t45g50m20 10685.34 2.0 +0.3  6.860  (    0.78)     0.85  6.860  6.900 -0.040
t45g40m20 10685.34 2.0 -0.3  6.260  (    0.79)     0.93  6.259  6.334 -0.075
t45g40m20 10685.34 2.0  0.0  6.560  (    1.55)     1.82  6.556  6.633 -0.077
t45g40m20 10685.34 2.0 +0.3  6.860  (    3.02)     3.55  6.858  6.937 -0.079
t45g30m20 10685.34 2.0 -0.3  6.260  (    2.09)     2.75  6.255  6.390 -0.135
t45g30m20 10685.34 2.0  0.0  6.560  (    3.98)     5.37  6.563  6.707 -0.144
t45g30m20 10685.34 2.0 +0.3  6.860  (    7.24)    10.00  6.866  7.023 -0.157
t45g20m20 10685.34 2.0 -0.3  6.260  (    5.13)     7.94  6.255  6.475 -0.220
t45g20m20 10685.34 2.0  0.0  6.560  (    9.33)    14.79  6.559  6.806 -0.247
t45g20m20 10685.34 2.0 +0.3  6.860  (   16.22)    25.70  6.855  7.140 -0.285
t45g10m20 10685.34 2.0 -0.3  6.260  (   12.30)    21.88  6.256  6.582 -0.326
t45g10m20 10685.34 2.0  0.0  6.560  (   20.89)    38.02  6.559  6.943 -0.384
t45g10m20 10685.34 2.0 +0.3  6.860  (   33.88)    61.66  6.863  7.330 -0.467
t70g50m30 10685.34 2.0 -0.3  5.260  (    1.48)     3.89  5.259  5.688 -0.429
t70g50m30 10685.34 2.0  0.0  5.560  (    2.95)     7.59  5.557  5.993 -0.436
t70g50m30 10685.34 2.0 +0.3  5.860  (    5.62)    14.79  5.861  6.310 -0.449
t70g40m30 10685.34 2.0 -0.3  5.260  (    2.95)    11.22  5.258  5.873 -0.615
t70g40m30 10685.34 2.0  0.0  5.560  (    5.75)    21.38  5.556  6.190 -0.634
t70g40m30 10685.34 2.0 +0.3  5.860  (   10.96)    39.81  5.862  6.534 -0.672
t70g30m30 10685.34 2.0 -0.3  5.260  (    5.25)    24.55  5.255  5.997 -0.742
t70g30m30 10685.34 2.0  0.0  5.560  (   10.00)    45.71  5.563  6.349 -0.786
t70g30m30 10685.34 2.0 +0.3  5.860  (   18.62)    77.62  5.862  6.742 -0.880
t70g20m30 10685.34 2.0 -0.3  5.260  (    9.12)    52.48  5.257  6.172 -0.915
t70g20m30 10685.34 2.0  0.0  5.560  (   16.98)    89.13  5.563  6.596 -1.033
t70g20m30 10685.34 2.0 +0.3  5.860  (   30.90)   138.04  5.869  7.149 -1.280
t70g10m30 10685.34 2.0 -0.3  5.260  (   10.72)    56.23  5.257  6.122 -0.865
t70g10m30 10685.34 2.0  0.0  5.560  (   20.42)    93.33  5.554  6.527 -0.973
t70g10m30 10685.34 2.0 +0.3  5.860  (   36.31)   144.54  5.869  7.089 -1.220
t65g50m30 10685.34 2.0 -0.3  5.260  (    0.98)     2.40  5.264  5.653 -0.389
t65g50m30 10685.34 2.0  0.0  5.560  (    1.95)     4.68  5.561  5.953 -0.392
t65g50m30 10685.34 2.0 +0.3  5.860  (    3.80)     9.12  5.863  6.262 -0.399
t65g40m30 10685.34 2.0 -0.3  5.260  (    2.09)     8.71  5.265  5.911 -0.646
t65g40m30 10685.34 2.0  0.0  5.560  (    4.07)    16.60  5.558  6.225 -0.667
t65g40m30 10685.34 2.0 +0.3  5.860  (    7.76)    30.90  5.857  6.557 -0.700
t65g30m30 10685.34 2.0 -0.3  5.260  (    4.17)    23.44  5.260  6.088 -0.828
t65g30m30 10685.34 2.0  0.0  5.560  (    8.13)    42.66  5.556  6.434 -0.878
t65g30m30 10685.34 2.0 +0.3  5.860  (   15.14)    74.13  5.864  6.842 -0.978
t65g20m30 10685.34 2.0 -0.3  5.260  (    7.59)    42.66  5.258  6.147 -0.889
t65g20m30 10685.34 2.0  0.0  5.560  (   14.45)    74.13  5.561  6.550 -0.989
t65g20m30 10685.34 2.0 +0.3  5.860  (   25.70)   117.49  5.861  7.029 -1.168
t65g10m30 10685.34 2.0 -0.3  5.260  (   13.18)    74.13  5.262  6.266 -1.004
t65g10m30 10685.34 2.0  0.0  5.560  (   23.99)   117.49  5.560  6.746 -1.186
t65g10m30 10685.34 2.0 +0.3  5.860  (   41.69)   169.82  5.859  7.381 -1.522
t60g50m30 10685.34 2.0 -0.3  5.260  (    0.58)     1.15  5.261  5.564 -0.303
t60g50m30 10685.34 2.0  0.0  5.560  (    1.15)     2.29  5.563  5.868 -0.305
t60g50m30 10685.34 2.0 +0.3  5.860  (    2.24)     4.47  5.856  6.165 -0.309
t60g40m30 10685.34 2.0 -0.3  5.260  (    1.26)     4.68  5.255  5.843 -0.588
t60g40m30 10685.34 2.0  0.0  5.560  (    2.51)     9.12  5.557  6.155 -0.598
t60g40m30 10685.34 2.0 +0.3  5.860  (    4.90)    17.78  5.865  6.485 -0.620
t60g30m30 10685.34 2.0 -0.3  5.260  (    2.75)    15.85  5.256  6.089 -0.833
t60g30m30 10685.34 2.0  0.0  5.560  (    5.37)    30.20  5.564  6.438 -0.874
t60g30m30 10685.34 2.0 +0.3  5.860  (   10.00)    53.70  5.862  6.805 -0.943
t60g20m30 10685.34 2.0 -0.3  5.260  (    5.75)    33.88  5.262  6.172 -0.910
t60g20m30 10685.34 2.0  0.0  5.560  (   10.72)    60.26  5.564  6.556 -0.992
t60g20m30 10685.34 2.0 +0.3  5.860  (   19.50)    97.72  5.861  6.997 -1.136
t60g10m30 10685.34 2.0 -0.3  5.260  (   10.96)    48.98  5.265  6.093 -0.828
t60g10m30 10685.34 2.0  0.0  5.560  (   19.50)    81.28  5.557  6.498 -0.941
t60g10m30 10685.34 2.0 +0.3  5.860  (   33.88)   125.89  5.858  6.994 -1.136
t55g50m30 10685.34 2.0 -0.3  5.260  (    0.30)     0.48  5.263  5.461 -0.198
t55g50m30 10685.34 2.0  0.0  5.560  (    0.60)     0.95  5.563  5.762 -0.199
t55g50m30 10685.34 2.0 +0.3  5.860  (    1.20)     1.86  5.855  6.055 -0.200
t55g40m30 10685.34 2.0 -0.3  5.260  (    0.68)     1.82  5.265  5.691 -0.426
t55g40m30 10685.34 2.0  0.0  5.560  (    1.35)     3.55  5.559  5.990 -0.431
t55g40m30 10685.34 2.0 +0.3  5.860  (    2.63)     6.92  5.858  6.297 -0.439
t55g30m30 10685.34 2.0 -0.3  5.260  (    1.51)     6.61  5.256  5.928 -0.672
t55g30m30 10685.34 2.0  0.0  5.560  (    2.95)    12.88  5.562  6.253 -0.691
t55g30m30 10685.34 2.0 +0.3  5.860  (    5.75)    23.99  5.856  6.581 -0.725
t55g20m30 10685.34 2.0 -0.3  5.260  (    3.31)    16.22  5.255  6.017 -0.762
t55g20m30 10685.34 2.0  0.0  5.560  (    6.31)    30.90  5.566  6.376 -0.810
t55g20m30 10685.34 2.0 +0.3  5.860  (   12.02)    53.70  5.857  6.741 -0.884
t55g10m30 10685.34 2.0 -0.3  5.260  (    7.08)    26.30  5.257  5.930 -0.673
t55g10m30 10685.34 2.0  0.0  5.560  (   13.18)    47.86  5.565  6.306 -0.741
t55g10m30 10685.34 2.0 +0.3  5.860  (   23.44)    79.43  5.866  6.719 -0.853
t50g50m30 10685.34 2.0 -0.3  5.260  (    0.13)     0.17  5.259  5.376 -0.117
t50g50m30 10685.34 2.0  0.0  5.560  (    0.26)     0.34  5.559  5.676 -0.117
t50g50m30 10685.34 2.0 +0.3  5.860  (    0.51)     0.68  5.862  5.979 -0.117
t50g40m30 10685.34 2.0 -0.3  5.260  (    0.30)     0.54  5.262  5.507 -0.245
t50g40m30 10685.34 2.0  0.0  5.560  (    0.60)     1.07  5.563  5.809 -0.246
t50g40m30 10685.34 2.0 +0.3  5.860  (    1.20)     2.09  5.855  6.103 -0.248
t50g30m30 10685.34 2.0 -0.3  5.260  (    0.68)     1.78  5.262  5.684 -0.422
t50g30m30 10685.34 2.0  0.0  5.560  (    1.32)     3.55  5.558  5.985 -0.427
t50g30m30 10685.34 2.0 +0.3  5.860  (    2.69)     7.08  5.862  6.300 -0.438
t50g20m30 10685.34 2.0 -0.3  5.260  (    1.62)     5.25  5.259  5.790 -0.531
t50g20m30 10685.34 2.0  0.0  5.560  (    3.16)    10.23  5.565  6.114 -0.549
t50g20m30 10685.34 2.0 +0.3  5.860  (    6.03)    19.05  5.858  6.437 -0.579
t50g10m30 10685.34 2.0 -0.3  5.260  (    3.72)    10.72  5.265  5.761 -0.496
t50g10m30 10685.34 2.0  0.0  5.560  (    7.08)    19.95  5.555  6.079 -0.524
t50g10m30 10685.34 2.0 +0.3  5.860  (   13.18)    36.31  5.860  6.434 -0.574
t45g50m30 10685.34 2.0 -0.3  5.260  (    0.04)     0.04  5.261  5.324 -0.063
t45g50m30 10685.34 2.0  0.0  5.560  (    0.07)     0.08  5.556  5.619 -0.063
t45g50m30 10685.34 2.0 +0.3  5.860  (    0.14)     0.16  5.858  5.921 -0.063
t45g40m30 10685.34 2.0 -0.3  5.260  (    0.10)     0.13  5.259  5.400 -0.141
t45g40m30 10685.34 2.0  0.0  5.560  (    0.19)     0.26  5.560  5.700 -0.140
t45g40m30 10685.34 2.0 +0.3  5.860  (    0.38)     0.52  5.861  6.002 -0.141
t45g30m30 10685.34 2.0 -0.3  5.260  (    0.25)     0.43  5.260  5.505 -0.245
t45g30m30 10685.34 2.0  0.0  5.560  (    0.48)     0.85  5.561  5.808 -0.247
t45g30m30 10685.34 2.0 +0.3  5.860  (    0.95)     1.70  5.865  6.114 -0.249
t45g20m30 10685.34 2.0 -0.3  5.260  (    0.60)     1.32  5.258  5.602 -0.344
t45g20m30 10685.34 2.0  0.0  5.560  (    1.20)     2.63  5.564  5.912 -0.348
t45g20m30 10685.34 2.0 +0.3  5.860  (    2.34)     5.13  5.863  6.221 -0.358
t45g10m30 10685.34 2.0 -0.3  5.260  (    1.62)     3.47  5.255  5.606 -0.351
t45g10m30 10685.34 2.0  0.0  5.560  (    3.16)     6.76  5.559  5.921 -0.362
t45g10m30 10685.34 2.0 +0.3  5.860  (    6.03)    12.88  5.863  6.250 -0.387
t70g50m40 10685.34 2.0 -0.3  4.260  (    0.15)     0.72  4.264  4.950 -0.686
t70g50m40 10685.34 2.0  0.0  4.560  (    0.30)     1.41  4.557  5.241 -0.684
t70g50m40 10685.34 2.0 +0.3  4.860  (    0.59)     2.82  4.862  5.546 -0.684
t70g40m40 10685.34 2.0 -0.3  4.260  (    0.30)     1.91  4.262  5.062 -0.800
t70g40m40 10685.34 2.0  0.0  4.560  (    0.60)     3.72  4.560  5.363 -0.803
t70g40m40 10685.34 2.0 +0.3  4.860  (    1.20)     7.24  4.859  5.670 -0.811
t70g30m40 10685.34 2.0 -0.3  4.260  (    0.56)     3.63  4.261  5.095 -0.834
t70g30m40 10685.34 2.0  0.0  4.560  (    1.12)     7.08  4.562  5.404 -0.842
t70g30m40 10685.34 2.0 +0.3  4.860  (    2.19)    13.80  4.861  5.711 -0.850
t70g20m40 10685.34 2.0 -0.3  4.260  (    0.95)     6.31  4.255  5.092 -0.837
t70g20m40 10685.34 2.0  0.0  4.560  (    1.91)    12.30  4.557  5.400 -0.843
t70g20m40 10685.34 2.0 +0.3  4.860  (    3.80)    23.44  4.858  5.715 -0.857
t70g10m40 10685.34 2.0 -0.3  4.260  (    1.15)     4.07  4.258  4.816 -0.558
t70g10m40 10685.34 2.0  0.0  4.560  (    2.29)     7.94  4.555  5.116 -0.561
t70g10m40 10685.34 2.0 +0.3  4.860  (    4.47)    15.49  4.860  5.427 -0.567
t65g50m40 10685.34 2.0 -0.3  4.260  (    0.10)     0.50  4.261  4.967 -0.706
t65g50m40 10685.34 2.0  0.0  4.560  (    0.19)     1.00  4.562  5.269 -0.707
t65g50m40 10685.34 2.0 +0.3  4.860  (    0.39)     1.95  4.856  5.563 -0.707
t65g40m40 10685.34 2.0 -0.3  4.260  (    0.21)     1.70  4.257  5.176 -0.919
t65g40m40 10685.34 2.0  0.0  4.560  (    0.42)     3.39  4.564  5.481 -0.917
t65g40m40 10685.34 2.0 +0.3  4.860  (    0.83)     6.61  4.862  5.786 -0.924
t65g30m40 10685.34 2.0 -0.3  4.260  (    0.44)     4.07  4.262  5.248 -0.986
t65g30m40 10685.34 2.0  0.0  4.560  (    0.85)     7.94  4.562  5.556 -0.994
t65g30m40 10685.34 2.0 +0.3  4.860  (    1.70)    15.14  4.855  5.866 -1.011
t65g20m40 10685.34 2.0 -0.3  4.260  (    0.81)     6.76  4.264  5.204 -0.940
t65g20m40 10685.34 2.0  0.0  4.560  (    1.62)    12.88  4.559  5.509 -0.950
t65g20m40 10685.34 2.0 +0.3  4.860  (    3.16)    24.55  4.859  5.832 -0.973
t65g10m40 10685.34 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10685.34 2.0 -0.3  4.260  (    0.06)     0.25  4.263  4.899 -0.636
t60g50m40 10685.34 2.0  0.0  4.560  (    0.11)     0.50  4.564  5.201 -0.637
t60g50m40 10685.34 2.0 +0.3  4.860  (    0.23)     1.00  4.865  5.503 -0.638
t60g40m40 10685.34 2.0 -0.3  4.260  (    0.13)     1.07  4.257  5.192 -0.935
t60g40m40 10685.34 2.0  0.0  4.560  (    0.25)     2.14  4.559  5.497 -0.938
t60g40m40 10685.34 2.0 +0.3  4.860  (    0.50)     4.17  4.856  5.796 -0.940
t60g30m40 10685.34 2.0 -0.3  4.260  (    0.28)     3.24  4.260  5.344 -1.084
t60g30m40 10685.34 2.0  0.0  4.560  (    0.55)     6.31  4.558  5.646 -1.088
t60g30m40 10685.34 2.0 +0.3  4.860  (    1.10)    12.30  4.860  5.966 -1.106
t60g20m40 10685.34 2.0 -0.3  4.260  (    0.60)     6.03  4.257  5.288 -1.031
t60g20m40 10685.34 2.0  0.0  4.560  (    1.20)    11.75  4.565  5.607 -1.042
t60g20m40 10685.34 2.0 +0.3  4.860  (    2.34)    21.88  4.855  5.925 -1.070
t60g10m40 10685.34 2.0 -0.3  4.260  (    1.20)     7.94  4.260  5.114 -0.854
t60g10m40 10685.34 2.0  0.0  4.560  (    2.34)    15.14  4.562  5.430 -0.868
t60g10m40 10685.34 2.0 +0.3  4.860  (    4.57)    28.18  4.860  5.756 -0.896
t55g50m40 10685.34 2.0 -0.3  4.260  (    0.03)     0.09  4.263  4.746 -0.483
t55g50m40 10685.34 2.0  0.0  4.560  (    0.06)     0.18  4.564  5.048 -0.484
t55g50m40 10685.34 2.0 +0.3  4.860  (    0.12)     0.36  4.864  5.348 -0.484
t55g40m40 10685.34 2.0 -0.3  4.260  (    0.07)     0.44  4.264  5.072 -0.808
t55g40m40 10685.34 2.0  0.0  4.560  (    0.13)     0.87  4.565  5.374 -0.809
t55g40m40 10685.34 2.0 +0.3  4.860  (    0.27)     1.70  4.856  5.668 -0.812
t55g30m40 10685.34 2.0 -0.3  4.260  (    0.15)     1.55  4.261  5.274 -1.013
t55g30m40 10685.34 2.0  0.0  4.560  (    0.30)     3.09  4.565  5.583 -1.018
t55g30m40 10685.34 2.0 +0.3  4.860  (    0.60)     6.03  4.863  5.890 -1.027
t55g20m40 10685.34 2.0 -0.3  4.260  (    0.34)     3.09  4.258  5.235 -0.977
t55g20m40 10685.34 2.0  0.0  4.560  (    0.68)     6.17  4.563  5.551 -0.988
t55g20m40 10685.34 2.0 +0.3  4.860  (    1.32)    12.02  4.865  5.869 -1.004
t55g10m40 10685.34 2.0 -0.3  4.260  (    0.76)     4.17  4.264  5.019 -0.755
t55g10m40 10685.34 2.0  0.0  4.560  (    1.48)     8.13  4.564  5.330 -0.766
t55g10m40 10685.34 2.0 +0.3  4.860  (    2.95)    15.49  4.860  5.648 -0.788
t50g50m40 10685.34 2.0 -0.3  4.260  (    0.01)     0.03  4.259  4.538 -0.279
t50g50m40 10685.34 2.0  0.0  4.560  (    0.03)     0.05  4.559  4.840 -0.281
t50g50m40 10685.34 2.0 +0.3  4.860  (    0.05)     0.10  4.864  5.145 -0.281
t50g40m40 10685.34 2.0 -0.3  4.260  (    0.03)     0.10  4.258  4.798 -0.540
t50g40m40 10685.34 2.0  0.0  4.560  (    0.06)     0.21  4.557  5.096 -0.539
t50g40m40 10685.34 2.0 +0.3  4.860  (    0.12)     0.42  4.857  5.396 -0.539
t50g30m40 10685.34 2.0 -0.3  4.260  (    0.07)     0.35  4.261  4.976 -0.715
t50g30m40 10685.34 2.0  0.0  4.560  (    0.13)     0.69  4.562  5.278 -0.716
t50g30m40 10685.34 2.0 +0.3  4.860  (    0.26)     1.38  4.862  5.582 -0.720
t50g20m40 10685.34 2.0 -0.3  4.260  (    0.17)     0.81  4.258  4.958 -0.700
t50g20m40 10685.34 2.0  0.0  4.560  (    0.33)     1.62  4.560  5.262 -0.702
t50g20m40 10685.34 2.0 +0.3  4.860  (    0.65)     3.24  4.864  5.571 -0.707
t50g10m40 10685.34 2.0 -0.3  4.260  (    0.39)     1.29  4.263  4.789 -0.526
t50g10m40 10685.34 2.0  0.0  4.560  (    0.76)     2.51  4.557  5.087 -0.530
t50g10m40 10685.34 2.0 +0.3  4.860  (    1.51)     4.90  4.855  5.394 -0.539
t45g50m40 10685.34 2.0 -0.3  4.260  (    0.00)     0.01  4.228  4.365 -0.137
t45g50m40 10685.34 2.0  0.0  4.560  (    0.01)     0.01  4.568  4.697 -0.129
t45g50m40 10685.34 2.0 +0.3  4.860  (    0.02)     0.03  4.865  4.995 -0.130
t45g40m40 10685.34 2.0 -0.3  4.260  (    0.01)     0.02  4.249  4.507 -0.258
t45g40m40 10685.34 2.0  0.0  4.560  (    0.02)     0.04  4.561  4.819 -0.258
t45g40m40 10685.34 2.0 +0.3  4.860  (    0.04)     0.08  4.856  5.115 -0.259
t45g30m40 10685.34 2.0 -0.3  4.260  (    0.03)     0.07  4.257  4.656 -0.399
t45g30m40 10685.34 2.0  0.0  4.560  (    0.05)     0.13  4.558  4.956 -0.398
t45g30m40 10685.34 2.0 +0.3  4.860  (    0.10)     0.26  4.857  5.256 -0.399
t45g20m40 10685.34 2.0 -0.3  4.260  (    0.06)     0.17  4.257  4.677 -0.420
t45g20m40 10685.34 2.0  0.0  4.560  (    0.13)     0.34  4.557  4.979 -0.422
t45g20m40 10685.34 2.0 +0.3  4.860  (    0.26)     0.68  4.858  5.281 -0.423
t45g10m40 10685.34 2.0 -0.3  4.260  (    0.17)     0.36  4.265  4.597 -0.332
t45g10m40 10685.34 2.0  0.0  4.560  (    0.33)     0.71  4.556  4.890 -0.334
t45g10m40 10685.34 2.0 +0.3  4.860  (    0.66)     1.41  4.859  5.194 -0.335
t70g50p00 10685.34 3.0 -0.3  8.260  (  218.78)   257.04  8.266  8.502 -0.236
t70g50p00 10685.34 3.0  0.0  8.560  (  269.15)   323.59  8.550  8.831 -0.281
t70g50p00 10685.34 3.0 +0.3  8.860  (  331.13)   416.87  8.875  9.171 -0.296
t70g40p00 10685.34 3.0 -0.3  8.260  (  239.88)   309.03  8.266  8.739 -0.473
t70g40p00 10685.34 3.0  0.0  8.560  (  281.84)   371.54  8.543  9.073 -0.530
t70g40p00 10685.34 3.0 +0.3  8.860  (  331.13)   457.09  8.878  9.414 -0.536
t70g30p00 10685.34 3.0 -0.3  8.260  (  269.15)   371.54  8.260  8.983 -0.723
t70g30p00 10685.34 3.0  0.0  8.560  (  309.03)   436.52  8.555  9.319 -0.764
t70g30p00 10685.34 3.0 +0.3  8.860  (  354.81)   512.86  8.883  9.611 -0.728
t70g20p00 10685.34 3.0 -0.3  8.260  (  295.12)   426.58  8.283  9.281 -0.998
t70g20p00 10685.34 3.0  0.0  8.560  (  331.13)   478.63  8.536  9.563 -1.027
t70g20p00 10685.34 3.0 +0.3  8.860  (  363.08)   549.54  8.881  9.854 -0.973
t70g10p00 10685.34 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10685.34 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10685.34 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10685.34 3.0 -0.3  8.260  (  190.55)   223.87  8.271  8.468 -0.197
t65g50p00 10685.34 3.0  0.0  8.560  (  239.88)   288.40  8.555  8.798 -0.243
t65g50p00 10685.34 3.0 +0.3  8.860  (  302.00)   371.54  8.854  9.121 -0.267
t65g40p00 10685.34 3.0 -0.3  8.260  (  218.78)   281.84  8.260  8.699 -0.439
t65g40p00 10685.34 3.0  0.0  8.560  (  257.04)   346.74  8.548  9.052 -0.504
t65g40p00 10685.34 3.0 +0.3  8.860  (  309.03)   426.58  8.860  9.376 -0.516
t65g30p00 10685.34 3.0 -0.3  8.260  (  251.19)   354.81  8.275  9.034 -0.759
t65g30p00 10685.34 3.0  0.0  8.560  (  288.40)   416.87  8.559  9.367 -0.808
t65g30p00 10685.34 3.0 +0.3  8.860  (  331.13)   489.78  8.878  9.661 -0.783
t65g20p00 10685.34 3.0 -0.3  8.260  (  281.84)   426.58  8.277  9.293 -1.016
t65g20p00 10685.34 3.0  0.0  8.560  (  323.59)   489.78  8.584  9.603 -1.019
t65g20p00 10685.34 3.0 +0.3  8.860  (  363.08)   549.54  8.870  9.824 -0.954
t65g10p00 10685.34 3.0 -0.3  8.260  (  309.03)   478.63  8.285  9.528 -1.243
t65g10p00 10685.34 3.0  0.0  8.560  (  346.74)   537.03  8.590  9.810 -1.220
t65g10p00 10685.34 3.0 +0.3  8.860  (  380.19)   588.84  8.861 10.000 -1.139
t60g50p00 10685.34 3.0 -0.3  8.260  (  144.54)   165.96  8.263  8.403 -0.140
t60g50p00 10685.34 3.0  0.0  8.560  (  190.55)   223.87  8.560  8.743 -0.183
t60g50p00 10685.34 3.0 +0.3  8.860  (  245.47)   295.12  8.855  9.070 -0.215
t60g40p00 10685.34 3.0 -0.3  8.260  (  181.97)   229.09  8.257  8.610 -0.353
t60g40p00 10685.34 3.0  0.0  8.560  (  223.87)   295.12  8.569  9.002 -0.433
t60g40p00 10685.34 3.0 +0.3  8.860  (  269.15)   363.08  8.847  9.314 -0.467
t60g30p00 10685.34 3.0 -0.3  8.260  (  218.78)   309.03  8.256  8.949 -0.693
t60g30p00 10685.34 3.0  0.0  8.560  (  257.04)   371.54  8.546  9.310 -0.764
t60g30p00 10685.34 3.0 +0.3  8.860  (  295.12)   446.68  8.872  9.634 -0.762
t60g20p00 10685.34 3.0 -0.3  8.260  (  257.04)   398.11  8.282  9.332 -1.050
t60g20p00 10685.34 3.0  0.0  8.560  (  288.40)   457.09  8.567  9.641 -1.074
t60g20p00 10685.34 3.0 +0.3  8.860  (  331.13)   512.86  8.837  9.868 -1.031
t60g10p00 10685.34 3.0 -0.3  8.260  (  295.12)   467.74  8.244  9.521 -1.277
t60g10p00 10685.34 3.0  0.0  8.560  (  331.13)   524.81  8.543  9.787 -1.244
t60g10p00 10685.34 3.0 +0.3  8.860  (  371.54)   588.84  8.878 10.014 -1.136
t55g50p00 10685.34 3.0 -0.3  8.260  (   87.10)    95.50  8.256  8.334 -0.078
t55g50p00 10685.34 3.0  0.0  8.560  (  120.23)   134.90  8.565  8.671 -0.106
t55g50p00 10685.34 3.0 +0.3  8.860  (  162.18)   186.21  8.871  9.006 -0.135
t55g40p00 10685.34 3.0 -0.3  8.260  (  123.03)   151.36  8.266  8.502 -0.236
t55g40p00 10685.34 3.0  0.0  8.560  (  158.49)   199.53  8.557  8.862 -0.305
t55g40p00 10685.34 3.0 +0.3  8.860  (  199.53)   263.03  8.873  9.239 -0.366
t55g30p00 10685.34 3.0 -0.3  8.260  (  165.96)   229.09  8.255  8.778 -0.523
t55g30p00 10685.34 3.0  0.0  8.560  (  199.53)   288.40  8.554  9.188 -0.634
t55g30p00 10685.34 3.0 +0.3  8.860  (  239.88)   354.81  8.858  9.546 -0.688
t55g20p00 10685.34 3.0 -0.3  8.260  (  213.80)   331.13  8.279  9.217 -0.938
t55g20p00 10685.34 3.0  0.0  8.560  (  245.47)   389.05  8.556  9.567 -1.011
t55g20p00 10685.34 3.0 +0.3  8.860  (  281.84)   457.09  8.880  9.884 -1.004
t55g10p00 10685.34 3.0 -0.3  8.260  (  257.04)   426.58  8.253  9.568 -1.315
t55g10p00 10685.34 3.0  0.0  8.560  (  288.40)   489.78  8.578  9.887 -1.309
t55g10p00 10685.34 3.0 +0.3  8.860  (  323.59)   549.54  8.890 10.115 -1.225
t50g50p00 10685.34 3.0 -0.3  8.260  (   38.02)    39.81  8.265  8.297 -0.032
t50g50p00 10685.34 3.0  0.0  8.560  (   54.95)    57.54  8.556  8.598 -0.042
t50g50p00 10685.34 3.0 +0.3  8.860  (   77.62)    81.28  8.858  8.915 -0.057
t50g40p00 10685.34 3.0 -0.3  8.260  (   61.66)    69.18  8.260  8.369 -0.109
t50g40p00 10685.34 3.0  0.0  8.560  (   83.18)    95.50  8.563  8.717 -0.154
t50g40p00 10685.34 3.0 +0.3  8.860  (  107.15)   125.89  8.848  9.039 -0.191
t50g30p00 10685.34 3.0 -0.3  8.260  (   95.50)   120.23  8.249  8.543 -0.294
t50g30p00 10685.34 3.0  0.0  8.560  (  123.03)   158.49  8.548  8.931 -0.383
t50g30p00 10685.34 3.0 +0.3  8.860  (  151.36)   204.17  8.848  9.314 -0.466
t50g20p00 10685.34 3.0 -0.3  8.260  (  141.25)   204.17  8.255  8.872 -0.617
t50g20p00 10685.34 3.0  0.0  8.560  (  169.82)   257.04  8.556  9.314 -0.758
t50g20p00 10685.34 3.0 +0.3  8.860  (  204.17)   316.23  8.868  9.717 -0.849
t50g10p00 10685.34 3.0 -0.3  8.260  (  194.98)   316.23  8.269  9.332 -1.063
t50g10p00 10685.34 3.0  0.0  8.560  (  223.87)   371.54  8.552  9.714 -1.162
t50g10p00 10685.34 3.0 +0.3  8.860  (  257.04)   436.52  8.883 10.065 -1.182
t45g50p00 10685.34 3.0 -0.3  8.260  (    8.71)     8.91  8.259  8.273 -0.014
t45g50p00 10685.34 3.0  0.0  8.560  (   13.80)    14.13  8.559  8.577 -0.018
t45g50p00 10685.34 3.0 +0.3  8.860  (   20.89)    21.38  8.864  8.886 -0.022
t45g40p00 10685.34 3.0 -0.3  8.260  (   19.95)    20.89  8.263  8.301 -0.038
t45g40p00 10685.34 3.0  0.0  8.560  (   28.18)    30.20  8.568  8.619 -0.051
t45g40p00 10685.34 3.0 +0.3  8.860  (   38.90)    41.69  8.861  8.927 -0.066
t45g30p00 10685.34 3.0 -0.3  8.260  (   37.15)    41.69  8.270  8.383 -0.113
t45g30p00 10685.34 3.0  0.0  8.560  (   48.98)    56.23  8.566  8.714 -0.148
t45g30p00 10685.34 3.0 +0.3  8.860  (   63.10)    74.13  8.864  9.050 -0.186
t45g20p00 10685.34 3.0 -0.3  8.260  (   64.57)    79.43  8.263  8.530 -0.267
t45g20p00 10685.34 3.0  0.0  8.560  (   81.28)   102.33  8.555  8.899 -0.344
t45g20p00 10685.34 3.0 +0.3  8.860  (  100.00)   131.83  8.872  9.297 -0.425
t45g10p00 10685.34 3.0 -0.3  8.260  (  104.71)   144.54  8.249  8.788 -0.539
t45g10p00 10685.34 3.0  0.0  8.560  (  125.89)   181.97  8.556  9.215 -0.659
t45g10p00 10685.34 3.0 +0.3  8.860  (  151.36)   223.87  8.864  9.628 -0.764
t70g50m10 10685.34 3.0 -0.3  7.260  (   81.28)   104.71  7.263  7.468 -0.205
t70g50m10 10685.34 3.0  0.0  7.560  (  114.82)   151.36  7.552  7.839 -0.287
t70g50m10 10685.34 3.0 +0.3  7.860  (  154.88)   208.93  7.853  8.253 -0.400
t70g40m10 10685.34 3.0 -0.3  7.260  (  112.20)   162.18  7.264  7.694 -0.430
t70g40m10 10685.34 3.0  0.0  7.560  (  147.91)   218.78  7.558  8.185 -0.627
t70g40m10 10685.34 3.0 +0.3  7.860  (  181.97)   281.84  7.860  8.664 -0.804
t70g30m10 10685.34 3.0 -0.3  7.260  (  147.91)   229.09  7.253  8.030 -0.777
t70g30m10 10685.34 3.0  0.0  7.560  (  177.83)   295.12  7.569  8.609 -1.040
t70g30m10 10685.34 3.0 +0.3  7.860  (  208.93)   354.81  7.848  9.025 -1.177
t70g20m10 10685.34 3.0 -0.3  7.260  (  173.78)   288.40  7.266  8.376 -1.110
t70g20m10 10685.34 3.0  0.0  7.560  (  204.17)   354.81  7.574  8.944 -1.370
t70g20m10 10685.34 3.0 +0.3  7.860  (  234.42)   416.87  7.872  9.366 -1.494
t70g10m10 10685.34 3.0 -0.3  7.260  (  186.21)   323.59  7.255  8.577 -1.322
t70g10m10 10685.34 3.0  0.0  7.560  (  218.78)   389.05  7.561  9.141 -1.580
t70g10m10 10685.34 3.0 +0.3  7.860  (  251.19)   446.68  7.845  9.549 -1.704
t65g50m10 10685.34 3.0 -0.3  7.260  (   63.10)    79.43  7.255  7.420 -0.165
t65g50m10 10685.34 3.0  0.0  7.560  (   95.50)   123.03  7.558  7.782 -0.224
t65g50m10 10685.34 3.0 +0.3  7.860  (  134.90)   177.83  7.859  8.168 -0.309
t65g40m10 10685.34 3.0 -0.3  7.260  (   93.33)   134.90  7.256  7.623 -0.367
t65g40m10 10685.34 3.0  0.0  7.560  (  128.82)   190.55  7.558  8.094 -0.536
t65g40m10 10685.34 3.0 +0.3  7.860  (  162.18)   251.19  7.851  8.560 -0.709
t65g30m10 10685.34 3.0 -0.3  7.260  (  128.82)   204.17  7.253  7.959 -0.706
t65g30m10 10685.34 3.0  0.0  7.560  (  162.18)   269.15  7.561  8.542 -0.981
t65g30m10 10685.34 3.0 +0.3  7.860  (  194.98)   331.13  7.848  9.003 -1.155
t65g20m10 10685.34 3.0 -0.3  7.260  (  165.96)   281.84  7.267  8.382 -1.115
t65g20m10 10685.34 3.0  0.0  7.560  (  194.98)   346.74  7.570  8.922 -1.352
t65g20m10 10685.34 3.0 +0.3  7.860  (  229.09)   407.38  7.860  9.319 -1.459
t65g10m10 10685.34 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10685.34 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10685.34 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10685.34 3.0 -0.3  7.260  (   43.65)    52.48  7.255  7.375 -0.120
t60g50m10 10685.34 3.0  0.0  7.560  (   69.18)    87.10  7.564  7.717 -0.153
t60g50m10 10685.34 3.0 +0.3  7.860  (  104.71)   131.83  7.857  8.058 -0.201
t60g40m10 10685.34 3.0 -0.3  7.260  (   70.79)    97.72  7.255  7.524 -0.269
t60g40m10 10685.34 3.0  0.0  7.560  (  102.33)   147.91  7.569  7.949 -0.380
t60g40m10 10685.34 3.0 +0.3  7.860  (  138.04)   204.17  7.863  8.383 -0.520
t60g30m10 10685.34 3.0 -0.3  7.260  (  104.71)   165.96  7.258  7.819 -0.561
t60g30m10 10685.34 3.0  0.0  7.560  (  138.04)   229.09  7.570  8.381 -0.811
t60g30m10 10685.34 3.0 +0.3  7.860  (  169.82)   288.40  7.847  8.845 -0.998
t60g20m10 10685.34 3.0 -0.3  7.260  (  141.25)   245.47  7.256  8.249 -0.993
t60g20m10 10685.34 3.0  0.0  7.560  (  173.78)   309.03  7.550  8.812 -1.262
t60g20m10 10685.34 3.0 +0.3  7.860  (  204.17)   371.54  7.843  9.265 -1.422
t60g10m10 10685.34 3.0 -0.3  7.260  (  177.83)   323.59  7.272  8.647 -1.375
t60g10m10 10685.34 3.0  0.0  7.560  (  208.93)   380.19  7.540  9.104 -1.564
t60g10m10 10685.34 3.0 +0.3  7.860  (  239.88)   446.68  7.872  9.525 -1.653
t55g50m10 10685.34 3.0 -0.3  7.260  (   23.99)    27.54  7.262  7.338 -0.076
t55g50m10 10685.34 3.0  0.0  7.560  (   40.74)    47.86  7.567  7.659 -0.092
t55g50m10 10685.34 3.0 +0.3  7.860  (   66.07)    77.62  7.867  7.981 -0.114
t55g40m10 10685.34 3.0 -0.3  7.260  (   43.65)    57.54  7.265  7.441 -0.176
t55g40m10 10685.34 3.0  0.0  7.560  (   67.61)    91.20  7.566  7.796 -0.230
t55g40m10 10685.34 3.0 +0.3  7.860  (   97.72)   134.90  7.866  8.172 -0.306
t55g30m10 10685.34 3.0 -0.3  7.260  (   72.44)   109.65  7.260  7.628 -0.368
t55g30m10 10685.34 3.0  0.0  7.560  (  102.33)   158.49  7.555  8.063 -0.508
t55g30m10 10685.34 3.0 +0.3  7.860  (  134.90)   218.78  7.868  8.566 -0.698
t55g20m10 10685.34 3.0 -0.3  7.260  (  109.65)   190.55  7.270  8.012 -0.742
t55g20m10 10685.34 3.0  0.0  7.560  (  141.25)   251.19  7.562  8.566 -1.004
t55g20m10 10685.34 3.0 +0.3  7.860  (  173.78)   316.23  7.868  9.088 -1.220
t55g10m10 10685.34 3.0 -0.3  7.260  (  147.91)   275.42  7.255  8.466 -1.211
t55g10m10 10685.34 3.0  0.0  7.560  (  181.97)   338.84  7.554  9.021 -1.467
t55g10m10 10685.34 3.0 +0.3  7.860  (  213.80)   398.11  7.843  9.447 -1.604
t50g50m10 10685.34 3.0 -0.3  7.260  (    9.33)    10.00  7.258  7.298 -0.040
t50g50m10 10685.34 3.0  0.0  7.560  (   16.60)    18.20  7.562  7.607 -0.045
t50g50m10 10685.34 3.0 +0.3  7.860  (   28.18)    30.90  7.857  7.910 -0.053
t50g40m10 10685.34 3.0 -0.3  7.260  (   19.95)    23.44  7.261  7.358 -0.097
t50g40m10 10685.34 3.0  0.0  7.560  (   32.36)    38.90  7.564  7.683 -0.119
t50g40m10 10685.34 3.0 +0.3  7.860  (   50.12)    60.26  7.858  8.007 -0.149
t50g30m10 10685.34 3.0 -0.3  7.260  (   38.02)    51.29  7.263  7.472 -0.209
t50g30m10 10685.34 3.0  0.0  7.560  (   57.54)    79.43  7.566  7.838 -0.272
t50g30m10 10685.34 3.0 +0.3  7.860  (   81.28)   114.82  7.859  8.220 -0.361
t50g20m10 10685.34 3.0 -0.3  7.260  (   67.61)   104.71  7.262  7.680 -0.418
t50g20m10 10685.34 3.0  0.0  7.560  (   93.33)   151.36  7.570  8.137 -0.567
t50g20m10 10685.34 3.0 +0.3  7.860  (  123.03)   204.17  7.870  8.620 -0.750
t50g10m10 10685.34 3.0 -0.3  7.260  (  107.15)   190.55  7.262  8.064 -0.802
t50g10m10 10685.34 3.0  0.0  7.560  (  138.04)   251.19  7.569  8.631 -1.062
t50g10m10 10685.34 3.0 +0.3  7.860  (  169.82)   309.03  7.852  9.132 -1.280
t45g50m10 10685.34 3.0 -0.3  7.260  (    1.38)     1.48  7.265  7.287 -0.022
t45g50m10 10685.34 3.0  0.0  7.560  (    2.69)     2.82  7.563  7.586 -0.023
t45g50m10 10685.34 3.0 +0.3  7.860  (    4.90)     5.25  7.865  7.891 -0.026
t45g40m10 10685.34 3.0 -0.3  7.260  (    5.50)     6.03  7.255  7.304 -0.049
t45g40m10 10685.34 3.0  0.0  7.560  (    9.55)    10.47  7.554  7.611 -0.057
t45g40m10 10685.34 3.0 +0.3  7.860  (   15.85)    17.38  7.857  7.925 -0.068
t45g30m10 10685.34 3.0 -0.3  7.260  (   13.18)    15.49  7.265  7.365 -0.100
t45g30m10 10685.34 3.0  0.0  7.560  (   20.89)    24.55  7.561  7.684 -0.123
t45g30m10 10685.34 3.0 +0.3  7.860  (   30.90)    37.15  7.862  8.014 -0.152
t45g20m10 10685.34 3.0 -0.3  7.260  (   26.92)    34.67  7.253  7.444 -0.191
t45g20m10 10685.34 3.0  0.0  7.560  (   39.81)    52.48  7.558  7.803 -0.245
t45g20m10 10685.34 3.0 +0.3  7.860  (   56.23)    75.86  7.871  8.188 -0.317
t45g10m10 10685.34 3.0 -0.3  7.260  (   51.29)    75.86  7.269  7.629 -0.360
t45g10m10 10685.34 3.0  0.0  7.560  (   70.79)   107.15  7.570  8.044 -0.474
t45g10m10 10685.34 3.0 +0.3  7.860  (   93.33)   141.25  7.853  8.448 -0.595
t70g50m20 10685.34 3.0 -0.3  6.260  (   13.49)    21.38  6.259  6.481 -0.222
t70g50m20 10685.34 3.0  0.0  6.560  (   25.12)    38.90  6.556  6.801 -0.245
t70g50m20 10685.34 3.0 +0.3  6.860  (   42.66)    67.61  6.858  7.146 -0.288
t70g40m20 10685.34 3.0 -0.3  6.260  (   25.12)    50.12  6.259  6.651 -0.392
t70g40m20 10685.34 3.0  0.0  6.560  (   42.66)    85.11  6.557  7.025 -0.468
t70g40m20 10685.34 3.0 +0.3  6.860  (   69.18)   134.90  6.865  7.477 -0.612
t70g30m20 10685.34 3.0 -0.3  6.260  (   44.67)   109.65  6.254  6.931 -0.677
t70g30m20 10685.34 3.0  0.0  6.560  (   70.79)   165.96  6.551  7.474 -0.923
t70g30m20 10685.34 3.0 +0.3  6.860  (  102.33)   229.09  6.849  8.127 -1.278
t70g20m20 10685.34 3.0 -0.3  6.260  (   63.10)   169.82  6.262  7.272 -1.010
t70g20m20 10685.34 3.0  0.0  6.560  (   93.33)   234.42  6.556  7.949 -1.393
t70g20m20 10685.34 3.0 +0.3  6.860  (  125.89)   302.00  6.859  8.651 -1.792
t70g10m20 10685.34 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10685.34 3.0 -0.3  6.260  (    9.33)    13.80  6.265  6.449 -0.184
t65g50m20 10685.34 3.0  0.0  6.560  (   17.38)    25.70  6.561  6.759 -0.198
t65g50m20 10685.34 3.0 +0.3  6.860  (   30.90)    45.71  6.856  7.077 -0.221
t65g40m20 10685.34 3.0 -0.3  6.260  (   18.20)    36.31  6.263  6.625 -0.362
t65g40m20 10685.34 3.0  0.0  6.560  (   32.36)    63.10  6.556  6.972 -0.416
t65g40m20 10685.34 3.0 +0.3  6.860  (   53.70)   104.71  6.864  7.377 -0.513
t65g30m20 10685.34 3.0 -0.3  6.260  (   33.11)    83.18  6.265  6.865 -0.600
t65g30m20 10685.34 3.0  0.0  6.560  (   54.95)   131.83  6.560  7.317 -0.757
t65g30m20 10685.34 3.0 +0.3  6.860  (   83.18)   190.55  6.854  7.879 -1.025
t65g20m20 10685.34 3.0 -0.3  6.260  (   58.88)   158.49  6.263  7.239 -0.976
t65g20m20 10685.34 3.0  0.0  6.560  (   87.10)   223.87  6.565  7.909 -1.344
t65g20m20 10685.34 3.0 +0.3  6.860  (  120.23)   288.40  6.857  8.567 -1.710
t65g10m20 10685.34 3.0 -0.3  6.260  (   79.43)   204.17  6.264  7.447 -1.183
t65g10m20 10685.34 3.0  0.0  6.560  (  112.20)   269.15  6.554  8.126 -1.572
t65g10m20 10685.34 3.0 +0.3  6.860  (  144.54)   338.84  6.871  8.808 -1.937
t60g50m20 10685.34 3.0 -0.3  6.260  (    5.62)     7.59  6.256  6.393 -0.137
t60g50m20 10685.34 3.0  0.0  6.560  (   10.96)    14.79  6.563  6.709 -0.146
t60g50m20 10685.34 3.0 +0.3  6.860  (   19.95)    27.54  6.864  7.021 -0.157
t60g40m20 10685.34 3.0 -0.3  6.260  (   11.75)    20.42  6.257  6.536 -0.279
t60g40m20 10685.34 3.0  0.0  6.560  (   21.38)    38.02  6.565  6.876 -0.311
t60g40m20 10685.34 3.0 +0.3  6.860  (   37.15)    66.07  6.867  7.229 -0.362
t60g30m20 10685.34 3.0 -0.3  6.260  (   22.91)    53.70  6.255  6.760 -0.505
t60g30m20 10685.34 3.0  0.0  6.560  (   38.90)    91.20  6.559  7.160 -0.601
t60g30m20 10685.34 3.0 +0.3  6.860  (   61.66)   141.25  6.857  7.618 -0.761
t60g20m20 10685.34 3.0 -0.3  6.260  (   41.69)   109.65  6.265  7.004 -0.739
t60g20m20 10685.34 3.0  0.0  6.560  (   64.57)   165.96  6.565  7.526 -0.961
t60g20m20 10685.34 3.0 +0.3  6.860  (   93.33)   229.09  6.863  8.159 -1.296
t60g10m20 10685.34 3.0 -0.3  6.260  (   70.79)   169.82  6.261  7.220 -0.959
t60g10m20 10685.34 3.0  0.0  6.560  (  100.00)   234.42  6.565  7.878 -1.313
t60g10m20 10685.34 3.0 +0.3  6.860  (  131.83)   295.12  6.845  8.499 -1.654
t55g50m20 10685.34 3.0 -0.3  6.260  (    2.95)     3.72  6.263  6.362 -0.099
t55g50m20 10685.34 3.0  0.0  6.560  (    5.75)     7.24  6.561  6.661 -0.100
t55g50m20 10685.34 3.0 +0.3  6.860  (   11.22)    14.13  6.865  6.970 -0.105
t55g40m20 10685.34 3.0 -0.3  6.260  (    6.46)    10.00  6.264  6.463 -0.199
t55g40m20 10685.34 3.0  0.0  6.560  (   12.30)    18.62  6.557  6.771 -0.214
t55g40m20 10685.34 3.0 +0.3  6.860  (   21.88)    33.88  6.857  7.094 -0.237
t55g30m20 10685.34 3.0 -0.3  6.260  (   13.80)    27.54  6.265  6.629 -0.364
t55g30m20 10685.34 3.0  0.0  6.560  (   24.55)    48.98  6.562  6.975 -0.413
t55g30m20 10685.34 3.0 +0.3  6.860  (   40.74)    81.28  6.855  7.341 -0.486
t55g20m20 10685.34 3.0 -0.3  6.260  (   26.92)    66.07  6.255  6.836 -0.581
t55g20m20 10685.34 3.0  0.0  6.560  (   44.67)   109.65  6.566  7.273 -0.707
t55g20m20 10685.34 3.0 +0.3  6.860  (   67.61)   162.18  6.859  7.754 -0.895
t55g10m20 10685.34 3.0 -0.3  6.260  (   47.86)   117.49  6.260  7.001 -0.741
t55g10m20 10685.34 3.0  0.0  6.560  (   72.44)   173.78  6.561  7.524 -0.963
t55g10m20 10685.34 3.0 +0.3  6.860  (  102.33)   234.42  6.854  8.127 -1.273
t50g50m20 10685.34 3.0 -0.3  6.260  (    1.15)     1.32  6.256  6.318 -0.062
t50g50m20 10685.34 3.0  0.0  6.560  (    2.29)     2.63  6.559  6.622 -0.063
t50g50m20 10685.34 3.0 +0.3  6.860  (    4.47)     5.13  6.856  6.920 -0.064
t50g40m20 10685.34 3.0 -0.3  6.260  (    2.88)     3.80  6.258  6.388 -0.130
t50g40m20 10685.34 3.0  0.0  6.560  (    5.50)     7.41  6.560  6.694 -0.134
t50g40m20 10685.34 3.0 +0.3  6.860  (   10.47)    14.13  6.862  7.006 -0.144
t50g30m20 10685.34 3.0 -0.3  6.260  (    6.46)    10.96  6.261  6.509 -0.248
t50g30m20 10685.34 3.0  0.0  6.560  (   12.30)    20.42  6.557  6.827 -0.270
t50g30m20 10685.34 3.0 +0.3  6.860  (   21.88)    37.15  6.865  7.170 -0.305
t50g20m20 10685.34 3.0 -0.3  6.260  (   14.13)    30.20  6.266  6.676 -0.410
t50g20m20 10685.34 3.0  0.0  6.560  (   24.55)    52.48  6.558  7.029 -0.471
t50g20m20 10685.34 3.0 +0.3  6.860  (   40.74)    87.10  6.862  7.422 -0.560
t50g10m20 10685.34 3.0 -0.3  6.260  (   28.84)    67.61  6.264  6.823 -0.559
t50g10m20 10685.34 3.0  0.0  6.560  (   46.77)   107.15  6.556  7.234 -0.678
t50g10m20 10685.34 3.0 +0.3  6.860  (   70.79)   158.49  6.856  7.714 -0.858
t45g50m20 10685.34 3.0 -0.3  6.260  (    0.20)     0.22  6.257  6.295 -0.038
t45g50m20 10685.34 3.0  0.0  6.560  (    0.40)     0.44  6.557  6.596 -0.039
t45g50m20 10685.34 3.0 +0.3  6.860  (    0.79)     0.87  6.858  6.898 -0.040
t45g40m20 10685.34 3.0 -0.3  6.260  (    0.78)     0.93  6.265  6.340 -0.075
t45g40m20 10685.34 3.0  0.0  6.560  (    1.55)     1.82  6.561  6.637 -0.076
t45g40m20 10685.34 3.0 +0.3  6.860  (    2.95)     3.55  6.862  6.941 -0.079
t45g30m20 10685.34 3.0 -0.3  6.260  (    2.09)     2.75  6.255  6.388 -0.133
t45g30m20 10685.34 3.0  0.0  6.560  (    3.98)     5.37  6.561  6.702 -0.141
t45g30m20 10685.34 3.0 +0.3  6.860  (    7.41)    10.00  6.859  7.012 -0.153
t45g20m20 10685.34 3.0 -0.3  6.260  (    5.13)     8.13  6.260  6.477 -0.217
t45g20m20 10685.34 3.0  0.0  6.560  (    9.55)    15.14  6.559  6.799 -0.240
t45g20m20 10685.34 3.0 +0.3  6.860  (   16.98)    26.92  6.860  7.134 -0.274
t45g10m20 10685.34 3.0 -0.3  6.260  (   12.59)    22.91  6.266  6.581 -0.315
t45g10m20 10685.34 3.0  0.0  6.560  (   21.88)    39.81  6.561  6.928 -0.367
t45g10m20 10685.34 3.0 +0.3  6.860  (   36.31)    66.07  6.866  7.308 -0.442
t70g50m30 10685.34 3.0 -0.3  5.260  (    1.48)     3.89  5.262  5.692 -0.430
t70g50m30 10685.34 3.0  0.0  5.560  (    2.88)     7.59  5.559  5.995 -0.436
t70g50m30 10685.34 3.0 +0.3  5.860  (    5.62)    14.79  5.862  6.310 -0.448
t70g40m30 10685.34 3.0 -0.3  5.260  (    2.95)    11.22  5.258  5.872 -0.614
t70g40m30 10685.34 3.0  0.0  5.560  (    5.75)    21.88  5.564  6.195 -0.631
t70g40m30 10685.34 3.0 +0.3  5.860  (   10.96)    40.74  5.866  6.532 -0.666
t70g30m30 10685.34 3.0 -0.3  5.260  (    5.25)    25.12  5.262  6.002 -0.740
t70g30m30 10685.34 3.0  0.0  5.560  (   10.00)    46.77  5.566  6.343 -0.777
t70g30m30 10685.34 3.0 +0.3  5.860  (   19.05)    81.28  5.864  6.717 -0.853
t70g20m30 10685.34 3.0 -0.3  5.260  (    9.12)    53.70  5.258  6.162 -0.904
t70g20m30 10685.34 3.0  0.0  5.560  (   17.38)    93.33  5.561  6.559 -0.998
t70g20m30 10685.34 3.0 +0.3  5.860  (   31.62)   147.91  5.865  7.072 -1.207
t70g10m30 10685.34 3.0 -0.3  5.260  (   10.96)    57.54  5.257  6.111 -0.854
t70g10m30 10685.34 3.0  0.0  5.560  (   20.42)   100.00  5.565  6.510 -0.945
t70g10m30 10685.34 3.0 +0.3  5.860  (   37.15)   154.88  5.862  7.006 -1.144
t65g50m30 10685.34 3.0 -0.3  5.260  (    0.98)     2.34  5.257  5.647 -0.390
t65g50m30 10685.34 3.0  0.0  5.560  (    1.91)     4.68  5.564  5.956 -0.392
t65g50m30 10685.34 3.0 +0.3  5.860  (    3.80)     9.12  5.864  6.263 -0.399
t65g40m30 10685.34 3.0 -0.3  5.260  (    2.04)     8.71  5.265  5.910 -0.645
t65g40m30 10685.34 3.0  0.0  5.560  (    4.07)    16.60  5.557  6.220 -0.663
t65g40m30 10685.34 3.0 +0.3  5.860  (    7.76)    31.62  5.862  6.556 -0.694
t65g30m30 10685.34 3.0 -0.3  5.260  (    4.17)    23.44  5.256  6.077 -0.821
t65g30m30 10685.34 3.0  0.0  5.560  (    8.13)    43.65  5.558  6.425 -0.867
t65g30m30 10685.34 3.0 +0.3  5.860  (   15.14)    77.62  5.865  6.817 -0.952
t65g20m30 10685.34 3.0 -0.3  5.260  (    7.59)    43.65  5.260  6.139 -0.879
t65g20m30 10685.34 3.0  0.0  5.560  (   14.45)    77.62  5.565  6.525 -0.960
t65g20m30 10685.34 3.0 +0.3  5.860  (   26.30)   125.89  5.862  6.978 -1.116
t65g10m30 10685.34 3.0 -0.3  5.260  (   13.18)    75.86  5.256  6.225 -0.969
t65g10m30 10685.34 3.0  0.0  5.560  (   24.55)   125.89  5.563  6.692 -1.129
t65g10m30 10685.34 3.0 +0.3  5.860  (   42.66)   186.21  5.859  7.288 -1.429
t60g50m30 10685.34 3.0 -0.3  5.260  (    0.56)     1.12  5.256  5.560 -0.304
t60g50m30 10685.34 3.0  0.0  5.560  (    1.12)     2.24  5.557  5.863 -0.306
t60g50m30 10685.34 3.0 +0.3  5.860  (    2.24)     4.47  5.860  6.170 -0.310
t60g40m30 10685.34 3.0 -0.3  5.260  (    1.26)     4.68  5.255  5.843 -0.588
t60g40m30 10685.34 3.0  0.0  5.560  (    2.51)     9.12  5.556  6.152 -0.596
t60g40m30 10685.34 3.0 +0.3  5.860  (    4.90)    17.78  5.862  6.479 -0.617
t60g30m30 10685.34 3.0 -0.3  5.260  (    2.75)    16.22  5.265  6.092 -0.827
t60g30m30 10685.34 3.0  0.0  5.560  (    5.37)    30.20  5.557  6.419 -0.862
t60g30m30 10685.34 3.0 +0.3  5.860  (   10.23)    54.95  5.859  6.785 -0.926
t60g20m30 10685.34 3.0 -0.3  5.260  (    5.75)    34.67  5.264  6.164 -0.900
t60g20m30 10685.34 3.0  0.0  5.560  (   10.96)    61.66  5.559  6.529 -0.970
t60g20m30 10685.34 3.0 +0.3  5.860  (   19.95)   104.71  5.866  6.963 -1.097
t60g10m30 10685.34 3.0 -0.3  5.260  (   10.96)    50.12  5.264  6.075 -0.811
t60g10m30 10685.34 3.0  0.0  5.560  (   19.95)    85.11  5.554  6.461 -0.907
t60g10m30 10685.34 3.0 +0.3  5.860  (   34.67)   134.90  5.852  6.927 -1.075
t55g50m30 10685.34 3.0 -0.3  5.260  (    0.30)     0.47  5.258  5.456 -0.198
t55g50m30 10685.34 3.0  0.0  5.560  (    0.59)     0.93  5.559  5.758 -0.199
t55g50m30 10685.34 3.0 +0.3  5.860  (    1.17)     1.86  5.861  6.060 -0.199
t55g40m30 10685.34 3.0 -0.3  5.260  (    0.68)     1.78  5.257  5.683 -0.426
t55g40m30 10685.34 3.0  0.0  5.560  (    1.35)     3.55  5.561  5.991 -0.430
t55g40m30 10685.34 3.0 +0.3  5.860  (    2.63)     6.92  5.858  6.296 -0.438
t55g30m30 10685.34 3.0 -0.3  5.260  (    1.51)     6.76  5.264  5.936 -0.672
t55g30m30 10685.34 3.0  0.0  5.560  (    2.95)    12.88  5.558  6.244 -0.686
t55g30m30 10685.34 3.0 +0.3  5.860  (    5.75)    24.55  5.860  6.578 -0.718
t55g20m30 10685.34 3.0 -0.3  5.260  (    3.31)    16.60  5.261  6.017 -0.756
t55g20m30 10685.34 3.0  0.0  5.560  (    6.46)    30.90  5.557  6.353 -0.796
t55g20m30 10685.34 3.0 +0.3  5.860  (   12.02)    56.23  5.863  6.730 -0.867
t55g10m30 10685.34 3.0 -0.3  5.260  (    7.08)    26.92  5.260  5.923 -0.663
t55g10m30 10685.34 3.0  0.0  5.560  (   13.18)    48.98  5.561  6.283 -0.722
t55g10m30 10685.34 3.0 +0.3  5.860  (   23.99)    83.18  5.860  6.677 -0.817
t50g50m30 10685.34 3.0 -0.3  5.260  (    0.13)     0.17  5.261  5.377 -0.116
t50g50m30 10685.34 3.0  0.0  5.560  (    0.26)     0.34  5.560  5.678 -0.118
t50g50m30 10685.34 3.0 +0.3  5.860  (    0.51)     0.68  5.863  5.979 -0.116
t50g40m30 10685.34 3.0 -0.3  5.260  (    0.30)     0.52  5.256  5.502 -0.246
t50g40m30 10685.34 3.0  0.0  5.560  (    0.60)     1.05  5.557  5.803 -0.246
t50g40m30 10685.34 3.0 +0.3  5.860  (    1.20)     2.09  5.859  6.107 -0.248
t50g30m30 10685.34 3.0 -0.3  5.260  (    0.66)     1.74  5.256  5.678 -0.422
t50g30m30 10685.34 3.0  0.0  5.560  (    1.32)     3.55  5.560  5.987 -0.427
t50g30m30 10685.34 3.0 +0.3  5.860  (    2.63)     7.08  5.862  6.297 -0.435
t50g20m30 10685.34 3.0 -0.3  5.260  (    1.62)     5.25  5.257  5.786 -0.529
t50g20m30 10685.34 3.0  0.0  5.560  (    3.16)    10.23  5.560  6.104 -0.544
t50g20m30 10685.34 3.0 +0.3  5.860  (    6.17)    19.50  5.863  6.433 -0.570
t50g10m30 10685.34 3.0 -0.3  5.260  (    3.72)    10.72  5.263  5.755 -0.492
t50g10m30 10685.34 3.0  0.0  5.560  (    7.08)    20.42  5.559  6.074 -0.515
t50g10m30 10685.34 3.0 +0.3  5.860  (   13.49)    37.15  5.856  6.415 -0.559
t45g50m30 10685.34 3.0 -0.3  5.260  (    0.04)     0.04  5.262  5.321 -0.059
t45g50m30 10685.34 3.0  0.0  5.560  (    0.07)     0.09  5.558  5.620 -0.062
t45g50m30 10685.34 3.0 +0.3  5.860  (    0.15)     0.17  5.858  5.920 -0.062
t45g40m30 10685.34 3.0 -0.3  5.260  (    0.10)     0.13  5.263  5.404 -0.141
t45g40m30 10685.34 3.0  0.0  5.560  (    0.19)     0.26  5.564  5.705 -0.141
t45g40m30 10685.34 3.0 +0.3  5.860  (    0.37)     0.51  5.856  5.996 -0.140
t45g30m30 10685.34 3.0 -0.3  5.260  (    0.24)     0.43  5.263  5.508 -0.245
t45g30m30 10685.34 3.0  0.0  5.560  (    0.48)     0.85  5.564  5.810 -0.246
t45g30m30 10685.34 3.0 +0.3  5.860  (    0.95)     1.66  5.856  6.105 -0.249
t45g20m30 10685.34 3.0 -0.3  5.260  (    0.60)     1.32  5.259  5.602 -0.343
t45g20m30 10685.34 3.0  0.0  5.560  (    1.20)     2.63  5.563  5.910 -0.347
t45g20m30 10685.34 3.0 +0.3  5.860  (    2.34)     5.13  5.861  6.216 -0.355
t45g10m30 10685.34 3.0 -0.3  5.260  (    1.62)     3.55  5.263  5.612 -0.349
t45g10m30 10685.34 3.0  0.0  5.560  (    3.16)     6.76  5.555  5.913 -0.358
t45g10m30 10685.34 3.0 +0.3  5.860  (    6.03)    12.88  5.855  6.233 -0.378
t70g50m40 10685.34 3.0 -0.3  4.260  (    0.15)     0.71  4.259  4.946 -0.687
t70g50m40 10685.34 3.0  0.0  4.560  (    0.30)     1.41  4.560  5.247 -0.687
t70g50m40 10685.34 3.0 +0.3  4.860  (    0.58)     2.82  4.865  5.550 -0.685
t70g40m40 10685.34 3.0 -0.3  4.260  (    0.30)     1.91  4.263  5.064 -0.801
t70g40m40 10685.34 3.0  0.0  4.560  (    0.60)     3.72  4.561  5.364 -0.803
t70g40m40 10685.34 3.0 +0.3  4.860  (    1.20)     7.24  4.860  5.670 -0.810
t70g30m40 10685.34 3.0 -0.3  4.260  (    0.56)     3.63  4.261  5.096 -0.835
t70g30m40 10685.34 3.0  0.0  4.560  (    1.10)     7.08  4.563  5.404 -0.841
t70g30m40 10685.34 3.0 +0.3  4.860  (    2.14)    13.80  4.863  5.710 -0.847
t70g20m40 10685.34 3.0 -0.3  4.260  (    0.95)     6.31  4.257  5.094 -0.837
t70g20m40 10685.34 3.0  0.0  4.560  (    1.91)    12.30  4.557  5.399 -0.842
t70g20m40 10685.34 3.0 +0.3  4.860  (    3.72)    23.44  4.855  5.708 -0.853
t70g10m40 10685.34 3.0 -0.3  4.260  (    1.15)     4.07  4.260  4.818 -0.558
t70g10m40 10685.34 3.0  0.0  4.560  (    2.29)     7.94  4.556  5.116 -0.560
t70g10m40 10685.34 3.0 +0.3  4.860  (    4.47)    15.49  4.858  5.424 -0.566
t65g50m40 10685.34 3.0 -0.3  4.260  (    0.10)     0.49  4.256  4.963 -0.707
t65g50m40 10685.34 3.0  0.0  4.560  (    0.19)     0.98  4.556  5.264 -0.708
t65g50m40 10685.34 3.0 +0.3  4.860  (    0.39)     1.95  4.858  5.568 -0.710
t65g40m40 10685.34 3.0 -0.3  4.260  (    0.21)     1.70  4.259  5.179 -0.920
t65g40m40 10685.34 3.0  0.0  4.560  (    0.42)     3.39  4.565  5.483 -0.918
t65g40m40 10685.34 3.0 +0.3  4.860  (    0.83)     6.61  4.862  5.786 -0.924
t65g30m40 10685.34 3.0 -0.3  4.260  (    0.43)     4.07  4.262  5.249 -0.987
t65g30m40 10685.34 3.0  0.0  4.560  (    0.85)     7.94  4.561  5.554 -0.993
t65g30m40 10685.34 3.0 +0.3  4.860  (    1.70)    15.49  4.864  5.874 -1.010
t65g20m40 10685.34 3.0 -0.3  4.260  (    0.81)     6.76  4.263  5.202 -0.939
t65g20m40 10685.34 3.0  0.0  4.560  (    1.58)    12.88  4.557  5.506 -0.949
t65g20m40 10685.34 3.0 +0.3  4.860  (    3.16)    25.12  4.865  5.833 -0.968
t65g10m40 10685.34 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10685.34 3.0 -0.3  4.260  (    0.06)     0.25  4.257  4.895 -0.638
t60g50m40 10685.34 3.0  0.0  4.560  (    0.11)     0.49  4.558  5.197 -0.639
t60g50m40 10685.34 3.0 +0.3  4.860  (    0.22)     0.98  4.859  5.498 -0.639
t60g40m40 10685.34 3.0 -0.3  4.260  (    0.13)     1.07  4.259  5.194 -0.935
t60g40m40 10685.34 3.0  0.0  4.560  (    0.25)     2.14  4.560  5.499 -0.939
t60g40m40 10685.34 3.0 +0.3  4.860  (    0.50)     4.17  4.856  5.797 -0.941
t60g30m40 10685.34 3.0 -0.3  4.260  (    0.28)     3.24  4.260  5.345 -1.085
t60g30m40 10685.34 3.0  0.0  4.560  (    0.55)     6.31  4.558  5.645 -1.087
t60g30m40 10685.34 3.0 +0.3  4.860  (    1.10)    12.30  4.858  5.960 -1.102
t60g20m40 10685.34 3.0 -0.3  4.260  (    0.60)     6.03  4.255  5.286 -1.031
t60g20m40 10685.34 3.0  0.0  4.560  (    1.20)    11.75  4.562  5.601 -1.039
t60g20m40 10685.34 3.0 +0.3  4.860  (    2.34)    22.39  4.861  5.926 -1.065
t60g10m40 10685.34 3.0 -0.3  4.260  (    1.20)     7.94  4.259  5.111 -0.852
t60g10m40 10685.34 3.0  0.0  4.560  (    2.34)    15.14  4.557  5.421 -0.864
t60g10m40 10685.34 3.0 +0.3  4.860  (    4.57)    28.84  4.864  5.753 -0.889
t55g50m40 10685.34 3.0 -0.3  4.260  (    0.03)     0.09  4.258  4.742 -0.484
t55g50m40 10685.34 3.0  0.0  4.560  (    0.06)     0.18  4.559  5.044 -0.485
t55g50m40 10685.34 3.0 +0.3  4.860  (    0.12)     0.35  4.859  5.345 -0.486
t55g40m40 10685.34 3.0 -0.3  4.260  (    0.07)     0.43  4.256  5.065 -0.809
t55g40m40 10685.34 3.0  0.0  4.560  (    0.13)     0.85  4.557  5.366 -0.809
t55g40m40 10685.34 3.0 +0.3  4.860  (    0.27)     1.70  4.858  5.670 -0.812
t55g30m40 10685.34 3.0 -0.3  4.260  (    0.15)     1.55  4.262  5.275 -1.013
t55g30m40 10685.34 3.0  0.0  4.560  (    0.30)     3.02  4.555  5.573 -1.018
t55g30m40 10685.34 3.0 +0.3  4.860  (    0.60)     6.03  4.861  5.888 -1.027
t55g20m40 10685.34 3.0 -0.3  4.260  (    0.34)     3.09  4.259  5.235 -0.976
t55g20m40 10685.34 3.0  0.0  4.560  (    0.68)     6.17  4.562  5.548 -0.986
t55g20m40 10685.34 3.0 +0.3  4.860  (    1.32)    12.02  4.862  5.862 -1.000
t55g10m40 10685.34 3.0 -0.3  4.260  (    0.76)     4.17  4.263  5.018 -0.755
t55g10m40 10685.34 3.0  0.0  4.560  (    1.48)     8.13  4.562  5.325 -0.763
t55g10m40 10685.34 3.0 +0.3  4.860  (    2.95)    15.49  4.856  5.638 -0.782
t50g50m40 10685.34 3.0 -0.3  4.260  (    0.01)     0.03  4.263  4.544 -0.281
t50g50m40 10685.34 3.0  0.0  4.560  (    0.03)     0.05  4.553  4.832 -0.279
t50g50m40 10685.34 3.0 +0.3  4.860  (    0.05)     0.10  4.854  5.133 -0.279
t50g40m40 10685.34 3.0 -0.3  4.260  (    0.03)     0.10  4.261  4.803 -0.542
t50g40m40 10685.34 3.0  0.0  4.560  (    0.06)     0.21  4.560  5.101 -0.541
t50g40m40 10685.34 3.0 +0.3  4.860  (    0.12)     0.42  4.860  5.400 -0.540
t50g30m40 10685.34 3.0 -0.3  4.260  (    0.07)     0.35  4.262  4.978 -0.716
t50g30m40 10685.34 3.0  0.0  4.560  (    0.13)     0.69  4.563  5.280 -0.717
t50g30m40 10685.34 3.0 +0.3  4.860  (    0.26)     1.38  4.864  5.584 -0.720
t50g20m40 10685.34 3.0 -0.3  4.260  (    0.17)     0.81  4.259  4.959 -0.700
t50g20m40 10685.34 3.0  0.0  4.560  (    0.32)     1.62  4.560  5.262 -0.702
t50g20m40 10685.34 3.0 +0.3  4.860  (    0.65)     3.24  4.864  5.570 -0.706
t50g10m40 10685.34 3.0 -0.3  4.260  (    0.39)     1.29  4.263  4.789 -0.526
t50g10m40 10685.34 3.0  0.0  4.560  (    0.76)     2.51  4.557  5.086 -0.529
t50g10m40 10685.34 3.0 +0.3  4.860  (    1.51)     5.01  4.864  5.400 -0.536
t45g50m40 10685.34 3.0 -0.3  4.260  (    0.00)     0.01  4.289  4.415 -0.126
t45g50m40 10685.34 3.0  0.0  4.560  (    0.01)     0.01  4.551  4.677 -0.126
t45g50m40 10685.34 3.0 +0.3  4.860  (    0.02)     0.03  4.866  4.990 -0.124
t45g40m40 10685.34 3.0 -0.3  4.260  (    0.01)     0.02  4.254  4.511 -0.257
t45g40m40 10685.34 3.0  0.0  4.560  (    0.02)     0.04  4.566  4.821 -0.255
t45g40m40 10685.34 3.0 +0.3  4.860  (    0.04)     0.08  4.860  5.118 -0.258
t45g30m40 10685.34 3.0 -0.3  4.260  (    0.03)     0.07  4.259  4.658 -0.399
t45g30m40 10685.34 3.0  0.0  4.560  (    0.05)     0.13  4.560  4.959 -0.399
t45g30m40 10685.34 3.0 +0.3  4.860  (    0.10)     0.26  4.859  5.259 -0.400
t45g20m40 10685.34 3.0 -0.3  4.260  (    0.06)     0.17  4.257  4.679 -0.422
t45g20m40 10685.34 3.0  0.0  4.560  (    0.13)     0.34  4.558  4.980 -0.422
t45g20m40 10685.34 3.0 +0.3  4.860  (    0.26)     0.68  4.859  5.282 -0.423
t45g10m40 10685.34 3.0 -0.3  4.260  (    0.17)     0.35  4.256  4.588 -0.332
t45g10m40 10685.34 3.0  0.0  4.560  (    0.33)     0.71  4.557  4.890 -0.333
t45g10m40 10685.34 3.0 +0.3  4.860  (    0.66)     1.41  4.859  5.194 -0.335


==> anc/tableE1/ncor10685_standard.dat <==
t70g50p00 10685.34 1.0 -0.3  8.260  (  181.97)   204.17  8.272  8.403 -0.131
t70g50p00 10685.34 1.0  0.0  8.560  (  229.09)   257.04  8.557  8.711 -0.154
t70g50p00 10685.34 1.0 +0.3  8.860  (  288.40)   331.13  8.866  9.029 -0.163
t70g40p00 10685.34 1.0 -0.3  8.260  (  194.98)   234.42  8.260  8.593 -0.333
t70g40p00 10685.34 1.0  0.0  8.560  (  229.09)   288.40  8.571  8.947 -0.376
t70g40p00 10685.34 1.0 +0.3  8.860  (  275.42)   346.74  8.856  9.227 -0.371
t70g30p00 10685.34 1.0 -0.3  8.260  (  213.80)   281.84  8.256  8.849 -0.593
t70g30p00 10685.34 1.0  0.0  8.560  (  245.47)   331.13  8.550  9.160 -0.610
t70g30p00 10685.34 1.0 +0.3  8.860  (  281.84)   389.05  8.865  9.431 -0.566
t70g20p00 10685.34 1.0 -0.3  8.260  (  229.09)   323.59  8.263  9.164 -0.901
t70g20p00 10685.34 1.0  0.0  8.560  (  257.04)   371.54  8.578  9.470 -0.892
t70g20p00 10685.34 1.0 +0.3  8.860  (  288.40)   416.87  8.866  9.686 -0.820
t70g10p00 10685.34 1.0 -0.3  8.260  (  234.42)   346.74  8.247  9.405 -1.158
t70g10p00 10685.34 1.0  0.0  8.560  (  257.04)   389.05  8.546  9.689 -1.143
t70g10p00 10685.34 1.0 +0.3  8.860  (  288.40)   436.52  8.881  9.926 -1.045
t65g50p00 10685.34 1.0 -0.3  8.260  (  162.18)   173.78  8.252  8.339 -0.087
t65g50p00 10685.34 1.0  0.0  8.560  (  208.93)   229.09  8.569  8.680 -0.111
t65g50p00 10685.34 1.0 +0.3  8.860  (  263.03)   295.12  8.860  8.982 -0.122
t65g40p00 10685.34 1.0 -0.3  8.260  (  177.83)   208.93  8.267  8.529 -0.262
t65g40p00 10685.34 1.0  0.0  8.560  (  213.80)   257.04  8.557  8.860 -0.303
t65g40p00 10685.34 1.0 +0.3  8.860  (  257.04)   316.23  8.854  9.165 -0.311
t65g30p00 10685.34 1.0 -0.3  8.260  (  194.98)   257.04  8.274  8.826 -0.552
t65g30p00 10685.34 1.0  0.0  8.560  (  223.87)   302.00  8.553  9.141 -0.588
t65g30p00 10685.34 1.0 +0.3  8.860  (  263.03)   354.81  8.852  9.423 -0.571
t65g20p00 10685.34 1.0 -0.3  8.260  (  223.87)   309.03  8.249  9.079 -0.830
t65g20p00 10685.34 1.0  0.0  8.560  (  251.19)   354.81  8.548  9.373 -0.825
t65g20p00 10685.34 1.0 +0.3  8.860  (  281.84)   407.38  8.875  9.625 -0.750
t65g10p00 10685.34 1.0 -0.3  8.260  (  239.88)   354.81  8.264  9.376 -1.112
t65g10p00 10685.34 1.0  0.0  8.560  (  263.03)   398.11  8.572  9.629 -1.057
t65g10p00 10685.34 1.0 +0.3  8.860  (  295.12)   436.52  8.840  9.805 -0.965
t60g50p00 10685.34 1.0 -0.3  8.260  (  125.89)   134.90  8.271  8.326 -0.055
t60g50p00 10685.34 1.0  0.0  8.560  (  165.96)   177.83  8.558  8.629 -0.071
t60g50p00 10685.34 1.0 +0.3  8.860  (  218.78)   234.42  8.854  8.939 -0.085
t60g40p00 10685.34 1.0 -0.3  8.260  (  147.91)   169.82  8.266  8.452 -0.186
t60g40p00 10685.34 1.0  0.0  8.560  (  181.97)   213.80  8.560  8.790 -0.230
t60g40p00 10685.34 1.0 +0.3  8.860  (  223.87)   269.15  8.864  9.116 -0.252
t60g30p00 10685.34 1.0 -0.3  8.260  (  173.78)   218.78  8.272  8.720 -0.448
t60g30p00 10685.34 1.0  0.0  8.560  (  199.53)   263.03  8.560  9.060 -0.500
t60g30p00 10685.34 1.0 +0.3  8.860  (  234.42)   316.23  8.869  9.372 -0.503
t60g20p00 10685.34 1.0 -0.3  8.260  (  199.53)   275.42  8.264  9.042 -0.778
t60g20p00 10685.34 1.0  0.0  8.560  (  223.87)   323.59  8.585  9.389 -0.804
t60g20p00 10685.34 1.0 +0.3  8.860  (  257.04)   363.08  8.838  9.606 -0.768
t60g10p00 10685.34 1.0 -0.3  8.260  (  223.87)   338.84  8.286  9.329 -1.043
t60g10p00 10685.34 1.0  0.0  8.560  (  251.19)   380.19  8.579  9.575 -0.996
t60g10p00 10685.34 1.0 +0.3  8.860  (  281.84)   416.87  8.833  9.748 -0.915
t55g50p00 10685.34 1.0 -0.3  8.260  (   77.62)    81.28  8.270  8.295 -0.025
t55g50p00 10685.34 1.0  0.0  8.560  (  107.15)   112.20  8.570  8.604 -0.034
t55g50p00 10685.34 1.0 +0.3  8.860  (  144.54)   151.36  8.863  8.906 -0.043
t55g40p00 10685.34 1.0 -0.3  8.260  (  104.71)   114.82  8.270  8.382 -0.112
t55g40p00 10685.34 1.0  0.0  8.560  (  131.83)   147.91  8.554  8.701 -0.147
t55g40p00 10685.34 1.0 +0.3  8.860  (  165.96)   190.55  8.851  9.031 -0.180
t55g30p00 10685.34 1.0 -0.3  8.260  (  131.83)   162.18  8.262  8.578 -0.316
t55g30p00 10685.34 1.0  0.0  8.560  (  162.18)   204.17  8.572  8.967 -0.395
t55g30p00 10685.34 1.0 +0.3  8.860  (  190.55)   251.19  8.874  9.307 -0.433
t55g20p00 10685.34 1.0 -0.3  8.260  (  165.96)   223.87  8.268  8.912 -0.644
t55g20p00 10685.34 1.0  0.0  8.560  (  190.55)   269.15  8.581  9.298 -0.717
t55g20p00 10685.34 1.0 +0.3  8.860  (  218.78)   309.03  8.842  9.561 -0.719
t55g10p00 10685.34 1.0 -0.3  8.260  (  194.98)   288.40  8.258  9.248 -0.990
t55g10p00 10685.34 1.0  0.0  8.560  (  218.78)   331.13  8.561  9.560 -0.999
t55g10p00 10685.34 1.0 +0.3  8.860  (  245.47)   371.54  8.846  9.786 -0.940
t50g50p00 10685.34 1.0 -0.3  8.260  (   36.31)    37.15  8.270  8.278 -0.008
t50g50p00 10685.34 1.0  0.0  8.560  (   50.12)    50.12  8.554  8.565 -0.011
t50g50p00 10685.34 1.0 +0.3  8.860  (   69.18)    69.18  8.853  8.867 -0.014
t50g40p00 10685.34 1.0 -0.3  8.260  (   53.70)    54.95  8.249  8.292 -0.043
t50g40p00 10685.34 1.0  0.0  8.560  (   70.79)    74.13  8.555  8.614 -0.059
t50g40p00 10685.34 1.0 +0.3  8.860  (   91.20)    97.72  8.851  8.928 -0.077
t50g30p00 10685.34 1.0 -0.3  8.260  (   79.43)    89.13  8.257  8.424 -0.167
t50g30p00 10685.34 1.0  0.0  8.560  (   97.72)   114.82  8.550  8.774 -0.224
t50g30p00 10685.34 1.0 +0.3  8.860  (  123.03)   147.91  8.861  9.140 -0.279
t50g20p00 10685.34 1.0 -0.3  8.260  (  112.20)   144.54  8.271  8.704 -0.433
t50g20p00 10685.34 1.0  0.0  8.560  (  131.83)   177.83  8.552  9.086 -0.534
t50g20p00 10685.34 1.0 +0.3  8.860  (  158.49)   218.78  8.862  9.471 -0.609
t50g10p00 10685.34 1.0 -0.3  8.260  (  147.91)   213.80  8.264  9.060 -0.796
t50g10p00 10685.34 1.0  0.0  8.560  (  169.82)   251.19  8.540  9.425 -0.885
t50g10p00 10685.34 1.0 +0.3  8.860  (  194.98)   295.12  8.859  9.760 -0.901
t45g50p00 10685.34 1.0 -0.3  8.260  (    8.51)     8.51  8.258  8.261 -0.003
t45g50p00 10685.34 1.0  0.0  8.560  (   12.88)    12.88  8.554  8.558 -0.004
t45g50p00 10685.34 1.0 +0.3  8.860  (   18.62)    18.62  8.857  8.863 -0.006
t45g40p00 10685.34 1.0 -0.3  8.260  (   19.95)    20.42  8.270  8.282 -0.012
t45g40p00 10685.34 1.0  0.0  8.560  (   27.54)    28.18  8.563  8.580 -0.017
t45g40p00 10685.34 1.0 +0.3  8.860  (   36.31)    37.15  8.850  8.874 -0.024
t45g30p00 10685.34 1.0 -0.1  8.260  (   38.02)    39.81  8.438  8.505 -0.067
t45g30p00 10685.34 1.0  0.0  8.560  (   41.69)    43.65  8.555  8.629 -0.074
t45g30p00 10685.34 1.0 +0.3  8.860  (   52.48)    56.23  8.857  8.953 -0.096
t45g20p00 10685.34 1.0 -0.3  8.260  (   51.29)    58.88  8.264  8.441 -0.177
t45g20p00 10685.34 1.0  0.0  8.560  (   64.57)    75.86  8.569  8.806 -0.237
t45g20p00 10685.34 1.0 +0.3  8.860  (   79.43)    95.50  8.866  9.163 -0.297
t45g10p00 10685.34 1.0 -0.3  8.260  (   81.28)   104.71  8.263  8.687 -0.424
t45g10p00 10685.34 1.0  0.0  8.560  (   97.72)   131.83  8.577  9.114 -0.537
t45g10p00 10685.34 1.0 +0.3  8.860  (  114.82)   158.49  8.852  9.470 -0.618
t70g50m10 10685.34 1.0 -0.3  7.260  (   72.44)    81.28  7.257  7.359 -0.102
t70g50m10 10685.34 1.0  0.0  7.560  (  100.00)   114.82  7.552  7.703 -0.151
t70g50m10 10685.34 1.0 +0.3  7.860  (  131.83)   154.88  7.857  8.070 -0.213
t70g40m10 10685.34 1.0 -0.3  7.260  (   95.50)   123.03  7.270  7.581 -0.311
t70g40m10 10685.34 1.0  0.0  7.560  (  120.23)   162.18  7.565  8.025 -0.460
t70g40m10 10685.34 1.0 +0.3  7.860  (  147.91)   204.17  7.856  8.441 -0.585
t70g30m10 10685.34 1.0 -0.3  7.260  (  120.23)   173.78  7.255  7.936 -0.681
t70g30m10 10685.34 1.0  0.0  7.560  (  144.54)   218.78  7.556  8.444 -0.888
t70g30m10 10685.34 1.0 +0.3  7.860  (  165.96)   263.03  7.843  8.837 -0.994
t70g20m10 10685.34 1.0 -0.3  7.260  (  138.04)   223.87  7.266  8.365 -1.099
t70g20m10 10685.34 1.0  0.0  7.560  (  162.18)   269.15  7.557  8.849 -1.292
t70g20m10 10685.34 1.0 +0.3  7.860  (  181.97)   316.23  7.870  9.237 -1.367
t70g10m10 10685.34 1.0 -0.3  7.260  (  147.91)   257.04  7.272  8.657 -1.385
t70g10m10 10685.34 1.0  0.0  7.560  (  169.82)   302.00  7.565  9.130 -1.565
t70g10m10 10685.34 1.0 +0.3  7.860  (  194.98)   346.74  7.875  9.497 -1.622
t65g50m10 10685.34 1.0 -0.3  7.260  (   57.54)    63.10  7.262  7.325 -0.063
t65g50m10 10685.34 1.0  0.0  7.560  (   85.11)    93.33  7.560  7.648 -0.088
t65g50m10 10685.34 1.0 +0.3  7.860  (  114.82)   131.83  7.871  7.996 -0.125
t65g40m10 10685.34 1.0 -0.3  7.260  (   81.28)    97.72  7.257  7.461 -0.204
t65g40m10 10685.34 1.0  0.0  7.560  (  107.15)   134.90  7.566  7.881 -0.315
t65g40m10 10685.34 1.0 +0.3  7.860  (  131.83)   173.78  7.855  8.282 -0.427
t65g30m10 10685.34 1.0 -0.3  7.260  (  104.71)   147.91  7.264  7.794 -0.530
t65g30m10 10685.34 1.0  0.0  7.560  (  128.82)   190.55  7.564  8.310 -0.746
t65g30m10 10685.34 1.0 +0.3  7.860  (  154.88)   234.42  7.861  8.748 -0.887
t65g20m10 10685.34 1.0 -0.3  7.260  (  131.83)   204.17  7.247  8.212 -0.965
t65g20m10 10685.34 1.0  0.0  7.560  (  154.88)   251.19  7.557  8.731 -1.174
t65g20m10 10685.34 1.0 +0.3  7.860  (  177.83)   295.12  7.851  9.105 -1.254
t65g10m10 10685.34 1.0 -0.3  7.260  (  147.91)   251.19  7.244  8.571 -1.327
t65g10m10 10685.34 1.0  0.0  7.560  (  169.82)   295.12  7.538  9.026 -1.488
t65g10m10 10685.34 1.0 +0.3  7.860  (  194.98)   338.84  7.845  9.370 -1.525
t60g50m10 10685.34 1.0 -0.3  7.260  (   41.69)    43.65  7.254  7.288 -0.034
t60g50m10 10685.34 1.0  0.0  7.560  (   64.57)    67.61  7.554  7.599 -0.045
t60g50m10 10685.34 1.0 +0.3  7.860  (   93.33)   100.00  7.856  7.916 -0.060
t60g40m10 10685.34 1.0 -0.3  7.260  (   61.66)    70.79  7.253  7.371 -0.118
t60g40m10 10685.34 1.0  0.0  7.560  (   87.10)   102.33  7.559  7.734 -0.175
t60g40m10 10685.34 1.0 +0.3  7.860  (  114.82)   138.04  7.855  8.104 -0.249
t60g30m10 10685.34 1.0 -0.3  7.260  (   87.10)   114.82  7.266  7.605 -0.339
t60g30m10 10685.34 1.0  0.0  7.560  (  112.20)   151.36  7.551  8.052 -0.501
t60g30m10 10685.34 1.0 +0.3  7.860  (  134.90)   194.98  7.868  8.533 -0.665
t60g20m10 10685.34 1.0 -0.3  7.260  (  112.20)   169.82  7.257  8.006 -0.749
t60g20m10 10685.34 1.0  0.0  7.560  (  134.90)   213.80  7.557  8.546 -0.989
t60g20m10 10685.34 1.0 +0.3  7.860  (  158.49)   257.04  7.852  8.980 -1.128
t60g10m10 10685.34 1.0 -0.3  7.260  (  138.04)   234.42  7.279  8.508 -1.229
t60g10m10 10685.34 1.0  0.0  7.560  (  162.18)   275.42  7.557  8.943 -1.386
t60g10m10 10685.34 1.0 +0.3  7.860  (  181.97)   316.23  7.846  9.281 -1.435
t55g50m10 10685.34 1.0 -0.3  7.260  (   24.55)    25.70  7.263  7.279 -0.016
t55g50m10 10685.34 1.0  0.0  7.560  (   41.69)    40.74  7.555  7.549  0.006
t55g50m10 10685.34 1.0 +0.3  7.860  (   60.26)    63.10  7.862  7.887 -0.025
t55g40m10 10685.34 1.0 -0.3  7.260  (   40.74)    44.67  7.268  7.330 -0.062
t55g40m10 10685.34 1.0  0.0  7.560  (   60.26)    66.07  7.556  7.640 -0.084
t55g40m10 10685.34 1.0 +0.3  7.860  (   85.11)    95.50  7.866  7.983 -0.117
t55g30m10 10685.34 1.0 -0.3  7.260  (   63.10)    75.86  7.257  7.441 -0.184
t55g30m10 10685.34 1.0  0.0  7.560  (   85.11)   107.15  7.558  7.831 -0.273
t55g30m10 10685.34 1.0 +0.3  7.860  (  109.65)   144.54  7.870  8.264 -0.394
t55g20m10 10685.34 1.0 -0.3  7.260  (   89.13)   125.89  7.265  7.734 -0.469
t55g20m10 10685.34 1.0  0.0  7.560  (  112.20)   165.96  7.569  8.247 -0.678
t55g20m10 10685.34 1.0 +0.3  7.860  (  134.90)   204.17  7.843  8.690 -0.847
t55g10m10 10685.34 1.0 -0.3  7.260  (  117.49)   186.21  7.258  8.190 -0.932
t55g10m10 10685.34 1.0  0.0  7.560  (  138.04)   229.09  7.554  8.721 -1.167
t55g10m10 10685.34 1.0 +0.3  7.860  (  162.18)   275.42  7.882  9.185 -1.303
t50g50m10 10685.34 1.0 -0.3  7.260  (    9.55)     9.55  7.257  7.264 -0.007
t50g50m10 10685.34 1.0  0.0  7.560  (   16.60)    16.98  7.562  7.569 -0.007
t50g50m10 10685.34 1.0 +0.3  7.860  (   27.54)    28.18  7.864  7.873 -0.009
t50g40m10 10685.34 1.0 -0.3  7.260  (   20.89)    21.38  7.257  7.281 -0.024
t50g40m10 10685.34 1.0  0.0  7.560  (   33.11)    34.67  7.560  7.590 -0.030
t50g40m10 10685.34 1.0 +0.3  7.860  (   45.71)    47.86  7.867  7.908 -0.041
t50g30m10 10685.34 1.0 -0.3  7.260  (   35.48)    38.90  7.259  7.349 -0.090
t50g30m10 10685.34 1.0  0.0  7.560  (   50.12)    56.23  7.550  7.674 -0.124
t50g30m10 10685.34 1.0 +0.3  7.860  (   67.61)    79.43  7.854  8.024 -0.170
t50g20m10 10685.34 1.0 -0.3  7.260  (   56.23)    72.44  7.264  7.504 -0.240
t50g20m10 10685.34 1.0  0.0  7.560  (   75.86)   100.00  7.551  7.890 -0.339
t50g20m10 10685.34 1.0 +0.3  7.860  (   97.72)   134.90  7.866  8.346 -0.480
t50g10m10 10685.34 1.0 -0.3  7.260  (   85.11)   125.89  7.266  7.807 -0.541
t50g10m10 10685.34 1.0  0.0  7.560  (  107.15)   162.18  7.549  8.293 -0.744
t50g10m10 10685.34 1.0 +0.3  7.860  (  128.82)   204.17  7.864  8.817 -0.953
t45g50m10 10685.34 1.0 -0.3  7.260  (    1.35)     1.38  7.264  7.267 -0.003
t45g50m10 10685.34 1.0  0.0  7.560  (    2.57)     2.57  7.557  7.560 -0.003
t45g50m10 10685.34 1.0 +0.3  7.860  (    4.68)     4.68  7.857  7.861 -0.004
t45g40m10 10685.34 1.0 -0.3  7.260  (    5.75)     5.89  7.258  7.267 -0.009
t45g40m10 10685.34 1.0  0.0  7.560  (   10.00)    10.00  7.555  7.567 -0.012
t45g40m10 10685.34 1.0 +0.3  7.860  (   15.85)    16.22  7.859  7.873 -0.014
t45g30m10 10685.34 1.0 -0.3  7.260  (   13.49)    14.13  7.261  7.292 -0.031
t45g30m10 10685.34 1.0  0.0  7.560  (   20.89)    22.39  7.567  7.606 -0.039
t45g30m10 10685.34 1.0 +0.3  7.860  (   30.90)    33.11  7.862  7.914 -0.052
t45g20m10 10685.34 1.0 -0.3  7.260  (   27.54)    30.90  7.265  7.354 -0.089
t45g20m10 10685.34 1.0  0.0  7.560  (   34.67)    39.81  7.567  7.705 -0.138
t45g20m10 10685.34 1.0 +0.3  7.860  (   45.71)    53.70  7.852  8.036 -0.184
t45g10m10 10685.34 1.0 -0.3  7.260  (   43.65)    54.95  7.268  7.512 -0.244
t45g10m10 10685.34 1.0  0.0  7.560  (   57.54)    75.86  7.570  7.908 -0.338
t45g10m10 10685.34 1.0 +0.3  7.860  (   72.44)   100.00  7.867  8.316 -0.449
t70g50m20 10685.34 1.0 -0.3  6.260  (   15.14)    17.78  6.258  6.341 -0.083
t70g50m20 10685.34 1.0  0.0  6.560  (   27.54)    32.36  6.559  6.653 -0.094
t70g50m20 10685.34 1.0 +0.3  6.860  (   41.69)    48.98  6.863  6.981 -0.118
t70g40m20 10685.34 1.0 -0.3  6.260  (   27.54)    36.31  6.256  6.476 -0.220
t70g40m20 10685.34 1.0  0.0  6.560  (   40.74)    58.88  6.560  6.832 -0.272
t70g40m20 10685.34 1.0 +0.3  6.860  (   61.66)    91.20  6.865  7.232 -0.367
t70g30m20 10685.34 1.0 -0.3  6.260  (   42.66)    79.43  6.262  6.774 -0.512
t70g30m20 10685.34 1.0  0.0  6.560  (   63.10)   117.49  6.551  7.264 -0.713
t70g30m20 10685.34 1.0 +0.3  6.860  (   87.10)   162.18  6.854  7.877 -1.023
t70g20m20 10685.34 1.0 -0.3  6.260  (   56.23)   131.83  6.253  7.224 -0.971
t70g20m20 10685.34 1.0  0.0  6.560  (   79.43)   181.97  6.566  7.938 -1.372
t70g20m20 10685.34 1.0 +0.3  6.860  (  104.71)   229.09  6.862  8.568 -1.706
t70g10m20 10685.34 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10685.34 1.0 -0.3  6.260  (   10.23)    11.48  6.264  6.318 -0.054
t65g50m20 10685.34 1.0  0.0  6.560  (   19.05)    21.38  6.564  6.623 -0.059
t65g50m20 10685.34 1.0 +0.3  6.860  (   33.11)    38.02  6.910  6.982 -0.072
t65g40m20 10685.34 1.0 -0.3  6.260  (   19.95)    26.30  6.254  6.405 -0.151
t65g40m20 10685.34 1.0  0.0  6.560  (   34.67)    41.69  6.561  6.747 -0.186
t65g40m20 10685.34 1.0 +0.3  6.860  (   48.98)    66.07  6.863  7.101 -0.238
t65g30m20 10685.34 1.0 -0.3  6.260  (   35.48)    53.70  6.262  6.625 -0.363
t65g30m20 10685.34 1.0  0.0  6.560  (   48.98)    85.11  6.565  7.036 -0.471
t65g30m20 10685.34 1.0 +0.3  6.860  (   70.79)   123.03  6.857  7.518 -0.661
t65g20m20 10685.34 1.0 -0.3  6.260  (   52.48)   112.20  6.265  7.049 -0.784
t65g20m20 10685.34 1.0  0.0  6.560  (   74.13)   154.88  6.549  7.643 -1.094
t65g20m20 10685.34 1.0 +0.3  6.860  (   97.72)   204.17  6.866  8.327 -1.461
t65g10m20 10685.34 1.0 -0.3  6.260  (   69.18)   158.49  6.252  7.444 -1.192
t65g10m20 10685.34 1.0  0.0  6.560  (   93.33)   208.93  6.568  8.162 -1.594
t65g10m20 10685.34 1.0 +0.3  6.860  (  117.49)   257.04  6.879  8.765 -1.886
t60g50m20 10685.34 1.0 -0.3  6.260  (    6.17)     6.61  6.261  6.293 -0.032
t60g50m20 10685.34 1.0  0.0  6.560  (   11.75)    12.59  6.562  6.596 -0.034
t60g50m20 10685.34 1.0 +0.3  6.860  (   21.38)    22.91  6.857  6.895 -0.038
t60g40m20 10685.34 1.0 -0.3  6.260  (   12.59)    15.49  6.264  6.359 -0.095
t60g40m20 10685.34 1.0  0.0  6.560  (   22.91)    28.18  6.565  6.674 -0.109
t60g40m20 10685.34 1.0 +0.3  6.860  (   35.48)    42.66  6.855  6.989 -0.134
t60g30m20 10685.34 1.0 -0.3  6.260  (   24.55)    33.88  6.256  6.496 -0.240
t60g30m20 10685.34 1.0  0.0  6.560  (   37.15)    54.95  6.563  6.863 -0.300
t60g30m20 10685.34 1.0 +0.3  6.860  (   54.95)    85.11  6.868  7.260 -0.392
t60g20m20 10685.34 1.0 -0.3  6.260  (   38.02)    70.79  6.261  6.752 -0.491
t60g20m20 10685.34 1.0  0.0  6.560  (   56.23)   107.15  6.561  7.218 -0.657
t60g20m20 10685.34 1.0 +0.3  6.860  (   79.43)   147.91  6.853  7.771 -0.918
t60g10m20 10685.34 1.0 -0.3  6.260  (   61.66)   125.89  6.260  7.123 -0.863
t60g10m20 10685.34 1.0  0.0  6.560  (   83.18)   169.82  6.556  7.749 -1.193
t60g10m20 10685.34 1.0 +0.3  6.860  (  107.15)   213.80  6.846  8.364 -1.518
t55g50m20 10685.34 1.0 -0.3  6.260  (    3.16)     3.24  6.256  6.274 -0.018
t55g50m20 10685.34 1.0  0.0  6.560  (    6.17)     6.31  6.556  6.574 -0.018
t55g50m20 10685.34 1.0 +0.3  6.860  (   11.75)    12.30  6.864  6.883 -0.019
t55g40m20 10685.34 1.0 -0.3  6.260  (    6.92)     7.94  6.264  6.320 -0.056
t55g40m20 10685.34 1.0  0.0  6.560  (   12.88)    14.79  6.563  6.624 -0.061
t55g40m20 10685.34 1.0 +0.3  6.860  (   23.44)    26.30  6.858  6.927 -0.069
t55g30m20 10685.34 1.0 -0.3  6.260  (   14.45)    19.05  6.262  6.404 -0.142
t55g30m20 10685.34 1.0  0.0  6.560  (   25.70)    33.88  6.563  6.775 -0.212
t55g30m20 10685.34 1.0 +0.3  6.860  (   38.02)    50.12  6.861  7.071 -0.210
t55g20m20 10685.34 1.0 -0.3  6.260  (   28.18)    41.69  6.267  6.587 -0.320
t55g20m20 10685.34 1.0  0.0  6.560  (   39.81)    66.07  6.564  6.963 -0.399
t55g20m20 10685.34 1.0 +0.3  6.860  (   58.88)    97.72  6.857  7.376 -0.519
t55g10m20 10685.34 1.0 -0.3  6.260  (   42.66)    81.28  6.254  6.821 -0.567
t55g10m20 10685.34 1.0  0.0  6.560  (   61.66)   120.23  6.564  7.332 -0.768
t55g10m20 10685.34 1.0 +0.3  6.860  (   85.11)   162.18  6.864  7.918 -1.054
t50g50m20 10685.34 1.0 -0.3  6.260  (    1.15)     1.17  6.263  6.271 -0.008
t50g50m20 10685.34 1.0  0.0  6.560  (    2.24)     2.29  6.557  6.566 -0.009
t50g50m20 10685.34 1.0 +0.3  6.860  (    4.47)     4.47  6.856  6.865 -0.009
t50g40m20 10685.34 1.0 -0.3  6.260  (    3.09)     3.24  6.256  6.283 -0.027
t50g40m20 10685.34 1.0  0.0  6.560  (    5.89)     6.31  6.561  6.589 -0.028
t50g40m20 10685.34 1.0 +0.3  6.860  (   11.22)    11.75  6.858  6.888 -0.030
t50g30m20 10685.34 1.0 -0.3  6.260  (    6.92)     8.13  6.256  6.338 -0.082
t50g30m20 10685.34 1.0  0.0  6.560  (   12.88)    15.14  6.559  6.649 -0.090
t50g30m20 10685.34 1.0 +0.3  6.860  (   22.39)    26.92  6.863  6.966 -0.103
t50g20m20 10685.34 1.0 -0.3  6.260  (   14.45)    20.89  6.265  6.452 -0.187
t50g20m20 10685.34 1.0  0.0  6.560  (   25.12)    33.88  6.559  6.789 -0.230
t50g20m20 10685.34 1.0 +0.3  6.860  (   37.15)    53.70  6.868  7.153 -0.285
t50g10m20 10685.34 1.0 -0.3  6.260  (   29.51)    44.67  6.261  6.616 -0.355
t50g10m20 10685.34 1.0  0.0  6.560  (   41.69)    70.79  6.568  7.020 -0.452
t50g10m20 10685.34 1.0 +0.3  6.860  (   60.26)   102.33  6.860  7.444 -0.584
t45g50m20 10685.34 1.0 -0.3  6.260  (    0.17)     0.18  6.265  6.270 -0.005
t45g50m20 10685.34 1.0  0.0  6.560  (    0.35)     0.35  6.556  6.561 -0.005
t45g50m20 10685.34 1.0 +0.3  6.860  (    0.69)     0.69  6.858  6.863 -0.005
t45g40m20 10685.34 1.0 -0.3  6.260  (    0.83)     0.85  6.260  6.273 -0.013
t45g40m20 10685.34 1.0  0.0  6.560  (    1.62)     1.66  6.558  6.571 -0.013
t45g40m20 10685.34 1.0 +0.3  6.860  (    3.16)     3.24  6.862  6.875 -0.013
t45g30m20 10685.34 1.0 -0.3  6.260  (    2.24)     2.40  6.260  6.296 -0.036
t45g30m20 10685.34 1.0  0.0  6.560  (    4.17)     4.57  6.560  6.599 -0.039
t45g30m20 10685.34 1.0 +0.3  6.860  (    7.76)     8.32  6.855  6.897 -0.042
t45g20m20 10685.34 1.0 -0.3  6.260  (    5.37)     6.61  6.264  6.356 -0.092
t45g20m20 10685.34 1.0  0.0  6.560  (   10.00)    12.02  6.560  6.664 -0.104
t45g20m20 10685.34 1.0 +0.3  6.860  (   16.98)    20.89  6.860  6.980 -0.120
t45g10m20 10685.34 1.0 -0.3  6.260  (   12.88)    17.78  6.260  6.435 -0.175
t45g10m20 10685.34 1.0  0.0  6.560  (   21.88)    30.90  6.564  6.770 -0.206
t45g10m20 10685.34 1.0 +0.3  6.860  (   32.36)    45.71  6.867  7.142 -0.275
t70g50m30 10685.34 1.0 -0.3  5.260  (    1.66)     2.34  5.259  5.417 -0.158
t70g50m30 10685.34 1.0  0.0  5.560  (    3.24)     4.57  5.555  5.715 -0.160
t70g50m30 10685.34 1.0 +0.3  5.860  (    6.31)     8.91  5.857  6.020 -0.163
t70g40m30 10685.34 1.0 -0.3  5.260  (    3.31)     7.24  5.261  5.616 -0.355
t70g40m30 10685.34 1.0  0.0  5.560  (    6.46)    14.13  5.565  5.929 -0.364
t70g40m30 10685.34 1.0 +0.3  5.860  (   12.30)    26.30  5.860  6.242 -0.382
t70g30m30 10685.34 1.0 -0.3  5.260  (    5.89)    20.42  5.265  5.848 -0.583
t70g30m30 10685.34 1.0  0.0  5.560  (   11.22)    34.67  5.559  6.125 -0.566
t70g30m30 10685.34 1.0 +0.3  5.860  (   20.89)    57.54  5.857  6.547 -0.690
t70g20m30 10685.34 1.0 -0.3  5.260  (   10.23)    45.71  5.264  6.111 -0.847
t70g20m30 10685.34 1.0  0.0  5.560  (   19.05)    75.86  5.561  6.511 -0.950
t70g20m30 10685.34 1.0 +0.3  5.860  (   34.67)   117.49  5.868  7.047 -1.179
t70g10m30 10685.34 1.0 -0.3  5.260  (   12.02)    52.48  5.254  6.111 -0.857
t70g10m30 10685.34 1.0  0.0  5.560  (   22.39)    87.10  5.560  6.536 -0.976
t70g10m30 10685.34 1.0 +0.3  5.860  (   36.31)   131.83  5.870  7.107 -1.237
t65g50m30 10685.34 1.0 -0.3  5.260  (    1.07)     1.38  5.260  5.369 -0.109
t65g50m30 10685.34 1.0  0.0  5.560  (    2.14)     2.69  5.555  5.664 -0.109
t65g50m30 10685.34 1.0 +0.3  5.860  (    4.17)     5.37  5.864  5.975 -0.111
t65g40m30 10685.34 1.0 -0.3  5.260  (    2.29)     4.37  5.259  5.548 -0.289
t65g40m30 10685.34 1.0  0.0  5.560  (    4.47)     8.51  5.559  5.854 -0.295
t65g40m30 10685.34 1.0 +0.3  5.860  (    8.71)    16.22  5.857  6.165 -0.308
t65g30m30 10685.34 1.0 -0.3  5.260  (    4.68)    14.79  5.261  5.804 -0.543
t65g30m30 10685.34 1.0  0.0  5.560  (    8.91)    27.54  5.556  6.122 -0.566
t65g30m30 10685.34 1.0 +0.3  5.860  (   16.60)    44.67  5.857  6.493 -0.636
t65g20m30 10685.34 1.0 -0.3  5.260  (    8.32)    34.67  5.266  6.024 -0.758
t65g20m30 10685.34 1.0  0.0  5.560  (   15.85)    57.54  5.559  6.395 -0.836
t65g20m30 10685.34 1.0 +0.3  5.860  (   28.84)    93.33  5.867  6.855 -0.988
t65g10m30 10685.34 1.0 -0.3  5.260  (   14.45)    64.57  5.257  6.206 -0.949
t65g10m30 10685.34 1.0  0.0  5.560  (   26.30)   102.33  5.554  6.688 -1.134
t65g10m30 10685.34 1.0 +0.3  5.860  (   40.74)   147.91  5.859  7.328 -1.469
t60g50m30 10685.34 1.0 -0.3  5.260  (    0.62)     0.72  5.264  5.330 -0.066
t60g50m30 10685.34 1.0  0.0  5.560  (    1.23)     1.41  5.556  5.623 -0.067
t60g50m30 10685.34 1.0 +0.3  5.860  (    2.40)     2.82  5.860  5.928 -0.068
t60g40m30 10685.34 1.0 -0.3  5.260  (    1.38)     2.19  5.256  5.460 -0.204
t60g40m30 10685.34 1.0  0.0  5.560  (    2.75)     4.37  5.564  5.771 -0.207
t60g40m30 10685.34 1.0 +0.3  5.860  (    5.25)     8.32  5.857  6.070 -0.213
t60g30m30 10685.34 1.0 -0.3  5.260  (    3.02)     7.76  5.258  5.695 -0.437
t60g30m30 10685.34 1.0  0.0  5.560  (    5.89)    14.79  5.555  6.009 -0.454
t60g30m30 10685.34 1.0 +0.3  5.860  (   10.96)    28.18  5.865  6.349 -0.484
t60g20m30 10685.34 1.0 -0.3  5.260  (    6.31)    23.44  5.261  5.913 -0.652
t60g20m30 10685.34 1.0  0.0  5.560  (   11.75)    38.90  5.555  6.277 -0.722
t60g20m30 10685.34 1.0 +0.3  5.860  (   21.38)    64.57  5.856  6.674 -0.818
t60g10m30 10685.34 1.0 -0.3  5.260  (   11.75)    41.69  5.266  6.014 -0.748
t60g10m30 10685.34 1.0  0.0  5.560  (   21.38)    69.18  5.566  6.420 -0.854
t60g10m30 10685.34 1.0 +0.3  5.860  (   33.88)   104.71  5.853  6.879 -1.026
t55g50m30 10685.34 1.0 -0.3  5.260  (    0.32)     0.34  5.258  5.293 -0.035
t55g50m30 10685.34 1.0  0.0  5.560  (    0.63)     0.68  5.558  5.593 -0.035
t55g50m30 10685.34 1.0 +0.3  5.860  (    1.23)     1.35  5.861  5.896 -0.035
t55g40m30 10685.34 1.0 -0.3  5.260  (    0.74)     0.95  5.259  5.372 -0.113
t55g40m30 10685.34 1.0  0.0  5.560  (    1.48)     1.91  5.563  5.677 -0.114
t55g40m30 10685.34 1.0 +0.3  5.860  (    2.88)     3.72  5.860  5.976 -0.116
t55g30m30 10685.34 1.0 -0.3  5.260  (    1.66)     3.09  5.264  5.543 -0.279
t55g30m30 10685.34 1.0  0.0  5.560  (    3.24)     6.03  5.564  5.849 -0.285
t55g30m30 10685.34 1.0 +0.3  5.860  (    6.17)    11.48  5.861  6.158 -0.297
t55g20m30 10685.34 1.0 -0.3  5.260  (    3.63)     9.55  5.257  5.715 -0.458
t55g20m30 10685.34 1.0  0.0  5.560  (    6.92)    18.20  5.558  6.040 -0.482
t55g20m30 10685.34 1.0 +0.3  5.860  (   12.88)    33.11  5.854  6.423 -0.569
t55g10m30 10685.34 1.0 -0.3  5.260  (    7.59)    22.39  5.256  5.799 -0.543
t55g10m30 10685.34 1.0  0.0  5.560  (   14.13)    38.02  5.561  6.176 -0.615
t55g10m30 10685.34 1.0 +0.3  5.860  (   25.12)    61.66  5.855  6.562 -0.707
t50g50m30 10685.34 1.0 -0.3  5.260  (    0.13)     0.13  5.261  5.279 -0.018
t50g50m30 10685.34 1.0  0.0  5.560  (    0.25)     0.26  5.561  5.579 -0.018
t50g50m30 10685.34 1.0 +0.3  5.860  (    0.50)     0.52  5.864  5.881 -0.017
t50g40m30 10685.34 1.0 -0.3  5.260  (    0.32)     0.36  5.258  5.309 -0.051
t50g40m30 10685.34 1.0  0.0  5.560  (    0.65)     0.72  5.559  5.610 -0.051
t50g40m30 10685.34 1.0 +0.3  5.860  (    1.29)     1.45  5.861  5.913 -0.052
t50g30m30 10685.34 1.0 -0.3  5.260  (    0.72)     0.98  5.256  5.395 -0.139
t50g30m30 10685.34 1.0  0.0  5.560  (    1.45)     2.00  5.562  5.702 -0.140
t50g30m30 10685.34 1.0 +0.3  5.860  (    2.88)     3.98  5.863  6.006 -0.143
t50g20m30 10685.34 1.0 -0.3  5.260  (    1.74)     3.24  5.265  5.536 -0.271
t50g20m30 10685.34 1.0  0.0  5.560  (    3.39)     6.17  5.556  5.835 -0.279
t50g20m30 10685.34 1.0 +0.3  5.860  (    6.46)    11.75  5.858  6.153 -0.295
t50g10m30 10685.34 1.0 -0.3  5.260  (    3.98)     8.71  5.261  5.629 -0.368
t50g10m30 10685.34 1.0  0.0  5.560  (    7.59)    16.60  5.558  5.948 -0.390
t50g10m30 10685.34 1.0 +0.3  5.860  (   14.13)    30.20  5.858  6.283 -0.425
t45g50m30 10685.34 1.0 -0.3  5.260  (    0.03)     0.03  5.254  5.263 -0.009
t45g50m30 10685.34 1.0  0.0  5.560  (    0.06)     0.06  5.554  5.563 -0.009
t45g50m30 10685.34 1.0 +0.3  5.860  (    0.12)     0.12  5.855  5.864 -0.009
t45g40m30 10685.34 1.0 -0.3  5.260  (    0.10)     0.10  5.263  5.288 -0.025
t45g40m30 10685.34 1.0  0.0  5.560  (    0.19)     0.21  5.563  5.587 -0.024
t45g40m30 10685.34 1.0 +0.3  5.860  (    0.39)     0.42  5.864  5.889 -0.025
t45g30m30 10685.34 1.0 -0.3  5.260  (    0.26)     0.30  5.263  5.327 -0.064
t45g30m30 10685.34 1.0  0.0  5.560  (    0.51)     0.60  5.565  5.629 -0.064
t45g30m30 10685.34 1.0 +0.3  5.860  (    1.02)     1.17  5.858  5.923 -0.065
t45g20m30 10685.34 1.0 -0.3  5.260  (    0.65)     0.89  5.255  5.402 -0.147
t45g20m30 10685.34 1.0  0.0  5.560  (    1.29)     1.78  5.560  5.709 -0.149
t45g20m30 10685.34 1.0 +0.3  5.860  (    2.51)     3.47  5.859  6.012 -0.153
t45g10m30 10685.34 1.0 -0.3  5.260  (    1.74)     2.82  5.258  5.484 -0.226
t45g10m30 10685.34 1.0  0.0  5.560  (    3.31)     5.50  5.562  5.795 -0.233
t45g10m30 10685.34 1.0 +0.3  5.860  (    6.31)    10.23  5.856  6.103 -0.247
t70g50m40 10685.34 1.0 -0.3  4.260  (    0.17)     0.39  4.258  4.634 -0.376
t70g50m40 10685.34 1.0  0.0  4.560  (    0.33)     0.78  4.559  4.935 -0.376
t70g50m40 10685.34 1.0 +0.3  4.860  (    0.65)     1.55  4.861  5.236 -0.375
t70g40m40 10685.34 1.0 -0.3  4.260  (    0.34)     1.26  4.262  4.831 -0.569
t70g40m40 10685.34 1.0  0.0  4.560  (    0.68)     2.45  4.559  5.128 -0.569
t70g40m40 10685.34 1.0 +0.3  4.860  (    1.35)     4.79  4.857  5.429 -0.572
t70g30m40 10685.34 1.0 -0.3  4.260  (    0.63)     3.09  4.258  4.971 -0.713
t70g30m40 10685.34 1.0  0.0  4.560  (    1.23)     6.03  4.559  5.277 -0.718
t70g30m40 10685.34 1.0 +0.3  4.860  (    2.40)    11.75  4.858  5.582 -0.724
t70g20m40 10685.34 1.0 -0.3  4.260  (    1.07)     6.31  4.258  5.044 -0.786
t70g20m40 10685.34 1.0  0.0  4.560  (    2.14)    12.30  4.559  5.350 -0.791
t70g20m40 10685.34 1.0 +0.3  4.860  (    4.17)    23.44  4.859  5.661 -0.802
t70g10m40 10685.34 1.0 -0.3  4.260  (    1.29)     4.37  4.264  4.799 -0.535
t70g10m40 10685.34 1.0  0.0  4.560  (    2.57)     8.51  4.562  5.099 -0.537
t70g10m40 10685.34 1.0 +0.3  4.860  (    5.01)    16.22  4.856  5.399 -0.543
t65g50m40 10685.34 1.0 -0.3  4.260  (    0.11)     0.23  4.264  4.586 -0.322
t65g50m40 10685.34 1.0  0.0  4.560  (    0.21)     0.46  4.564  4.887 -0.323
t65g50m40 10685.34 1.0 +0.3  4.860  (    0.43)     0.89  4.855  5.179 -0.324
t65g40m40 10685.34 1.0 -0.3  4.260  (    0.23)     0.87  4.265  4.838 -0.573
t65g40m40 10685.34 1.0  0.0  4.560  (    0.46)     1.70  4.557  5.131 -0.574
t65g40m40 10685.34 1.0 +0.3  4.860  (    0.91)     3.39  4.864  5.437 -0.573
t65g30m40 10685.34 1.0 -0.3  4.260  (    0.48)     2.82  4.264  5.038 -0.774
t65g30m40 10685.34 1.0  0.0  4.560  (    0.95)     5.50  4.562  5.339 -0.777
t65g30m40 10685.34 1.0 +0.3  4.860  (    1.91)    10.72  4.864  5.651 -0.787
t65g20m40 10685.34 1.0 -0.3  4.260  (    0.89)     6.03  4.257  5.105 -0.848
t65g20m40 10685.34 1.0  0.0  4.560  (    1.78)    11.75  4.561  5.417 -0.856
t65g20m40 10685.34 1.0 +0.3  4.860  (    3.55)    22.39  4.859  5.732 -0.873
t65g10m40 10685.34 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10685.34 1.0 -0.3  4.260  (    0.06)     0.11  4.260  4.496 -0.236
t60g50m40 10685.34 1.0  0.0  4.560  (    0.12)     0.21  4.561  4.798 -0.237
t60g50m40 10685.34 1.0 +0.3  4.860  (    0.25)     0.43  4.862  5.098 -0.236
t60g40m40 10685.34 1.0 -0.3  4.260  (    0.14)     0.45  4.265  4.769 -0.504
t60g40m40 10685.34 1.0  0.0  4.560  (    0.28)     0.87  4.556  5.060 -0.504
t60g40m40 10685.34 1.0 +0.3  4.860  (    0.55)     1.74  4.858  5.365 -0.507
t60g30m40 10685.34 1.0 -0.3  4.260  (    0.30)     1.74  4.257  5.026 -0.769
t60g30m40 10685.34 1.0  0.0  4.560  (    0.60)     3.47  4.562  5.333 -0.771
t60g30m40 10685.34 1.0 +0.3  4.860  (    1.20)     6.76  4.861  5.637 -0.776
t60g20m40 10685.34 1.0 -0.3  4.260  (    0.66)     4.68  4.260  5.130 -0.870
t60g20m40 10685.34 1.0  0.0  4.560  (    1.32)     8.91  4.555  5.430 -0.875
t60g20m40 10685.34 1.0 +0.3  4.860  (    2.57)    17.38  4.864  5.759 -0.895
t60g10m40 10685.34 1.0 -0.3  4.260  (    1.32)     7.76  4.263  5.061 -0.798
t60g10m40 10685.34 1.0  0.0  4.560  (    2.57)    14.79  4.564  5.374 -0.810
t60g10m40 10685.34 1.0 +0.3  4.860  (    5.01)    27.54  4.860  5.695 -0.835
t55g50m40 10685.34 1.0 -0.3  4.260  (    0.03)     0.04  4.262  4.404 -0.142
t55g50m40 10685.34 1.0  0.0  4.560  (    0.06)     0.09  4.558  4.700 -0.142
t55g50m40 10685.34 1.0 +0.3  4.860  (    0.12)     0.17  4.860  5.001 -0.141
t55g40m40 10685.34 1.0 -0.3  4.260  (    0.07)     0.17  4.260  4.616 -0.356
t55g40m40 10685.34 1.0  0.0  4.560  (    0.14)     0.33  4.560  4.917 -0.357
t55g40m40 10685.34 1.0 +0.3  4.860  (    0.29)     0.66  4.862  5.218 -0.356
t55g30m40 10685.34 1.0 -0.3  4.260  (    0.17)     0.69  4.257  4.884 -0.627
t55g30m40 10685.34 1.0  0.0  4.560  (    0.33)     1.38  4.558  5.187 -0.629
t55g30m40 10685.34 1.0 +0.3  4.860  (    0.66)     2.75  4.862  5.495 -0.633
t55g20m40 10685.34 1.0 -0.3  4.260  (    0.37)     2.00  4.256  5.004 -0.748
t55g20m40 10685.34 1.0  0.0  4.560  (    0.72)     3.98  4.557  5.312 -0.755
t55g20m40 10685.34 1.0 +0.3  4.860  (    1.45)     7.76  4.855  5.622 -0.767
t55g10m40 10685.34 1.0 -0.3  4.260  (    0.81)     3.72  4.258  4.930 -0.672
t55g10m40 10685.34 1.0  0.0  4.560  (    1.62)     7.24  4.557  5.238 -0.681
t55g10m40 10685.34 1.0 +0.3  4.860  (    3.16)    14.13  4.863  5.562 -0.699
t50g50m40 10685.34 1.0 -0.3  4.260  (    0.01)     0.02  4.249  4.314 -0.065
t50g50m40 10685.34 1.0  0.0  4.560  (    0.03)     0.03  4.565  4.628 -0.063
t50g50m40 10685.34 1.0 +0.3  4.860  (    0.05)     0.06  4.865  4.929 -0.064
t50g40m40 10685.34 1.0 -0.3  4.260  (    0.03)     0.05  4.263  4.439 -0.176
t50g40m40 10685.34 1.0  0.0  4.560  (    0.06)     0.10  4.563  4.740 -0.177
t50g40m40 10685.34 1.0 +0.3  4.860  (    0.13)     0.19  4.862  5.038 -0.176
t50g30m40 10685.34 1.0 -0.3  4.260  (    0.07)     0.17  4.263  4.624 -0.361
t50g30m40 10685.34 1.0  0.0  4.560  (    0.14)     0.33  4.563  4.925 -0.362
t50g30m40 10685.34 1.0 +0.3  4.860  (    0.29)     0.66  4.865  5.227 -0.362
t50g20m40 10685.34 1.0 -0.3  4.260  (    0.18)     0.55  4.259  4.755 -0.496
t50g20m40 10685.34 1.0  0.0  4.560  (    0.35)     1.10  4.560  5.057 -0.497
t50g20m40 10685.34 1.0 +0.3  4.860  (    0.69)     2.19  4.863  5.364 -0.501
t50g10m40 10685.34 1.0 -0.3  4.260  (    0.42)     1.20  4.256  4.727 -0.471
t50g10m40 10685.34 1.0  0.0  4.560  (    0.83)     2.40  4.561  5.035 -0.474
t50g10m40 10685.34 1.0 +0.3  4.860  (    1.62)     4.68  4.859  5.340 -0.481
t45g50m40 10685.34 1.0 -0.3  4.260  (    0.00)     0.00  4.230  4.253 -0.023
t45g50m40 10685.34 1.0  0.0  4.560  (    0.01)     0.01  4.584  4.607 -0.023
t45g50m40 10685.34 1.0 +0.3  4.860  (    0.02)     0.02  4.856  4.883 -0.027
t45g40m40 10685.34 1.0 -0.3  4.260  (    0.01)     0.01  4.245  4.307 -0.062
t45g40m40 10685.34 1.0  0.0  4.560  (    0.02)     0.03  4.564  4.625 -0.061
t45g40m40 10685.34 1.0 +0.3  4.860  (    0.05)     0.05  4.865  4.926 -0.061
t45g30m40 10685.34 1.0 -0.3  4.260  (    0.03)     0.04  4.262  4.411 -0.149
t45g30m40 10685.34 1.0  0.0  4.560  (    0.06)     0.08  4.557  4.706 -0.149
t45g30m40 10685.34 1.0 +0.3  4.860  (    0.11)     0.16  4.858  5.007 -0.149
t45g20m40 10685.34 1.0 -0.3  4.260  (    0.07)     0.13  4.264  4.531 -0.267
t45g20m40 10685.34 1.0  0.0  4.560  (    0.14)     0.26  4.564  4.831 -0.267
t45g20m40 10685.34 1.0 +0.3  4.860  (    0.28)     0.50  4.856  5.124 -0.268
t45g10m40 10685.34 1.0 -0.3  4.260  (    0.18)     0.36  4.263  4.570 -0.307
t45g10m40 10685.34 1.0  0.0  4.560  (    0.35)     0.72  4.564  4.873 -0.309
t45g10m40 10685.34 1.0 +0.3  4.860  (    0.71)     1.41  4.857  5.168 -0.311
t70g50p00 10685.34 2.0 -0.3  8.260  (  199.53)   218.78  8.272  8.401 -0.129
t70g50p00 10685.34 2.0  0.0  8.560  (  245.47)   275.42  8.562  8.720 -0.158
t70g50p00 10685.34 2.0 +0.3  8.860  (  309.03)   346.74  8.850  9.023 -0.173
t70g40p00 10685.34 2.0 -0.3  8.260  (  213.80)   257.04  8.267  8.601 -0.334
t70g40p00 10685.34 2.0  0.0  8.560  (  251.19)   309.03  8.544  8.930 -0.386
t70g40p00 10685.34 2.0 +0.3  8.860  (  295.12)   380.19  8.868  9.264 -0.396
t70g30p00 10685.34 2.0 -0.3  8.260  (  239.88)   309.03  8.244  8.842 -0.598
t70g30p00 10685.34 2.0  0.0  8.560  (  269.15)   371.54  8.578  9.216 -0.638
t70g30p00 10685.34 2.0 +0.3  8.860  (  309.03)   426.58  8.847  9.461 -0.614
t70g20p00 10685.34 2.0 -0.3  8.260  (  257.04)   363.08  8.276  9.196 -0.920
t70g20p00 10685.34 2.0  0.0  8.560  (  288.40)   416.87  8.586  9.518 -0.932
t70g20p00 10685.34 2.0 +0.3  8.860  (  316.23)   467.74  8.871  9.746 -0.875
t70g10p00 10685.34 2.0 -0.3  8.260  (  263.03)   389.05  8.249  9.425 -1.176
t70g10p00 10685.34 2.0  0.0  8.560  (  288.40)   436.52  8.539  9.728 -1.189
t70g10p00 10685.34 2.0 +0.3  8.860  (  323.59)   489.78  8.868  9.981 -1.113
t65g50p00 10685.34 2.0 -0.3  8.260  (  173.78)   186.21  8.257  8.343 -0.086
t65g50p00 10685.34 2.0  0.0  8.560  (  223.87)   239.88  8.551  8.662 -0.111
t65g50p00 10685.34 2.0 +0.3  8.860  (  281.84)   309.03  8.849  8.977 -0.128
t65g40p00 10685.34 2.0 -0.3  8.260  (  194.98)   229.09  8.275  8.536 -0.261
t65g40p00 10685.34 2.0  0.0  8.560  (  234.42)   281.84  8.566  8.878 -0.312
t65g40p00 10685.34 2.0 +0.3  8.860  (  281.84)   346.74  8.869  9.199 -0.330
t65g30p00 10685.34 2.0 -0.3  8.260  (  218.78)   281.84  8.258  8.807 -0.549
t65g30p00 10685.34 2.0  0.0  8.560  (  251.19)   338.84  8.574  9.184 -0.610
t65g30p00 10685.34 2.0 +0.3  8.860  (  288.40)   398.11  8.874  9.479 -0.605
t65g20p00 10685.34 2.0 -0.3  8.260  (  245.47)   346.74  8.256  9.106 -0.850
t65g20p00 10685.34 2.0  0.0  8.560  (  281.84)   398.11  8.549  9.415 -0.866
t65g20p00 10685.34 2.0 +0.3  8.860  (  316.23)   457.09  8.874  9.679 -0.805
t65g10p00 10685.34 2.0 -0.3  8.260  (  269.15)   398.11  8.252  9.395 -1.143
t65g10p00 10685.34 2.0  0.0  8.560  (  295.12)   446.68  8.550  9.669 -1.119
t65g10p00 10685.34 2.0 +0.3  8.860  (  331.13)   501.19  8.884  9.898 -1.014
t60g50p00 10685.34 2.0 -0.3  8.260  (  134.90)   141.25  8.259  8.311 -0.052
t60g50p00 10685.34 2.0  0.0  8.560  (  177.83)   190.55  8.570  8.643 -0.073
t60g50p00 10685.34 2.0 +0.3  8.860  (  229.09)   251.19  8.872  8.959 -0.087
t60g40p00 10685.34 2.0 -0.3  8.260  (  162.18)   181.97  8.249  8.426 -0.177
t60g40p00 10685.34 2.0  0.0  8.560  (  199.53)   234.42  8.571  8.806 -0.235
t60g40p00 10685.34 2.0 +0.3  8.860  (  245.47)   288.40  8.847  9.112 -0.265
t60g30p00 10685.34 2.0 -0.3  8.260  (  190.55)   239.88  8.260  8.694 -0.434
t60g30p00 10685.34 2.0  0.0  8.560  (  223.87)   288.40  8.544  9.055 -0.511
t60g30p00 10685.34 2.0 +0.3  8.860  (  263.03)   346.74  8.850  9.384 -0.534
t60g20p00 10685.34 2.0 -0.3  8.260  (  223.87)   309.03  8.267  9.050 -0.783
t60g20p00 10685.34 2.0  0.0  8.560  (  251.19)   363.08  8.579  9.416 -0.837
t60g20p00 10685.34 2.0 +0.3  8.860  (  288.40)   416.87  8.880  9.689 -0.809
t60g10p00 10685.34 2.0 -0.3  8.260  (  257.04)   380.19  8.264  9.340 -1.076
t60g10p00 10685.34 2.0  0.0  8.560  (  288.40)   426.58  8.548  9.606 -1.058
t60g10p00 10685.34 2.0 +0.3  8.860  (  316.23)   478.63  8.863  9.833 -0.970
t55g50p00 10685.34 2.0 -0.3  8.260  (   83.18)    85.11  8.266  8.291 -0.025
t55g50p00 10685.34 2.0  0.0  8.560  (  112.20)   117.49  8.565  8.599 -0.034
t55g50p00 10685.34 2.0 +0.3  8.860  (  151.36)   158.49  8.860  8.903 -0.043
t55g40p00 10685.34 2.0 -0.3  8.260  (  112.20)   123.03  8.262  8.369 -0.107
t55g40p00 10685.34 2.0  0.0  8.560  (  144.54)   162.18  8.571  8.718 -0.147
t55g40p00 10685.34 2.0 +0.3  8.860  (  181.97)   208.93  8.870  9.053 -0.183
t55g30p00 10685.34 2.0 -0.3  8.260  (  147.91)   177.83  8.257  8.559 -0.302
t55g30p00 10685.34 2.0  0.0  8.560  (  177.83)   223.87  8.562  8.956 -0.394
t55g30p00 10685.34 2.0 +0.3  8.860  (  213.80)   275.42  8.861  9.309 -0.448
t55g20p00 10685.34 2.0 -0.3  8.260  (  186.21)   251.19  8.274  8.910 -0.636
t55g20p00 10685.34 2.0  0.0  8.560  (  213.80)   302.00  8.579  9.311 -0.732
t55g20p00 10685.34 2.0 +0.3  8.860  (  245.47)   354.81  8.879  9.632 -0.753
t55g10p00 10685.34 2.0 -0.3  8.260  (  223.87)   323.59  8.239  9.235 -0.996
t55g10p00 10685.34 2.0  0.0  8.560  (  251.19)   380.19  8.582  9.619 -1.037
t55g10p00 10685.34 2.0 +0.3  8.860  (  281.84)   426.58  8.863  9.858 -0.995
t50g50p00 10685.34 2.0 -0.3  8.260  (   37.15)    37.15  8.261  8.269 -0.008
t50g50p00 10685.34 2.0  0.0  8.560  (   52.48)    53.70  8.568  8.578 -0.010
t50g50p00 10685.34 2.0 +0.3  8.860  (   72.44)    72.44  8.851  8.866 -0.015
t50g40p00 10685.34 2.0 -0.3  8.260  (   58.88)    58.88  8.229  8.290 -0.061
t50g40p00 10685.34 2.0  0.0  8.560  (   75.86)    79.43  8.554  8.611 -0.057
t50g40p00 10685.34 2.0 +0.3  8.860  (  100.00)   104.71  8.850  8.926 -0.076
t50g30p00 10685.34 2.0 -0.3  8.260  (   87.10)    97.72  8.261  8.419 -0.158
t50g30p00 10685.34 2.0  0.0  8.560  (  109.65)   125.89  8.551  8.767 -0.216
t50g30p00 10685.34 2.0 +0.3  8.860  (  134.90)   162.18  8.860  9.137 -0.277
t50g20p00 10685.34 2.0 -0.3  8.260  (  123.03)   158.49  8.257  8.662 -0.405
t50g20p00 10685.34 2.0  0.0  8.560  (  147.91)   199.53  8.560  9.087 -0.527
t50g20p00 10685.34 2.0 +0.3  8.860  (  177.83)   245.47  8.865  9.481 -0.616
t50g10p00 10685.34 2.0 -0.3  8.260  (  169.82)   239.88  8.258  9.031 -0.773
t50g10p00 10685.34 2.0  0.0  8.560  (  194.98)   288.40  8.564  9.459 -0.895
t50g10p00 10685.34 2.0 +0.3  8.860  (  223.87)   338.84  8.876  9.813 -0.937
t45g50p00 10685.34 2.0 -0.3  8.260  (    8.51)     8.71  8.266  8.268 -0.002
t45g50p00 10685.34 2.0  0.0  8.560  (   13.49)    13.49  8.564  8.568 -0.004
t45g50p00 10685.34 2.0 +0.3  8.860  (   19.95)    19.95  8.858  8.863 -0.005
t45g40p00 10685.34 2.0 -0.3  8.260  (   19.05)    19.05  8.254  8.265 -0.011
t45g40p00 10685.34 2.0  0.0  8.560  (   26.92)    27.54  8.568  8.583 -0.015
t45g40p00 10685.34 2.0 +0.3  8.860  (   37.15)    37.15  8.851  8.871 -0.020
t45g30p00 10685.34 2.0 -0.3  8.260  (   34.67)    36.31  8.265  8.313 -0.048
t45g30p00 10685.34 2.0  0.0  8.560  (   45.71)    48.98  8.568  8.633 -0.065
t45g30p00 10685.34 2.0 +0.3  8.860  (   57.54)    61.66  8.862  8.956 -0.094
t45g20p00 10685.34 2.0 -0.3  8.260  (   57.54)    64.57  8.259  8.421 -0.162
t45g20p00 10685.34 2.0  0.0  8.560  (   70.79)    83.18  8.557  8.781 -0.224
t45g20p00 10685.34 2.0 +0.3  8.860  (   87.10)   104.71  8.849  9.136 -0.287
t45g10p00 10685.34 2.0 -0.3  8.260  (   91.20)   117.49  8.271  8.674 -0.403
t45g10p00 10685.34 2.0  0.0  8.560  (  109.65)   147.91  8.577  9.096 -0.519
t45g10p00 10685.34 2.0 +0.3  8.860  (  131.83)   177.83  8.845  9.456 -0.611
t70g50m10 10685.34 2.0 -0.3  7.260  (   75.86)    85.11  7.255  7.351 -0.096
t70g50m10 10685.34 2.0  0.0  7.560  (  107.15)   123.03  7.560  7.705 -0.145
t70g50m10 10685.34 2.0 +0.3  7.860  (  141.25)   165.96  7.858  8.066 -0.208
t70g40m10 10685.34 2.0 -0.3  7.260  (  102.33)   131.83  7.269  7.557 -0.288
t70g40m10 10685.34 2.0  0.0  7.560  (  131.83)   173.78  7.553  7.983 -0.430
t70g40m10 10685.34 2.0 +0.3  7.860  (  162.18)   223.87  7.862  8.445 -0.583
t70g30m10 10685.34 2.0 -0.3  7.260  (  131.83)   190.55  7.264  7.912 -0.648
t70g30m10 10685.34 2.0  0.0  7.560  (  158.49)   239.88  7.554  8.424 -0.870
t70g30m10 10685.34 2.0 +0.3  7.860  (  186.21)   295.12  7.868  8.882 -1.014
t70g20m10 10685.34 2.0 -0.3  7.260  (  151.36)   245.47  7.261  8.311 -1.050
t70g20m10 10685.34 2.0  0.0  7.560  (  177.83)   302.00  7.576  8.868 -1.292
t70g20m10 10685.34 2.0 +0.3  7.860  (  204.17)   354.81  7.879  9.274 -1.395
t70g10m10 10685.34 2.0 -0.3  7.260  (  162.18)   281.84  7.255  8.587 -1.332
t70g10m10 10685.34 2.0  0.0  7.560  (  190.55)   338.84  7.574  9.143 -1.569
t70g10m10 10685.34 2.0 +0.3  7.860  (  218.78)   389.05  7.873  9.528 -1.655
t65g50m10 10685.34 2.0 -0.3  7.260  (   61.66)    66.07  7.264  7.324 -0.060
t65g50m10 10685.34 2.0  0.0  7.560  (   89.13)    97.72  7.555  7.638 -0.083
t65g50m10 10685.34 2.0 +0.3  7.860  (  123.03)   138.04  7.856  7.977 -0.121
t65g40m10 10685.34 2.0 -0.3  7.260  (   87.10)   104.71  7.260  7.450 -0.190
t65g40m10 10685.34 2.0  0.0  7.560  (  114.82)   144.54  7.558  7.849 -0.291
t65g40m10 10685.34 2.0 +0.3  7.860  (  144.54)   190.55  7.864  8.281 -0.417
t65g30m10 10685.34 2.0 -0.3  7.260  (  114.82)   158.49  7.250  7.730 -0.480
t65g30m10 10685.34 2.0  0.0  7.560  (  144.54)   208.93  7.563  8.274 -0.711
t65g30m10 10685.34 2.0 +0.3  7.860  (  169.82)   257.04  7.846  8.724 -0.878
t65g20m10 10685.34 2.0 -0.3  7.260  (  144.54)   229.09  7.272  8.211 -0.939
t65g20m10 10685.34 2.0  0.0  7.560  (  169.82)   281.84  7.572  8.739 -1.167
t65g20m10 10685.34 2.0 +0.3  7.860  (  199.53)   331.13  7.855  9.134 -1.279
t65g10m10 10685.34 2.0 -0.3  7.260  (  165.96)   281.84  7.257  8.561 -1.304
t65g10m10 10685.34 2.0  0.0  7.560  (  190.55)   331.13  7.538  9.026 -1.488
t65g10m10 10685.34 2.0 +0.3  7.860  (  218.78)   389.05  7.887  9.451 -1.564
t60g50m10 10685.34 2.0 -0.3  7.260  (   42.66)    44.67  7.256  7.288 -0.032
t60g50m10 10685.34 2.0  0.0  7.560  (   67.61)    70.79  7.559  7.602 -0.043
t60g50m10 10685.34 2.0 +0.3  7.860  (   97.72)   104.71  7.853  7.911 -0.058
t60g40m10 10685.34 2.0 -0.3  7.260  (   66.07)    75.86  7.263  7.374 -0.111
t60g40m10 10685.34 2.0  0.0  7.560  (   93.33)   109.65  7.559  7.723 -0.164
t60g40m10 10685.34 2.0 +0.3  7.860  (  123.03)   151.36  7.869  8.112 -0.243
t60g30m10 10685.34 2.0 -0.3  7.260  (   93.33)   123.03  7.259  7.568 -0.309
t60g30m10 10685.34 2.0  0.0  7.560  (  123.03)   165.96  7.555  8.025 -0.470
t60g30m10 10685.34 2.0 +0.3  7.860  (  151.36)   213.80  7.857  8.506 -0.649
t60g20m10 10685.34 2.0 -0.3  7.260  (  125.89)   186.21  7.254  7.952 -0.698
t60g20m10 10685.34 2.0  0.0  7.560  (  151.36)   239.88  7.570  8.538 -0.968
t60g20m10 10685.34 2.0 +0.3  7.860  (  177.83)   288.40  7.854  8.984 -1.130
t60g10m10 10685.34 2.0 -0.3  7.260  (  154.88)   257.04  7.253  8.420 -1.167
t60g10m10 10685.34 2.0  0.0  7.560  (  181.97)   309.03  7.553  8.929 -1.376
t60g10m10 10685.34 2.0 +0.3  7.860  (  208.93)   363.08  7.877  9.345 -1.468
t55g50m10 10685.34 2.0 -0.3  7.260  (   23.99)    24.55  7.263  7.278 -0.015
t55g50m10 10685.34 2.0  0.0  7.560  (   39.81)    41.69  7.563  7.582 -0.019
t55g50m10 10685.34 2.0 +0.3  7.860  (   64.57)    66.07  7.859  7.884 -0.025
t55g40m10 10685.34 2.0 -0.3  7.260  (   42.66)    45.71  7.257  7.313 -0.056
t55g40m10 10685.34 2.0  0.0  7.560  (   63.10)    70.79  7.567  7.647 -0.080
t55g40m10 10685.34 2.0 +0.3  7.860  (   91.20)   102.33  7.868  7.980 -0.112
t55g30m10 10685.34 2.0 -0.3  7.260  (   67.61)    81.28  7.259  7.430 -0.171
t55g30m10 10685.34 2.0  0.0  7.560  (   93.33)   117.49  7.569  7.826 -0.257
t55g30m10 10685.34 2.0 +0.3  7.860  (  120.23)   158.49  7.870  8.244 -0.374
t55g20m10 10685.34 2.0 -0.3  7.260  (   97.72)   138.04  7.271  7.703 -0.432
t55g20m10 10685.34 2.0  0.0  7.560  (  125.89)   181.97  7.559  8.189 -0.630
t55g20m10 10685.34 2.0 +0.3  7.860  (  151.36)   229.09  7.850  8.680 -0.830
t55g10m10 10685.34 2.0 -0.3  7.260  (  128.82)   208.93  7.270  8.158 -0.888
t55g10m10 10685.34 2.0  0.0  7.560  (  158.49)   257.04  7.553  8.686 -1.133
t55g10m10 10685.34 2.0 +0.3  7.860  (  181.97)   309.03  7.862  9.170 -1.308
t50g50m10 10685.34 2.0 -0.3  7.260  (    9.33)     9.33  7.255  7.261 -0.006
t50g50m10 10685.34 2.0  0.0  7.560  (   16.60)    16.98  7.564  7.571 -0.007
t50g50m10 10685.34 2.0 +0.3  7.860  (   28.18)    28.84  7.866  7.875 -0.009
t50g40m10 10685.34 2.0 -0.3  7.260  (   19.50)    19.95  7.254  7.278 -0.024
t50g40m10 10685.34 2.0  0.0  7.560  (   31.62)    32.36  7.554  7.583 -0.029
t50g40m10 10685.34 2.0 +0.3  7.860  (   47.86)    50.12  7.859  7.899 -0.040
t50g30m10 10685.34 2.0 -0.3  7.260  (   36.31)    40.74  7.263  7.345 -0.082
t50g30m10 10685.34 2.0  0.0  7.560  (   53.70)    61.66  7.564  7.687 -0.123
t50g30m10 10685.34 2.0 +0.3  7.860  (   74.13)    87.10  7.867  8.029 -0.162
t50g20m10 10685.34 2.0 -0.3  7.260  (   61.66)    77.62  7.260  7.482 -0.222
t50g20m10 10685.34 2.0  0.0  7.560  (   83.18)   109.65  7.556  7.871 -0.315
t50g20m10 10685.34 2.0 +0.3  7.860  (  109.65)   147.91  7.857  8.306 -0.449
t50g10m10 10685.34 2.0 -0.3  7.260  (   95.50)   138.04  7.264  7.760 -0.496
t50g10m10 10685.34 2.0  0.0  7.560  (  120.23)   181.97  7.559  8.261 -0.702
t50g10m10 10685.34 2.0 +0.3  7.860  (  147.91)   229.09  7.858  8.776 -0.918
t45g50m10 10685.34 2.0 -0.3  7.260  (    1.38)     1.41  7.263  7.266 -0.003
t45g50m10 10685.34 2.0  0.0  7.560  (    2.63)     2.69  7.563  7.566 -0.003
t45g50m10 10685.34 2.0 +0.3  7.860  (    4.90)     4.90  7.856  7.860 -0.004
t45g40m10 10685.34 2.0 -0.3  7.260  (    5.50)     5.62  7.264  7.274 -0.010
t45g40m10 10685.34 2.0  0.0  7.560  (    9.33)     9.55  7.558  7.569 -0.011
t45g40m10 10685.34 2.0 +0.3  7.860  (   15.14)    15.49  7.855  7.869 -0.014
t45g30m10 10685.34 2.0 -0.3  7.260  (   12.59)    13.18  7.259  7.291 -0.032
t45g30m10 10685.34 2.0  0.0  7.560  (   19.50)    20.89  7.568  7.607 -0.039
t45g30m10 10685.34 2.0 +0.3  7.860  (   28.84)    30.90  7.862  7.914 -0.052
t45g20m10 10685.34 2.0 -0.3  7.260  (   25.70)    28.84  7.265  7.356 -0.091
t45g20m10 10685.34 2.0  0.0  7.560  (   37.15)    42.66  7.564  7.689 -0.125
t45g20m10 10685.34 2.0 +0.3  7.860  (   51.29)    58.88  7.856  8.029 -0.173
t45g10m10 10685.34 2.0 -0.3  7.260  (   46.77)    58.88  7.253  7.481 -0.228
t45g10m10 10685.34 2.0  0.0  7.560  (   63.10)    83.18  7.568  7.882 -0.314
t45g10m10 10685.34 2.0 +0.3  7.860  (   81.28)   109.65  7.853  8.270 -0.417
t70g50m20 10685.34 2.0 -0.3  6.260  (   13.49)    16.22  6.263  6.346 -0.083
t70g50m20 10685.34 2.0  0.0  6.560  (   24.55)    29.51  6.563  6.656 -0.093
t70g50m20 10685.34 2.0 +0.3  6.860  (   41.69)    50.12  6.856  6.967 -0.111
t70g40m20 10685.34 2.0 -0.3  6.260  (   24.55)    36.31  6.262  6.475 -0.213
t70g40m20 10685.34 2.0  0.0  6.560  (   41.69)    61.66  6.560  6.825 -0.265
t70g40m20 10685.34 2.0 +0.3  6.860  (   64.57)    95.50  6.858  7.202 -0.344
t70g30m20 10685.34 2.0 -0.3  6.260  (   43.65)    83.18  6.263  6.748 -0.485
t70g30m20 10685.34 2.0  0.0  6.560  (   66.07)   125.89  6.557  7.229 -0.672
t70g30m20 10685.34 2.0 +0.3  6.860  (   93.33)   177.83  6.866  7.850 -0.984
t70g20m20 10685.34 2.0 -0.3  6.260  (   60.26)   141.25  6.256  7.170 -0.914
t70g20m20 10685.34 2.0  0.0  6.560  (   87.10)   194.98  6.551  7.831 -1.280
t70g20m20 10685.34 2.0 +0.3  6.860  (  114.82)   251.19  6.854  8.517 -1.663
t70g10m20 10685.34 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10685.34 2.0 -0.3  6.260  (    9.33)    10.47  6.262  6.316 -0.054
t65g50m20 10685.34 2.0  0.0  6.560  (   17.38)    19.50  6.561  6.620 -0.059
t65g50m20 10685.34 2.0 +0.3  6.860  (   30.90)    34.67  6.861  6.928 -0.067
t65g40m20 10685.34 2.0 -0.3  6.260  (   18.20)    23.99  6.256  6.407 -0.151
t65g40m20 10685.34 2.0  0.0  6.560  (   31.62)    42.66  6.562  6.740 -0.178
t65g40m20 10685.34 2.0 +0.3  6.860  (   51.29)    69.18  6.861  7.088 -0.227
t65g30m20 10685.34 2.0 -0.3  6.260  (   32.36)    56.23  6.266  6.612 -0.346
t65g30m20 10685.34 2.0  0.0  6.560  (   52.48)    89.13  6.559  7.003 -0.444
t65g30m20 10685.34 2.0 +0.3  6.860  (   75.86)   131.83  6.855  7.469 -0.614
t65g20m20 10685.34 2.0 -0.3  6.260  (   56.23)   117.49  6.253  6.978 -0.725
t65g20m20 10685.34 2.0  0.0  6.560  (   79.43)   169.82  6.560  7.599 -1.039
t65g20m20 10685.34 2.0 +0.3  6.860  (  107.15)   223.87  6.860  8.267 -1.407
t65g10m20 10685.34 2.0 -0.3  6.260  (   74.13)   173.78  6.263  7.397 -1.134
t65g10m20 10685.34 2.0  0.0  6.560  (  102.33)   229.09  6.561  8.084 -1.523
t65g10m20 10685.34 2.0 +0.3  6.860  (  128.82)   281.84  6.851  8.689 -1.838
t60g50m20 10685.34 2.0 -0.3  6.260  (    5.75)     6.17  6.263  6.295 -0.032
t60g50m20 10685.34 2.0  0.0  6.560  (   10.96)    11.75  6.562  6.596 -0.034
t60g50m20 10685.34 2.0 +0.3  6.860  (   19.95)    21.38  6.855  6.893 -0.038
t60g40m20 10685.34 2.0 -0.3  6.260  (   11.75)    14.13  6.261  6.357 -0.096
t60g40m20 10685.34 2.0  0.0  6.560  (   20.89)    25.70  6.560  6.668 -0.108
t60g40m20 10685.34 2.0 +0.3  6.860  (   36.31)    44.67  6.867  6.996 -0.129
t60g30m20 10685.34 2.0 -0.3  6.260  (   22.39)    33.88  6.263  6.496 -0.233
t60g30m20 10685.34 2.0  0.0  6.560  (   38.02)    57.54  6.563  6.845 -0.282
t60g30m20 10685.34 2.0 +0.3  6.860  (   58.88)    89.13  6.858  7.223 -0.365
t60g20m20 10685.34 2.0 -0.3  6.260  (   39.81)    74.13  6.258  6.726 -0.468
t60g20m20 10685.34 2.0  0.0  6.560  (   61.66)   114.82  6.563  7.178 -0.615
t60g20m20 10685.34 2.0 +0.3  6.860  (   85.11)   162.18  6.860  7.722 -0.862
t60g10m20 10685.34 2.0 -0.3  6.260  (   66.07)   134.90  6.257  7.057 -0.800
t60g10m20 10685.34 2.0  0.0  6.560  (   91.20)   186.21  6.556  7.678 -1.122
t60g10m20 10685.34 2.0 +0.3  6.860  (  117.49)   239.88  6.859  8.337 -1.478
t55g50m20 10685.34 2.0 -0.3  6.260  (    3.02)     3.09  6.256  6.274 -0.018
t55g50m20 10685.34 2.0  0.0  6.560  (    5.89)     6.17  6.565  6.583 -0.018
t55g50m20 10685.34 2.0 +0.3  6.860  (   11.22)    11.75  6.860  6.879 -0.019
t55g40m20 10685.34 2.0 -0.3  6.260  (    6.46)     7.24  6.257  6.313 -0.056
t55g40m20 10685.34 2.0  0.0  6.560  (   12.02)    13.80  6.565  6.626 -0.061
t55g40m20 10685.34 2.0 +0.3  6.860  (   21.88)    24.55  6.859  6.927 -0.068
t55g30m20 10685.34 2.0 -0.3  6.260  (   13.49)    17.78  6.264  6.408 -0.144
t55g30m20 10685.34 2.0  0.0  6.560  (   23.44)    31.62  6.564  6.730 -0.166
t55g30m20 10685.34 2.0 +0.3  6.860  (   38.90)    52.48  6.859  7.059 -0.200
t55g20m20 10685.34 2.0 -0.3  6.260  (   25.70)    42.66  6.265  6.568 -0.303
t55g20m20 10685.34 2.0  0.0  6.560  (   41.69)    69.18  6.556  6.936 -0.380
t55g20m20 10685.34 2.0 +0.3  6.860  (   63.10)   104.71  6.855  7.341 -0.486
t55g10m20 10685.34 2.0 -0.3  6.260  (   45.71)    87.10  6.261  6.801 -0.540
t55g10m20 10685.34 2.0  0.0  6.560  (   67.61)   128.82  6.556  7.265 -0.709
t55g10m20 10685.34 2.0 +0.3  6.860  (   93.33)   177.83  6.858  7.840 -0.982
t50g50m20 10685.34 2.0 -0.3  6.260  (    1.15)     1.17  6.256  6.265 -0.009
t50g50m20 10685.34 2.0  0.0  6.560  (    2.29)     2.34  6.560  6.569 -0.009
t50g50m20 10685.34 2.0 +0.3  6.860  (    4.47)     4.57  6.858  6.867 -0.009
t50g40m20 10685.34 2.0 -0.3  6.260  (    2.88)     3.09  6.265  6.292 -0.027
t50g40m20 10685.34 2.0  0.0  6.560  (    5.62)     5.89  6.558  6.587 -0.029
t50g40m20 10685.34 2.0 +0.3  6.860  (   10.47)    11.22  6.864  6.895 -0.031
t50g30m20 10685.34 2.0 -0.3  6.260  (    6.46)     7.76  6.265  6.347 -0.082
t50g30m20 10685.34 2.0  0.0  6.560  (   12.02)    14.13  6.555  6.644 -0.089
t50g30m20 10685.34 2.0 +0.3  6.860  (   20.89)    25.12  6.858  6.961 -0.103
t50g20m20 10685.34 2.0 -0.3  6.260  (   13.80)    19.50  6.261  6.448 -0.187
t50g20m20 10685.34 2.0  0.0  6.560  (   23.99)    33.88  6.556  6.776 -0.220
t50g20m20 10685.34 2.0 +0.3  6.860  (   38.90)    56.23  6.861  7.128 -0.267
t50g10m20 10685.34 2.0 -0.3  6.260  (   27.54)    46.77  6.265  6.601 -0.336
t50g10m20 10685.34 2.0  0.0  6.560  (   43.65)    74.13  6.557  6.979 -0.422
t50g10m20 10685.34 2.0 +0.3  6.860  (   64.57)   112.20  6.869  7.420 -0.551
t45g50m20 10685.34 2.0 -0.3  6.260  (    0.19)     0.20  6.263  6.267 -0.004
t45g50m20 10685.34 2.0  0.0  6.560  (    0.39)     0.40  6.562  6.567 -0.005
t45g50m20 10685.34 2.0 +0.3  6.860  (    0.78)     0.79  6.864  6.869 -0.005
t45g40m20 10685.34 2.0 -0.3  6.260  (    0.79)     0.81  6.261  6.274 -0.013
t45g40m20 10685.34 2.0  0.0  6.560  (    1.55)     1.58  6.558  6.571 -0.013
t45g40m20 10685.34 2.0 +0.3  6.860  (    3.02)     3.09  6.860  6.873 -0.013
t45g30m20 10685.34 2.0 -0.3  6.260  (    2.09)     2.24  6.259  6.295 -0.036
t45g30m20 10685.34 2.0  0.0  6.560  (    3.98)     4.27  6.557  6.595 -0.038
t45g30m20 10685.34 2.0 +0.3  6.860  (    7.24)     7.94  6.861  6.903 -0.042
t45g20m20 10685.34 2.0 -0.3  6.260  (    5.13)     6.17  6.258  6.350 -0.092
t45g20m20 10685.34 2.0  0.0  6.560  (    9.33)    11.48  6.564  6.666 -0.102
t45g20m20 10685.34 2.0 +0.3  6.860  (   16.22)    19.95  6.861  6.981 -0.120
t45g10m20 10685.34 2.0 -0.3  6.260  (   12.30)    16.98  6.261  6.435 -0.174
t45g10m20 10685.34 2.0  0.0  6.560  (   20.89)    29.51  6.562  6.770 -0.208
t45g10m20 10685.34 2.0 +0.3  6.860  (   33.88)    47.86  6.859  7.115 -0.256
t70g50m30 10685.34 2.0 -0.3  5.260  (    1.48)     2.14  5.263  5.421 -0.158
t70g50m30 10685.34 2.0  0.0  5.560  (    2.95)     4.17  5.559  5.719 -0.160
t70g50m30 10685.34 2.0 +0.3  5.860  (    5.62)     8.13  5.860  6.025 -0.165
t70g40m30 10685.34 2.0 -0.3  5.260  (    2.95)     6.46  5.256  5.613 -0.357
t70g40m30 10685.34 2.0  0.0  5.560  (    5.75)    12.59  5.560  5.927 -0.367
t70g40m30 10685.34 2.0 +0.3  5.860  (   10.96)    23.99  5.865  6.250 -0.385
t70g30m30 10685.34 2.0 -0.3  5.260  (    5.25)    18.20  5.258  5.844 -0.586
t70g30m30 10685.34 2.0  0.0  5.560  (   10.00)    33.88  5.557  6.172 -0.615
t70g30m30 10685.34 2.0 +0.3  5.860  (   18.62)    60.26  5.861  6.532 -0.671
t70g20m30 10685.34 2.0 -0.3  5.260  (    9.12)    45.71  5.255  6.085 -0.830
t70g20m30 10685.34 2.0  0.0  5.560  (   16.98)    79.43  5.565  6.490 -0.925
t70g20m30 10685.34 2.0 +0.3  5.860  (   30.90)   123.03  5.856  6.972 -1.116
t70g10m30 10685.34 2.0 -0.3  5.260  (   10.72)    54.95  5.265  6.107 -0.842
t70g10m30 10685.34 2.0  0.0  5.560  (   20.42)    91.20  5.560  6.505 -0.945
t70g10m30 10685.34 2.0 +0.3  5.860  (   36.31)   138.04  5.853  7.013 -1.160
t65g50m30 10685.34 2.0 -0.3  5.260  (    0.98)     1.26  5.260  5.368 -0.108
t65g50m30 10685.34 2.0  0.0  5.560  (    1.95)     2.51  5.564  5.673 -0.109
t65g50m30 10685.34 2.0 +0.3  5.860  (    3.80)     4.90  5.863  5.974 -0.111
t65g40m30 10685.34 2.0 -0.3  5.260  (    2.09)     3.98  5.259  5.551 -0.292
t65g40m30 10685.34 2.0  0.0  5.560  (    4.07)     7.76  5.559  5.857 -0.298
t65g40m30 10685.34 2.0 +0.3  5.860  (    7.76)    14.79  5.857  6.168 -0.311
t65g30m30 10685.34 2.0 -0.3  5.260  (    4.17)    13.49  5.261  5.808 -0.547
t65g30m30 10685.34 2.0  0.0  5.560  (    8.13)    25.70  5.565  6.138 -0.573
t65g30m30 10685.34 2.0 +0.3  5.860  (   15.14)    45.71  5.858  6.478 -0.620
t65g20m30 10685.34 2.0 -0.3  5.260  (    7.59)    33.88  5.263  6.010 -0.747
t65g20m30 10685.34 2.0  0.0  5.560  (   14.45)    60.26  5.564  6.378 -0.814
t65g20m30 10685.34 2.0 +0.3  5.860  (   25.70)    97.72  5.861  6.812 -0.951
t65g10m30 10685.34 2.0 -0.3  5.260  (   13.18)    67.61  5.260  6.191 -0.931
t65g10m30 10685.34 2.0  0.0  5.560  (   23.99)   109.65  5.564  6.658 -1.094
t65g10m30 10685.34 2.0 +0.3  5.860  (   41.69)   158.49  5.850  7.236 -1.386
t60g50m30 10685.34 2.0 -0.3  5.260  (    0.58)     0.66  5.257  5.323 -0.066
t60g50m30 10685.34 2.0  0.0  5.560  (    1.15)     1.32  5.558  5.625 -0.067
t60g50m30 10685.34 2.0 +0.3  5.860  (    2.24)     2.63  5.862  5.930 -0.068
t60g40m30 10685.34 2.0 -0.3  5.260  (    1.26)     2.04  5.264  5.470 -0.206
t60g40m30 10685.34 2.0  0.0  5.560  (    2.51)     3.98  5.561  5.769 -0.208
t60g40m30 10685.34 2.0 +0.3  5.860  (    4.90)     7.76  5.863  6.078 -0.215
t60g30m30 10685.34 2.0 -0.3  5.260  (    2.75)     7.24  5.264  5.704 -0.440
t60g30m30 10685.34 2.0  0.0  5.560  (    5.37)    13.80  5.561  6.019 -0.458
t60g30m30 10685.34 2.0 +0.3  5.860  (   10.00)    25.70  5.858  6.345 -0.487
t60g20m30 10685.34 2.0 -0.3  5.260  (    5.75)    21.88  5.265  5.923 -0.658
t60g20m30 10685.34 2.0  0.0  5.560  (   10.72)    39.81  5.563  6.270 -0.707
t60g20m30 10685.34 2.0 +0.3  5.860  (   19.50)    67.61  5.855  6.652 -0.797
t60g10m30 10685.34 2.0 -0.3  5.260  (   10.96)    41.69  5.259  5.988 -0.729
t60g10m30 10685.34 2.0  0.0  5.560  (   19.50)    72.44  5.564  6.396 -0.832
t60g10m30 10685.34 2.0 +0.3  5.860  (   33.88)   112.20  5.856  6.842 -0.986
t55g50m30 10685.34 2.0 -0.3  5.260  (    0.30)     0.32  5.256  5.290 -0.034
t55g50m30 10685.34 2.0  0.0  5.560  (    0.60)     0.65  5.556  5.591 -0.035
t55g50m30 10685.34 2.0 +0.3  5.860  (    1.20)     1.29  5.858  5.893 -0.035
t55g40m30 10685.34 2.0 -0.3  5.260  (    0.68)     0.89  5.263  5.376 -0.113
t55g40m30 10685.34 2.0  0.0  5.560  (    1.35)     1.74  5.556  5.671 -0.115
t55g40m30 10685.34 2.0 +0.3  5.860  (    2.63)     3.47  5.863  5.980 -0.117
t55g30m30 10685.34 2.0 -0.3  5.260  (    1.51)     2.82  5.256  5.538 -0.282
t55g30m30 10685.34 2.0  0.0  5.560  (    2.95)     5.50  5.555  5.843 -0.288
t55g30m30 10685.34 2.0 +0.3  5.860  (    5.75)    10.72  5.862  6.160 -0.298
t55g20m30 10685.34 2.0 -0.3  5.260  (    3.31)     8.91  5.258  5.720 -0.462
t55g20m30 10685.34 2.0  0.0  5.560  (    6.31)    16.98  5.557  6.041 -0.484
t55g20m30 10685.34 2.0 +0.3  5.860  (   12.02)    31.62  5.863  6.390 -0.527
t55g10m30 10685.34 2.0 -0.3  5.260  (    7.08)    20.89  5.256  5.801 -0.545
t55g10m30 10685.34 2.0  0.0  5.560  (   13.18)    38.02  5.556  6.152 -0.596
t55g10m30 10685.34 2.0 +0.3  5.860  (   23.44)    66.07  5.866  6.557 -0.691
t50g50m30 10685.34 2.0 -0.3  5.260  (    0.13)     0.13  5.259  5.276 -0.017
t50g50m30 10685.34 2.0  0.0  5.560  (    0.26)     0.27  5.558  5.575 -0.017
t50g50m30 10685.34 2.0 +0.3  5.860  (    0.51)     0.54  5.860  5.877 -0.017
t50g40m30 10685.34 2.0 -0.3  5.260  (    0.30)     0.34  5.256  5.307 -0.051
t50g40m30 10685.34 2.0  0.0  5.560  (    0.60)     0.68  5.557  5.608 -0.051
t50g40m30 10685.34 2.0 +0.3  5.860  (    1.20)     1.35  5.859  5.910 -0.051
t50g30m30 10685.34 2.0 -0.3  5.260  (    0.68)     0.91  5.256  5.396 -0.140
t50g30m30 10685.34 2.0  0.0  5.560  (    1.32)     1.86  5.563  5.704 -0.141
t50g30m30 10685.34 2.0 +0.3  5.860  (    2.69)     3.72  5.862  6.006 -0.144
t50g20m30 10685.34 2.0 -0.3  5.260  (    1.62)     3.02  5.263  5.536 -0.273
t50g20m30 10685.34 2.0  0.0  5.560  (    3.16)     5.89  5.563  5.844 -0.281
t50g20m30 10685.34 2.0 +0.3  5.860  (    6.03)    11.22  5.864  6.161 -0.297
t50g10m30 10685.34 2.0 -0.3  5.260  (    3.72)     8.13  5.259  5.630 -0.371
t50g10m30 10685.34 2.0  0.0  5.560  (    7.08)    15.85  5.565  5.956 -0.391
t50g10m30 10685.34 2.0 +0.3  5.860  (   13.18)    28.84  5.862  6.290 -0.428
t45g50m30 10685.34 2.0 -0.3  5.260  (    0.04)     0.04  5.259  5.267 -0.008
t45g50m30 10685.34 2.0  0.0  5.560  (    0.07)     0.07  5.560  5.568 -0.008
t45g50m30 10685.34 2.0 +0.3  5.860  (    0.14)     0.14  5.865  5.872 -0.007
t45g40m30 10685.34 2.0 -0.3  5.260  (    0.10)     0.10  5.263  5.287 -0.024
t45g40m30 10685.34 2.0  0.0  5.560  (    0.19)     0.20  5.556  5.581 -0.025
t45g40m30 10685.34 2.0 +0.3  5.860  (    0.38)     0.40  5.857  5.881 -0.024
t45g30m30 10685.34 2.0 -0.3  5.260  (    0.25)     0.28  5.260  5.325 -0.065
t45g30m30 10685.34 2.0  0.0  5.560  (    0.48)     0.56  5.560  5.626 -0.066
t45g30m30 10685.34 2.0 +0.3  5.860  (    0.95)     1.12  5.864  5.930 -0.066
t45g20m30 10685.34 2.0 -0.3  5.260  (    0.60)     0.85  5.261  5.408 -0.147
t45g20m30 10685.34 2.0  0.0  5.560  (    1.20)     1.66  5.555  5.705 -0.150
t45g20m30 10685.34 2.0 +0.3  5.860  (    2.34)     3.31  5.864  6.017 -0.153
t45g10m30 10685.34 2.0 -0.3  5.260  (    1.62)     2.69  5.263  5.489 -0.226
t45g10m30 10685.34 2.0  0.0  5.560  (    3.16)     5.13  5.555  5.789 -0.234
t45g10m30 10685.34 2.0 +0.3  5.860  (    6.03)     9.77  5.857  6.104 -0.247
t70g50m40 10685.34 2.0 -0.3  4.260  (    0.15)     0.35  4.262  4.639 -0.377
t70g50m40 10685.34 2.0  0.0  4.560  (    0.30)     0.71  4.562  4.941 -0.379
t70g50m40 10685.34 2.0 +0.3  4.860  (    0.59)     1.41  4.864  5.241 -0.377
t70g40m40 10685.34 2.0 -0.3  4.260  (    0.30)     1.12  4.255  4.828 -0.573
t70g40m40 10685.34 2.0  0.0  4.560  (    0.60)     2.24  4.562  5.134 -0.572
t70g40m40 10685.34 2.0 +0.3  4.860  (    1.20)     4.37  4.861  5.436 -0.575
t70g30m40 10685.34 2.0 -0.3  4.260  (    0.56)     2.82  4.263  4.980 -0.717
t70g30m40 10685.34 2.0  0.0  4.560  (    1.12)     5.50  4.564  5.286 -0.722
t70g30m40 10685.34 2.0 +0.3  4.860  (    2.19)    10.47  4.855  5.582 -0.727
t70g20m40 10685.34 2.0 -0.3  4.260  (    0.95)     5.75  4.262  5.051 -0.789
t70g20m40 10685.34 2.0  0.0  4.560  (    1.91)    11.22  4.563  5.357 -0.794
t70g20m40 10685.34 2.0 +0.3  4.860  (    3.80)    21.38  4.863  5.669 -0.806
t70g10m40 10685.34 2.0 -0.3  4.260  (    1.15)     3.89  4.257  4.795 -0.538
t70g10m40 10685.34 2.0  0.0  4.560  (    2.29)     7.76  4.565  5.105 -0.540
t70g10m40 10685.34 2.0 +0.3  4.860  (    4.47)    14.79  4.858  5.405 -0.547
t65g50m40 10685.34 2.0 -0.3  4.260  (    0.10)     0.21  4.262  4.586 -0.324
t65g50m40 10685.34 2.0  0.0  4.560  (    0.19)     0.42  4.563  4.887 -0.324
t65g50m40 10685.34 2.0 +0.3  4.860  (    0.39)     0.83  4.864  5.189 -0.325
t65g40m40 10685.34 2.0 -0.3  4.260  (    0.21)     0.79  4.265  4.841 -0.576
t65g40m40 10685.34 2.0  0.0  4.560  (    0.42)     1.55  4.557  5.136 -0.579
t65g40m40 10685.34 2.0 +0.3  4.860  (    0.83)     3.09  4.863  5.440 -0.577
t65g30m40 10685.34 2.0 -0.3  4.260  (    0.44)     2.57  4.263  5.042 -0.779
t65g30m40 10685.34 2.0  0.0  4.560  (    0.85)     5.01  4.561  5.342 -0.781
t65g30m40 10685.34 2.0 +0.3  4.860  (    1.70)     9.77  4.863  5.654 -0.791
t65g20m40 10685.34 2.0 -0.3  4.260  (    0.81)     5.50  4.256  5.108 -0.852
t65g20m40 10685.34 2.0  0.0  4.560  (    1.62)    10.72  4.560  5.421 -0.861
t65g20m40 10685.34 2.0 +0.3  4.860  (    3.16)    20.42  4.857  5.735 -0.878
t65g10m40 10685.34 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10685.34 2.0 -0.3  4.260  (    0.06)     0.10  4.263  4.500 -0.237
t60g50m40 10685.34 2.0  0.0  4.560  (    0.11)     0.20  4.564  4.801 -0.237
t60g50m40 10685.34 2.0 +0.3  4.860  (    0.23)     0.40  4.863  5.100 -0.237
t60g40m40 10685.34 2.0 -0.3  4.260  (    0.13)     0.41  4.260  4.768 -0.508
t60g40m40 10685.34 2.0  0.0  4.560  (    0.25)     0.81  4.562  5.070 -0.508
t60g40m40 10685.34 2.0 +0.3  4.860  (    0.50)     1.62  4.864  5.374 -0.510
t60g30m40 10685.34 2.0 -0.3  4.260  (    0.28)     1.62  4.262  5.036 -0.774
t60g30m40 10685.34 2.0  0.0  4.560  (    0.55)     3.16  4.556  5.334 -0.778
t60g30m40 10685.34 2.0 +0.3  4.860  (    1.10)     6.31  4.865  5.646 -0.781
t60g20m40 10685.34 2.0 -0.3  4.260  (    0.60)     4.37  4.265  5.140 -0.875
t60g20m40 10685.34 2.0  0.0  4.560  (    1.20)     8.32  4.559  5.439 -0.880
t60g20m40 10685.34 2.0 +0.3  4.860  (    2.34)    15.85  4.859  5.759 -0.900
t60g10m40 10685.34 2.0 -0.3  4.260  (    1.20)     7.08  4.258  5.060 -0.802
t60g10m40 10685.34 2.0  0.0  4.560  (    2.34)    13.49  4.557  5.371 -0.814
t60g10m40 10685.34 2.0 +0.3  4.860  (    4.57)    25.70  4.865  5.705 -0.840
t55g50m40 10685.34 2.0 -0.3  4.260  (    0.03)     0.04  4.260  4.400 -0.140
t55g50m40 10685.34 2.0  0.0  4.560  (    0.06)     0.08  4.556  4.696 -0.140
t55g50m40 10685.34 2.0 +0.3  4.860  (    0.12)     0.16  4.858  4.997 -0.139
t55g40m40 10685.34 2.0 -0.3  4.260  (    0.07)     0.15  4.262  4.620 -0.358
t55g40m40 10685.34 2.0  0.0  4.560  (    0.13)     0.31  4.561  4.921 -0.360
t55g40m40 10685.34 2.0 +0.3  4.860  (    0.27)     0.62  4.863  5.223 -0.360
t55g30m40 10685.34 2.0 -0.3  4.260  (    0.15)     0.65  4.258  4.889 -0.631
t55g30m40 10685.34 2.0  0.0  4.560  (    0.30)     1.29  4.559  5.193 -0.634
t55g30m40 10685.34 2.0 +0.3  4.860  (    0.60)     2.57  4.862  5.500 -0.638
t55g20m40 10685.34 2.0 -0.3  4.260  (    0.34)     1.86  4.257  5.010 -0.753
t55g20m40 10685.34 2.0  0.0  4.560  (    0.68)     3.72  4.559  5.318 -0.759
t55g20m40 10685.34 2.0 +0.3  4.860  (    1.32)     7.24  4.855  5.627 -0.772
t55g10m40 10685.34 2.0 -0.3  4.260  (    0.76)     3.47  4.260  4.936 -0.676
t55g10m40 10685.34 2.0  0.0  4.560  (    1.48)     6.76  4.559  5.242 -0.683
t55g10m40 10685.34 2.0 +0.3  4.860  (    2.95)    13.18  4.864  5.567 -0.703
t50g50m40 10685.34 2.0 -0.3  4.260  (    0.01)     0.02  4.243  4.302 -0.059
t50g50m40 10685.34 2.0  0.0  4.560  (    0.03)     0.03  4.568  4.629 -0.061
t50g50m40 10685.34 2.0 +0.3  4.860  (    0.05)     0.06  4.862  4.923 -0.061
t50g40m40 10685.34 2.0 -0.3  4.260  (    0.03)     0.05  4.262  4.440 -0.178
t50g40m40 10685.34 2.0  0.0  4.560  (    0.06)     0.09  4.558  4.736 -0.178
t50g40m40 10685.34 2.0 +0.3  4.860  (    0.12)     0.18  4.859  5.036 -0.177
t50g30m40 10685.34 2.0 -0.3  4.260  (    0.07)     0.15  4.261  4.625 -0.364
t50g30m40 10685.34 2.0  0.0  4.560  (    0.13)     0.31  4.561  4.926 -0.365
t50g30m40 10685.34 2.0 +0.3  4.860  (    0.26)     0.62  4.863  5.228 -0.365
t50g20m40 10685.34 2.0 -0.3  4.260  (    0.17)     0.51  4.257  4.756 -0.499
t50g20m40 10685.34 2.0  0.0  4.560  (    0.33)     1.02  4.557  5.058 -0.501
t50g20m40 10685.34 2.0 +0.3  4.860  (    0.65)     2.04  4.860  5.365 -0.505
t50g10m40 10685.34 2.0 -0.3  4.260  (    0.39)     1.12  4.255  4.728 -0.473
t50g10m40 10685.34 2.0  0.0  4.560  (    0.76)     2.24  4.559  5.036 -0.477
t50g10m40 10685.34 2.0 +0.3  4.860  (    1.51)     4.37  4.856  5.340 -0.484
t45g50m40 10685.34 2.0 -0.3  4.260  (    0.00)     0.01  4.256  4.284 -0.028
t45g50m40 10685.34 2.0  0.0  4.560  (    0.01)     0.01  4.561  4.588 -0.027
t45g50m40 10685.34 2.0 +0.3  4.860  (    0.02)     0.02  4.857  4.882 -0.025
t45g40m40 10685.34 2.0 -0.3  4.260  (    0.01)     0.01  4.258  4.320 -0.062
t45g40m40 10685.34 2.0  0.0  4.560  (    0.02)     0.03  4.561  4.621 -0.060
t45g40m40 10685.34 2.0 +0.3  4.860  (    0.04)     0.05  4.853  4.914 -0.061
t45g30m40 10685.34 2.0 -0.3  4.260  (    0.03)     0.04  4.254  4.404 -0.150
t45g30m40 10685.34 2.0  0.0  4.560  (    0.05)     0.08  4.566  4.716 -0.150
t45g30m40 10685.34 2.0 +0.3  4.860  (    0.10)     0.15  4.864  5.014 -0.150
t45g20m40 10685.34 2.0 -0.3  4.260  (    0.06)     0.12  4.257  4.526 -0.269
t45g20m40 10685.34 2.0  0.0  4.560  (    0.13)     0.24  4.559  4.828 -0.269
t45g20m40 10685.34 2.0 +0.3  4.860  (    0.26)     0.48  4.860  5.130 -0.270
t45g10m40 10685.34 2.0 -0.3  4.260  (    0.17)     0.34  4.258  4.567 -0.309
t45g10m40 10685.34 2.0  0.0  4.560  (    0.33)     0.68  4.558  4.869 -0.311
t45g10m40 10685.34 2.0 +0.3  4.860  (    0.66)     1.35  4.861  5.174 -0.313
t70g50p00 10685.34 3.0 -0.3  8.260  (  218.78)   234.42  8.249  8.371 -0.122
t70g50p00 10685.34 3.0  0.0  8.560  (  269.15)   302.00  8.571  8.733 -0.162
t70g50p00 10685.34 3.0 +0.3  8.860  (  331.13)   380.19  8.867  9.052 -0.185
t70g40p00 10685.34 3.0 -0.3  8.260  (  239.88)   288.40  8.277  8.608 -0.331
t70g40p00 10685.34 3.0  0.0  8.560  (  281.84)   346.74  8.554  8.951 -0.397
t70g40p00 10685.34 3.0 +0.3  8.860  (  331.13)   416.87  8.844  9.268 -0.424
t70g30p00 10685.34 3.0 -0.3  8.260  (  269.15)   354.81  8.273  8.880 -0.607
t70g30p00 10685.34 3.0  0.0  8.560  (  309.03)   416.87  8.560  9.227 -0.667
t70g30p00 10685.34 3.0 +0.3  8.860  (  354.81)   489.78  8.876  9.533 -0.657
t70g20p00 10685.34 3.0 -0.3  8.260  (  295.12)   407.38  8.241  9.159 -0.918
t70g20p00 10685.34 3.0  0.0  8.560  (  331.13)   467.74  8.535  9.510 -0.975
t70g20p00 10685.34 3.0 +0.3  8.860  (  363.08)   537.03  8.871  9.810 -0.939
t70g10p00 10685.34 3.0 -0.3  8.260  (  302.00)   446.68  8.248  9.434 -1.186
t70g10p00 10685.34 3.0  0.0  8.560  (  338.84)   512.86  8.588  9.818 -1.230
t70g10p00 10685.34 3.0 +0.3  8.860  (  371.54)   562.34  8.846 10.037 -1.191
t65g50p00 10685.34 3.0 -0.3  8.260  (  190.55)   204.17  8.268  8.352 -0.084
t65g50p00 10685.34 3.0  0.0  8.560  (  239.88)   263.03  8.564  8.676 -0.112
t65g50p00 10685.34 3.0 +0.3  8.860  (  302.00)   338.84  8.869  9.006 -0.137
t65g40p00 10685.34 3.0 -0.3  8.260  (  218.78)   251.19  8.255  8.502 -0.247
t65g40p00 10685.34 3.0  0.0  8.560  (  257.04)   309.03  8.546  8.859 -0.313
t65g40p00 10685.34 3.0 +0.3  8.860  (  309.03)   380.19  8.849  9.200 -0.351
t65g30p00 10685.34 3.0 -0.3  8.260  (  251.19)   316.23  8.247  8.780 -0.533
t65g30p00 10685.34 3.0  0.0  8.560  (  288.40)   380.19  8.554  9.180 -0.626
t65g30p00 10685.34 3.0 +0.3  8.860  (  331.13)   446.68  8.851  9.499 -0.648
t65g20p00 10685.34 3.0 -0.3  8.260  (  281.84)   398.11  8.263  9.123 -0.860
t65g20p00 10685.34 3.0  0.0  8.560  (  323.59)   457.09  8.548  9.454 -0.906
t65g20p00 10685.34 3.0 +0.3  8.860  (  363.08)   524.81  8.870  9.740 -0.870
t65g10p00 10685.34 3.0 -0.3  8.260  (  309.03)   457.09  8.239  9.405 -1.166
t65g10p00 10685.34 3.0  0.0  8.560  (  346.74)   524.81  8.588  9.758 -1.170
t65g10p00 10685.34 3.0 +0.3  8.860  (  380.19)   575.44  8.851  9.956 -1.105
t60g50p00 10685.34 3.0 -0.3  8.260  (  144.54)   151.36  8.254  8.305 -0.051
t60g50p00 10685.34 3.0  0.0  8.560  (  190.55)   204.17  8.565  8.636 -0.071
t60g50p00 10685.34 3.0 +0.3  8.860  (  245.47)   269.15  8.870  8.962 -0.092
t60g40p00 10685.34 3.0 -0.3  8.260  (  181.97)   204.17  8.265  8.436 -0.171
t60g40p00 10685.34 3.0  0.0  8.560  (  223.87)   257.04  8.557  8.788 -0.231
t60g40p00 10685.34 3.0 +0.3  8.860  (  269.15)   323.59  8.866  9.143 -0.277
t60g30p00 10685.34 3.0 -0.3  8.260  (  218.78)   269.15  8.252  8.670 -0.418
t60g30p00 10685.34 3.0  0.0  8.560  (  257.04)   331.13  8.566  9.087 -0.521
t60g30p00 10685.34 3.0 +0.3  8.860  (  295.12)   398.11  8.872  9.436 -0.564
t60g20p00 10685.34 3.0 -0.3  8.260  (  257.04)   354.81  8.273  9.051 -0.778
t60g20p00 10685.34 3.0  0.0  8.560  (  288.40)   416.87  8.576  9.440 -0.864
t60g20p00 10685.34 3.0 +0.3  8.860  (  331.13)   478.63  8.870  9.734 -0.864
t60g10p00 10685.34 3.0 -0.3  8.260  (  295.12)   436.52  8.246  9.342 -1.096
t60g10p00 10685.34 3.0  0.0  8.560  (  331.13)   501.19  8.575  9.684 -1.109
t60g10p00 10685.34 3.0 +0.3  8.860  (  371.54)   562.34  8.889  9.927 -1.038
t55g50p00 10685.34 3.0 -0.3  8.260  (   87.10)    91.20  8.269  8.293 -0.024
t55g50p00 10685.34 3.0  0.0  8.560  (  120.23)   125.89  8.570  8.602 -0.032
t55g50p00 10685.34 3.0 +0.3  8.860  (  162.18)   169.82  8.866  8.909 -0.043
t55g40p00 10685.34 3.0 -0.3  8.260  (  123.03)   134.90  8.262  8.361 -0.099
t55g40p00 10685.34 3.0  0.0  8.560  (  158.49)   177.83  8.568  8.709 -0.141
t55g40p00 10685.34 3.0 +0.3  8.860  (  199.53)   229.09  8.867  9.050 -0.183
t55g30p00 10685.34 3.0 -0.3  8.260  (  165.96)   199.53  8.259  8.543 -0.284
t55g30p00 10685.34 3.0  0.0  8.560  (  199.53)   251.19  8.558  8.941 -0.383
t55g30p00 10685.34 3.0 +0.3  8.860  (  239.88)   309.03  8.852  9.310 -0.458
t55g20p00 10685.34 3.0 -0.3  8.260  (  213.80)   281.84  8.252  8.850 -0.598
t55g20p00 10685.34 3.0  0.0  8.560  (  245.47)   338.84  8.541  9.268 -0.727
t55g20p00 10685.34 3.0 +0.3  8.860  (  281.84)   407.38  8.873  9.663 -0.790
t55g10p00 10685.34 3.0 -0.3  8.260  (  257.04)   380.19  8.271  9.275 -1.004
t55g10p00 10685.34 3.0  0.0  8.560  (  288.40)   436.52  8.553  9.626 -1.073
t55g10p00 10685.34 3.0 +0.3  8.860  (  323.59)   501.19  8.880  9.935 -1.055
t50g50p00 10685.34 3.0 -0.3  8.260  (   38.02)    38.02  8.254  8.261 -0.007
t50g50p00 10685.34 3.0  0.0  8.560  (   54.95)    56.23  8.568  8.578 -0.010
t50g50p00 10685.34 3.0 +0.3  8.860  (   77.62)    77.62  8.857  8.871 -0.014
t50g40p00 10685.34 3.0 -0.3  8.260  (   61.66)    64.57  8.263  8.300 -0.037
t50g40p00 10685.34 3.0  0.0  8.560  (   83.18)    87.10  8.557  8.610 -0.053
t50g40p00 10685.34 3.0 +0.3  8.860  (  107.15)   114.82  8.856  8.929 -0.073
t50g30p00 10685.34 3.0 -0.3  8.260  (   95.50)   107.15  8.248  8.391 -0.143
t50g30p00 10685.34 3.0  0.0  8.560  (  123.03)   141.25  8.559  8.765 -0.206
t50g30p00 10685.34 3.0 +0.3  8.860  (  151.36)   181.97  8.865  9.138 -0.273
t50g20p00 10685.34 3.0 -0.3  8.260  (  141.25)   177.83  8.252  8.625 -0.373
t50g20p00 10685.34 3.0  0.0  8.560  (  169.82)   223.87  8.546  9.045 -0.499
t50g20p00 10685.34 3.0 +0.3  8.860  (  204.17)   281.84  8.874  9.494 -0.620
t50g10p00 10685.34 3.0 -0.3  8.260  (  194.98)   275.42  8.261  9.000 -0.739
t50g10p00 10685.34 3.0  0.0  8.560  (  223.87)   331.13  8.554  9.443 -0.889
t50g10p00 10685.34 3.0 +0.3  8.860  (  257.04)   389.05  8.851  9.818 -0.967
t45g50p00 10685.34 3.0 -0.3  8.260  (    8.71)     8.71  8.256  8.259 -0.003
t45g50p00 10685.34 3.0  0.0  8.560  (   13.80)    13.80  8.557  8.560 -0.003
t45g50p00 10685.34 3.0 +0.3  8.860  (   20.89)    20.89  8.864  8.868 -0.004
t45g40p00 10685.34 3.0 -0.3  8.260  (   19.95)    19.95  8.253  8.264 -0.011
t45g40p00 10685.34 3.0  0.0  8.560  (   28.18)    28.84  8.563  8.577 -0.014
t45g40p00 10685.34 3.0 +0.3  8.860  (   38.90)    39.81  8.862  8.881 -0.019
t45g30p00 10685.34 3.0 -0.3  8.260  (   37.15)    38.90  8.264  8.311 -0.047
t45g30p00 10685.34 3.0  0.0  8.560  (   48.98)    52.48  8.569  8.634 -0.065
t45g30p00 10685.34 3.0 +0.3  8.860  (   63.10)    67.61  8.848  8.935 -0.087
t45g20p00 10685.34 3.0 -0.3  8.260  (   64.57)    72.44  8.262  8.410 -0.148
t45g20p00 10685.34 3.0  0.0  8.560  (   81.28)    93.33  8.555  8.762 -0.207
t45g20p00 10685.34 3.0 +0.3  8.860  (  100.00)   120.23  8.870  9.148 -0.278
t45g10p00 10685.34 3.0 -0.3  8.260  (  104.71)   131.83  8.260  8.630 -0.370
t45g10p00 10685.34 3.0  0.0  8.560  (  125.89)   165.96  8.555  9.040 -0.485
t45g10p00 10685.34 3.0 +0.3  8.860  (  151.36)   204.17  8.847  9.442 -0.595
t70g50m10 10685.34 3.0 -0.3  7.260  (   81.28)    91.20  7.261  7.351 -0.090
t70g50m10 10685.34 3.0  0.0  7.560  (  114.82)   131.83  7.556  7.689 -0.133
t70g50m10 10685.34 3.0 +0.3  7.860  (  154.88)   181.97  7.865  8.066 -0.201
t70g40m10 10685.34 3.0 -0.3  7.260  (  112.20)   141.25  7.256  7.510 -0.254
t70g40m10 10685.34 3.0  0.0  7.560  (  147.91)   194.98  7.572  7.982 -0.410
t70g40m10 10685.34 3.0 +0.3  7.860  (  181.97)   251.19  7.873  8.445 -0.572
t70g30m10 10685.34 3.0 -0.3  7.260  (  147.91)   208.93  7.253  7.840 -0.587
t70g30m10 10685.34 3.0  0.0  7.560  (  177.83)   269.15  7.557  8.394 -0.837
t70g30m10 10685.34 3.0 +0.3  7.860  (  208.93)   331.13  7.857  8.873 -1.016
t70g20m10 10685.34 3.0 -0.3  7.260  (  173.78)   275.42  7.263  8.254 -0.991
t70g20m10 10685.34 3.0  0.0  7.560  (  204.17)   338.84  7.560  8.817 -1.257
t70g20m10 10685.34 3.0 +0.3  7.860  (  234.42)   398.11  7.844  9.250 -1.406
t70g10m10 10685.34 3.0 -0.3  7.260  (  186.21)   323.59  7.279  8.577 -1.298
t70g10m10 10685.34 3.0  0.0  7.560  (  218.78)   380.19  7.543  9.070 -1.527
t70g10m10 10685.34 3.0 +0.3  7.860  (  251.19)   446.68  7.869  9.549 -1.680
t65g50m10 10685.34 3.0 -0.3  7.260  (   63.10)    69.18  7.266  7.322 -0.056
t65g50m10 10685.34 3.0  0.0  7.560  (   95.50)   104.71  7.559  7.636 -0.077
t65g50m10 10685.34 3.0 +0.3  7.860  (  134.90)   147.91  7.852  7.964 -0.112
t65g40m10 10685.34 3.0 -0.3  7.260  (   93.33)   112.20  7.253  7.426 -0.173
t65g40m10 10685.34 3.0  0.0  7.560  (  128.82)   158.49  7.558  7.825 -0.267
t65g40m10 10685.34 3.0 +0.3  7.860  (  162.18)   208.93  7.850  8.244 -0.394
t65g30m10 10685.34 3.0 -0.3  7.260  (  128.82)   177.83  7.269  7.713 -0.444
t65g30m10 10685.34 3.0  0.0  7.560  (  162.18)   234.42  7.569  8.237 -0.668
t65g30m10 10685.34 3.0 +0.3  7.860  (  194.98)   295.12  7.870  8.747 -0.877
t65g20m10 10685.34 3.0 -0.3  7.260  (  165.96)   257.04  7.272  8.150 -0.878
t65g20m10 10685.34 3.0  0.0  7.560  (  194.98)   316.23  7.555  8.682 -1.127
t65g20m10 10685.34 3.0 +0.3  7.860  (  229.09)   380.19  7.862  9.154 -1.292
t65g10m10 10685.34 3.0 -0.3  7.260  (  190.55)   323.59  7.275  8.541 -1.266
t65g10m10 10685.34 3.0  0.0  7.560  (  218.78)   380.19  7.543  9.018 -1.475
t65g10m10 10685.34 3.0 +0.3  7.860  (  251.19)   446.68  7.873  9.471 -1.598
t60g50m10 10685.34 3.0 -0.3  7.260  (   43.65)    45.71  7.260  7.291 -0.031
t60g50m10 10685.34 3.0  0.0  7.560  (   69.18)    74.13  7.560  7.601 -0.041
t60g50m10 10685.34 3.0 +0.3  7.860  (  104.71)   112.20  7.861  7.917 -0.056
t60g40m10 10685.34 3.0 -0.3  7.260  (   70.79)    81.28  7.267  7.370 -0.103
t60g40m10 10685.34 3.0  0.0  7.560  (  102.33)   120.23  7.569  7.722 -0.153
t60g40m10 10685.34 3.0 +0.3  7.860  (  138.04)   165.96  7.868  8.093 -0.225
t60g30m10 10685.34 3.0 -0.3  7.260  (  104.71)   134.90  7.262  7.541 -0.279
t60g30m10 10685.34 3.0  0.0  7.560  (  138.04)   186.21  7.568  8.002 -0.434
t60g30m10 10685.34 3.0 +0.3  7.860  (  169.82)   239.88  7.856  8.472 -0.616
t60g20m10 10685.34 3.0 -0.3  7.260  (  141.25)   208.93  7.262  7.902 -0.640
t60g20m10 10685.34 3.0  0.0  7.560  (  173.78)   269.15  7.561  8.468 -0.907
t60g20m10 10685.34 3.0 +0.3  7.860  (  204.17)   331.13  7.861  8.985 -1.124
t60g10m10 10685.34 3.0 -0.3  7.260  (  177.83)   295.12  7.269  8.390 -1.121
t60g10m10 10685.34 3.0  0.0  7.560  (  208.93)   354.81  7.554  8.910 -1.356
t60g10m10 10685.34 3.0 +0.3  7.860  (  239.88)   416.87  7.859  9.352 -1.493
t55g50m10 10685.34 3.0 -0.3  7.260  (   23.99)    24.55  7.261  7.276 -0.015
t55g50m10 10685.34 3.0  0.0  7.560  (   40.74)    41.69  7.556  7.574 -0.018
t55g50m10 10685.34 3.0 +0.3  7.860  (   66.07)    67.61  7.860  7.884 -0.024
t55g40m10 10685.34 3.0 -0.3  7.260  (   43.65)    47.86  7.262  7.316 -0.054
t55g40m10 10685.34 3.0  0.0  7.560  (   67.61)    74.13  7.556  7.628 -0.072
t55g40m10 10685.34 3.0 +0.3  7.860  (   97.72)   109.65  7.859  7.964 -0.105
t55g30m10 10685.34 3.0 -0.3  7.260  (   72.44)    87.10  7.256  7.411 -0.155
t55g30m10 10685.34 3.0  0.0  7.560  (  102.33)   128.82  7.569  7.802 -0.233
t55g30m10 10685.34 3.0 +0.3  7.860  (  134.90)   173.78  7.855  8.195 -0.340
t55g20m10 10685.34 3.0 -0.3  7.260  (  109.65)   151.36  7.266  7.651 -0.385
t55g20m10 10685.34 3.0  0.0  7.560  (  141.25)   204.17  7.561  8.138 -0.577
t55g20m10 10685.34 3.0 +0.3  7.860  (  173.78)   263.03  7.866  8.667 -0.801
t55g10m10 10685.34 3.0 -0.3  7.260  (  147.91)   234.42  7.266  8.078 -0.812
t55g10m10 10685.34 3.0  0.0  7.560  (  181.97)   295.12  7.560  8.646 -1.086
t55g10m10 10685.34 3.0 +0.3  7.860  (  213.80)   354.81  7.850  9.146 -1.296
t50g50m10 10685.34 3.0 -0.3  7.260  (    9.33)     9.33  7.257  7.263 -0.006
t50g50m10 10685.34 3.0  0.0  7.560  (   16.60)    16.98  7.563  7.570 -0.007
t50g50m10 10685.34 3.0 +0.3  7.860  (   28.18)    28.84  7.860  7.868 -0.008
t50g40m10 10685.34 3.0 -0.3  7.260  (   19.95)    20.89  7.267  7.289 -0.022
t50g40m10 10685.34 3.0  0.0  7.560  (   32.36)    33.88  7.560  7.589 -0.029
t50g40m10 10685.34 3.0 +0.3  7.860  (   50.12)    52.48  7.862  7.899 -0.037
t50g30m10 10685.34 3.0 -0.3  7.260  (   38.02)    42.66  7.260  7.336 -0.076
t50g30m10 10685.34 3.0  0.0  7.560  (   57.54)    66.07  7.568  7.675 -0.107
t50g30m10 10685.34 3.0 +0.3  7.860  (   81.28)    95.50  7.868  8.018 -0.150
t50g20m10 10685.34 3.0 -0.3  7.260  (   67.61)    85.11  7.268  7.472 -0.204
t50g20m10 10685.34 3.0  0.0  7.560  (   93.33)   120.23  7.551  7.836 -0.285
t50g20m10 10685.34 3.0 +0.3  7.860  (  123.03)   165.96  7.861  8.275 -0.414
t50g10m10 10685.34 3.0 -0.3  7.260  (  107.15)   151.36  7.253  7.694 -0.441
t50g10m10 10685.34 3.0  0.0  7.560  (  138.04)   204.17  7.555  8.192 -0.637
t50g10m10 10685.34 3.0 +0.3  7.860  (  169.82)   263.03  7.864  8.739 -0.875
t45g50m10 10685.34 3.0 -0.3  7.260  (    1.38)     1.41  7.263  7.266 -0.003
t45g50m10 10685.34 3.0  0.0  7.560  (    2.69)     2.69  7.562  7.565 -0.003
t45g50m10 10685.34 3.0 +0.3  7.860  (    4.90)     5.01  7.864  7.867 -0.003
t45g40m10 10685.34 3.0 -0.3  7.260  (    5.50)     5.62  7.258  7.268 -0.010
t45g40m10 10685.34 3.0  0.0  7.560  (    9.55)     9.77  7.560  7.570 -0.010
t45g40m10 10685.34 3.0 +0.3  7.860  (   15.85)    16.22  7.867  7.880 -0.013
t45g30m10 10685.34 3.0 -0.3  7.260  (   13.18)    13.80  7.261  7.291 -0.030
t45g30m10 10685.34 3.0  0.0  7.560  (   20.89)    21.88  7.562  7.600 -0.038
t45g30m10 10685.34 3.0 +0.3  7.860  (   30.90)    33.11  7.868  7.918 -0.050
t45g20m10 10685.34 3.0 -0.3  7.260  (   26.92)    30.20  7.253  7.337 -0.084
t45g20m10 10685.34 3.0  0.0  7.560  (   39.81)    45.71  7.559  7.675 -0.116
t45g20m10 10685.34 3.0 +0.3  7.860  (   56.23)    64.57  7.852  8.010 -0.158
t45g10m10 10685.34 3.0 -0.3  7.260  (   51.29)    64.57  7.263  7.466 -0.203
t45g10m10 10685.34 3.0  0.0  7.560  (   70.79)    91.20  7.556  7.838 -0.282
t45g10m10 10685.34 3.0 +0.3  7.860  (   93.33)   123.03  7.851  8.237 -0.386
t70g50m20 10685.34 3.0 -0.3  6.260  (   13.49)    16.22  6.263  6.346 -0.083
t70g50m20 10685.34 3.0  0.0  6.560  (   25.12)    29.51  6.557  6.649 -0.092
t70g50m20 10685.34 3.0 +0.3  6.860  (   42.66)    51.29  6.857  6.966 -0.109
t70g40m20 10685.34 3.0 -0.3  6.260  (   25.12)    37.15  6.266  6.473 -0.207
t70g40m20 10685.34 3.0  0.0  6.560  (   42.66)    63.10  6.556  6.802 -0.246
t70g40m20 10685.34 3.0 +0.3  6.860  (   69.18)   102.33  6.862  7.183 -0.321
t70g30m20 10685.34 3.0 -0.3  6.260  (   44.67)    87.10  6.261  6.716 -0.455
t70g30m20 10685.34 3.0  0.0  6.560  (   70.79)   134.90  6.554  7.171 -0.617
t70g30m20 10685.34 3.0 +0.3  6.860  (  102.33)   194.98  6.864  7.773 -0.909
t70g20m20 10685.34 3.0 -0.3  6.260  (   63.10)   151.36  6.252  7.092 -0.840
t70g20m20 10685.34 3.0  0.0  6.560  (   93.33)   218.78  6.568  7.782 -1.214
t70g20m20 10685.34 3.0 +0.3  6.860  (  125.89)   281.84  6.854  8.452 -1.598
t70g10m20 10685.34 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10685.34 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10685.34 3.0 -0.3  6.260  (    9.33)    10.47  6.263  6.317 -0.054
t65g50m20 10685.34 3.0  0.0  6.560  (   17.38)    19.50  6.560  6.618 -0.058
t65g50m20 10685.34 3.0 +0.3  6.860  (   30.90)    35.48  6.866  6.933 -0.067
t65g40m20 10685.34 3.0 -0.3  6.260  (   18.20)    24.55  6.261  6.410 -0.149
t65g40m20 10685.34 3.0  0.0  6.560  (   32.36)    43.65  6.561  6.733 -0.172
t65g40m20 10685.34 3.0 +0.3  6.860  (   53.70)    72.44  6.858  7.071 -0.213
t65g30m20 10685.34 3.0 -0.3  6.260  (   33.11)    57.54  6.263  6.595 -0.332
t65g30m20 10685.34 3.0  0.0  6.560  (   54.95)    95.50  6.566  6.983 -0.417
t65g30m20 10685.34 3.0 +0.3  6.860  (   83.18)   144.54  6.864  7.434 -0.570
t65g20m20 10685.34 3.0 -0.3  6.260  (   58.88)   125.89  6.253  6.925 -0.672
t65g20m20 10685.34 3.0  0.0  6.560  (   87.10)   186.21  6.559  7.516 -0.957
t65g20m20 10685.34 3.0 +0.3  6.860  (  120.23)   251.19  6.863  8.197 -1.334
t65g10m20 10685.34 3.0 -0.3  6.260  (   79.43)   190.55  6.263  7.309 -1.046
t65g10m20 10685.34 3.0  0.0  6.560  (  112.20)   257.04  6.565  8.000 -1.435
t65g10m20 10685.34 3.0 +0.3  6.860  (  144.54)   323.59  6.868  8.668 -1.800
t60g50m20 10685.34 3.0 -0.3  6.260  (    5.62)     6.03  6.256  6.288 -0.032
t60g50m20 10685.34 3.0  0.0  6.560  (   10.96)    11.75  6.563  6.597 -0.034
t60g50m20 10685.34 3.0 +0.3  6.860  (   19.95)    21.88  6.866  6.903 -0.037
t60g40m20 10685.34 3.0 -0.3  6.260  (   11.75)    14.13  6.257  6.351 -0.094
t60g40m20 10685.34 3.0  0.0  6.560  (   21.38)    26.30  6.564  6.668 -0.104
t60g40m20 10685.34 3.0 +0.3  6.860  (   37.15)    45.71  6.863  6.987 -0.124
t60g30m20 10685.34 3.0 -0.3  6.260  (   22.91)    34.67  6.262  6.489 -0.227
t60g30m20 10685.34 3.0  0.0  6.560  (   38.90)    58.88  6.554  6.822 -0.268
t60g30m20 10685.34 3.0 +0.3  6.860  (   61.66)    95.50  6.859  7.200 -0.341
t60g20m20 10685.34 3.0 -0.3  6.260  (   41.69)    77.62  6.255  6.696 -0.441
t60g20m20 10685.34 3.0  0.0  6.560  (   64.57)   123.03  6.558  7.127 -0.569
t60g20m20 10685.34 3.0 +0.3  6.860  (   93.33)   177.83  6.856  7.641 -0.785
t60g10m20 10685.34 3.0 -0.3  6.260  (   70.79)   147.91  6.265  7.007 -0.742
t60g10m20 10685.34 3.0  0.0  6.560  (  100.00)   208.93  6.566  7.613 -1.047
t60g10m20 10685.34 3.0 +0.3  6.860  (  131.83)   269.15  6.849  8.239 -1.390
t55g50m20 10685.34 3.0 -0.3  6.260  (    2.95)     3.09  6.262  6.280 -0.018
t55g50m20 10685.34 3.0  0.0  6.560  (    5.75)     6.03  6.560  6.578 -0.018
t55g50m20 10685.34 3.0 +0.3  6.860  (   11.22)    11.75  6.864  6.883 -0.019
t55g40m20 10685.34 3.0 -0.3  6.260  (    6.46)     7.24  6.256  6.312 -0.056
t55g40m20 10685.34 3.0  0.0  6.560  (   12.30)    13.80  6.560  6.620 -0.060
t55g40m20 10685.34 3.0 +0.3  6.860  (   21.88)    25.12  6.861  6.928 -0.067
t55g30m20 10685.34 3.0 -0.3  6.260  (   13.80)    17.78  6.255  6.396 -0.141
t55g30m20 10685.34 3.0  0.0  6.560  (   24.55)    32.36  6.561  6.721 -0.160
t55g30m20 10685.34 3.0 +0.3  6.860  (   40.74)    54.95  6.861  7.052 -0.191
t55g20m20 10685.34 3.0 -0.3  6.260  (   26.92)    43.65  6.258  6.550 -0.292
t55g20m20 10685.34 3.0  0.0  6.560  (   44.67)    74.13  6.566  6.924 -0.358
t55g20m20 10685.34 3.0 +0.3  6.860  (   67.61)   114.82  6.864  7.321 -0.457
t55g10m20 10685.34 3.0 -0.3  6.260  (   47.86)    93.33  6.265  6.772 -0.507
t55g10m20 10685.34 3.0  0.0  6.560  (   72.44)   141.25  6.560  7.219 -0.659
t55g10m20 10685.34 3.0 +0.3  6.860  (  102.33)   199.53  6.865  7.774 -0.909
t50g50m20 10685.34 3.0 -0.3  6.260  (    1.15)     1.17  6.259  6.267 -0.008
t50g50m20 10685.34 3.0  0.0  6.560  (    2.29)     2.34  6.562  6.571 -0.009
t50g50m20 10685.34 3.0 +0.3  6.860  (    4.47)     4.57  6.859  6.868 -0.009
t50g40m20 10685.34 3.0 -0.3  6.260  (    2.88)     3.02  6.257  6.284 -0.027
t50g40m20 10685.34 3.0  0.0  6.560  (    5.50)     5.89  6.559  6.587 -0.028
t50g40m20 10685.34 3.0 +0.3  6.860  (   10.47)    11.22  6.862  6.892 -0.030
t50g30m20 10685.34 3.0 -0.3  6.260  (    6.46)     7.76  6.262  6.343 -0.081
t50g30m20 10685.34 3.0  0.0  6.560  (   12.30)    14.45  6.558  6.646 -0.088
t50g30m20 10685.34 3.0 +0.3  6.860  (   21.88)    25.70  6.854  6.954 -0.100
t50g20m20 10685.34 3.0 -0.3  6.260  (   14.13)    19.95  6.263  6.444 -0.181
t50g20m20 10685.34 3.0  0.0  6.560  (   24.55)    35.48  6.562  6.773 -0.211
t50g20m20 10685.34 3.0 +0.3  6.860  (   40.74)    58.88  6.856  7.111 -0.255
t50g10m20 10685.34 3.0 -0.3  6.260  (   28.84)    48.98  6.266  6.588 -0.322
t50g10m20 10685.34 3.0  0.0  6.560  (   46.77)    79.43  6.559  6.955 -0.396
t50g10m20 10685.34 3.0 +0.3  6.860  (   70.79)   120.23  6.853  7.358 -0.505
t45g50m20 10685.34 3.0 -0.3  6.260  (    0.20)     0.20  6.260  6.264 -0.004
t45g50m20 10685.34 3.0  0.0  6.560  (    0.40)     0.41  6.560  6.565 -0.005
t45g50m20 10685.34 3.0 +0.3  6.860  (    0.79)     0.81  6.863  6.868 -0.005
t45g40m20 10685.34 3.0 -0.3  6.260  (    0.78)     0.79  6.256  6.269 -0.013
t45g40m20 10685.34 3.0  0.0  6.560  (    1.55)     1.58  6.563  6.576 -0.013
t45g40m20 10685.34 3.0 +0.3  6.860  (    2.95)     3.09  6.864  6.877 -0.013
t45g30m20 10685.34 3.0 -0.3  6.260  (    2.09)     2.24  6.258  6.294 -0.036
t45g30m20 10685.34 3.0  0.0  6.560  (    3.98)     4.37  6.565  6.603 -0.038
t45g30m20 10685.34 3.0 +0.3  6.860  (    7.41)     8.13  6.865  6.906 -0.041
t45g20m20 10685.34 3.0 -0.3  6.260  (    5.13)     6.31  6.264  6.354 -0.090
t45g20m20 10685.34 3.0  0.0  6.560  (    9.55)    11.75  6.564  6.663 -0.099
t45g20m20 10685.34 3.0 +0.3  6.860  (   16.98)    20.89  6.866  6.981 -0.115
t45g10m20 10685.34 3.0 -0.3  6.260  (   12.59)    17.38  6.260  6.427 -0.167
t45g10m20 10685.34 3.0  0.0  6.560  (   21.88)    30.90  6.564  6.763 -0.199
t45g10m20 10685.34 3.0 +0.3  6.860  (   36.31)    51.29  6.865  7.108 -0.243
t70g50m30 10685.34 3.0 -0.3  5.260  (    1.48)     2.09  5.257  5.416 -0.159
t70g50m30 10685.34 3.0  0.0  5.560  (    2.88)     4.17  5.562  5.723 -0.161
t70g50m30 10685.34 3.0 +0.3  5.860  (    5.62)     8.13  5.862  6.027 -0.165
t70g40m30 10685.34 3.0 -0.3  5.260  (    2.95)     6.46  5.257  5.614 -0.357
t70g40m30 10685.34 3.0  0.0  5.560  (    5.75)    12.59  5.561  5.927 -0.366
t70g40m30 10685.34 3.0 +0.3  5.860  (   10.96)    23.99  5.861  6.242 -0.381
t70g30m30 10685.34 3.0 -0.3  5.260  (    5.25)    18.20  5.257  5.840 -0.583
t70g30m30 10685.34 3.0  0.0  5.560  (   10.00)    34.67  5.563  6.171 -0.608
t70g30m30 10685.34 3.0 +0.3  5.860  (   19.05)    61.66  5.859  6.518 -0.659
t70g20m30 10685.34 3.0 -0.3  5.260  (    9.12)    46.77  5.258  6.079 -0.821
t70g20m30 10685.34 3.0  0.0  5.560  (   17.38)    83.18  5.566  6.464 -0.898
t70g20m30 10685.34 3.0 +0.3  5.860  (   31.62)   131.83  5.856  6.916 -1.060
t70g10m30 10685.34 3.0 -0.3  5.260  (   10.96)    56.23  5.265  6.096 -0.831
t70g10m30 10685.34 3.0  0.0  5.560  (   20.42)    95.50  5.558  6.470 -0.912
t70g10m30 10685.34 3.0 +0.3  5.860  (   37.15)   151.36  5.865  6.973 -1.108
t65g50m30 10685.34 3.0 -0.3  5.260  (    0.98)     1.26  5.264  5.373 -0.109
t65g50m30 10685.34 3.0  0.0  5.560  (    1.91)     2.45  5.558  5.667 -0.109
t65g50m30 10685.34 3.0 +0.3  5.860  (    3.80)     4.79  5.855  5.966 -0.111
t65g40m30 10685.34 3.0 -0.3  5.260  (    2.04)     3.98  5.261  5.552 -0.291
t65g40m30 10685.34 3.0  0.0  5.560  (    4.07)     7.76  5.560  5.856 -0.296
t65g40m30 10685.34 3.0 +0.3  5.860  (    7.76)    14.79  5.855  6.163 -0.308
t65g30m30 10685.34 3.0 -0.3  5.260  (    4.17)    13.49  5.260  5.804 -0.544
t65g30m30 10685.34 3.0  0.0  5.560  (    8.13)    25.70  5.560  6.126 -0.566
t65g30m30 10685.34 3.0 +0.3  5.860  (   15.14)    46.77  5.858  6.467 -0.609
t65g20m30 10685.34 3.0 -0.3  5.260  (    7.59)    33.88  5.257  5.994 -0.737
t65g20m30 10685.34 3.0  0.0  5.560  (   14.45)    61.66  5.561  6.358 -0.797
t65g20m30 10685.34 3.0 +0.3  5.860  (   26.30)   102.33  5.854  6.760 -0.906
t65g10m30 10685.34 3.0 -0.3  5.260  (   13.18)    69.18  5.256  6.159 -0.903
t65g10m30 10685.34 3.0  0.0  5.560  (   24.55)   114.82  5.553  6.590 -1.037
t65g10m30 10685.34 3.0 +0.3  5.860  (   42.66)   173.78  5.854  7.159 -1.305
t60g50m30 10685.34 3.0 -0.3  5.260  (    0.56)     0.66  5.262  5.329 -0.067
t60g50m30 10685.34 3.0  0.0  5.560  (    1.12)     1.32  5.563  5.631 -0.068
t60g50m30 10685.34 3.0 +0.3  5.860  (    2.24)     2.57  5.857  5.924 -0.067
t60g40m30 10685.34 3.0 -0.3  5.260  (    1.26)     2.00  5.255  5.461 -0.206
t60g40m30 10685.34 3.0  0.0  5.560  (    2.51)     3.98  5.561  5.770 -0.209
t60g40m30 10685.34 3.0 +0.3  5.860  (    4.90)     7.76  5.863  6.076 -0.213
t60g30m30 10685.34 3.0 -0.3  5.260  (    2.75)     7.24  5.262  5.701 -0.439
t60g30m30 10685.34 3.0  0.0  5.560  (    5.37)    13.80  5.558  6.012 -0.454
t60g30m30 10685.34 3.0 +0.3  5.860  (   10.23)    26.30  5.862  6.342 -0.480
t60g20m30 10685.34 3.0 -0.3  5.260  (    5.75)    21.88  5.261  5.912 -0.651
t60g20m30 10685.34 3.0  0.0  5.560  (   10.96)    40.74  5.564  6.259 -0.695
t60g20m30 10685.34 3.0 +0.3  5.860  (   19.95)    70.79  5.859  6.631 -0.772
t60g10m30 10685.34 3.0 -0.3  5.260  (   10.96)    42.66  5.260  5.975 -0.715
t60g10m30 10685.34 3.0  0.0  5.560  (   19.95)    74.13  5.555  6.350 -0.795
t60g10m30 10685.34 3.0 +0.3  5.860  (   34.67)   120.23  5.855  6.792 -0.937
t55g50m30 10685.34 3.0 -0.3  5.260  (    0.30)     0.32  5.262  5.296 -0.034
t55g50m30 10685.34 3.0  0.0  5.560  (    0.59)     0.65  5.562  5.597 -0.035
t55g50m30 10685.34 3.0 +0.3  5.860  (    1.17)     1.29  5.864  5.899 -0.035
t55g40m30 10685.34 3.0 -0.3  5.260  (    0.68)     0.87  5.256  5.369 -0.113
t55g40m30 10685.34 3.0  0.0  5.560  (    1.35)     1.74  5.558  5.673 -0.115
t55g40m30 10685.34 3.0 +0.3  5.860  (    2.63)     3.47  5.864  5.981 -0.117
t55g30m30 10685.34 3.0 -0.3  5.260  (    1.51)     2.82  5.257  5.538 -0.281
t55g30m30 10685.34 3.0  0.0  5.560  (    2.95)     5.62  5.565  5.851 -0.286
t55g30m30 10685.34 3.0 +0.3  5.860  (    5.75)    10.72  5.858  6.154 -0.296
t55g20m30 10685.34 3.0 -0.3  5.260  (    3.31)     8.91  5.256  5.715 -0.459
t55g20m30 10685.34 3.0  0.0  5.560  (    6.46)    17.38  5.563  6.041 -0.478
t55g20m30 10685.34 3.0 +0.3  5.860  (   12.02)    32.36  5.864  6.379 -0.515
t55g10m30 10685.34 3.0 -0.3  5.260  (    7.08)    21.38  5.261  5.800 -0.539
t55g10m30 10685.34 3.0  0.0  5.560  (   13.18)    38.90  5.555  6.137 -0.582
t55g10m30 10685.34 3.0 +0.3  5.860  (   23.99)    69.18  5.866  6.529 -0.663
t50g50m30 10685.34 3.0 -0.3  5.260  (    0.13)     0.13  5.260  5.277 -0.017
t50g50m30 10685.34 3.0  0.0  5.560  (    0.26)     0.27  5.560  5.577 -0.017
t50g50m30 10685.34 3.0 +0.3  5.860  (    0.51)     0.54  5.861  5.878 -0.017
t50g40m30 10685.34 3.0 -0.3  5.260  (    0.30)     0.34  5.261  5.311 -0.050
t50g40m30 10685.34 3.0  0.0  5.560  (    0.60)     0.68  5.561  5.612 -0.051
t50g40m30 10685.34 3.0 +0.3  5.860  (    1.20)     1.35  5.863  5.914 -0.051
t50g30m30 10685.34 3.0 -0.3  5.260  (    0.66)     0.91  5.257  5.398 -0.141
t50g30m30 10685.34 3.0  0.0  5.560  (    1.32)     1.82  5.557  5.698 -0.141
t50g30m30 10685.34 3.0 +0.3  5.860  (    2.63)     3.72  5.864  6.007 -0.143
t50g20m30 10685.34 3.0 -0.3  5.260  (    1.62)     3.02  5.263  5.535 -0.272
t50g20m30 10685.34 3.0  0.0  5.560  (    3.16)     5.89  5.561  5.839 -0.278
t50g20m30 10685.34 3.0 +0.3  5.860  (    6.17)    11.22  5.858  6.150 -0.292
t50g10m30 10685.34 3.0 -0.3  5.260  (    3.72)     8.13  5.257  5.626 -0.369
t50g10m30 10685.34 3.0  0.0  5.560  (    7.08)    15.85  5.561  5.945 -0.384
t50g10m30 10685.34 3.0 +0.3  5.860  (   13.49)    29.51  5.860  6.279 -0.419
t45g50m30 10685.34 3.0 -0.3  5.260  (    0.04)     0.04  5.260  5.270 -0.010
t45g50m30 10685.34 3.0  0.0  5.560  (    0.07)     0.08  5.563  5.570 -0.007
t45g50m30 10685.34 3.0 +0.3  5.860  (    0.15)     0.15  5.860  5.868 -0.008
t45g40m30 10685.34 3.0 -0.3  5.260  (    0.10)     0.10  5.259  5.283 -0.024
t45g40m30 10685.34 3.0  0.0  5.560  (    0.19)     0.20  5.561  5.585 -0.024
t45g40m30 10685.34 3.0 +0.3  5.860  (    0.37)     0.40  5.861  5.885 -0.024
t45g30m30 10685.34 3.0 -0.3  5.260  (    0.24)     0.28  5.262  5.327 -0.065
t45g30m30 10685.34 3.0  0.0  5.560  (    0.48)     0.56  5.563  5.629 -0.066
t45g30m30 10685.34 3.0 +0.3  5.860  (    0.95)     1.10  5.856  5.922 -0.066
t45g20m30 10685.34 3.0 -0.3  5.260  (    0.60)     0.85  5.261  5.409 -0.148
t45g20m30 10685.34 3.0  0.0  5.560  (    1.20)     1.66  5.555  5.704 -0.149
t45g20m30 10685.34 3.0 +0.3  5.860  (    2.34)     3.31  5.862  6.014 -0.152
t45g10m30 10685.34 3.0 -0.3  5.260  (    1.62)     2.69  5.261  5.486 -0.225
t45g10m30 10685.34 3.0  0.0  5.560  (    3.16)     5.25  5.562  5.794 -0.232
t45g10m30 10685.34 3.0 +0.3  5.860  (    6.03)    10.00  5.861  6.104 -0.243
t70g50m40 10685.34 3.0 -0.3  4.260  (    0.15)     0.35  4.256  4.635 -0.379
t70g50m40 10685.34 3.0  0.0  4.560  (    0.30)     0.69  4.557  4.936 -0.379
t70g50m40 10685.34 3.0 +0.3  4.860  (    0.58)     1.38  4.858  5.237 -0.379
t70g40m40 10685.34 3.0 -0.3  4.260  (    0.30)     1.12  4.258  4.833 -0.575
t70g40m40 10685.34 3.0  0.0  4.560  (    0.60)     2.24  4.564  5.137 -0.573
t70g40m40 10685.34 3.0 +0.3  4.860  (    1.20)     4.37  4.863  5.437 -0.574
t70g30m40 10685.34 3.0 -0.3  4.260  (    0.56)     2.82  4.263  4.980 -0.717
t70g30m40 10685.34 3.0  0.0  4.560  (    1.10)     5.50  4.564  5.286 -0.722
t70g30m40 10685.34 3.0 +0.3  4.860  (    2.14)    10.47  4.857  5.584 -0.727
t70g20m40 10685.34 3.0 -0.3  4.260  (    0.95)     5.75  4.264  5.052 -0.788
t70g20m40 10685.34 3.0  0.0  4.560  (    1.91)    11.22  4.563  5.356 -0.793
t70g20m40 10685.34 3.0 +0.3  4.860  (    3.72)    21.38  4.860  5.663 -0.803
t70g10m40 10685.34 3.0 -0.3  4.260  (    1.15)     3.89  4.259  4.797 -0.538
t70g10m40 10685.34 3.0  0.0  4.560  (    2.29)     7.59  4.555  5.095 -0.540
t70g10m40 10685.34 3.0 +0.3  4.860  (    4.47)    14.79  4.857  5.402 -0.545
t65g50m40 10685.34 3.0 -0.3  4.260  (    0.10)     0.20  4.256  4.581 -0.325
t65g50m40 10685.34 3.0  0.0  4.560  (    0.19)     0.41  4.556  4.882 -0.326
t65g50m40 10685.34 3.0 +0.3  4.860  (    0.39)     0.81  4.858  5.184 -0.326
t65g40m40 10685.34 3.0 -0.3  4.260  (    0.21)     0.78  4.258  4.835 -0.577
t65g40m40 10685.34 3.0  0.0  4.560  (    0.42)     1.55  4.559  5.138 -0.579
t65g40m40 10685.34 3.0 +0.3  4.860  (    0.83)     3.09  4.864  5.442 -0.578
t65g30m40 10685.34 3.0 -0.3  4.260  (    0.43)     2.57  4.264  5.044 -0.780
t65g30m40 10685.34 3.0  0.0  4.560  (    0.85)     5.01  4.562  5.342 -0.780
t65g30m40 10685.34 3.0 +0.3  4.860  (    1.70)     9.77  4.862  5.651 -0.789
t65g20m40 10685.34 3.0 -0.3  4.260  (    0.81)     5.50  4.255  5.107 -0.852
t65g20m40 10685.34 3.0  0.0  4.560  (    1.58)    10.72  4.559  5.418 -0.859
t65g20m40 10685.34 3.0 +0.3  4.860  (    3.16)    20.89  4.864  5.739 -0.875
t65g10m40 10685.34 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10685.34 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10685.34 3.0 -0.3  4.260  (    0.06)     0.10  4.260  4.498 -0.238
t60g50m40 10685.34 3.0  0.0  4.560  (    0.11)     0.19  4.558  4.796 -0.238
t60g50m40 10685.34 3.0 +0.3  4.860  (    0.22)     0.39  4.858  5.096 -0.238
t60g40m40 10685.34 3.0 -0.3  4.260  (    0.13)     0.41  4.262  4.771 -0.509
t60g40m40 10685.34 3.0  0.0  4.560  (    0.25)     0.81  4.564  5.073 -0.509
t60g40m40 10685.34 3.0 +0.3  4.860  (    0.50)     1.58  4.855  5.367 -0.512
t60g30m40 10685.34 3.0 -0.3  4.260  (    0.28)     1.62  4.264  5.037 -0.773
t60g30m40 10685.34 3.0  0.0  4.560  (    0.55)     3.16  4.557  5.335 -0.778
t60g30m40 10685.34 3.0 +0.3  4.860  (    1.10)     6.31  4.865  5.645 -0.780
t60g20m40 10685.34 3.0 -0.3  4.260  (    0.60)     4.27  4.255  5.128 -0.873
t60g20m40 10685.34 3.0  0.0  4.560  (    1.20)     8.32  4.557  5.435 -0.878
t60g20m40 10685.34 3.0 +0.3  4.860  (    2.34)    15.85  4.855  5.749 -0.894
t60g10m40 10685.34 3.0 -0.3  4.260  (    1.20)     7.08  4.257  5.058 -0.801
t60g10m40 10685.34 3.0  0.0  4.560  (    2.34)    13.80  4.564  5.375 -0.811
t60g10m40 10685.34 3.0 +0.3  4.860  (    4.57)    25.70  4.859  5.691 -0.832
t55g50m40 10685.34 3.0 -0.3  4.260  (    0.03)     0.04  4.265  4.404 -0.139
t55g50m40 10685.34 3.0  0.0  4.560  (    0.06)     0.08  4.561  4.701 -0.140
t55g50m40 10685.34 3.0 +0.3  4.860  (    0.12)     0.16  4.863  5.003 -0.140
t55g40m40 10685.34 3.0 -0.3  4.260  (    0.07)     0.15  4.264  4.624 -0.360
t55g40m40 10685.34 3.0  0.0  4.560  (    0.13)     0.31  4.564  4.924 -0.360
t55g40m40 10685.34 3.0 +0.3  4.860  (    0.27)     0.60  4.856  5.216 -0.360
t55g30m40 10685.34 3.0 -0.3  4.260  (    0.15)     0.65  4.259  4.892 -0.633
t55g30m40 10685.34 3.0  0.0  4.560  (    0.30)     1.29  4.560  5.194 -0.634
t55g30m40 10685.34 3.0 +0.3  4.860  (    0.60)     2.57  4.863  5.500 -0.637
t55g20m40 10685.34 3.0 -0.3  4.260  (    0.34)     1.86  4.258  5.010 -0.752
t55g20m40 10685.34 3.0  0.0  4.560  (    0.68)     3.72  4.560  5.317 -0.757
t55g20m40 10685.34 3.0 +0.3  4.860  (    1.32)     7.41  4.864  5.634 -0.770
t55g10m40 10685.34 3.0 -0.3  4.260  (    0.76)     3.47  4.260  4.935 -0.675
t55g10m40 10685.34 3.0  0.0  4.560  (    1.48)     6.76  4.558  5.239 -0.681
t55g10m40 10685.34 3.0 +0.3  4.860  (    2.95)    13.18  4.860  5.559 -0.699
t50g50m40 10685.34 3.0 -0.3  4.260  (    0.01)     0.02  4.247  4.304 -0.057
t50g50m40 10685.34 3.0  0.0  4.560  (    0.03)     0.03  4.559  4.617 -0.058
t50g50m40 10685.34 3.0 +0.3  4.860  (    0.05)     0.06  4.864  4.925 -0.061
t50g40m40 10685.34 3.0 -0.3  4.260  (    0.03)     0.05  4.268  4.446 -0.178
t50g40m40 10685.34 3.0  0.0  4.560  (    0.06)     0.09  4.562  4.741 -0.179
t50g40m40 10685.34 3.0 +0.3  4.860  (    0.12)     0.18  4.863  5.041 -0.178
t50g30m40 10685.34 3.0 -0.3  4.260  (    0.07)     0.15  4.262  4.627 -0.365
t50g30m40 10685.34 3.0  0.0  4.560  (    0.13)     0.31  4.562  4.928 -0.366
t50g30m40 10685.34 3.0 +0.3  4.860  (    0.26)     0.62  4.864  5.229 -0.365
t50g20m40 10685.34 3.0 -0.3  4.260  (    0.17)     0.51  4.257  4.757 -0.500
t50g20m40 10685.34 3.0  0.0  4.560  (    0.32)     1.02  4.558  5.059 -0.501
t50g20m40 10685.34 3.0 +0.3  4.860  (    0.65)     2.04  4.861  5.364 -0.503
t50g10m40 10685.34 3.0 -0.3  4.260  (    0.39)     1.12  4.256  4.729 -0.473
t50g10m40 10685.34 3.0  0.0  4.560  (    0.76)     2.24  4.559  5.035 -0.476
t50g10m40 10685.34 3.0 +0.3  4.860  (    1.51)     4.37  4.855  5.336 -0.481
t45g50m40 10685.34 3.0 -0.3  4.260  (    0.00)     0.01  4.251  4.283 -0.032
t45g50m40 10685.34 3.0  0.0  4.560  (    0.01)     0.01  4.538  4.560 -0.022
t45g50m40 10685.34 3.0 +0.3  4.860  (    0.02)     0.02  4.863  4.883 -0.020
t45g40m40 10685.34 3.0 -0.3  4.260  (    0.01)     0.01  4.269  4.326 -0.057
t45g40m40 10685.34 3.0  0.0  4.560  (    0.02)     0.03  4.564  4.624 -0.060
t45g40m40 10685.34 3.0 +0.3  4.860  (    0.04)     0.05  4.857  4.918 -0.061
t45g30m40 10685.34 3.0 -0.3  4.260  (    0.03)     0.04  4.256  4.407 -0.151
t45g30m40 10685.34 3.0  0.0  4.560  (    0.05)     0.07  4.557  4.709 -0.152
t45g30m40 10685.34 3.0 +0.3  4.860  (    0.10)     0.15  4.857  5.009 -0.152
t45g20m40 10685.34 3.0 -0.3  4.260  (    0.06)     0.12  4.258  4.527 -0.269
t45g20m40 10685.34 3.0  0.0  4.560  (    0.13)     0.24  4.560  4.829 -0.269
t45g20m40 10685.34 3.0 +0.3  4.860  (    0.26)     0.48  4.861  5.131 -0.270
t45g10m40 10685.34 3.0 -0.3  4.260  (    0.17)     0.34  4.258  4.568 -0.310
t45g10m40 10685.34 3.0  0.0  4.560  (    0.33)     0.68  4.559  4.870 -0.311
t45g10m40 10685.34 3.0 +0.3  4.860  (    0.66)     1.35  4.861  5.173 -0.312


==> anc/tableE1/ncor10691_chreduce.dat <==
t70g50p00 10691.24 1.0 -0.3  8.260  (  295.12)   363.08  8.261  8.519 -0.258
t70g50p00 10691.24 1.0  0.0  8.560  (  380.19)   467.74  8.567  8.800 -0.233
t70g50p00 10691.24 1.0 +0.3  8.860  (  489.78)   602.56  8.863  9.067 -0.204
t70g40p00 10691.24 1.0 -0.3  8.260  (  275.42)   371.54  8.243  8.705 -0.462
t70g40p00 10691.24 1.0  0.0  8.560  (  338.84)   457.09  8.575  8.975 -0.400
t70g40p00 10691.24 1.0 +0.3  8.860  (  416.87)   549.54  8.853  9.189 -0.336
t70g30p00 10691.24 1.0 -0.3  8.260  (  288.40)   407.38  8.258  8.883 -0.625
t70g30p00 10691.24 1.0  0.0  8.560  (  331.13)   467.74  8.540  9.080 -0.540
t70g30p00 10691.24 1.0 +0.3  8.860  (  398.11)   549.54  8.846  9.287 -0.441
t70g20p00 10691.24 1.0 -0.3  8.260  (  288.40)   426.58  8.264  9.109 -0.845
t70g20p00 10691.24 1.0  0.0  8.560  (  323.59)   478.63  8.566  9.292 -0.726
t70g20p00 10691.24 1.0 +0.3  8.860  (  371.54)   537.03  8.854  9.461 -0.607
t70g10p00 10691.24 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10691.24 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10691.24 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10691.24 1.0 -0.3  8.260  (  269.15)   331.13  8.261  8.495 -0.234
t65g50p00 10691.24 1.0  0.0  8.560  (  354.81)   426.58  8.551  8.770 -0.219
t65g50p00 10691.24 1.0 +0.3  8.860  (  467.74)   562.34  8.861  9.056 -0.195
t65g40p00 10691.24 1.0 -0.3  8.260  (  263.03)   354.81  8.259  8.701 -0.442
t65g40p00 10691.24 1.0  0.0  8.560  (  316.23)   436.52  8.571  8.960 -0.389
t65g40p00 10691.24 1.0 +0.3  8.860  (  398.11)   537.03  8.869  9.194 -0.325
t65g30p00 10691.24 1.0 -0.3  8.260  (  263.03)   389.05  8.276  8.948 -0.672
t65g30p00 10691.24 1.0  0.0  8.560  (  309.03)   446.68  8.558  9.144 -0.586
t65g30p00 10691.24 1.0 +0.3  8.860  (  363.08)   524.81  8.871  9.354 -0.483
t65g20p00 10691.24 1.0 -0.3  8.260  (  281.84)   426.58  8.267  9.083 -0.816
t65g20p00 10691.24 1.0  0.0  8.560  (  323.59)   478.63  8.559  9.254 -0.695
t65g20p00 10691.24 1.0 +0.3  8.860  (  371.54)   549.54  8.881  9.447 -0.566
t65g10p00 10691.24 1.0 -0.3  8.260  (  295.12)   446.68  8.237  9.230 -0.993
t65g10p00 10691.24 1.0  0.0  8.560  (  331.13)   501.19  8.585  9.413 -0.828
t65g10p00 10691.24 1.0 +0.3  8.860  (  371.54)   549.54  8.847  9.549 -0.702
t60g50p00 10691.24 1.0 -0.3  8.260  (  223.87)   263.03  8.250  8.448 -0.198
t60g50p00 10691.24 1.0  0.0  8.560  (  288.40)   354.81  8.571  8.767 -0.196
t60g50p00 10691.24 1.0 +0.3  8.860  (  389.05)   467.74  8.865  9.051 -0.186
t60g40p00 10691.24 1.0 -0.3  8.260  (  229.09)   309.03  8.270  8.679 -0.409
t60g40p00 10691.24 1.0  0.0  8.560  (  281.84)   380.19  8.558  8.934 -0.376
t60g40p00 10691.24 1.0 +0.3  8.860  (  354.81)   478.63  8.871  9.192 -0.321
t60g30p00 10691.24 1.0 -0.3  8.260  (  239.88)   354.81  8.271  8.928 -0.657
t60g30p00 10691.24 1.0  0.0  8.560  (  281.84)   416.87  8.574  9.149 -0.575
t60g30p00 10691.24 1.0 +0.3  8.860  (  338.84)   489.78  8.868  9.351 -0.483
t60g20p00 10691.24 1.0 -0.3  8.260  (  257.04)   398.11  8.262  9.145 -0.883
t60g20p00 10691.24 1.0  0.0  8.560  (  295.12)   446.68  8.548  9.319 -0.771
t60g20p00 10691.24 1.0 +0.3  8.860  (  338.84)   512.86  8.878  9.516 -0.638
t60g10p00 10691.24 1.0 -0.3  8.260  (  281.84)   446.68  8.280  9.246 -0.966
t60g10p00 10691.24 1.0  0.0  8.560  (  316.23)   489.78  8.553  9.387 -0.834
t60g10p00 10691.24 1.0 +0.3  8.860  (  363.08)   549.54  8.864  9.553 -0.689
t55g50p00 10691.24 1.0 -0.3  8.260  (  147.91)   165.96  8.250  8.383 -0.133
t55g50p00 10691.24 1.0  0.0  8.560  (  199.53)   229.09  8.565  8.710 -0.145
t55g50p00 10691.24 1.0 +0.3  8.860  (  263.03)   309.03  8.861  9.008 -0.147
t55g40p00 10691.24 1.0 -0.3  8.260  (  169.82)   223.87  8.273  8.619 -0.346
t55g40p00 10691.24 1.0  0.0  8.560  (  213.80)   281.84  8.558  8.900 -0.342
t55g40p00 10691.24 1.0 +0.3  8.860  (  275.42)   354.81  8.847  9.163 -0.316
t55g30p00 10691.24 1.0 -0.3  8.260  (  194.98)   281.84  8.242  8.866 -0.624
t55g30p00 10691.24 1.0  0.0  8.560  (  234.42)   338.84  8.547  9.126 -0.579
t55g30p00 10691.24 1.0 +0.3  8.860  (  281.84)   407.38  8.859  9.362 -0.503
t55g20p00 10691.24 1.0 -0.3  8.260  (  218.78)   346.74  8.250  9.139 -0.889
t55g20p00 10691.24 1.0  0.0  8.560  (  251.19)   398.11  8.562  9.349 -0.787
t55g20p00 10691.24 1.0 +0.3  8.860  (  295.12)   457.09  8.874  9.543 -0.669
t55g10p00 10691.24 1.0 -0.3  8.260  (  251.19)   407.38  8.259  9.329 -1.070
t55g10p00 10691.24 1.0  0.0  8.560  (  281.84)   457.09  8.587  9.507 -0.920
t55g10p00 10691.24 1.0 +0.3  8.860  (  316.23)   501.19  8.842  9.642 -0.800
t50g50p00 10691.24 1.0 -0.3  8.260  (   70.79)    74.13  8.254  8.315 -0.061
t50g50p00 10691.24 1.0  0.0  8.560  (   95.50)   102.33  8.553  8.626 -0.073
t50g50p00 10691.24 1.0 +0.3  8.860  (  128.82)   141.25  8.862  8.945 -0.083
t50g40p00 10691.24 1.0 -0.3  8.260  (   93.33)   109.65  8.249  8.443 -0.194
t50g40p00 10691.24 1.0  0.0  8.560  (  120.23)   147.91  8.573  8.795 -0.222
t50g40p00 10691.24 1.0 +0.3  8.860  (  154.88)   190.55  8.859  9.090 -0.231
t50g30p00 10691.24 1.0 -0.3  8.260  (  123.03)   169.82  8.260  8.725 -0.465
t50g30p00 10691.24 1.0  0.0  8.560  (  151.36)   213.80  8.569  9.055 -0.486
t50g30p00 10691.24 1.0 +0.3  8.860  (  186.21)   263.03  8.866  9.334 -0.468
t50g20p00 10691.24 1.0 -0.3  8.260  (  158.49)   245.47  8.252  9.058 -0.806
t50g20p00 10691.24 1.0  0.0  8.560  (  186.21)   288.40  8.542  9.326 -0.784
t50g20p00 10691.24 1.0 +0.3  8.860  (  218.78)   338.84  8.852  9.564 -0.712
t50g10p00 10691.24 1.0 -0.3  8.260  (  199.53)   323.59  8.243  9.318 -1.075
t50g10p00 10691.24 1.0  0.0  8.560  (  223.87)   371.54  8.579  9.550 -0.971
t50g10p00 10691.24 1.0 +0.3  8.860  (  257.04)   416.87  8.870  9.722 -0.852
t45g50p00 10691.24 1.0 -0.3  8.260  (   19.05)    19.50  8.256  8.286 -0.030
t45g50p00 10691.24 1.0  0.0  8.560  (   25.70)    26.92  8.557  8.597 -0.040
t45g50p00 10691.24 1.0 +0.3  8.860  (   33.88)    35.48  8.853  8.908 -0.055
t45g40p00 10691.24 1.0 -0.3  8.260  (   37.15)    39.81  8.253  8.336 -0.083
t45g40p00 10691.24 1.0  0.0  8.560  (   45.71)    50.12  8.571  8.666 -0.095
t45g40p00 10691.24 1.0 +0.3  8.860  (   58.88)    64.57  8.848  8.957 -0.109
t45g30p00 10691.24 1.0 -0.3  8.260  (   52.48)    61.66  8.255  8.455 -0.200
t45g30p00 10691.24 1.0  0.0  8.560  (   67.61)    79.43  8.555  8.786 -0.231
t45g30p00 10691.24 1.0 +0.3  8.860  (   83.18)   102.33  8.869  9.121 -0.252
t45g20p00 10691.24 1.0 -0.3  8.260  (   79.43)   104.71  8.255  8.693 -0.438
t45g20p00 10691.24 1.0  0.0  8.560  (   95.50)   128.82  8.547  9.023 -0.476
t45g20p00 10691.24 1.0 +0.3  8.860  (  117.49)   158.49  8.858  9.351 -0.493
t45g10p00 10691.24 1.0 -0.3  8.260  (  117.49)   173.78  8.263  9.030 -0.767
t45g10p00 10691.24 1.0  0.0  8.560  (  134.90)   204.17  8.544  9.333 -0.789
t45g10p00 10691.24 1.0 +0.3  8.860  (  158.49)   239.88  8.847  9.621 -0.774
t70g50m10 10691.24 1.0 -0.3  7.260  (  131.83)   181.97  7.252  7.666 -0.414
t70g50m10 10691.24 1.0  0.0  7.560  (  169.82)   239.88  7.575  8.038 -0.463
t70g50m10 10691.24 1.0 +0.3  7.860  (  208.93)   302.00  7.872  8.326 -0.454
t70g40m10 10691.24 1.0 -0.3  7.260  (  147.91)   234.42  7.265  8.068 -0.803
t70g40m10 10691.24 1.0  0.0  7.560  (  177.83)   281.84  7.550  8.372 -0.822
t70g40m10 10691.24 1.0 +0.3  7.860  (  208.93)   338.84  7.873  8.640 -0.767
t70g30m10 10691.24 1.0 -0.3  7.260  (  169.82)   288.40  7.265  8.399 -1.134
t70g30m10 10691.24 1.0  0.0  7.560  (  194.98)   331.13  7.538  8.641 -1.103
t70g30m10 10691.24 1.0 +0.3  7.860  (  223.87)   380.19  7.850  8.855 -1.005
t70g20m10 10691.24 1.0 -0.3  7.260  (  186.21)   323.59  7.238  8.668 -1.430
t70g20m10 10691.24 1.0  0.0  7.560  (  208.93)   371.54  7.571  8.943 -1.372
t70g20m10 10691.24 1.0 +0.3  7.860  (  234.42)   416.87  7.895  9.141 -1.246
t70g10m10 10691.24 1.0 -0.3  7.260  (  194.98)   354.81  7.290  8.934 -1.644
t70g10m10 10691.24 1.0  0.0  7.560  (  218.78)   389.05  7.542  9.133 -1.591
t70g10m10 10691.24 1.0 +0.3  7.860  (  239.88)   426.58  7.827  9.307 -1.480
t65g50m10 10691.24 1.0 -0.3  7.260  (  117.49)   158.49  7.261  7.588 -0.327
t65g50m10 10691.24 1.0  0.0  7.560  (  154.88)   213.80  7.568  7.949 -0.381
t65g50m10 10691.24 1.0 +0.3  7.860  (  199.53)   275.42  7.859  8.248 -0.389
t65g40m10 10691.24 1.0 -0.3  7.260  (  134.90)   208.93  7.247  7.962 -0.715
t65g40m10 10691.24 1.0  0.0  7.560  (  162.18)   263.03  7.568  8.321 -0.753
t65g40m10 10691.24 1.0 +0.3  7.860  (  194.98)   316.23  7.863  8.576 -0.713
t65g30m10 10691.24 1.0 -0.3  7.260  (  154.88)   269.15  7.272  8.403 -1.131
t65g30m10 10691.24 1.0  0.0  7.560  (  177.83)   316.23  7.578  8.690 -1.112
t65g30m10 10691.24 1.0 +0.3  7.860  (  204.17)   363.08  7.881  8.907 -1.026
t65g20m10 10691.24 1.0 -0.3  7.260  (  177.83)   316.23  7.243  8.631 -1.388
t65g20m10 10691.24 1.0  0.0  7.560  (  199.53)   363.08  7.571  8.891 -1.320
t65g20m10 10691.24 1.0 +0.3  7.860  (  229.09)   407.38  7.886  9.078 -1.192
t65g10m10 10691.24 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10691.24 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10691.24 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10691.24 1.0 -0.3  7.260  (   95.50)   120.23  7.252  7.465 -0.213
t60g50m10 10691.24 1.0  0.0  7.560  (  131.83)   169.82  7.550  7.810 -0.260
t60g50m10 10691.24 1.0 +0.3  7.860  (  177.83)   234.42  7.866  8.154 -0.288
t60g40m10 10691.24 1.0 -0.3  7.260  (  114.82)   173.78  7.263  7.813 -0.550
t60g40m10 10691.24 1.0  0.0  7.560  (  144.54)   223.87  7.565  8.174 -0.609
t60g40m10 10691.24 1.0 +0.3  7.860  (  177.83)   275.42  7.849  8.453 -0.604
t60g30m10 10691.24 1.0 -0.3  7.260  (  138.04)   234.42  7.259  8.262 -1.003
t60g30m10 10691.24 1.0  0.0  7.560  (  162.18)   281.84  7.563  8.578 -1.015
t60g30m10 10691.24 1.0 +0.3  7.860  (  190.55)   331.13  7.877  8.823 -0.946
t60g20m10 10691.24 1.0 -0.3  7.260  (  158.49)   295.12  7.282  8.659 -1.377
t60g20m10 10691.24 1.0  0.0  7.560  (  181.97)   331.13  7.534  8.878 -1.344
t60g20m10 10691.24 1.0 +0.3  7.860  (  208.93)   380.19  7.888  9.113 -1.225
t60g10m10 10691.24 1.0 -0.3  7.260  (  186.21)   338.84  7.256  8.814 -1.558
t60g10m10 10691.24 1.0  0.0  7.560  (  208.93)   380.19  7.569  9.037 -1.468
t60g10m10 10691.24 1.0 +0.3  7.860  (  234.42)   416.87  7.852  9.194 -1.342
t55g50m10 10691.24 1.0 -0.3  7.260  (   61.66)    74.13  7.268  7.389 -0.121
t55g50m10 10691.24 1.0  0.0  7.560  (   93.33)   109.65  7.556  7.701 -0.145
t55g50m10 10691.24 1.0 +0.3  7.860  (  131.83)   158.49  7.857  8.026 -0.169
t55g40m10 10691.24 1.0 -0.3  7.260  (   85.11)   117.49  7.255  7.586 -0.331
t55g40m10 10691.24 1.0  0.0  7.560  (  114.82)   162.18  7.564  7.967 -0.403
t55g40m10 10691.24 1.0 +0.3  7.860  (  147.91)   213.80  7.872  8.308 -0.436
t55g30m10 10691.24 1.0 -0.3  7.260  (  112.20)   177.83  7.251  7.990 -0.739
t55g30m10 10691.24 1.0  0.0  7.560  (  138.04)   223.87  7.555  8.369 -0.814
t55g30m10 10691.24 1.0 +0.3  7.860  (  165.96)   269.15  7.844  8.651 -0.807
t55g20m10 10691.24 1.0 -0.3  7.260  (  138.04)   245.47  7.252  8.463 -1.211
t55g20m10 10691.24 1.0  0.0  7.560  (  162.18)   288.40  7.550  8.770 -1.220
t55g20m10 10691.24 1.0 +0.3  7.860  (  186.21)   331.13  7.853  9.005 -1.152
t55g10m10 10691.24 1.0 -0.3  7.260  (  162.18)   309.03  7.285  8.829 -1.544
t55g10m10 10691.24 1.0  0.0  7.560  (  186.21)   346.74  7.571  9.060 -1.489
t55g10m10 10691.24 1.0 +0.3  7.860  (  208.93)   380.19  7.832  9.227 -1.395
t50g50m10 10691.24 1.0 -0.3  7.260  (   28.18)    30.90  7.257  7.317 -0.060
t50g50m10 10691.24 1.0  0.0  7.560  (   43.65)    48.98  7.563  7.632 -0.069
t50g50m10 10691.24 1.0 +0.3  7.860  (   66.07)    74.13  7.866  7.946 -0.080
t50g40m10 10691.24 1.0 -0.3  7.260  (   45.71)    56.23  7.266  7.430 -0.164
t50g40m10 10691.24 1.0  0.0  7.560  (   64.57)    81.28  7.568  7.768 -0.200
t50g40m10 10691.24 1.0 +0.3  7.860  (   89.13)   112.20  7.859  8.090 -0.231
t50g30m10 10691.24 1.0 -0.3  7.260  (   69.18)    97.72  7.251  7.648 -0.397
t50g30m10 10691.24 1.0  0.0  7.560  (   91.20)   131.83  7.553  8.036 -0.483
t50g30m10 10691.24 1.0 +0.3  7.860  (  114.82)   169.82  7.848  8.382 -0.534
t50g20m10 10691.24 1.0 -0.3  7.260  (  100.00)   165.96  7.274  8.095 -0.821
t50g20m10 10691.24 1.0  0.0  7.560  (  120.23)   204.17  7.556  8.476 -0.920
t50g20m10 10691.24 1.0 +0.3  7.860  (  144.54)   245.47  7.857  8.800 -0.943
t50g10m10 10691.24 1.0 -0.3  7.260  (  131.83)   239.88  7.262  8.574 -1.312
t50g10m10 10691.24 1.0  0.0  7.560  (  154.88)   281.84  7.575  8.911 -1.336
t50g10m10 10691.24 1.0 +0.3  7.860  (  177.83)   316.23  7.841  9.128 -1.287
t45g50m10 10691.24 1.0 -0.3  7.260  (    4.79)     5.13  7.264  7.293 -0.029
t45g50m10 10691.24 1.0  0.0  7.560  (    8.32)     8.71  7.556  7.589 -0.033
t45g50m10 10691.24 1.0 +0.3  7.860  (   13.49)    14.13  7.855  7.895 -0.040
t45g40m10 10691.24 1.0 -0.3  7.260  (   16.22)    18.20  7.262  7.337 -0.075
t45g40m10 10691.24 1.0  0.0  7.560  (   24.55)    27.54  7.558  7.651 -0.093
t45g40m10 10691.24 1.0 +0.3  7.860  (   34.67)    39.81  7.864  7.980 -0.116
t45g30m10 10691.24 1.0 -0.2  7.260  (   31.62)    38.02  7.355  7.531 -0.176
t45g30m10 10691.24 1.0  0.0  7.560  (   38.90)    46.77  7.558  7.761 -0.203
t45g30m10 10691.24 1.0 +0.3  7.860  (   51.29)    63.10  7.857  8.094 -0.237
t45g20m10 10691.24 1.0 -0.3  7.260  (   46.77)    63.10  7.260  7.615 -0.355
t45g20m10 10691.24 1.0  0.0  7.560  (   60.26)    83.18  7.553  7.980 -0.427
t45g20m10 10691.24 1.0 +0.3  7.860  (   75.86)   107.15  7.857  8.342 -0.485
t45g10m10 10691.24 1.0 -0.3  7.260  (   74.13)   114.82  7.261  7.930 -0.669
t45g10m10 10691.24 1.0  0.0  7.560  (   91.20)   144.54  7.561  8.344 -0.783
t45g10m10 10691.24 1.0 +0.3  7.860  (  109.65)   177.83  7.879  8.732 -0.853
t70g50m20 10691.24 1.0 -0.3  6.260  (   42.66)    64.57  6.257  6.568 -0.311
t70g50m20 10691.24 1.0  0.0  6.560  (   64.57)   100.00  6.563  6.957 -0.394
t70g50m20 10691.24 1.0 +0.3  6.860  (   91.20)   141.25  6.859  7.358 -0.499
t70g40m20 10691.24 1.0 -0.3  6.260  (   63.10)   120.23  6.262  6.962 -0.700
t70g40m20 10691.24 1.0  0.0  6.560  (   87.10)   165.96  6.572  7.509 -0.937
t70g40m20 10691.24 1.0 +0.3  6.860  (  112.20)   208.93  6.860  7.941 -1.081
t70g30m20 10691.24 1.0 -0.3  6.260  (   87.10)   194.98  6.265  7.683 -1.418
t70g30m20 10691.24 1.0  0.0  6.560  (  112.20)   239.88  6.556  8.151 -1.595
t70g30m20 10691.24 1.0 +0.3  6.860  (  134.90)   281.84  6.842  8.465 -1.623
t70g20m20 10691.24 1.0 -0.3  6.260  (  104.71)   245.47  6.259  8.137 -1.878
t70g20m20 10691.24 1.0  0.0  6.560  (  128.82)   288.40  6.545  8.539 -1.994
t70g20m20 10691.24 1.0 +0.3  6.860  (  151.36)   331.13  6.851  8.829 -1.978
t70g10m20 10691.24 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10691.24 1.0 -0.3  6.260  (   34.67)    45.71  6.257  6.493 -0.236
t65g50m20 10691.24 1.0  0.0  6.560  (   50.12)    74.13  6.563  6.847 -0.284
t65g50m20 10691.24 1.0 +0.3  6.860  (   75.86)   112.20  6.867  7.218 -0.351
t65g40m20 10691.24 1.0 -0.3  6.260  (   50.12)    95.50  6.263  6.839 -0.576
t65g40m20 10691.24 1.0  0.0  6.560  (   72.44)   134.90  6.550  7.296 -0.746
t65g40m20 10691.24 1.0 +0.3  6.860  (   97.72)   181.97  6.870  7.784 -0.914
t65g30m20 10691.24 1.0 -0.3  6.260  (   72.44)   162.18  6.251  7.422 -1.171
t65g30m20 10691.24 1.0  0.0  6.560  (   95.50)   208.93  6.556  7.980 -1.424
t65g30m20 10691.24 1.0 +0.3  6.860  (  120.23)   251.19  6.844  8.363 -1.519
t65g20m20 10691.24 1.0 -0.3  6.260  (  100.00)   234.42  6.264  8.065 -1.801
t65g20m20 10691.24 1.0  0.0  6.560  (  123.03)   275.42  6.540  8.449 -1.909
t65g20m20 10691.24 1.0 +0.3  6.860  (  144.54)   323.59  6.890  8.775 -1.885
t65g10m20 10691.24 1.0 -0.3  6.260  (  117.49)   269.15  6.276  8.277 -2.001
t65g10m20 10691.24 1.0  0.0  6.560  (  141.25)   309.03  6.554  8.639 -2.085
t65g10m20 10691.24 1.0 +0.3  6.860  (  162.18)   346.74  6.837  8.897 -2.060
t60g50m20 10691.24 1.0 -0.3  6.260  (   22.39)    30.20  6.261  6.424 -0.163
t60g50m20 10691.24 1.0  0.0  6.560  (   38.90)    48.98  6.568  6.755 -0.187
t60g50m20 10691.24 1.0 +0.3  6.860  (   57.54)    77.62  6.862  7.081 -0.219
t60g40m20 10691.24 1.0 -0.3  6.260  (   36.31)    61.66  6.258  6.649 -0.391
t60g40m20 10691.24 1.0  0.0  6.560  (   54.95)    95.50  6.562  7.047 -0.485
t60g40m20 10691.24 1.0 +0.3  6.860  (   79.43)   134.90  6.857  7.461 -0.604
t60g30m20 10691.24 1.0 -0.3  6.260  (   56.23)   123.03  6.252  7.117 -0.865
t60g30m20 10691.24 1.0  0.0  6.560  (   79.43)   169.82  6.573  7.698 -1.125
t60g30m20 10691.24 1.0 +0.3  6.860  (  102.33)   208.93  6.844  8.104 -1.260
t60g20m20 10691.24 1.0 -0.3  6.260  (   81.28)   190.55  6.274  7.736 -1.462
t60g20m20 10691.24 1.0  0.0  6.560  (  104.71)   234.42  6.570  8.243 -1.673
t60g20m20 10691.24 1.0 +0.3  6.860  (  125.89)   275.42  6.868  8.602 -1.734
t60g10m20 10691.24 1.0 -0.3  6.260  (  107.15)   239.88  6.277  8.067 -1.790
t60g10m20 10691.24 1.0  0.0  6.560  (  128.82)   281.84  6.575  8.491 -1.916
t60g10m20 10691.24 1.0 +0.3  6.860  (  151.36)   316.23  6.835  8.753 -1.918
t55g50m20 10691.24 1.0 -0.3  6.260  (   12.02)    15.14  6.259  6.367 -0.108
t55g50m20 10691.24 1.0  0.0  6.560  (   22.39)    28.18  6.565  6.683 -0.118
t55g50m20 10691.24 1.0 +0.3  6.860  (   38.90)    46.77  6.857  6.988 -0.131
t55g40m20 10691.24 1.0 -0.3  6.260  (   23.99)    37.15  6.301  6.556 -0.255
t55g40m20 10691.24 1.0  0.0  6.560  (   37.15)    56.23  6.562  6.856 -0.294
t55g40m20 10691.24 1.0 +0.3  6.860  (   56.23)    87.10  6.866  7.214 -0.348
t55g30m20 10691.24 1.0 -0.3  6.260  (   38.90)    75.86  6.267  6.807 -0.540
t55g30m20 10691.24 1.0  0.0  6.560  (   57.54)   112.20  6.570  7.245 -0.675
t55g30m20 10691.24 1.0 +0.3  6.860  (   79.43)   151.36  6.863  7.693 -0.830
t55g20m20 10691.24 1.0 -0.3  6.260  (   60.26)   138.04  6.259  7.290 -1.031
t55g20m20 10691.24 1.0  0.0  6.560  (   81.28)   181.97  6.567  7.864 -1.297
t55g20m20 10691.24 1.0 +0.3  6.860  (  104.71)   223.87  6.874  8.319 -1.445
t55g10m20 10691.24 1.0 -0.3  6.260  (   85.11)   190.55  6.258  7.701 -1.443
t55g10m20 10691.24 1.0  0.0  6.560  (  109.65)   234.42  6.569  8.249 -1.680
t55g10m20 10691.24 1.0 +0.3  6.860  (  131.83)   275.42  6.881  8.646 -1.765
t50g50m20 10691.24 1.0 -0.3  6.260  (    4.57)     5.25  6.257  6.322 -0.065
t50g50m20 10691.24 1.0  0.0  6.560  (    8.71)    10.23  6.565  6.634 -0.069
t50g50m20 10691.24 1.0 +0.3  6.860  (   16.22)    18.62  6.856  6.930 -0.074
t50g40m20 10691.24 1.0 -0.3  6.260  (   11.48)    15.49  6.264  6.412 -0.148
t50g40m20 10691.24 1.0  0.0  6.560  (   20.42)    27.54  6.560  6.724 -0.164
t50g40m20 10691.24 1.0 +0.3  6.860  (   34.67)    43.65  6.858  7.049 -0.191
t50g30m20 10691.24 1.0 -0.3  6.260  (   22.91)    36.31  6.259  6.586 -0.327
t50g30m20 10691.24 1.0  0.0  6.560  (   35.48)    57.54  6.556  6.941 -0.385
t50g30m20 10691.24 1.0 +0.3  6.860  (   52.48)    87.10  6.859  7.315 -0.456
t50g20m20 10691.24 1.0 -0.3  6.260  (   38.02)    77.62  6.255  6.875 -0.620
t50g20m20 10691.24 1.0  0.0  6.560  (   54.95)   112.20  6.553  7.316 -0.763
t50g20m20 10691.24 1.0 +0.3  6.860  (   75.86)   151.36  6.863  7.799 -0.936
t50g10m20 10691.24 1.0 -0.3  6.260  (   60.26)   134.90  6.271  7.271 -1.000
t50g10m20 10691.24 1.0  0.0  6.560  (   83.18)   173.78  6.561  7.804 -1.243
t50g10m20 10691.24 1.0 +0.3  6.860  (  104.71)   213.80  6.870  8.294 -1.424
t45g50m20 10691.24 1.0 -0.3  6.260  (    0.71)     0.78  6.257  6.298 -0.041
t45g50m20 10691.24 1.0  0.0  6.560  (    1.41)     1.55  6.562  6.604 -0.042
t45g50m20 10691.24 1.0 +0.3  6.860  (    2.75)     3.02  6.862  6.905 -0.043
t45g40m20 10691.24 1.0 -0.3  6.260  (    3.24)     3.89  6.264  6.345 -0.081
t45g40m20 10691.24 1.0  0.0  6.560  (    6.17)     7.24  6.558  6.645 -0.087
t45g40m20 10691.24 1.0 +0.3  6.860  (   10.96)    13.18  6.861  6.957 -0.096
t45g30m20 10691.24 1.0 -0.3  6.260  (    7.94)    10.72  6.256  6.414 -0.158
t45g30m20 10691.24 1.0  0.0  6.560  (   14.13)    19.05  6.561  6.742 -0.181
t45g30m20 10691.24 1.0 +0.3  6.860  (   22.91)    31.62  6.861  7.071 -0.210
t45g20m20 10691.24 1.0 -0.3  6.260  (   17.38)    28.18  6.266  6.554 -0.288
t45g20m20 10691.24 1.0  0.0  6.560  (   28.18)    41.69  6.563  6.923 -0.360
t45g20m20 10691.24 1.0 +0.3  6.860  (   38.90)    61.66  6.859  7.286 -0.427
t45g10m20 10691.24 1.0 -0.3  6.260  (   33.11)    58.88  6.264  6.756 -0.492
t45g10m20 10691.24 1.0  0.0  6.560  (   47.86)    85.11  6.557  7.153 -0.596
t45g10m20 10691.24 1.0 +0.3  6.860  (   66.07)   114.82  6.848  7.566 -0.718
t70g50m30 10691.24 1.0 -0.3  5.260  (    6.61)    16.98  5.263  5.709 -0.446
t70g50m30 10691.24 1.0  0.0  5.560  (   12.59)    31.62  5.562  6.031 -0.469
t70g50m30 10691.24 1.0 +0.3  5.860  (   22.91)    50.12  5.867  6.388 -0.521
t70g40m30 10691.24 1.0 -0.3  5.260  (   12.59)    40.74  5.261  5.947 -0.686
t70g40m30 10691.24 1.0  0.0  5.560  (   23.44)    67.61  5.563  6.333 -0.770
t70g40m30 10691.24 1.0 +0.3  5.860  (   36.31)   102.33  5.852  6.756 -0.904
t70g30m30 10691.24 1.0 -0.3  5.260  (   21.88)    75.86  5.257  6.165 -0.908
t70g30m30 10691.24 1.0  0.0  5.560  (   34.67)   114.82  5.552  6.657 -1.105
t70g30m30 10691.24 1.0 +0.3  5.860  (   52.48)   158.49  5.856  7.281 -1.425
t70g20m30 10691.24 1.0 -0.3  5.260  (   35.48)   131.83  5.268  6.629 -1.361
t70g20m30 10691.24 1.0  0.0  5.560  (   50.12)   177.83  5.568  7.330 -1.762
t70g20m30 10691.24 1.0 +0.3  5.860  (   72.44)   218.78  5.848  7.930 -2.082
t70g10m30 10691.24 1.0 -0.3  5.260  (   37.15)   134.90  5.251  6.532 -1.281
t70g10m30 10691.24 1.0  0.0  5.560  (   57.54)   181.97  5.559  7.231 -1.672
t70g10m30 10691.24 1.0 +0.3  5.860  (   83.18)   223.87  5.849  7.863 -2.014
t65g50m30 10691.24 1.0 -0.3  5.260  (    4.37)    10.23  5.258  5.657 -0.399
t65g50m30 10691.24 1.0  0.0  5.560  (    8.32)    19.50  5.556  5.970 -0.414
t65g50m30 10691.24 1.0 +0.3  5.860  (   15.49)    36.31  5.896  6.341 -0.445
t65g40m30 10691.24 1.0 -0.3  5.260  (    8.91)    34.67  5.290  6.004 -0.714
t65g40m30 10691.24 1.0  0.0  5.560  (   16.60)    54.95  5.561  6.344 -0.783
t65g40m30 10691.24 1.0 +0.3  5.860  (   29.51)    87.10  5.859  6.749 -0.890
t65g30m30 10691.24 1.0 -0.3  5.260  (   17.38)    72.44  5.259  6.266 -1.007
t65g30m30 10691.24 1.0  0.0  5.560  (   30.20)   112.20  5.569  6.773 -1.204
t65g30m30 10691.24 1.0 +0.3  5.860  (   43.65)   154.88  5.872  7.366 -1.494
t65g20m30 10691.24 1.0 -0.3  5.260  (   29.51)   112.20  5.255  6.483 -1.228
t65g20m30 10691.24 1.0  0.0  5.560  (   42.66)   158.49  5.566  7.158 -1.592
t65g20m30 10691.24 1.0 +0.3  5.860  (   63.10)   199.53  5.850  7.777 -1.927
t65g10m30 10691.24 1.0 -0.3  5.260  (   41.69)   158.49  5.254  6.870 -1.616
t65g10m30 10691.24 1.0  0.0  5.560  (   61.66)   204.17  5.554  7.572 -2.018
t65g10m30 10691.24 1.0 +0.3  5.860  (   85.11)   245.47  5.844  8.135 -2.291
t60g50m30 10691.24 1.0 -0.3  5.260  (    2.51)     5.01  5.256  5.567 -0.311
t60g50m30 10691.24 1.0  0.0  5.560  (    4.90)     9.77  5.556  5.871 -0.315
t60g50m30 10691.24 1.0 +0.3  5.860  (    9.55)    18.62  5.857  6.186 -0.329
t60g40m30 10691.24 1.0 -0.3  5.260  (    5.50)    19.95  5.266  5.883 -0.617
t60g40m30 10691.24 1.0  0.0  5.560  (   10.47)    34.67  5.566  6.232 -0.666
t60g40m30 10691.24 1.0 +0.3  5.860  (   19.05)    56.23  5.854  6.587 -0.733
t60g30m30 10691.24 1.0 -0.3  5.260  (   11.22)    53.70  5.265  6.236 -0.971
t60g30m30 10691.24 1.0  0.0  5.560  (   20.42)    85.11  5.557  6.651 -1.094
t60g30m30 10691.24 1.0 +0.3  5.860  (   35.48)   123.03  5.850  7.132 -1.282
t60g20m30 10691.24 1.0 -0.3  5.260  (   21.88)    93.33  5.253  6.430 -1.177
t60g20m30 10691.24 1.0  0.0  5.560  (   33.88)   134.90  5.554  6.991 -1.437
t60g20m30 10691.24 1.0 +0.3  5.860  (   51.29)   177.83  5.860  7.619 -1.759
t60g10m30 10691.24 1.0 -0.3  5.260  (   34.67)   120.23  5.261  6.469 -1.208
t60g10m30 10691.24 1.0  0.0  5.560  (   51.29)   162.18  5.550  7.082 -1.532
t60g10m30 10691.24 1.0 +0.3  5.860  (   74.13)   204.17  5.850  7.717 -1.867
t55g50m30 10691.24 1.0 -0.3  5.260  (    1.29)     2.04  5.260  5.462 -0.202
t55g50m30 10691.24 1.0  0.0  5.560  (    2.57)     4.07  5.565  5.769 -0.204
t55g50m30 10691.24 1.0 +0.3  5.860  (    5.01)     7.94  5.859  6.069 -0.210
t55g40m30 10691.24 1.0 -0.3  5.260  (    2.95)     7.76  5.262  5.699 -0.437
t55g40m30 10691.24 1.0  0.0  5.560  (    5.75)    14.79  5.561  6.013 -0.452
t55g40m30 10691.24 1.0 +0.3  5.860  (   10.96)    27.54  5.858  6.338 -0.480
t55g30m30 10691.24 1.0 -0.3  5.260  (    6.46)    26.92  5.265  5.989 -0.724
t55g30m30 10691.24 1.0  0.0  5.560  (   12.02)    43.65  5.558  6.360 -0.802
t55g30m30 10691.24 1.0 +0.3  5.860  (   21.38)    70.79  5.856  6.750 -0.894
t55g20m30 10691.24 1.0 -0.3  5.260  (   13.18)    53.70  5.263  6.180 -0.917
t55g20m30 10691.24 1.0  0.0  5.560  (   23.44)    85.11  5.565  6.607 -1.042
t55g20m30 10691.24 1.0 +0.3  5.860  (   35.48)   120.23  5.850  7.064 -1.214
t55g10m30 10691.24 1.0 -0.3  5.260  (   25.70)    75.86  5.256  6.140 -0.884
t55g10m30 10691.24 1.0  0.0  5.560  (   38.02)   112.20  5.558  6.617 -1.059
t55g10m30 10691.24 1.0 +0.3  5.860  (   56.23)   151.36  5.862  7.171 -1.309
t50g50m30 10691.24 1.0 -0.3  5.260  (    0.52)     0.68  5.256  5.376 -0.120
t50g50m30 10691.24 1.0  0.0  5.560  (    1.02)     1.35  5.561  5.682 -0.121
t50g50m30 10691.24 1.0 +0.3  5.860  (    2.04)     2.63  5.856  5.977 -0.121
t50g40m30 10691.24 1.0 -0.3  5.260  (    1.32)     2.34  5.263  5.510 -0.247
t50g40m30 10691.24 1.0  0.0  5.560  (    2.63)     4.57  5.558  5.810 -0.252
t50g40m30 10691.24 1.0 +0.3  5.860  (    5.13)     8.91  5.859  6.120 -0.261
t50g30m30 10691.24 1.0 -0.3  5.260  (    2.95)     7.76  5.261  5.698 -0.437
t50g30m30 10691.24 1.0  0.0  5.560  (    5.75)    14.79  5.561  6.017 -0.456
t50g30m30 10691.24 1.0 +0.3  5.860  (   10.96)    27.54  5.864  6.352 -0.488
t50g20m30 10691.24 1.0 -0.3  5.260  (    6.76)    20.89  5.261  5.839 -0.578
t50g20m30 10691.24 1.0  0.0  5.560  (   12.30)    35.48  5.560  6.206 -0.646
t50g20m30 10691.24 1.0 +0.3  5.860  (   21.88)    57.54  5.861  6.585 -0.724
t50g10m30 10691.24 1.0 -0.3  5.260  (   14.45)    37.15  5.265  5.862 -0.597
t50g10m30 10691.24 1.0  0.0  5.560  (   25.12)    58.88  5.554  6.232 -0.678
t50g10m30 10691.24 1.0 +0.3  5.860  (   37.15)    89.13  5.860  6.652 -0.792
t45g50m30 10691.24 1.0 -0.3  5.260  (    0.12)     0.14  5.265  5.331 -0.066
t45g50m30 10691.24 1.0  0.0  5.560  (    0.25)     0.29  5.564  5.630 -0.066
t45g50m30 10691.24 1.0 +0.3  5.860  (    0.49)     0.56  5.855  5.921 -0.066
t45g40m30 10691.24 1.0 -0.3  5.260  (    0.41)     0.56  5.262  5.404 -0.142
t45g40m30 10691.24 1.0  0.0  5.560  (    0.81)     1.12  5.564  5.706 -0.142
t45g40m30 10691.24 1.0 +0.3  5.860  (    1.58)     2.19  5.858  6.002 -0.144
t45g30m30 10691.24 1.0 -0.3  5.260  (    1.05)     1.86  5.264  5.513 -0.249
t45g30m30 10691.24 1.0  0.0  5.560  (    2.09)     3.63  5.562  5.816 -0.254
t45g30m30 10691.24 1.0 +0.3  5.860  (    3.98)     7.08  5.864  6.127 -0.263
t45g20m30 10691.24 1.0 -0.3  5.260  (    2.57)     5.50  5.255  5.612 -0.357
t45g20m30 10691.24 1.0  0.0  5.560  (    4.90)    10.72  5.566  5.942 -0.376
t45g20m30 10691.24 1.0 +0.3  5.860  (    9.12)    19.95  5.864  6.269 -0.405
t45g10m30 10691.24 1.0 -0.3  5.260  (    6.46)    13.80  5.258  5.645 -0.387
t45g10m30 10691.24 1.0  0.0  5.560  (   11.75)    25.12  5.559  5.982 -0.423
t45g10m30 10691.24 1.0 +0.3  5.860  (   20.42)    39.81  5.854  6.349 -0.495
t70g50m40 10691.24 1.0 -0.3  4.260  (    0.68)     3.24  4.263  4.944 -0.681
t70g50m40 10691.24 1.0  0.0  4.560  (    1.35)     6.31  4.559  5.246 -0.687
t70g50m40 10691.24 1.0 +0.3  4.860  (    2.69)    12.30  4.860  5.557 -0.697
t70g40m40 10691.24 1.0 -0.3  4.260  (    1.41)     8.32  4.258  5.065 -0.807
t70g40m40 10691.24 1.0  0.0  4.560  (    2.75)    16.22  4.561  5.380 -0.819
t70g40m40 10691.24 1.0 +0.3  4.860  (    5.37)    30.20  4.858  5.700 -0.842
t70g30m40 10691.24 1.0 -0.3  4.260  (    2.51)    15.85  4.259  5.105 -0.846
t70g30m40 10691.24 1.0  0.0  4.560  (    4.90)    29.51  4.555  5.421 -0.866
t70g30m40 10691.24 1.0 +0.3  4.860  (    9.33)    47.86  4.866  5.795 -0.929
t70g20m40 10691.24 1.0 -0.3  4.260  (    4.37)    26.92  4.260  5.114 -0.854
t70g20m40 10691.24 1.0  0.0  4.560  (    8.51)    43.65  4.562  5.461 -0.899
t70g20m40 10691.24 1.0 +0.3  4.860  (   16.22)    70.79  4.856  5.830 -0.974
t70g10m40 10691.24 1.0 -0.3  4.260  (    5.25)    17.78  4.262  4.825 -0.563
t70g10m40 10691.24 1.0  0.0  4.560  (   10.00)    33.11  4.560  5.137 -0.577
t70g10m40 10691.24 1.0 +0.3  4.860  (   19.05)    51.29  4.857  5.477 -0.620
t65g50m40 10691.24 1.0 -0.3  4.260  (    0.45)     2.24  4.263  4.967 -0.704
t65g50m40 10691.24 1.0  0.0  4.560  (    0.89)     4.37  4.562  5.267 -0.705
t65g50m40 10691.24 1.0 +0.3  4.860  (    1.78)     8.51  4.862  5.575 -0.713
t65g40m40 10691.24 1.0 -0.3  4.260  (    0.95)     7.41  4.256  5.176 -0.920
t65g40m40 10691.24 1.0  0.0  4.560  (    1.91)    14.45  4.558  5.495 -0.937
t65g40m40 10691.24 1.0 +0.3  4.860  (    3.72)    27.54  4.864  5.825 -0.961
t65g30m40 10691.24 1.0 -0.3  4.260  (    1.95)    17.38  4.261  5.268 -1.007
t65g30m40 10691.24 1.0  0.0  4.560  (    3.89)    32.36  4.559  5.595 -1.036
t65g30m40 10691.24 1.0 +0.3  4.860  (    7.41)    51.29  4.861  5.981 -1.120
t65g20m40 10691.24 1.0 -0.3  4.260  (    3.63)    27.54  4.256  5.223 -0.967
t65g20m40 10691.24 1.0  0.0  4.560  (    7.08)    44.67  4.554  5.586 -1.032
t65g20m40 10691.24 1.0 +0.3  4.860  (   13.49)    74.13  4.864  5.994 -1.130
t65g10m40 10691.24 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10691.24 1.0 -0.3  4.260  (    0.26)     1.10  4.256  4.893 -0.637
t60g50m40 10691.24 1.0  0.0  4.560  (    0.51)     2.19  4.558  5.197 -0.639
t60g50m40 10691.24 1.0 +0.3  4.860  (    1.02)     4.37  4.863  5.506 -0.643
t60g40m40 10691.24 1.0 -0.3  4.260  (    0.58)     4.68  4.256  5.191 -0.935
t60g40m40 10691.24 1.0  0.0  4.560  (    1.15)     9.12  4.555  5.501 -0.946
t60g40m40 10691.24 1.0 +0.3  4.860  (    2.24)    17.78  4.861  5.828 -0.967
t60g30m40 10691.24 1.0 -0.3  4.260  (    1.23)    13.80  4.261  5.363 -1.102
t60g30m40 10691.24 1.0  0.0  4.560  (    2.45)    26.30  4.566  5.699 -1.133
t60g30m40 10691.24 1.0 +0.3  4.860  (    4.79)    42.66  4.856  6.066 -1.210
t60g20m40 10691.24 1.0 -0.3  4.260  (    2.69)    24.55  4.257  5.323 -1.066
t60g20m40 10691.24 1.0  0.0  4.560  (    5.25)    40.74  4.557  5.695 -1.138
t60g20m40 10691.24 1.0 +0.3  4.860  (    9.77)    67.61  4.862  6.100 -1.238
t60g10m40 10691.24 1.0 -0.3  4.260  (    5.25)    31.62  4.262  5.155 -0.893
t60g10m40 10691.24 1.0  0.0  4.560  (   10.00)    50.12  4.561  5.536 -0.975
t60g10m40 10691.24 1.0 +0.3  4.860  (   18.20)    79.43  4.855  5.938 -1.083
t55g50m40 10691.24 1.0 -0.3  4.260  (    0.13)     0.39  4.256  4.745 -0.489
t55g50m40 10691.24 1.0  0.0  4.560  (    0.26)     0.78  4.557  5.046 -0.489
t55g50m40 10691.24 1.0 +0.3  4.860  (    0.50)     1.55  4.859  5.349 -0.490
t55g40m40 10691.24 1.0 -0.3  4.260  (    0.30)     1.91  4.260  5.068 -0.808
t55g40m40 10691.24 1.0  0.0  4.560  (    0.60)     3.72  4.555  5.367 -0.812
t55g40m40 10691.24 1.0 +0.3  4.860  (    1.20)     7.41  4.865  5.685 -0.820
t55g30m40 10691.24 1.0 -0.3  4.260  (    0.68)     6.61  4.259  5.279 -1.020
t55g30m40 10691.24 1.0  0.0  4.560  (    1.35)    12.59  4.556  5.592 -1.036
t55g30m40 10691.24 1.0 +0.3  4.860  (    2.63)    23.99  4.860  5.930 -1.070
t55g20m40 10691.24 1.0 -0.3  4.260  (    1.51)    13.18  4.260  5.261 -1.001
t55g20m40 10691.24 1.0  0.0  4.560  (    2.95)    24.55  4.555  5.589 -1.034
t55g20m40 10691.24 1.0 +0.3  4.860  (    5.75)    41.69  4.866  5.986 -1.120
t55g10m40 10691.24 1.0 -0.3  4.260  (    3.31)    17.38  4.265  5.051 -0.786
t55g10m40 10691.24 1.0  0.0  4.560  (    6.31)    31.62  4.557  5.380 -0.823
t55g10m40 10691.24 1.0 +0.3  4.860  (   11.75)    50.12  4.858  5.774 -0.916
t50g50m40 10691.24 1.0 -0.3  4.260  (    0.05)     0.11  4.260  4.551 -0.291
t50g50m40 10691.24 1.0  0.0  4.560  (    0.11)     0.21  4.560  4.852 -0.292
t50g50m40 10691.24 1.0 +0.3  4.860  (    0.22)     0.43  4.858  5.152 -0.294
t50g40m40 10691.24 1.0 -0.3  4.260  (    0.13)     0.47  4.265  4.802 -0.537
t50g40m40 10691.24 1.0  0.0  4.560  (    0.27)     0.93  4.565  5.103 -0.538
t50g40m40 10691.24 1.0 +0.3  4.860  (    0.54)     1.82  4.856  5.396 -0.540
t50g30m40 10691.24 1.0 -0.3  4.260  (    0.30)     1.51  4.258  4.974 -0.716
t50g30m40 10691.24 1.0  0.0  4.560  (    0.59)     3.09  4.563  5.284 -0.721
t50g30m40 10691.24 1.0 +0.3  4.860  (    1.17)     6.03  4.856  5.586 -0.730
t50g20m40 10691.24 1.0 -0.3  4.260  (    0.72)     3.55  4.261  4.966 -0.705
t50g20m40 10691.24 1.0  0.0  4.560  (    1.45)     6.92  4.563  5.278 -0.715
t50g20m40 10691.24 1.0 +0.3  4.860  (    2.82)    13.18  4.862  5.599 -0.737
t50g10m40 10691.24 1.0 -0.3  4.260  (    1.70)     5.50  4.262  4.800 -0.538
t50g10m40 10691.24 1.0  0.0  4.560  (    3.31)    10.47  4.556  5.104 -0.548
t50g10m40 10691.24 1.0 +0.3  4.860  (    6.17)    19.95  4.860  5.435 -0.575
t45g50m40 10691.24 1.0 -0.3  4.260  (    0.02)     0.02  4.256  4.399 -0.143
t45g50m40 10691.24 1.0  0.0  4.560  (    0.03)     0.05  4.567  4.708 -0.141
t45g50m40 10691.24 1.0 +0.3  4.860  (    0.07)     0.09  4.863  5.005 -0.142
t45g40m40 10691.24 1.0 -0.3  4.260  (    0.05)     0.09  4.259  4.520 -0.261
t45g40m40 10691.24 1.0  0.0  4.560  (    0.10)     0.17  4.559  4.820 -0.261
t45g40m40 10691.24 1.0 +0.3  4.860  (    0.19)     0.35  4.859  5.120 -0.261
t45g30m40 10691.24 1.0 -0.3  4.260  (    0.12)     0.29  4.257  4.654 -0.397
t45g30m40 10691.24 1.0  0.0  4.560  (    0.23)     0.58  4.558  4.956 -0.398
t45g30m40 10691.24 1.0 +0.3  4.860  (    0.46)     1.15  4.860  5.259 -0.399
t45g20m40 10691.24 1.0 -0.3  4.260  (    0.28)     0.74  4.259  4.680 -0.421
t45g20m40 10691.24 1.0  0.0  4.560  (    0.56)     1.48  4.562  4.985 -0.423
t45g20m40 10691.24 1.0 +0.3  4.860  (    1.12)     2.88  4.858  5.286 -0.428
t45g10m40 10691.24 1.0 -0.3  4.260  (    0.72)     1.55  4.259  4.593 -0.334
t45g10m40 10691.24 1.0  0.0  4.560  (    1.45)     3.02  4.557  4.897 -0.340
t45g10m40 10691.24 1.0 +0.3  4.860  (    2.82)     5.89  4.861  5.210 -0.349
t70g50p00 10691.24 2.0 -0.3  8.260  (  309.03)   389.05  8.269  8.545 -0.276
t70g50p00 10691.24 2.0  0.0  8.560  (  398.11)   489.78  8.556  8.812 -0.256
t70g50p00 10691.24 2.0 +0.3  8.860  (  512.86)   630.96  8.862  9.085 -0.223
t70g40p00 10691.24 2.0 -0.3  8.260  (  302.00)   407.38  8.253  8.747 -0.494
t70g40p00 10691.24 2.0  0.0  8.560  (  363.08)   489.78  8.556  8.998 -0.442
t70g40p00 10691.24 2.0 +0.3  8.860  (  446.68)   588.84  8.848  9.222 -0.374
t70g30p00 10691.24 2.0 -0.3  8.260  (  316.23)   446.68  8.242  8.917 -0.675
t70g30p00 10691.24 2.0  0.0  8.560  (  363.08)   524.81  8.576  9.154 -0.578
t70g30p00 10691.24 2.0 +0.3  8.860  (  426.58)   602.56  8.853  9.342 -0.489
t70g20p00 10691.24 2.0 -0.3  8.260  (  323.59)   478.63  8.266  9.169 -0.903
t70g20p00 10691.24 2.0  0.0  8.560  (  363.08)   537.03  8.577  9.364 -0.787
t70g20p00 10691.24 2.0 +0.3  8.860  (  407.38)   602.56  8.881  9.536 -0.655
t70g10p00 10691.24 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10691.24 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10691.24 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10691.24 2.0 -0.3  8.260  (  288.40)   354.81  8.273  8.522 -0.249
t65g50p00 10691.24 2.0  0.0  8.560  (  363.08)   457.09  8.569  8.807 -0.238
t65g50p00 10691.24 2.0 +0.3  8.860  (  478.63)   588.84  8.861  9.074 -0.213
t65g40p00 10691.24 2.0 -0.3  8.260  (  281.84)   389.05  8.267  8.742 -0.475
t65g40p00 10691.24 2.0  0.0  8.560  (  338.84)   467.74  8.554  8.983 -0.429
t65g40p00 10691.24 2.0 +0.3  8.860  (  426.58)   575.44  8.865  9.227 -0.362
t65g30p00 10691.24 2.0 -0.3  8.260  (  288.40)   426.58  8.244  8.976 -0.732
t65g30p00 10691.24 2.0  0.0  8.560  (  338.84)   501.19  8.581  9.214 -0.633
t65g30p00 10691.24 2.0 +0.3  8.860  (  398.11)   575.44  8.865  9.404 -0.539
t65g20p00 10691.24 2.0 -0.3  8.260  (  316.23)   478.63  8.262  9.142 -0.880
t65g20p00 10691.24 2.0  0.0  8.560  (  354.81)   537.03  8.563  9.323 -0.760
t65g20p00 10691.24 2.0 +0.3  8.860  (  407.38)   602.56  8.851  9.492 -0.641
t65g10p00 10691.24 2.0 -0.3  8.260  (  331.13)   512.86  8.280  9.324 -1.044
t65g10p00 10691.24 2.0  0.0  8.560  (  363.08)   562.34  8.568  9.479 -0.911
t65g10p00 10691.24 2.0 +0.3  8.860  (  407.38)   616.60  8.847  9.617 -0.770
t60g50p00 10691.24 2.0 -0.3  8.260  (  234.42)   281.84  8.265  8.472 -0.207
t60g50p00 10691.24 2.0  0.0  8.560  (  302.00)   371.54  8.566  8.777 -0.211
t60g50p00 10691.24 2.0 +0.3  8.860  (  398.11)   489.78  8.867  9.067 -0.200
t60g40p00 10691.24 2.0 -0.3  8.260  (  245.47)   331.13  8.248  8.686 -0.438
t60g40p00 10691.24 2.0  0.0  8.560  (  302.00)   416.87  8.575  8.982 -0.407
t60g40p00 10691.24 2.0 +0.3  8.860  (  380.19)   512.86  8.868  9.224 -0.356
t60g30p00 10691.24 2.0 -0.3  8.260  (  263.03)   389.05  8.240  8.952 -0.712
t60g30p00 10691.24 2.0  0.0  8.560  (  309.03)   457.09  8.551  9.185 -0.634
t60g30p00 10691.24 2.0 +0.3  8.860  (  363.08)   537.03  8.860  9.400 -0.540
t60g20p00 10691.24 2.0 -0.3  8.260  (  288.40)   446.68  8.240  9.195 -0.955
t60g20p00 10691.24 2.0  0.0  8.560  (  323.59)   501.19  8.536  9.382 -0.846
t60g20p00 10691.24 2.0 +0.3  8.860  (  371.54)   575.44  8.884  9.584 -0.700
t60g10p00 10691.24 2.0 -0.3  8.260  (  316.23)   501.19  8.241  9.299 -1.058
t60g10p00 10691.24 2.0  0.0  8.560  (  354.81)   562.34  8.589  9.483 -0.894
t60g10p00 10691.24 2.0 +0.3  8.860  (  398.11)   616.60  8.857  9.621 -0.764
t55g50p00 10691.24 2.0 -0.3  8.260  (  154.88)   177.83  8.269  8.405 -0.136
t55g50p00 10691.24 2.0  0.0  8.560  (  204.17)   239.88  8.566  8.717 -0.151
t55g50p00 10691.24 2.0 +0.3  8.860  (  275.42)   323.59  8.867  9.022 -0.155
t55g40p00 10691.24 2.0 -0.3  8.260  (  181.97)   239.88  8.261  8.619 -0.358
t55g40p00 10691.24 2.0  0.0  8.560  (  229.09)   302.00  8.547  8.913 -0.366
t55g40p00 10691.24 2.0 +0.3  8.860  (  288.40)   389.05  8.872  9.214 -0.342
t55g30p00 10691.24 2.0 -0.3  8.260  (  213.80)   316.23  8.257  8.914 -0.657
t55g30p00 10691.24 2.0  0.0  8.560  (  257.04)   380.19  8.564  9.186 -0.622
t55g30p00 10691.24 2.0 +0.3  8.860  (  309.03)   446.68  8.845  9.402 -0.557
t55g20p00 10691.24 2.0 -0.3  8.260  (  245.47)   398.11  8.281  9.219 -0.938
t55g20p00 10691.24 2.0  0.0  8.560  (  281.84)   446.68  8.545  9.405 -0.860
t55g20p00 10691.24 2.0 +0.3  8.860  (  331.13)   512.86  8.869  9.605 -0.736
t55g10p00 10691.24 2.0 -0.3  8.260  (  281.84)   467.74  8.265  9.410 -1.145
t55g10p00 10691.24 2.0  0.0  8.560  (  316.23)   512.86  8.538  9.561 -1.023
t55g10p00 10691.24 2.0 +0.3  8.860  (  354.81)   575.44  8.873  9.735 -0.862
t50g50p00 10691.24 2.0 -0.3  8.260  (   74.13)    77.62  8.252  8.312 -0.060
t50g50p00 10691.24 2.0  0.0  8.560  (  100.00)   107.15  8.554  8.627 -0.073
t50g50p00 10691.24 2.0 +0.3  8.860  (  134.90)   147.91  8.865  8.951 -0.086
t50g40p00 10691.24 2.0 -0.3  8.260  (  100.00)   117.49  8.248  8.443 -0.195
t50g40p00 10691.24 2.0  0.0  8.560  (  128.82)   158.49  8.572  8.800 -0.228
t50g40p00 10691.24 2.0 +0.3  8.860  (  165.96)   204.17  8.859  9.103 -0.244
t50g30p00 10691.24 2.0 -0.3  8.260  (  134.90)   186.21  8.257  8.725 -0.468
t50g30p00 10691.24 2.0  0.0  8.560  (  165.96)   234.42  8.562  9.066 -0.504
t50g30p00 10691.24 2.0 +0.3  8.860  (  204.17)   288.40  8.859  9.361 -0.502
t50g20p00 10691.24 2.0 -0.3  8.260  (  177.83)   275.42  8.248  9.077 -0.829
t50g20p00 10691.24 2.0  0.0  8.560  (  208.93)   331.13  8.574  9.399 -0.825
t50g20p00 10691.24 2.0 +0.3  8.860  (  245.47)   380.19  8.842  9.615 -0.773
t50g10p00 10691.24 2.0 -0.3  8.260  (  223.87)   371.54  8.252  9.380 -1.128
t50g10p00 10691.24 2.0  0.0  8.560  (  257.04)   426.58  8.587  9.626 -1.039
t50g10p00 10691.24 2.0 +0.3  8.860  (  288.40)   478.63  8.885  9.806 -0.921
t45g50p00 10691.24 2.0 -0.3  8.260  (   20.42)    20.89  8.258  8.282 -0.024
t45g50p00 10691.24 2.0  0.0  8.560  (   28.84)    30.20  8.565  8.597 -0.032
t45g50p00 10691.24 2.0 +0.3  8.860  (   39.81)    41.69  8.871  8.913 -0.042
t45g40p00 10691.24 2.0 -0.3  8.260  (   37.15)    39.81  8.254  8.324 -0.070
t45g40p00 10691.24 2.0  0.0  8.560  (   48.98)    53.70  8.560  8.652 -0.092
t45g40p00 10691.24 2.0 +0.3  8.860  (   64.57)    69.18  8.848  8.955 -0.107
t45g30p00 10691.24 2.0 -0.3  8.260  (   57.54)    67.61  8.262  8.458 -0.196
t45g30p00 10691.24 2.0  0.0  8.560  (   72.44)    87.10  8.561  8.790 -0.229
t45g30p00 10691.24 2.0 +0.3  8.860  (   91.20)   112.20  8.874  9.130 -0.256
t45g20p00 10691.24 2.0 -0.3  8.260  (   89.13)   117.49  8.267  8.704 -0.437
t45g20p00 10691.24 2.0  0.0  8.560  (  107.15)   144.54  8.556  9.039 -0.483
t45g20p00 10691.24 2.0 +0.3  8.860  (  128.82)   177.83  8.866  9.374 -0.508
t45g10p00 10691.24 2.0 -0.3  8.260  (  131.83)   194.98  8.251  9.020 -0.769
t45g10p00 10691.24 2.0  0.0  8.560  (  154.88)   234.42  8.565  9.377 -0.812
t45g10p00 10691.24 2.0 +0.3  8.860  (  177.83)   275.42  8.867  9.675 -0.808
t70g50m10 10691.24 2.0 -0.3  7.260  (  144.54)   194.98  7.252  7.666 -0.414
t70g50m10 10691.24 2.0  0.0  7.560  (  181.97)   257.04  7.569  8.048 -0.479
t70g50m10 10691.24 2.0 +0.3  7.860  (  223.87)   323.59  7.866  8.349 -0.483
t70g40m10 10691.24 2.0 -0.3  7.260  (  162.18)   257.04  7.267  8.079 -0.812
t70g40m10 10691.24 2.0  0.0  7.560  (  194.98)   309.03  7.543  8.399 -0.856
t70g40m10 10691.24 2.0 +0.3  7.860  (  229.09)   371.54  7.863  8.683 -0.820
t70g30m10 10691.24 2.0 -0.3  7.260  (  186.21)   316.23  7.245  8.405 -1.160
t70g30m10 10691.24 2.0  0.0  7.560  (  213.80)   371.54  7.554  8.703 -1.149
t70g30m10 10691.24 2.0 +0.3  7.860  (  245.47)   426.58  7.863  8.928 -1.065
t70g20m10 10691.24 2.0 -0.3  7.260  (  208.93)   363.08  7.246  8.710 -1.464
t70g20m10 10691.24 2.0  0.0  7.560  (  234.42)   416.87  7.568  8.999 -1.431
t70g20m10 10691.24 2.0 +0.3  7.860  (  263.03)   467.74  7.885  9.207 -1.322
t70g10m10 10691.24 2.0 -0.3  7.260  (  218.78)   398.11  7.285  8.966 -1.681
t70g10m10 10691.24 2.0  0.0  7.560  (  245.47)   446.68  7.595  9.232 -1.637
t70g10m10 10691.24 2.0 +0.3  7.860  (  269.15)   489.78  7.878  9.408 -1.530
t65g50m10 10691.24 2.0 -0.3  7.260  (  125.89)   169.82  7.269  7.593 -0.324
t65g50m10 10691.24 2.0  0.0  7.560  (  165.96)   229.09  7.571  7.963 -0.392
t65g50m10 10691.24 2.0 +0.3  7.860  (  208.93)   295.12  7.862  8.272 -0.410
t65g40m10 10691.24 2.0 -0.3  7.260  (  147.91)   229.09  7.251  7.973 -0.722
t65g40m10 10691.24 2.0  0.0  7.560  (  177.83)   288.40  7.563  8.347 -0.784
t65g40m10 10691.24 2.0 +0.3  7.860  (  213.80)   346.74  7.856  8.615 -0.759
t65g30m10 10691.24 2.0 -0.3  7.260  (  173.78)   295.12  7.249  8.397 -1.148
t65g30m10 10691.24 2.0  0.0  7.560  (  199.53)   354.81  7.583  8.743 -1.160
t65g30m10 10691.24 2.0 +0.3  7.860  (  229.09)   407.38  7.883  8.972 -1.089
t65g20m10 10691.24 2.0 -0.3  7.260  (  199.53)   354.81  7.241  8.668 -1.427
t65g20m10 10691.24 2.0  0.0  7.560  (  223.87)   407.38  7.557  8.941 -1.384
t65g20m10 10691.24 2.0 +0.3  7.860  (  257.04)   457.09  7.865  9.141 -1.276
t65g10m10 10691.24 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10691.24 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10691.24 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10691.24 2.0 -0.3  7.260  (  100.00)   128.82  7.269  7.480 -0.211
t60g50m10 10691.24 2.0  0.0  7.560  (  141.25)   181.97  7.564  7.826 -0.262
t60g50m10 10691.24 2.0 +0.3  7.860  (  186.21)   245.47  7.856  8.151 -0.295
t60g40m10 10691.24 2.0 -0.3  7.260  (  125.89)   186.21  7.250  7.787 -0.537
t60g40m10 10691.24 2.0  0.0  7.560  (  158.49)   245.47  7.569  8.196 -0.627
t60g40m10 10691.24 2.0 +0.3  7.860  (  194.98)   302.00  7.850  8.489 -0.639
t60g30m10 10691.24 2.0 -0.3  7.260  (  151.36)   263.03  7.274  8.293 -1.019
t60g30m10 10691.24 2.0  0.0  7.560  (  181.97)   316.23  7.569  8.624 -1.055
t60g30m10 10691.24 2.0 +0.3  7.860  (  208.93)   371.54  7.877  8.882 -1.005
t60g20m10 10691.24 2.0 -0.3  7.260  (  177.83)   331.13  7.272  8.682 -1.410
t60g20m10 10691.24 2.0  0.0  7.560  (  204.17)   380.19  7.566  8.960 -1.394
t60g20m10 10691.24 2.0 +0.3  7.860  (  234.42)   426.58  7.855  9.166 -1.311
t60g10m10 10691.24 2.0 -0.3  7.260  (  208.93)   389.05  7.282  8.887 -1.605
t60g10m10 10691.24 2.0  0.0  7.560  (  234.42)   436.52  7.590  9.119 -1.529
t60g10m10 10691.24 2.0 +0.3  7.860  (  263.03)   478.63  7.870  9.285 -1.415
t55g50m10 10691.24 2.0 -0.3  7.260  (   66.07)    75.86  7.261  7.379 -0.118
t55g50m10 10691.24 2.0  0.0  7.560  (   95.50)   114.82  7.562  7.707 -0.145
t55g50m10 10691.24 2.0 +0.3  7.860  (  138.04)   165.96  7.862  8.033 -0.171
t55g40m10 10691.24 2.0 -0.3  7.260  (   91.20)   125.89  7.257  7.579 -0.322
t55g40m10 10691.24 2.0  0.0  7.560  (  123.03)   173.78  7.558  7.960 -0.402
t55g40m10 10691.24 2.0 +0.3  7.860  (  158.49)   229.09  7.859  8.310 -0.451
t55g30m10 10691.24 2.0 -0.3  7.260  (  123.03)   199.53  7.272  8.008 -0.736
t55g30m10 10691.24 2.0  0.0  7.560  (  151.36)   251.19  7.568  8.403 -0.835
t55g30m10 10691.24 2.0 +0.3  7.860  (  181.97)   302.00  7.851  8.699 -0.848
t55g20m10 10691.24 2.0 -0.3  7.260  (  154.88)   275.42  7.248  8.469 -1.221
t55g20m10 10691.24 2.0  0.0  7.560  (  181.97)   331.13  7.576  8.839 -1.263
t55g20m10 10691.24 2.0 +0.3  7.860  (  208.93)   380.19  7.874  9.085 -1.211
t55g10m10 10691.24 2.0 -0.3  7.260  (  186.21)   346.74  7.250  8.832 -1.582
t55g10m10 10691.24 2.0  0.0  7.560  (  208.93)   398.11  7.577  9.129 -1.552
t55g10m10 10691.24 2.0 +0.3  7.860  (  239.88)   436.52  7.833  9.303 -1.470
t50g50m10 10691.24 2.0 -0.3  7.260  (   28.84)    31.62  7.260  7.315 -0.055
t50g50m10 10691.24 2.0  0.0  7.560  (   45.71)    50.12  7.556  7.622 -0.066
t50g50m10 10691.24 2.0 +0.3  7.860  (   69.18)    75.86  7.860  7.939 -0.079
t50g40m10 10691.24 2.0 -0.3  7.260  (   48.98)    58.88  7.256  7.410 -0.154
t50g40m10 10691.24 2.0  0.0  7.560  (   69.18)    85.11  7.558  7.753 -0.195
t50g40m10 10691.24 2.0 +0.3  7.860  (   95.50)   120.23  7.867  8.098 -0.231
t50g30m10 10691.24 2.0 -0.3  7.260  (   75.86)   107.15  7.263  7.649 -0.386
t50g30m10 10691.24 2.0  0.0  7.560  (  100.00)   144.54  7.557  8.032 -0.475
t50g30m10 10691.24 2.0 +0.3  7.860  (  125.89)   190.55  7.873  8.417 -0.544
t50g20m10 10691.24 2.0 -0.3  7.260  (  109.65)   181.97  7.258  8.048 -0.790
t50g20m10 10691.24 2.0  0.0  7.560  (  134.90)   229.09  7.556  8.480 -0.924
t50g20m10 10691.24 2.0 +0.3  7.860  (  162.18)   275.42  7.844  8.820 -0.976
t50g10m10 10691.24 2.0 -0.3  7.260  (  147.91)   269.15  7.243  8.547 -1.304
t50g10m10 10691.24 2.0  0.0  7.560  (  173.78)   323.59  7.580  8.958 -1.378
t50g10m10 10691.24 2.0 +0.3  7.860  (  199.53)   363.08  7.838  9.187 -1.349
t45g50m10 10691.24 2.0 -0.3  7.260  (    5.01)     5.37  7.263  7.290 -0.027
t45g50m10 10691.24 2.0  0.0  7.560  (    8.91)     9.33  7.556  7.586 -0.030
t45g50m10 10691.24 2.0 +0.3  7.860  (   14.79)    15.85  7.865  7.902 -0.037
t45g40m10 10691.24 2.0 -0.3  7.260  (   15.85)    17.38  7.257  7.329 -0.072
t45g40m10 10691.24 2.0  0.0  7.560  (   23.99)    26.92  7.557  7.640 -0.083
t45g40m10 10691.24 2.0 +0.3  7.860  (   35.48)    39.81  7.857  7.957 -0.100
t45g30m10 10691.24 2.0 -0.3  7.260  (   29.51)    35.48  7.257  7.415 -0.158
t45g30m10 10691.24 2.0  0.0  7.560  (   41.69)    51.29  7.567  7.760 -0.193
t45g30m10 10691.24 2.0 +0.3  7.860  (   56.23)    69.18  7.870  8.107 -0.237
t45g20m10 10691.24 2.0 -0.3  7.260  (   51.29)    69.18  7.262  7.602 -0.340
t45g20m10 10691.24 2.0  0.0  7.560  (   66.07)    93.33  7.573  7.992 -0.419
t45g20m10 10691.24 2.0 +0.3  7.860  (   85.11)   120.23  7.870  8.355 -0.485
t45g10m10 10691.24 2.0 -0.3  7.260  (   83.18)   128.82  7.269  7.914 -0.645
t45g10m10 10691.24 2.0  0.0  7.560  (  102.33)   162.18  7.558  8.323 -0.765
t45g10m10 10691.24 2.0 +0.3  7.860  (  125.89)   199.53  7.861  8.718 -0.857
t70g50m20 10691.24 2.0 -0.3  6.260  (   43.65)    67.61  6.262  6.566 -0.304
t70g50m20 10691.24 2.0  0.0  6.560  (   67.61)   104.71  6.559  6.939 -0.380
t70g50m20 10691.24 2.0 +0.3  6.860  (   95.50)   151.36  6.863  7.354 -0.491
t70g40m20 10691.24 2.0 -0.3  6.260  (   66.07)   128.82  6.267  6.935 -0.668
t70g40m20 10691.24 2.0  0.0  6.560  (   93.33)   177.83  6.560  7.461 -0.901
t70g40m20 10691.24 2.0 +0.3  6.860  (  123.03)   229.09  6.860  7.947 -1.087
t70g30m20 10691.24 2.0 -0.3  6.260  (   95.50)   213.80  6.269  7.655 -1.386
t70g30m20 10691.24 2.0  0.0  6.560  (  120.23)   269.15  6.578  8.194 -1.616
t70g30m20 10691.24 2.0 +0.3  6.860  (  147.91)   316.23  6.854  8.523 -1.669
t70g20m20 10691.24 2.0 -0.3  6.260  (  114.82)   269.15  6.246  8.092 -1.846
t70g20m20 10691.24 2.0  0.0  6.560  (  141.25)   323.59  6.556  8.579 -2.023
t70g20m20 10691.24 2.0 +0.3  6.860  (  165.96)   371.54  6.850  8.883 -2.033
t70g10m20 10691.24 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10691.24 2.0 -0.3  6.260  (   31.62)    46.77  6.259  6.488 -0.229
t65g50m20 10691.24 2.0  0.0  6.560  (   52.48)    77.62  6.567  6.845 -0.278
t65g50m20 10691.24 2.0 +0.3  6.860  (   79.43)   117.49  6.861  7.204 -0.343
t65g40m20 10691.24 2.0 -0.3  6.260  (   52.48)   100.00  6.257  6.805 -0.548
t65g40m20 10691.24 2.0  0.0  6.560  (   77.62)   147.91  6.567  7.296 -0.729
t65g40m20 10691.24 2.0 +0.3  6.860  (  104.71)   194.98  6.848  7.748 -0.900
t65g30m20 10691.24 2.0 -0.3  6.260  (   77.62)   177.83  6.261  7.387 -1.126
t65g30m20 10691.24 2.0  0.0  6.560  (  104.71)   229.09  6.548  7.950 -1.402
t65g30m20 10691.24 2.0 +0.3  6.860  (  131.83)   281.84  6.855  8.403 -1.548
t65g20m20 10691.24 2.0 -0.3  6.260  (  109.65)   257.04  6.246  8.014 -1.768
t65g20m20 10691.24 2.0  0.0  6.560  (  134.90)   309.03  6.543  8.478 -1.935
t65g20m20 10691.24 2.0 +0.3  6.860  (  158.49)   363.08  6.877  8.823 -1.946
t65g10m20 10691.24 2.0 -0.3  6.260  (  128.82)   295.12  6.242  8.208 -1.966
t65g10m20 10691.24 2.0  0.0  6.560  (  154.88)   346.74  6.545  8.658 -2.113
t65g10m20 10691.24 2.0 +0.3  6.860  (  181.97)   398.11  6.875  8.985 -2.110
t60g50m20 10691.24 2.0 -0.3  6.260  (   20.89)    28.18  6.260  6.420 -0.160
t60g50m20 10691.24 2.0  0.0  6.560  (   36.31)    50.12  6.566  6.749 -0.183
t60g50m20 10691.24 2.0 +0.3  6.860  (   60.26)    81.28  6.867  7.085 -0.218
t60g40m20 10691.24 2.0 -0.3  6.260  (   37.15)    64.57  6.257  6.639 -0.382
t60g40m20 10691.24 2.0  0.0  6.560  (   58.88)   100.00  6.553  7.017 -0.464
t60g40m20 10691.24 2.0 +0.3  6.860  (   85.11)   144.54  6.852  7.437 -0.585
t60g30m20 10691.24 2.0 -0.3  6.260  (   60.26)   134.90  6.268  7.101 -0.833
t60g30m20 10691.24 2.0  0.0  6.560  (   85.11)   186.21  6.572  7.664 -1.092
t60g30m20 10691.24 2.0 +0.3  6.860  (  112.20)   234.42  6.858  8.129 -1.271
t60g20m20 10691.24 2.0 -0.3  6.260  (   87.10)   208.93  6.267  7.667 -1.400
t60g20m20 10691.24 2.0  0.0  6.560  (  114.82)   263.03  6.575  8.244 -1.669
t60g20m20 10691.24 2.0 +0.3  6.860  (  141.25)   309.03  6.856  8.623 -1.767
t60g10m20 10691.24 2.0 -0.3  6.260  (  120.23)   263.03  6.247  7.980 -1.733
t60g10m20 10691.24 2.0  0.0  6.560  (  144.54)   316.23  6.561  8.491 -1.930
t60g10m20 10691.24 2.0 +0.3  6.860  (  169.82)   363.08  6.862  8.827 -1.965
t55g50m20 10691.24 2.0 -0.3  6.260  (   11.75)    14.45  6.256  6.361 -0.105
t55g50m20 10691.24 2.0  0.0  6.560  (   21.38)    26.92  6.558  6.673 -0.115
t55g50m20 10691.24 2.0 +0.3  6.860  (   38.02)    47.86  6.861  6.989 -0.128
t55g40m20 10691.24 2.0 -0.3  6.260  (   22.39)    34.67  6.263  6.507 -0.244
t55g40m20 10691.24 2.0  0.0  6.560  (   38.02)    58.88  6.564  6.847 -0.283
t55g40m20 10691.24 2.0 +0.3  6.860  (   60.26)    91.20  6.860  7.199 -0.339
t55g30m20 10691.24 2.0 -0.3  6.260  (   39.81)    79.43  6.261  6.778 -0.517
t55g30m20 10691.24 2.0  0.0  6.560  (   61.66)   120.23  6.565  7.209 -0.644
t55g30m20 10691.24 2.0 +0.3  6.860  (   87.10)   165.96  6.863  7.670 -0.807
t55g20m20 10691.24 2.0 -0.3  6.260  (   64.57)   151.36  6.265  7.244 -0.979
t55g20m20 10691.24 2.0  0.0  6.560  (   89.13)   199.53  6.552  7.796 -1.244
t55g20m20 10691.24 2.0 +0.3  6.860  (  117.49)   251.19  6.868  8.318 -1.450
t55g10m20 10691.24 2.0 -0.3  6.260  (   93.33)   213.80  6.269  7.660 -1.391
t55g10m20 10691.24 2.0  0.0  6.560  (  120.23)   263.03  6.560  8.214 -1.654
t55g10m20 10691.24 2.0 +0.3  6.860  (  147.91)   309.03  6.850  8.637 -1.787
t50g50m20 10691.24 2.0 -0.3  6.260  (    4.68)     5.37  6.259  6.323 -0.064
t50g50m20 10691.24 2.0  0.0  6.560  (    8.91)    10.47  6.565  6.631 -0.066
t50g50m20 10691.24 2.0 +0.3  6.860  (   16.98)    19.50  6.861  6.933 -0.072
t50g40m20 10691.24 2.0 -0.3  6.260  (   10.72)    14.45  6.259  6.406 -0.147
t50g40m20 10691.24 2.0  0.0  6.560  (   19.50)    26.30  6.564  6.727 -0.163
t50g40m20 10691.24 2.0 +0.3  6.860  (   33.11)    44.67  6.858  7.045 -0.187
t50g30m20 10691.24 2.0 -0.3  6.260  (   21.88)    37.15  6.266  6.582 -0.316
t50g30m20 10691.24 2.0  0.0  6.560  (   36.31)    61.66  6.566  6.937 -0.371
t50g30m20 10691.24 2.0 +0.3  6.860  (   56.23)    93.33  6.860  7.302 -0.442
t50g20m20 10691.24 2.0 -0.3  6.260  (   39.81)    83.18  6.259  6.854 -0.595
t50g20m20 10691.24 2.0  0.0  6.560  (   60.26)   123.03  6.560  7.291 -0.731
t50g20m20 10691.24 2.0 +0.3  6.860  (   83.18)   165.96  6.850  7.750 -0.900
t50g10m20 10691.24 2.0 -0.3  6.260  (   66.07)   147.91  6.269  7.211 -0.942
t50g10m20 10691.24 2.0  0.0  6.560  (   91.20)   194.98  6.566  7.762 -1.196
t50g10m20 10691.24 2.0 +0.3  6.860  (  117.49)   239.88  6.852  8.257 -1.405
t45g50m20 10691.24 2.0 -0.3  6.260  (    0.81)     0.89  6.264  6.304 -0.040
t45g50m20 10691.24 2.0  0.0  6.560  (    1.58)     1.74  6.559  6.599 -0.040
t45g50m20 10691.24 2.0 +0.3  6.860  (    3.09)     3.39  6.857  6.898 -0.041
t45g40m20 10691.24 2.0 -0.3  6.260  (    3.09)     3.72  6.263  6.342 -0.079
t45g40m20 10691.24 2.0  0.0  6.560  (    5.89)     6.92  6.555  6.640 -0.085
t45g40m20 10691.24 2.0 +0.3  6.860  (   10.72)    12.88  6.864  6.958 -0.094
t45g30m20 10691.24 2.0 -0.3  6.260  (    7.59)    10.23  6.262  6.419 -0.157
t45g30m20 10691.24 2.0  0.0  6.560  (   13.18)    18.20  6.565  6.746 -0.181
t45g30m20 10691.24 2.0 +0.3  6.860  (   21.88)    30.20  6.862  7.072 -0.210
t45g20m20 10691.24 2.0 -0.3  6.260  (   16.60)    26.92  6.266  6.555 -0.289
t45g20m20 10691.24 2.0  0.0  6.560  (   26.92)    43.65  6.560  6.902 -0.342
t45g20m20 10691.24 2.0 +0.3  6.860  (   41.69)    66.07  6.852  7.266 -0.414
t45g10m20 10691.24 2.0 -0.3  6.260  (   34.67)    63.10  6.264  6.736 -0.472
t45g10m20 10691.24 2.0  0.0  6.560  (   51.29)    93.33  6.562  7.133 -0.571
t45g10m20 10691.24 2.0 +0.3  6.860  (   72.44)   128.82  6.861  7.554 -0.693
t70g50m30 10691.24 2.0 -0.3  5.260  (    5.89)    15.49  5.265  5.714 -0.449
t70g50m30 10691.24 2.0  0.0  5.560  (   11.22)    28.84  5.563  6.034 -0.471
t70g50m30 10691.24 2.0 +0.3  5.860  (   20.89)    51.29  5.863  6.372 -0.509
t70g40m30 10691.24 2.0 -0.3  5.260  (   11.22)    40.74  5.257  5.930 -0.673
t70g40m30 10691.24 2.0  0.0  5.560  (   20.89)    70.79  5.566  6.321 -0.755
t70g40m30 10691.24 2.0 +0.3  5.860  (   36.31)   109.65  5.860  6.741 -0.881
t70g30m30 10691.24 2.0 -0.3  5.260  (   19.50)    79.43  5.259  6.144 -0.885
t70g30m30 10691.24 2.0  0.0  5.560  (   34.67)   123.03  5.557  6.621 -1.064
t70g30m30 10691.24 2.0 +0.3  5.860  (   56.23)   173.78  5.866  7.245 -1.379
t70g20m30 10691.24 2.0 -0.3  5.260  (   31.62)   138.04  5.251  6.531 -1.280
t70g20m30 10691.24 2.0  0.0  5.560  (   52.48)   190.55  5.549  7.214 -1.665
t70g20m30 10691.24 2.0 +0.3  5.860  (   77.62)   245.47  5.871  7.941 -2.070
t70g10m30 10691.24 2.0 -0.3  5.260  (   37.15)   144.54  5.251  6.471 -1.220
t70g10m30 10691.24 2.0  0.0  5.560  (   61.66)   199.53  5.563  7.170 -1.607
t70g10m30 10691.24 2.0 +0.3  5.860  (   89.13)   251.19  5.869  7.858 -1.989
t65g50m30 10691.24 2.0 -0.3  5.260  (    3.98)     9.33  5.256  5.655 -0.399
t65g50m30 10691.24 2.0  0.0  5.560  (    7.59)    18.20  5.564  5.978 -0.414
t65g50m30 10691.24 2.0 +0.3  5.860  (   14.45)    33.11  5.856  6.295 -0.439
t65g40m30 10691.24 2.0 -0.3  5.260  (    8.13)    32.36  5.263  5.966 -0.703
t65g40m30 10691.24 2.0  0.0  5.560  (   15.14)    56.23  5.554  6.315 -0.761
t65g40m30 10691.24 2.0 +0.3  5.860  (   26.92)    91.20  5.854  6.721 -0.867
t65g30m30 10691.24 2.0 -0.3  5.260  (   15.49)    75.86  5.261  6.245 -0.984
t65g30m30 10691.24 2.0  0.0  5.560  (   27.54)   117.49  5.554  6.704 -1.150
t65g30m30 10691.24 2.0 +0.3  5.860  (   45.71)   165.96  5.854  7.278 -1.424
t65g20m30 10691.24 2.0 -0.3  5.260  (   26.92)   120.23  5.260  6.442 -1.182
t65g20m30 10691.24 2.0  0.0  5.560  (   44.67)   169.82  5.551  7.051 -1.500
t65g20m30 10691.24 2.0 +0.3  5.860  (   67.61)   223.87  5.869  7.769 -1.900
t65g10m30 10691.24 2.0 -0.3  5.260  (   42.66)   173.78  5.264  6.814 -1.550
t65g10m30 10691.24 2.0  0.0  5.560  (   66.07)   229.09  5.574  7.557 -1.983
t65g10m30 10691.24 2.0 +0.3  5.860  (   93.33)   275.42  5.851  8.126 -2.275
t60g50m30 10691.24 2.0 -0.3  5.260  (    2.34)     4.68  5.259  5.568 -0.309
t60g50m30 10691.24 2.0  0.0  5.560  (    4.57)     9.12  5.556  5.871 -0.315
t60g50m30 10691.24 2.0 +0.3  5.860  (    8.91)    17.38  5.856  6.183 -0.327
t60g40m30 10691.24 2.0 -0.3  5.260  (    5.01)    18.20  5.259  5.880 -0.621
t60g40m30 10691.24 2.0  0.0  5.560  (    9.55)    33.88  5.562  6.221 -0.659
t60g40m30 10691.24 2.0 +0.3  5.860  (   17.38)    58.88  5.858  6.575 -0.717
t60g30m30 10691.24 2.0 -0.3  5.260  (   10.47)    54.95  5.258  6.204 -0.946
t60g30m30 10691.24 2.0  0.0  5.560  (   19.05)    91.20  5.566  6.637 -1.071
t60g30m30 10691.24 2.0 +0.3  5.860  (   32.36)   134.90  5.862  7.114 -1.252
t60g20m30 10691.24 2.0 -0.3  5.260  (   19.95)   100.00  5.260  6.405 -1.145
t60g20m30 10691.24 2.0  0.0  5.560  (   33.88)   147.91  5.564  6.949 -1.385
t60g20m30 10691.24 2.0 +0.3  5.860  (   53.70)   194.98  5.849  7.544 -1.695
t60g10m30 10691.24 2.0 -0.3  5.260  (   34.67)   128.82  5.259  6.411 -1.152
t60g10m30 10691.24 2.0  0.0  5.560  (   54.95)   177.83  5.550  7.011 -1.461
t60g10m30 10691.24 2.0 +0.3  5.860  (   79.43)   229.09  5.860  7.685 -1.825
t55g50m30 10691.24 2.0 -0.3  5.260  (    1.23)     1.95  5.259  5.458 -0.199
t55g50m30 10691.24 2.0  0.0  5.560  (    2.45)     3.89  5.563  5.765 -0.202
t55g50m30 10691.24 2.0 +0.3  5.860  (    4.79)     7.59  5.858  6.064 -0.206
t55g40m30 10691.24 2.0 -0.3  5.260  (    2.75)     7.24  5.262  5.701 -0.439
t55g40m30 10691.24 2.0  0.0  5.560  (    5.37)    13.80  5.560  6.014 -0.454
t55g40m30 10691.24 2.0 +0.3  5.860  (   10.00)    25.70  5.856  6.338 -0.482
t55g30m30 10691.24 2.0 -0.3  5.260  (    5.89)    25.12  5.262  5.990 -0.728
t55g30m30 10691.24 2.0  0.0  5.560  (   10.96)    44.67  5.557  6.342 -0.785
t55g30m30 10691.24 2.0 +0.3  5.860  (   19.95)    75.86  5.867  6.744 -0.877
t55g20m30 10691.24 2.0 -0.3  5.260  (   12.30)    54.95  5.254  6.142 -0.888
t55g20m30 10691.24 2.0  0.0  5.560  (   21.88)    89.13  5.554  6.561 -1.007
t55g20m30 10691.24 2.0 +0.3  5.860  (   36.31)   131.83  5.857  7.033 -1.176
t55g10m30 10691.24 2.0 -0.3  5.260  (   23.99)    81.28  5.265  6.124 -0.859
t55g10m30 10691.24 2.0  0.0  5.560  (   39.81)   123.03  5.569  6.592 -1.023
t55g10m30 10691.24 2.0 +0.3  5.860  (   60.26)   165.96  5.854  7.098 -1.244
t50g50m30 10691.24 2.0 -0.3  5.260  (    0.54)     0.69  5.256  5.372 -0.116
t50g50m30 10691.24 2.0  0.0  5.560  (    1.07)     1.38  5.560  5.677 -0.117
t50g50m30 10691.24 2.0 +0.3  5.860  (    2.09)     2.75  5.865  5.982 -0.117
t50g40m30 10691.24 2.0 -0.3  5.260  (    1.26)     2.19  5.260  5.508 -0.248
t50g40m30 10691.24 2.0  0.0  5.560  (    2.45)     4.37  5.565  5.817 -0.252
t50g40m30 10691.24 2.0 +0.3  5.860  (    4.79)     8.32  5.855  6.115 -0.260
t50g30m30 10691.24 2.0 -0.3  5.260  (    2.75)     7.24  5.257  5.695 -0.438
t50g30m30 10691.24 2.0  0.0  5.560  (    5.37)    14.13  5.564  6.022 -0.458
t50g30m30 10691.24 2.0 +0.3  5.860  (   10.23)    25.70  5.857  6.346 -0.489
t50g20m30 10691.24 2.0 -0.3  5.260  (    6.31)    19.95  5.265  5.846 -0.581
t50g20m30 10691.24 2.0  0.0  5.560  (   11.48)    35.48  5.556  6.187 -0.631
t50g20m30 10691.24 2.0 +0.3  5.860  (   20.42)    60.26  5.856  6.558 -0.702
t50g10m30 10691.24 2.0 -0.3  5.260  (   13.49)    37.15  5.256  5.832 -0.576
t50g10m30 10691.24 2.0  0.0  5.560  (   23.44)    63.10  5.563  6.223 -0.660
t50g10m30 10691.24 2.0 +0.3  5.860  (   38.90)    95.50  5.854  6.614 -0.760
t45g50m30 10691.24 2.0 -0.3  5.260  (    0.14)     0.17  5.264  5.326 -0.062
t45g50m30 10691.24 2.0  0.0  5.560  (    0.29)     0.34  5.564  5.627 -0.063
t45g50m30 10691.24 2.0 +0.3  5.860  (    0.58)     0.68  5.864  5.927 -0.063
t45g40m30 10691.24 2.0 -0.3  5.260  (    0.39)     0.54  5.256  5.397 -0.141
t45g40m30 10691.24 2.0  0.0  5.560  (    0.78)     1.07  5.557  5.699 -0.142
t45g40m30 10691.24 2.0 +0.3  5.860  (    1.55)     2.14  5.861  6.003 -0.142
t45g30m30 10691.24 2.0 -0.3  5.260  (    1.00)     1.74  5.260  5.509 -0.249
t45g30m30 10691.24 2.0  0.0  5.560  (    1.95)     3.39  5.556  5.811 -0.255
t45g30m30 10691.24 2.0 +0.3  5.860  (    3.80)     6.61  5.858  6.120 -0.262
t45g20m30 10691.24 2.0 -0.3  5.260  (    2.45)     5.25  5.258  5.616 -0.358
t45g20m30 10691.24 2.0  0.0  5.560  (    4.68)    10.00  5.556  5.932 -0.376
t45g20m30 10691.24 2.0 +0.3  5.860  (    8.71)    19.05  5.864  6.269 -0.405
t45g10m30 10691.24 2.0 -0.3  5.260  (    6.17)    13.18  5.259  5.647 -0.388
t45g10m30 10691.24 2.0  0.0  5.560  (   11.22)    23.99  5.557  5.981 -0.424
t45g10m30 10691.24 2.0 +0.3  5.860  (   19.50)    41.69  5.860  6.339 -0.479
t70g50m40 10691.24 2.0 -0.3  4.260  (    0.62)     2.95  4.265  4.948 -0.683
t70g50m40 10691.24 2.0  0.0  4.560  (    1.23)     5.75  4.562  5.250 -0.688
t70g50m40 10691.24 2.0 +0.3  4.860  (    2.40)    11.22  4.863  5.562 -0.699
t70g40m40 10691.24 2.0 -0.3  4.260  (    1.26)     7.59  4.263  5.073 -0.810
t70g40m40 10691.24 2.0  0.0  4.560  (    2.45)    14.79  4.565  5.389 -0.824
t70g40m40 10691.24 2.0 +0.3  4.860  (    4.79)    27.54  4.861  5.708 -0.847
t70g30m40 10691.24 2.0 -0.3  4.260  (    2.24)    14.45  4.264  5.114 -0.850
t70g30m40 10691.24 2.0  0.0  4.560  (    4.37)    26.92  4.558  5.429 -0.871
t70g30m40 10691.24 2.0 +0.3  4.860  (    8.32)    48.98  4.863  5.777 -0.914
t70g20m40 10691.24 2.0 -0.3  4.260  (    3.89)    24.55  4.263  5.121 -0.858
t70g20m40 10691.24 2.0  0.0  4.560  (    7.59)    44.67  4.565  5.453 -0.888
t70g20m40 10691.24 2.0 +0.3  4.860  (   14.45)    74.13  4.857  5.814 -0.957
t70g10m40 10691.24 2.0 -0.3  4.260  (    4.68)    16.22  4.264  4.831 -0.567
t70g10m40 10691.24 2.0  0.0  4.560  (    9.12)    30.20  4.562  5.143 -0.581
t70g10m40 10691.24 2.0 +0.3  4.860  (   17.38)    53.70  4.864  5.473 -0.609
t65g50m40 10691.24 2.0 -0.3  4.260  (    0.41)     2.04  4.259  4.966 -0.707
t65g50m40 10691.24 2.0  0.0  4.560  (    0.81)     3.98  4.559  5.265 -0.706
t65g50m40 10691.24 2.0 +0.3  4.860  (    1.62)     7.76  4.860  5.573 -0.713
t65g40m40 10691.24 2.0 -0.3  4.260  (    0.87)     6.76  4.255  5.179 -0.924
t65g40m40 10691.24 2.0  0.0  4.560  (    1.70)    13.18  4.557  5.498 -0.941
t65g40m40 10691.24 2.0 +0.3  4.860  (    3.39)    25.12  4.860  5.828 -0.968
t65g30m40 10691.24 2.0 -0.3  4.260  (    1.78)    15.85  4.259  5.272 -1.013
t65g30m40 10691.24 2.0  0.0  4.560  (    3.47)    29.51  4.556  5.600 -1.044
t65g30m40 10691.24 2.0 +0.3  4.860  (    6.76)    52.48  4.855  5.955 -1.100
t65g20m40 10691.24 2.0 -0.3  4.260  (    3.31)    25.70  4.264  5.239 -0.975
t65g20m40 10691.24 2.0  0.0  4.560  (    6.46)    45.71  4.556  5.572 -1.016
t65g20m40 10691.24 2.0 +0.3  4.860  (   12.02)    77.62  4.862  5.970 -1.108
t65g10m40 10691.24 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10691.24 2.0 -0.3  4.260  (    0.24)     1.02  4.258  4.895 -0.637
t60g50m40 10691.24 2.0  0.0  4.560  (    0.48)     2.04  4.560  5.199 -0.639
t60g50m40 10691.24 2.0 +0.3  4.860  (    0.95)     4.07  4.865  5.507 -0.642
t60g40m40 10691.24 2.0 -0.3  4.260  (    0.52)     4.37  4.260  5.200 -0.940
t60g40m40 10691.24 2.0  0.0  4.560  (    1.05)     8.51  4.559  5.509 -0.950
t60g40m40 10691.24 2.0 +0.3  4.860  (    2.04)    16.60  4.864  5.836 -0.972
t60g30m40 10691.24 2.0 -0.3  4.260  (    1.12)    12.88  4.265  5.372 -1.107
t60g30m40 10691.24 2.0  0.0  4.560  (    2.24)    23.99  4.557  5.694 -1.137
t60g30m40 10691.24 2.0 +0.3  4.860  (    4.37)    43.65  4.859  6.052 -1.193
t60g20m40 10691.24 2.0 -0.3  4.260  (    2.45)    22.91  4.261  5.332 -1.071
t60g20m40 10691.24 2.0  0.0  4.560  (    4.79)    41.69  4.561  5.685 -1.124
t60g20m40 10691.24 2.0 +0.3  4.860  (    8.91)    70.79  4.858  6.077 -1.219
t60g10m40 10691.24 2.0 -0.3  4.260  (    4.79)    28.84  4.255  5.152 -0.897
t60g10m40 10691.24 2.0  0.0  4.560  (    9.12)    51.29  4.556  5.509 -0.953
t60g10m40 10691.24 2.0 +0.3  4.860  (   16.60)    85.11  4.864  5.926 -1.062
t55g50m40 10691.24 2.0 -0.3  4.260  (    0.12)     0.37  4.259  4.742 -0.483
t55g50m40 10691.24 2.0  0.0  4.560  (    0.25)     0.74  4.559  5.043 -0.484
t55g50m40 10691.24 2.0 +0.3  4.860  (    0.49)     1.48  4.861  5.345 -0.484
t55g40m40 10691.24 2.0 -0.3  4.260  (    0.28)     1.78  4.261  5.072 -0.811
t55g40m40 10691.24 2.0  0.0  4.560  (    0.55)     3.55  4.565  5.380 -0.815
t55g40m40 10691.24 2.0 +0.3  4.860  (    1.10)     6.92  4.864  5.687 -0.823
t55g30m40 10691.24 2.0 -0.3  4.260  (    0.63)     6.17  4.258  5.284 -1.026
t55g30m40 10691.24 2.0  0.0  4.560  (    1.23)    12.02  4.564  5.606 -1.042
t55g30m40 10691.24 2.0 +0.3  4.860  (    2.45)    22.39  4.856  5.932 -1.076
t55g20m40 10691.24 2.0 -0.3  4.260  (    1.38)    12.30  4.259  5.264 -1.005
t55g20m40 10691.24 2.0  0.0  4.560  (    2.69)    23.44  4.563  5.604 -1.041
t55g20m40 10691.24 2.0 +0.3  4.860  (    5.25)    42.66  4.867  5.968 -1.101
t55g10m40 10691.24 2.0 -0.3  4.260  (    3.02)    16.22  4.265  5.055 -0.790
t55g10m40 10691.24 2.0  0.0  4.560  (    5.89)    29.51  4.556  5.383 -0.827
t55g10m40 10691.24 2.0 +0.3  4.860  (   10.96)    52.48  4.862  5.758 -0.896
t50g50m40 10691.24 2.0 -0.3  4.260  (    0.06)     0.11  4.258  4.538 -0.280
t50g50m40 10691.24 2.0  0.0  4.560  (    0.11)     0.21  4.558  4.838 -0.280
t50g50m40 10691.24 2.0 +0.3  4.860  (    0.22)     0.43  4.856  5.138 -0.282
t50g40m40 10691.24 2.0 -0.3  4.260  (    0.13)     0.44  4.261  4.800 -0.539
t50g40m40 10691.24 2.0  0.0  4.560  (    0.25)     0.87  4.561  5.100 -0.539
t50g40m40 10691.24 2.0 +0.3  4.860  (    0.50)     1.74  4.862  5.403 -0.541
t50g30m40 10691.24 2.0 -0.3  4.260  (    0.28)     1.41  4.257  4.976 -0.719
t50g30m40 10691.24 2.0  0.0  4.560  (    0.55)     2.88  4.561  5.285 -0.724
t50g30m40 10691.24 2.0 +0.3  4.860  (    1.10)     5.75  4.862  5.595 -0.733
t50g20m40 10691.24 2.0 -0.3  4.260  (    0.68)     3.31  4.258  4.966 -0.708
t50g20m40 10691.24 2.0  0.0  4.560  (    1.35)     6.46  4.558  5.276 -0.718
t50g20m40 10691.24 2.0 +0.3  4.860  (    2.63)    12.30  4.857  5.596 -0.739
t50g10m40 10691.24 2.0 -0.3  4.260  (    1.58)     5.13  4.260  4.799 -0.539
t50g10m40 10691.24 2.0  0.0  4.560  (    3.09)    10.00  4.565  5.115 -0.550
t50g10m40 10691.24 2.0 +0.3  4.860  (    5.89)    19.05  4.866  5.441 -0.575
t45g50m40 10691.24 2.0 -0.3  4.260  (    0.02)     0.03  4.265  4.394 -0.129
t45g50m40 10691.24 2.0  0.0  4.560  (    0.04)     0.05  4.566  4.695 -0.129
t45g50m40 10691.24 2.0 +0.3  4.860  (    0.08)     0.11  4.862  4.992 -0.130
t45g40m40 10691.24 2.0 -0.3  4.260  (    0.05)     0.09  4.264  4.522 -0.258
t45g40m40 10691.24 2.0  0.0  4.560  (    0.09)     0.17  4.564  4.822 -0.258
t45g40m40 10691.24 2.0 +0.3  4.860  (    0.19)     0.34  4.863  5.122 -0.259
t45g30m40 10691.24 2.0 -0.3  4.260  (    0.11)     0.28  4.261  4.660 -0.399
t45g30m40 10691.24 2.0  0.0  4.560  (    0.22)     0.55  4.563  4.962 -0.399
t45g30m40 10691.24 2.0 +0.3  4.860  (    0.44)     1.10  4.864  5.264 -0.400
t45g20m40 10691.24 2.0 -0.3  4.260  (    0.27)     0.71  4.264  4.686 -0.422
t45g20m40 10691.24 2.0  0.0  4.560  (    0.54)     1.38  4.556  4.981 -0.425
t45g20m40 10691.24 2.0 +0.3  4.860  (    1.05)     2.75  4.861  5.291 -0.430
t45g10m40 10691.24 2.0 -0.3  4.260  (    0.69)     1.48  4.264  4.599 -0.335
t45g10m40 10691.24 2.0  0.0  4.560  (    1.35)     2.88  4.560  4.901 -0.341
t45g10m40 10691.24 2.0 +0.3  4.860  (    2.63)     5.62  4.864  5.213 -0.349
t70g50p00 10691.24 3.0 -0.3  8.260  (  331.13)   416.87  8.255  8.552 -0.297
t70g50p00 10691.24 3.0  0.0  8.560  (  416.87)   524.81  8.550  8.835 -0.285
t70g50p00 10691.24 3.0 +0.3  8.860  (  537.03)   676.08  8.869  9.117 -0.248
t70g40p00 10691.24 3.0 -0.3  8.260  (  331.13)   457.09  8.260  8.795 -0.535
t70g40p00 10691.24 3.0  0.0  8.560  (  398.11)   549.54  8.573  9.057 -0.484
t70g40p00 10691.24 3.0 +0.3  8.860  (  478.63)   645.65  8.845  9.268 -0.423
t70g30p00 10691.24 3.0 -0.3  8.260  (  354.81)   512.86  8.265  8.993 -0.728
t70g30p00 10691.24 3.0  0.0  8.560  (  407.38)   588.84  8.563  9.209 -0.646
t70g30p00 10691.24 3.0 +0.3  8.860  (  478.63)   676.08  8.856  9.406 -0.550
t70g20p00 10691.24 3.0 -0.3  8.260  (  371.54)   549.54  8.263  9.235 -0.972
t70g20p00 10691.24 3.0  0.0  8.560  (  407.38)   616.60  8.579  9.445 -0.866
t70g20p00 10691.24 3.0 +0.3  8.860  (  457.09)   676.08  8.836  9.586 -0.750
t70g10p00 10691.24 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10691.24 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10691.24 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10691.24 3.0 -0.3  8.260  (  309.03)   380.19  8.265  8.529 -0.264
t65g50p00 10691.24 3.0  0.0  8.560  (  389.05)   489.78  8.568  8.830 -0.262
t65g50p00 10691.24 3.0 +0.3  8.860  (  501.19)   630.96  8.871  9.107 -0.236
t65g40p00 10691.24 3.0 -0.3  8.260  (  309.03)   436.52  8.277  8.791 -0.514
t65g40p00 10691.24 3.0  0.0  8.560  (  371.54)   524.81  8.572  9.043 -0.471
t65g40p00 10691.24 3.0 +0.3  8.860  (  457.09)   630.96  8.865  9.274 -0.409
t65g30p00 10691.24 3.0 -0.3  8.260  (  331.13)   489.78  8.260  9.042 -0.782
t65g30p00 10691.24 3.0  0.0  8.560  (  380.19)   562.34  8.555  9.264 -0.709
t65g30p00 10691.24 3.0 +0.3  8.860  (  446.68)   645.65  8.855  9.463 -0.608
t65g20p00 10691.24 3.0 -0.3  8.260  (  363.08)   549.54  8.252  9.205 -0.953
t65g20p00 10691.24 3.0  0.0  8.560  (  407.38)   616.60  8.559  9.402 -0.843
t65g20p00 10691.24 3.0 +0.3  8.860  (  457.09)   691.83  8.866  9.574 -0.708
t65g10p00 10691.24 3.0 -0.3  8.260  (  380.19)   588.84  8.243  9.383 -1.140
t65g10p00 10691.24 3.0  0.0  8.560  (  426.58)   645.65  8.537  9.554 -1.017
t65g10p00 10691.24 3.0 +0.3  8.860  (  467.74)   707.95  8.832  9.698 -0.866
t60g50p00 10691.24 3.0 -0.3  8.260  (  251.19)   302.00  8.262  8.478 -0.216
t60g50p00 10691.24 3.0  0.0  8.560  (  323.59)   398.11  8.569  8.796 -0.227
t60g50p00 10691.24 3.0 +0.3  8.860  (  416.87)   512.86  8.853  9.072 -0.219
t60g40p00 10691.24 3.0 -0.3  8.260  (  275.42)   371.54  8.262  8.728 -0.466
t60g40p00 10691.24 3.0  0.0  8.560  (  331.13)   457.09  8.561  9.010 -0.449
t60g40p00 10691.24 3.0 +0.3  8.860  (  407.38)   562.34  8.868  9.267 -0.399
t60g30p00 10691.24 3.0 -0.3  8.260  (  295.12)   446.68  8.255  9.016 -0.761
t60g30p00 10691.24 3.0  0.0  8.560  (  346.74)   524.81  8.571  9.265 -0.694
t60g30p00 10691.24 3.0 +0.3  8.860  (  407.38)   602.56  8.848  9.457 -0.609
t60g20p00 10691.24 3.0 -0.3  8.260  (  331.13)   524.81  8.277  9.291 -1.014
t60g20p00 10691.24 3.0  0.0  8.560  (  371.54)   588.84  8.576  9.490 -0.914
t60g20p00 10691.24 3.0 +0.3  8.860  (  426.58)   660.69  8.883  9.661 -0.778
t60g10p00 10691.24 3.0 -0.3  8.260  (  371.54)   588.84  8.260  9.395 -1.135
t60g10p00 10691.24 3.0  0.0  8.560  (  407.38)   645.65  8.549  9.556 -1.007
t60g10p00 10691.24 3.0 +0.3  8.860  (  457.09)   707.95  8.837  9.696 -0.859
t55g50p00 10691.24 3.0 -0.3  8.260  (  165.96)   186.21  8.253  8.388 -0.135
t55g50p00 10691.24 3.0  0.0  8.560  (  218.78)   251.19  8.552  8.709 -0.157
t55g50p00 10691.24 3.0 +0.3  8.860  (  288.40)   338.84  8.859  9.024 -0.165
t55g40p00 10691.24 3.0 -0.3  8.260  (  204.17)   263.03  8.256  8.621 -0.365
t55g40p00 10691.24 3.0  0.0  8.560  (  251.19)   338.84  8.570  8.961 -0.391
t55g40p00 10691.24 3.0 +0.3  8.860  (  316.23)   426.58  8.873  9.248 -0.375
t55g30p00 10691.24 3.0 -0.3  8.260  (  239.88)   363.08  8.277  8.967 -0.690
t55g30p00 10691.24 3.0  0.0  8.560  (  288.40)   426.58  8.546  9.221 -0.675
t55g30p00 10691.24 3.0 +0.3  8.860  (  338.84)   512.86  8.876  9.482 -0.606
t55g20p00 10691.24 3.0 -0.3  8.260  (  288.40)   457.09  8.263  9.267 -1.004
t55g20p00 10691.24 3.0  0.0  8.560  (  323.59)   524.81  8.579  9.505 -0.926
t55g20p00 10691.24 3.0 +0.3  8.860  (  371.54)   588.84  8.858  9.678 -0.820
t55g10p00 10691.24 3.0 -0.3  8.260  (  331.13)   549.54  8.273  9.499 -1.226
t55g10p00 10691.24 3.0  0.0  8.560  (  363.08)   602.56  8.548  9.661 -1.113
t55g10p00 10691.24 3.0 +0.3  8.860  (  407.38)   660.69  8.830  9.803 -0.973
t50g50p00 10691.24 3.0 -0.3  8.260  (   77.62)    83.18  8.261  8.319 -0.058
t50g50p00 10691.24 3.0  0.0  8.560  (  107.15)   114.82  8.564  8.637 -0.073
t50g50p00 10691.24 3.0 +0.3  8.860  (  144.54)   154.88  8.857  8.942 -0.085
t50g40p00 10691.24 3.0 -0.3  8.260  (  109.65)   128.82  8.255  8.448 -0.193
t50g40p00 10691.24 3.0  0.0  8.560  (  141.25)   169.82  8.554  8.782 -0.228
t50g40p00 10691.24 3.0 +0.3  8.860  (  181.97)   223.87  8.868  9.121 -0.253
t50g30p00 10691.24 3.0 -0.3  8.260  (  151.36)   208.93  8.260  8.731 -0.471
t50g30p00 10691.24 3.0  0.0  8.560  (  186.21)   263.03  8.561  9.081 -0.520
t50g30p00 10691.24 3.0 +0.3  8.860  (  229.09)   323.59  8.857  9.391 -0.534
t50g20p00 10691.24 3.0 -0.3  8.260  (  204.17)   316.23  8.251  9.098 -0.847
t50g20p00 10691.24 3.0  0.0  8.560  (  239.88)   380.19  8.569  9.440 -0.871
t50g20p00 10691.24 3.0 +0.3  8.860  (  281.84)   446.68  8.882  9.709 -0.827
t50g10p00 10691.24 3.0 -0.3  8.260  (  263.03)   436.52  8.267  9.448 -1.181
t50g10p00 10691.24 3.0  0.0  8.560  (  295.12)   489.78  8.540  9.669 -1.129
t50g10p00 10691.24 3.0 +0.3  8.860  (  338.84)   549.54  8.838  9.866 -1.028
t45g50p00 10691.24 3.0 -0.3  8.260  (   21.38)    21.88  8.263  8.286 -0.023
t45g50p00 10691.24 3.0  0.0  8.560  (   30.90)    31.62  8.558  8.587 -0.029
t45g50p00 10691.24 3.0 +0.3  8.860  (   42.66)    44.67  8.863  8.900 -0.037
t45g40p00 10691.24 3.0 -0.3  8.260  (   39.81)    42.66  8.265  8.332 -0.067
t45g40p00 10691.24 3.0  0.0  8.560  (   53.70)    57.54  8.560  8.645 -0.085
t45g40p00 10691.24 3.0 +0.3  8.860  (   69.18)    75.86  8.856  8.964 -0.108
t45g30p00 10691.24 3.0 -0.3  8.260  (   64.57)    75.86  8.272  8.461 -0.189
t45g30p00 10691.24 3.0  0.0  8.560  (   81.28)    97.72  8.573  8.801 -0.228
t45g30p00 10691.24 3.0 +0.3  8.860  (  102.33)   123.03  8.857  9.116 -0.259
t45g20p00 10691.24 3.0 -0.3  8.260  (  100.00)   131.83  8.255  8.682 -0.427
t45g20p00 10691.24 3.0  0.0  8.560  (  123.03)   165.96  8.572  9.060 -0.488
t45g20p00 10691.24 3.0 +0.3  8.860  (  147.91)   199.53  8.845  9.364 -0.519
t45g10p00 10691.24 3.0 -0.3  8.260  (  151.36)   223.87  8.248  9.012 -0.764
t45g10p00 10691.24 3.0  0.0  8.560  (  177.83)   269.15  8.553  9.381 -0.828
t45g10p00 10691.24 3.0 +0.3  8.860  (  208.93)   316.23  8.849  9.694 -0.845
t70g50m10 10691.24 3.0 -0.3  7.260  (  154.88)   213.80  7.259  7.666 -0.407
t70g50m10 10691.24 3.0  0.0  7.560  (  199.53)   281.84  7.569  8.062 -0.493
t70g50m10 10691.24 3.0 +0.3  7.860  (  245.47)   354.81  7.864  8.380 -0.516
t70g40m10 10691.24 3.0 -0.3  7.260  (  181.97)   288.40  7.274  8.089 -0.815
t70g40m10 10691.24 3.0  0.0  7.560  (  218.78)   354.81  7.576  8.468 -0.892
t70g40m10 10691.24 3.0 +0.3  7.860  (  257.04)   416.87  7.853  8.730 -0.877
t70g30m10 10691.24 3.0 -0.3  7.260  (  213.80)   363.08  7.268  8.456 -1.188
t70g30m10 10691.24 3.0  0.0  7.560  (  245.47)   426.58  7.567  8.771 -1.204
t70g30m10 10691.24 3.0 +0.3  7.860  (  281.84)   489.78  7.871  9.007 -1.136
t70g20m10 10691.24 3.0 -0.3  7.260  (  234.42)   416.87  7.253  8.747 -1.494
t70g20m10 10691.24 3.0  0.0  7.560  (  269.15)   478.63  7.561  9.059 -1.498
t70g20m10 10691.24 3.0 +0.3  7.860  (  302.00)   537.03  7.869  9.279 -1.410
t70g10m10 10691.24 3.0 -0.3  7.260  (  251.19)   457.09  7.279  8.993 -1.714
t70g10m10 10691.24 3.0  0.0  7.560  (  281.84)   512.86  7.571  9.282 -1.711
t70g10m10 10691.24 3.0 +0.3  7.860  (  316.23)   562.34  7.845  9.475 -1.630
t65g50m10 10691.24 3.0 -0.3  7.260  (  134.90)   181.97  7.263  7.578 -0.315
t65g50m10 10691.24 3.0  0.0  7.560  (  177.83)   245.47  7.557  7.949 -0.392
t65g50m10 10691.24 3.0 +0.3  7.860  (  229.09)   323.59  7.870  8.303 -0.433
t65g40m10 10691.24 3.0 -0.3  7.260  (  165.96)   257.04  7.262  7.983 -0.721
t65g40m10 10691.24 3.0  0.0  7.560  (  199.53)   323.59  7.564  8.375 -0.811
t65g40m10 10691.24 3.0 +0.3  7.860  (  239.88)   389.05  7.850  8.662 -0.812
t65g30m10 10691.24 3.0 -0.3  7.260  (  194.98)   338.84  7.268  8.434 -1.166
t65g30m10 10691.24 3.0  0.0  7.560  (  229.09)   398.11  7.546  8.758 -1.212
t65g30m10 10691.24 3.0 +0.3  7.860  (  263.03)   467.74  7.883  9.043 -1.160
t65g20m10 10691.24 3.0 -0.3  7.260  (  229.09)   407.38  7.241  8.701 -1.460
t65g20m10 10691.24 3.0  0.0  7.560  (  257.04)   467.74  7.544  8.996 -1.452
t65g20m10 10691.24 3.0 +0.3  7.860  (  295.12)   524.81  7.839  9.209 -1.370
t65g10m10 10691.24 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10691.24 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10691.24 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10691.24 3.0 -0.3  7.260  (  107.15)   134.90  7.258  7.460 -0.202
t60g50m10 10691.24 3.0  0.0  7.560  (  151.36)   194.98  7.565  7.826 -0.261
t60g50m10 10691.24 3.0 +0.3  7.860  (  199.53)   263.03  7.853  8.158 -0.305
t60g40m10 10691.24 3.0 -0.3  7.260  (  138.04)   208.93  7.269  7.799 -0.530
t60g40m10 10691.24 3.0  0.0  7.560  (  177.83)   269.15  7.551  8.186 -0.635
t60g40m10 10691.24 3.0 +0.3  7.860  (  218.78)   338.84  7.856  8.529 -0.673
t60g30m10 10691.24 3.0 -0.3  7.260  (  173.78)   295.12  7.261  8.276 -1.015
t60g30m10 10691.24 3.0  0.0  7.560  (  204.17)   363.08  7.578  8.674 -1.096
t60g30m10 10691.24 3.0 +0.3  7.860  (  239.88)   426.58  7.879  8.949 -1.070
t60g20m10 10691.24 3.0 -0.3  7.260  (  204.17)   380.19  7.269  8.701 -1.432
t60g20m10 10691.24 3.0  0.0  7.560  (  239.88)   436.52  7.548  9.002 -1.454
t60g20m10 10691.24 3.0 +0.3  7.860  (  269.15)   501.19  7.882  9.263 -1.381
t60g10m10 10691.24 3.0 -0.3  7.260  (  239.88)   446.68  7.254  8.906 -1.652
t60g10m10 10691.24 3.0  0.0  7.560  (  275.42)   501.19  7.544  9.163 -1.619
t60g10m10 10691.24 3.0 +0.3  7.860  (  302.00)   562.34  7.882  9.383 -1.501
t55g50m10 10691.24 3.0 -0.3  7.260  (   67.61)    79.43  7.265  7.380 -0.115
t55g50m10 10691.24 3.0  0.0  7.560  (  100.00)   120.23  7.561  7.703 -0.142
t55g50m10 10691.24 3.0 +0.3  7.860  (  144.54)   173.78  7.857  8.026 -0.169
t55g40m10 10691.24 3.0 -0.3  7.260  (  100.00)   138.04  7.269  7.580 -0.311
t55g40m10 10691.24 3.0  0.0  7.560  (  134.90)   190.55  7.561  7.957 -0.396
t55g40m10 10691.24 3.0 +0.3  7.860  (  177.83)   251.19  7.855  8.316 -0.461
t55g30m10 10691.24 3.0 -0.3  7.260  (  138.04)   218.78  7.251  7.950 -0.699
t55g30m10 10691.24 3.0  0.0  7.560  (  169.82)   281.84  7.557  8.396 -0.839
t55g30m10 10691.24 3.0 +0.3  7.860  (  208.93)   346.74  7.864  8.752 -0.888
t55g20m10 10691.24 3.0 -0.3  7.260  (  177.83)   316.23  7.253  8.470 -1.217
t55g20m10 10691.24 3.0  0.0  7.560  (  208.93)   380.19  7.560  8.866 -1.306
t55g20m10 10691.24 3.0 +0.3  7.860  (  239.88)   436.52  7.845  9.132 -1.287
t55g10m10 10691.24 3.0 -0.3  7.260  (  213.80)   407.38  7.272  8.886 -1.614
t55g10m10 10691.24 3.0  0.0  7.560  (  245.47)   467.74  7.585  9.203 -1.618
t55g10m10 10691.24 3.0 +0.3  7.860  (  275.42)   512.86  7.834  9.387 -1.553
t50g50m10 10691.24 3.0 -0.3  7.260  (   29.51)    31.62  7.254  7.306 -0.052
t50g50m10 10691.24 3.0  0.0  7.560  (   46.77)    51.29  7.556  7.619 -0.063
t50g50m10 10691.24 3.0 +0.3  7.860  (   70.79)    79.43  7.865  7.942 -0.077
t50g40m10 10691.24 3.0 -0.3  7.260  (   51.29)    61.66  7.258  7.409 -0.151
t50g40m10 10691.24 3.0  0.0  7.560  (   74.13)    91.20  7.558  7.746 -0.188
t50g40m10 10691.24 3.0 +0.3  7.860  (  102.33)   128.82  7.862  8.091 -0.229
t50g30m10 10691.24 3.0 -0.3  7.260  (   83.18)   117.49  7.264  7.629 -0.365
t50g30m10 10691.24 3.0  0.0  7.560  (  109.65)   162.18  7.570  8.035 -0.465
t50g30m10 10691.24 3.0 +0.3  7.860  (  141.25)   208.93  7.849  8.391 -0.542
t50g20m10 10691.24 3.0 -0.3  7.260  (  123.03)   204.17  7.255  8.004 -0.749
t50g20m10 10691.24 3.0  0.0  7.560  (  154.88)   263.03  7.565  8.486 -0.921
t50g20m10 10691.24 3.0 +0.3  7.860  (  186.21)   323.59  7.879  8.884 -1.005
t50g10m10 10691.24 3.0 -0.3  7.260  (  169.82)   316.23  7.273  8.570 -1.297
t50g10m10 10691.24 3.0  0.0  7.560  (  204.17)   371.54  7.551  8.956 -1.405
t50g10m10 10691.24 3.0 +0.3  7.860  (  234.42)   426.58  7.842  9.253 -1.411
t45g50m10 10691.24 3.0 -0.3  7.260  (    5.13)     5.37  7.259  7.285 -0.026
t45g50m10 10691.24 3.0  0.0  7.560  (    9.12)     9.55  7.559  7.588 -0.029
t45g50m10 10691.24 3.0 +0.3  7.860  (   15.49)    16.22  7.860  7.895 -0.035
t45g40m10 10691.24 3.0 -0.3  7.260  (   16.22)    17.78  7.254  7.324 -0.070
t45g40m10 10691.24 3.0  0.0  7.560  (   25.12)    28.18  7.564  7.647 -0.083
t45g40m10 10691.24 3.0 +0.3  7.860  (   37.15)    41.69  7.859  7.956 -0.097
t45g30m10 10691.24 3.0 -0.3  7.260  (   31.62)    38.02  7.263  7.417 -0.154
t45g30m10 10691.24 3.0  0.0  7.560  (   44.67)    54.95  7.567  7.757 -0.190
t45g30m10 10691.24 3.0 +0.3  7.860  (   60.26)    75.86  7.869  8.097 -0.228
t45g20m10 10691.24 3.0 -0.3  7.260  (   56.23)    75.86  7.255  7.573 -0.318
t45g20m10 10691.24 3.0  0.0  7.560  (   75.86)   102.33  7.551  7.949 -0.398
t45g20m10 10691.24 3.0 +0.3  7.860  (   95.50)   134.90  7.864  8.340 -0.476
t45g10m10 10691.24 3.0 -0.3  7.260  (   93.33)   144.54  7.263  7.869 -0.606
t45g10m10 10691.24 3.0  0.0  7.560  (  117.49)   186.21  7.566  8.307 -0.741
t45g10m10 10691.24 3.0 +0.3  7.860  (  144.54)   229.09  7.856  8.703 -0.847
t70g50m20 10691.24 3.0 -0.3  6.260  (   44.67)    69.18  6.254  6.544 -0.290
t70g50m20 10691.24 3.0  0.0  6.560  (   70.79)   112.20  6.565  6.931 -0.366
t70g50m20 10691.24 3.0 +0.3  6.860  (  104.71)   162.18  6.855  7.325 -0.470
t70g40m20 10691.24 3.0 -0.3  6.260  (   70.79)   138.04  6.265  6.887 -0.622
t70g40m20 10691.24 3.0  0.0  6.560  (  102.33)   194.98  6.559  7.413 -0.854
t70g40m20 10691.24 3.0 +0.3  6.860  (  134.90)   257.04  6.866  7.949 -1.083
t70g30m20 10691.24 3.0 -0.3  6.260  (  104.71)   234.42  6.256  7.563 -1.307
t70g30m20 10691.24 3.0  0.0  6.560  (  134.90)   302.00  6.570  8.179 -1.609
t70g30m20 10691.24 3.0 +0.3  6.860  (  165.96)   363.08  6.869  8.584 -1.715
t70g20m20 10691.24 3.0 -0.3  6.260  (  128.82)   309.03  6.273  8.099 -1.826
t70g20m20 10691.24 3.0  0.0  6.560  (  158.49)   371.54  6.569  8.609 -2.040
t70g20m20 10691.24 3.0 +0.3  6.860  (  190.55)   426.58  6.848  8.938 -2.090
t70g10m20 10691.24 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10691.24 3.0 -0.3  6.260  (   32.36)    47.86  6.263  6.488 -0.225
t65g50m20 10691.24 3.0  0.0  6.560  (   53.70)    79.43  6.555  6.820 -0.265
t65g50m20 10691.24 3.0 +0.3  6.860  (   83.18)   125.89  6.867  7.199 -0.332
t65g40m20 10691.24 3.0 -0.3  6.260  (   54.95)   107.15  6.262  6.783 -0.521
t65g40m20 10691.24 3.0  0.0  6.560  (   83.18)   158.49  6.554  7.234 -0.680
t65g40m20 10691.24 3.0 +0.3  6.860  (  114.82)   218.78  6.861  7.749 -0.888
t65g30m20 10691.24 3.0 -0.3  6.260  (   85.11)   194.98  6.258  7.306 -1.048
t65g30m20 10691.24 3.0  0.0  6.560  (  117.49)   257.04  6.548  7.912 -1.364
t65g30m20 10691.24 3.0 +0.3  6.860  (  147.91)   323.59  6.870  8.441 -1.571
t65g20m20 10691.24 3.0 -0.3  6.260  (  120.23)   295.12  6.270  8.012 -1.742
t65g20m20 10691.24 3.0  0.0  6.560  (  151.36)   354.81  6.550  8.500 -1.950
t65g20m20 10691.24 3.0 +0.3  6.860  (  181.97)   416.87  6.866  8.872 -2.006
t65g10m20 10691.24 3.0 -0.3  6.260  (  147.91)   338.84  6.254  8.191 -1.937
t65g10m20 10691.24 3.0  0.0  6.560  (  177.83)   398.11  6.541  8.665 -2.124
t65g10m20 10691.24 3.0 +0.3  6.860  (  208.93)   457.09  6.850  9.022 -2.172
t60g50m20 10691.24 3.0 -0.3  6.260  (   20.89)    28.18  6.258  6.416 -0.158
t60g50m20 10691.24 3.0  0.0  6.560  (   37.15)    50.12  6.559  6.738 -0.179
t60g50m20 10691.24 3.0 +0.3  6.860  (   61.66)    83.18  6.856  7.065 -0.209
t60g40m20 10691.24 3.0 -0.3  6.260  (   38.02)    67.61  6.264  6.628 -0.364
t60g40m20 10691.24 3.0  0.0  6.560  (   61.66)   107.15  6.556  6.998 -0.442
t60g40m20 10691.24 3.0 +0.3  6.860  (   91.20)   158.49  6.858  7.421 -0.563
t60g30m20 10691.24 3.0 -0.3  6.260  (   63.10)   144.54  6.258  7.032 -0.774
t60g30m20 10691.24 3.0  0.0  6.560  (   93.33)   204.17  6.559  7.587 -1.028
t60g30m20 10691.24 3.0 +0.3  6.860  (  125.89)   263.03  6.848  8.101 -1.253
t60g20m20 10691.24 3.0 -0.3  6.260  (   95.50)   234.42  6.270  7.597 -1.327
t60g20m20 10691.24 3.0  0.0  6.560  (  128.82)   295.12  6.556  8.178 -1.622
t60g20m20 10691.24 3.0 +0.3  6.860  (  162.18)   354.81  6.851  8.639 -1.788
t60g10m20 10691.24 3.0 -0.3  6.260  (  134.90)   302.00  6.260  7.948 -1.688
t60g10m20 10691.24 3.0  0.0  6.560  (  165.96)   363.08  6.556  8.477 -1.921
t60g10m20 10691.24 3.0 +0.3  6.860  (  194.98)   426.58  6.888  8.898 -2.010
t55g50m20 10691.24 3.0 -0.3  6.260  (   11.48)    14.45  6.259  6.364 -0.105
t55g50m20 10691.24 3.0  0.0  6.560  (   21.38)    26.92  6.558  6.672 -0.114
t55g50m20 10691.24 3.0 +0.3  6.860  (   38.02)    47.86  6.857  6.983 -0.126
t55g40m20 10691.24 3.0 -0.3  6.260  (   22.91)    35.48  6.264  6.504 -0.240
t55g40m20 10691.24 3.0  0.0  6.560  (   38.90)    60.26  6.558  6.834 -0.276
t55g40m20 10691.24 3.0 +0.3  6.860  (   63.10)    97.72  6.865  7.193 -0.328
t55g30m20 10691.24 3.0 -0.3  6.260  (   41.69)    83.18  6.253  6.743 -0.490
t55g30m20 10691.24 3.0  0.0  6.560  (   66.07)   128.82  6.555  7.159 -0.604
t55g30m20 10691.24 3.0 +0.3  6.860  (   95.50)   181.97  6.851  7.616 -0.765
t55g20m20 10691.24 3.0 -0.3  6.260  (   69.18)   165.96  6.262  7.173 -0.911
t55g20m20 10691.24 3.0  0.0  6.560  (  100.00)   223.87  6.550  7.730 -1.180
t55g20m20 10691.24 3.0 +0.3  6.860  (  131.83)   288.40  6.872  8.312 -1.440
t55g10m20 10691.24 3.0 -0.3  6.260  (  104.71)   239.88  6.263  7.565 -1.302
t55g10m20 10691.24 3.0  0.0  6.560  (  138.04)   302.00  6.563  8.175 -1.612
t55g10m20 10691.24 3.0 +0.3  6.860  (  169.82)   363.08  6.875  8.680 -1.805
t50g50m20 10691.24 3.0 -0.3  6.260  (    4.68)     5.37  6.260  6.324 -0.064
t50g50m20 10691.24 3.0  0.0  6.560  (    8.91)    10.47  6.565  6.631 -0.066
t50g50m20 10691.24 3.0 +0.3  6.860  (   16.98)    19.50  6.859  6.929 -0.070
t50g40m20 10691.24 3.0 -0.3  6.260  (   10.96)    14.45  6.257  6.401 -0.144
t50g40m20 10691.24 3.0  0.0  6.560  (   19.50)    26.30  6.557  6.717 -0.160
t50g40m20 10691.24 3.0 +0.3  6.860  (   33.88)    45.71  6.859  7.041 -0.182
t50g30m20 10691.24 3.0 -0.3  6.260  (   22.39)    38.02  6.261  6.568 -0.307
t50g30m20 10691.24 3.0  0.0  6.560  (   37.15)    64.57  6.565  6.924 -0.359
t50g30m20 10691.24 3.0 +0.3  6.860  (   58.88)   100.00  6.856  7.280 -0.424
t50g20m20 10691.24 3.0 -0.3  6.260  (   41.69)    89.13  6.261  6.826 -0.565
t50g20m20 10691.24 3.0  0.0  6.560  (   64.57)   134.90  6.560  7.252 -0.692
t50g20m20 10691.24 3.0 +0.3  6.860  (   93.33)   186.21  6.851  7.710 -0.859
t50g10m20 10691.24 3.0 -0.3  6.260  (   72.44)   162.18  6.261  7.133 -0.872
t50g10m20 10691.24 3.0  0.0  6.560  (  100.00)   218.78  6.557  7.676 -1.119
t50g10m20 10691.24 3.0 +0.3  6.860  (  131.83)   275.42  6.849  8.216 -1.367
t45g50m20 10691.24 3.0 -0.3  6.260  (    0.83)     0.91  6.262  6.302 -0.040
t45g50m20 10691.24 3.0  0.0  6.560  (    1.62)     1.78  6.556  6.597 -0.041
t45g50m20 10691.24 3.0 +0.3  6.860  (    3.24)     3.55  6.864  6.905 -0.041
t45g40m20 10691.24 3.0 -0.3  6.260  (    3.09)     3.63  6.256  6.335 -0.079
t45g40m20 10691.24 3.0  0.0  6.560  (    5.89)     6.92  6.556  6.640 -0.084
t45g40m20 10691.24 3.0 +0.3  6.860  (   10.72)    12.88  6.863  6.955 -0.092
t45g30m20 10691.24 3.0 -0.3  6.260  (    7.59)    10.47  6.265  6.420 -0.155
t45g30m20 10691.24 3.0  0.0  6.560  (   13.49)    18.62  6.562  6.738 -0.176
t45g30m20 10691.24 3.0 +0.3  6.860  (   22.91)    31.62  6.866  7.070 -0.204
t45g20m20 10691.24 3.0 -0.3  6.260  (   17.38)    27.54  6.257  6.533 -0.276
t45g20m20 10691.24 3.0  0.0  6.560  (   28.84)    45.71  6.554  6.881 -0.327
t45g20m20 10691.24 3.0 +0.3  6.860  (   44.67)    72.44  6.866  7.261 -0.395
t45g10m20 10691.24 3.0 -0.3  6.260  (   37.15)    67.61  6.266  6.713 -0.447
t45g10m20 10691.24 3.0  0.0  6.560  (   56.23)   102.33  6.563  7.102 -0.539
t45g10m20 10691.24 3.0 +0.3  6.860  (   79.43)   144.54  6.863  7.522 -0.659
t70g50m30 10691.24 3.0 -0.3  5.260  (    5.89)    15.14  5.255  5.703 -0.448
t70g50m30 10691.24 3.0  0.0  5.560  (   11.22)    28.84  5.559  6.028 -0.469
t70g50m30 10691.24 3.0 +0.3  5.860  (   20.89)    52.48  5.865  6.370 -0.505
t70g40m30 10691.24 3.0 -0.3  5.260  (   11.48)    41.69  5.260  5.927 -0.667
t70g40m30 10691.24 3.0  0.0  5.560  (   21.38)    72.44  5.556  6.287 -0.731
t70g40m30 10691.24 3.0 +0.3  5.860  (   37.15)   117.49  5.861  6.710 -0.849
t70g30m30 10691.24 3.0 -0.3  5.260  (   19.50)    83.18  5.260  6.118 -0.858
t70g30m30 10691.24 3.0  0.0  5.560  (   35.48)   131.83  5.556  6.568 -1.012
t70g30m30 10691.24 3.0 +0.3  5.860  (   57.54)   190.55  5.862  7.162 -1.300
t70g20m30 10691.24 3.0 -0.3  5.260  (   32.36)   151.36  5.265  6.487 -1.222
t70g20m30 10691.24 3.0  0.0  5.560  (   54.95)   213.80  5.566  7.159 -1.593
t70g20m30 10691.24 3.0 +0.3  5.860  (   85.11)   275.42  5.865  7.869 -2.004
t70g10m30 10691.24 3.0 -0.3  5.260  (   38.02)   158.49  5.262  6.423 -1.161
t70g10m30 10691.24 3.0  0.0  5.560  (   64.57)   218.78  5.551  7.051 -1.500
t70g10m30 10691.24 3.0 +0.3  5.860  (   95.50)   281.84  5.859  7.767 -1.908
t65g50m30 10691.24 3.0 -0.3  5.260  (    3.89)     9.33  5.257  5.656 -0.399
t65g50m30 10691.24 3.0  0.0  5.560  (    7.59)    18.20  5.564  5.977 -0.413
t65g50m30 10691.24 3.0 +0.3  5.860  (   14.45)    33.88  5.863  6.300 -0.437
t65g40m30 10691.24 3.0 -0.3  5.260  (    8.13)    32.36  5.256  5.952 -0.696
t65g40m30 10691.24 3.0  0.0  5.560  (   15.14)    58.88  5.564  6.316 -0.752
t65g40m30 10691.24 3.0 +0.3  5.860  (   27.54)    97.72  5.861  6.705 -0.844
t65g30m30 10691.24 3.0 -0.3  5.260  (   15.85)    79.43  5.261  6.217 -0.956
t65g30m30 10691.24 3.0  0.0  5.560  (   28.18)   125.89  5.553  6.654 -1.101
t65g30m30 10691.24 3.0 +0.3  5.860  (   47.86)   186.21  5.871  7.244 -1.373
t65g20m30 10691.24 3.0 -0.3  5.260  (   27.54)   128.82  5.260  6.387 -1.127
t65g20m30 10691.24 3.0  0.0  5.560  (   46.77)   190.55  5.570  7.002 -1.432
t65g20m30 10691.24 3.0 +0.3  5.860  (   72.44)   251.19  5.866  7.688 -1.822
t65g10m30 10691.24 3.0 -0.3  5.260  (   44.67)   190.55  5.262  6.718 -1.456
t65g10m30 10691.24 3.0  0.0  5.560  (   70.79)   257.04  5.572  7.461 -1.889
t65g10m30 10691.24 3.0 +0.3  5.860  (  102.33)   316.23  5.862  8.102 -2.240
t60g50m30 10691.24 3.0 -0.3  5.260  (    2.29)     4.68  5.263  5.573 -0.310
t60g50m30 10691.24 3.0  0.0  5.560  (    4.57)     9.12  5.558  5.874 -0.316
t60g50m30 10691.24 3.0 +0.3  5.860  (    8.91)    17.38  5.857  6.182 -0.325
t60g40m30 10691.24 3.0 -0.3  5.260  (    5.01)    18.20  5.256  5.873 -0.617
t60g40m30 10691.24 3.0  0.0  5.560  (    9.55)    34.67  5.565  6.218 -0.653
t60g40m30 10691.24 3.0 +0.3  5.860  (   17.78)    61.66  5.866  6.575 -0.709
t60g30m30 10691.24 3.0 -0.3  5.260  (   10.47)    56.23  5.254  6.183 -0.929
t60g30m30 10691.24 3.0  0.0  5.560  (   19.05)    95.50  5.558  6.592 -1.034
t60g30m30 10691.24 3.0 +0.3  5.860  (   33.11)   147.91  5.866  7.072 -1.206
t60g20m30 10691.24 3.0 -0.3  5.260  (   20.42)   107.15  5.264  6.369 -1.105
t60g20m30 10691.24 3.0  0.0  5.560  (   35.48)   162.18  5.565  6.884 -1.319
t60g20m30 10691.24 3.0 +0.3  5.860  (   57.54)   218.78  5.850  7.471 -1.621
t60g10m30 10691.24 3.0 -0.3  5.260  (   36.31)   138.04  5.252  6.339 -1.087
t60g10m30 10691.24 3.0  0.0  5.560  (   58.88)   199.53  5.561  6.948 -1.387
t60g10m30 10691.24 3.0 +0.3  5.860  (   87.10)   257.04  5.847  7.580 -1.733
t55g50m30 10691.24 3.0 -0.3  5.260  (    1.23)     1.95  5.264  5.464 -0.200
t55g50m30 10691.24 3.0  0.0  5.560  (    2.40)     3.80  5.558  5.760 -0.202
t55g50m30 10691.24 3.0 +0.3  5.860  (    4.79)     7.59  5.863  6.069 -0.206
t55g40m30 10691.24 3.0 -0.3  5.260  (    2.75)     7.24  5.263  5.700 -0.437
t55g40m30 10691.24 3.0  0.0  5.560  (    5.37)    13.80  5.557  6.009 -0.452
t55g40m30 10691.24 3.0 +0.3  5.860  (   10.23)    26.30  5.862  6.339 -0.477
t55g30m30 10691.24 3.0 -0.3  5.260  (    5.89)    25.12  5.255  5.974 -0.719
t55g30m30 10691.24 3.0  0.0  5.560  (   11.22)    46.77  5.566  6.339 -0.773
t55g30m30 10691.24 3.0 +0.3  5.860  (   20.42)    79.43  5.862  6.715 -0.853
t55g20m30 10691.24 3.0 -0.3  5.260  (   12.59)    57.54  5.260  6.129 -0.869
t55g20m30 10691.24 3.0  0.0  5.560  (   22.39)    95.50  5.557  6.532 -0.975
t55g20m30 10691.24 3.0 +0.3  5.860  (   38.02)   144.54  5.856  6.984 -1.128
t55g10m30 10691.24 3.0 -0.3  5.260  (   24.55)    85.11  5.257  6.080 -0.823
t55g10m30 10691.24 3.0  0.0  5.560  (   41.69)   131.83  5.557  6.524 -0.967
t55g10m30 10691.24 3.0 +0.3  5.860  (   64.57)   186.21  5.859  7.040 -1.181
t50g50m30 10691.24 3.0 -0.3  5.260  (    0.54)     0.69  5.256  5.373 -0.117
t50g50m30 10691.24 3.0  0.0  5.560  (    1.05)     1.38  5.561  5.677 -0.116
t50g50m30 10691.24 3.0 +0.3  5.860  (    2.09)     2.69  5.856  5.973 -0.117
t50g40m30 10691.24 3.0 -0.3  5.260  (    1.23)     2.19  5.263  5.512 -0.249
t50g40m30 10691.24 3.0  0.0  5.560  (    2.45)     4.27  5.558  5.810 -0.252
t50g40m30 10691.24 3.0 +0.3  5.860  (    4.79)     8.32  5.857  6.115 -0.258
t50g30m30 10691.24 3.0 -0.3  5.260  (    2.75)     7.24  5.257  5.692 -0.435
t50g30m30 10691.24 3.0  0.0  5.560  (    5.37)    14.13  5.559  6.012 -0.453
t50g30m30 10691.24 3.0 +0.3  5.860  (   10.23)    26.30  5.859  6.341 -0.482
t50g20m30 10691.24 3.0 -0.3  5.260  (    6.31)    19.95  5.258  5.829 -0.571
t50g20m30 10691.24 3.0  0.0  5.560  (   11.75)    37.15  5.566  6.184 -0.618
t50g20m30 10691.24 3.0 +0.3  5.860  (   21.38)    63.10  5.855  6.539 -0.684
t50g10m30 10691.24 3.0 -0.3  5.260  (   13.80)    38.90  5.264  5.828 -0.564
t50g10m30 10691.24 3.0  0.0  5.560  (   24.55)    66.07  5.559  6.192 -0.633
t50g10m30 10691.24 3.0 +0.3  5.860  (   40.74)   104.71  5.862  6.594 -0.732
t45g50m30 10691.24 3.0 -0.3  5.260  (    0.15)     0.18  5.262  5.324 -0.062
t45g50m30 10691.24 3.0  0.0  5.560  (    0.31)     0.35  5.562  5.624 -0.062
t45g50m30 10691.24 3.0 +0.3  5.860  (    0.62)     0.71  5.863  5.925 -0.062
t45g40m30 10691.24 3.0 -0.3  5.260  (    0.39)     0.54  5.260  5.401 -0.141
t45g40m30 10691.24 3.0  0.0  5.560  (    0.78)     1.07  5.562  5.703 -0.141
t45g40m30 10691.24 3.0 +0.3  5.860  (    1.55)     2.14  5.865  6.008 -0.143
t45g30m30 10691.24 3.0 -0.3  5.260  (    0.98)     1.74  5.261  5.510 -0.249
t45g30m30 10691.24 3.0  0.0  5.560  (    1.95)     3.39  5.557  5.811 -0.254
t45g30m30 10691.24 3.0 +0.3  5.860  (    3.80)     6.61  5.858  6.118 -0.260
t45g20m30 10691.24 3.0 -0.3  5.260  (    2.45)     5.25  5.256  5.611 -0.355
t45g20m30 10691.24 3.0  0.0  5.560  (    4.68)    10.23  5.562  5.932 -0.370
t45g20m30 10691.24 3.0 +0.3  5.860  (    8.91)    19.05  5.856  6.251 -0.395
t45g10m30 10691.24 3.0 -0.3  5.260  (    6.31)    13.49  5.262  5.641 -0.379
t45g10m30 10691.24 3.0  0.0  5.560  (   11.48)    24.55  5.556  5.967 -0.411
t45g10m30 10691.24 3.0 +0.3  5.860  (   20.42)    43.65  5.861  6.324 -0.463
t70g50m40 10691.24 3.0 -0.3  4.260  (    0.60)     2.88  4.257  4.942 -0.685
t70g50m40 10691.24 3.0  0.0  4.560  (    1.20)     5.75  4.564  5.253 -0.689
t70g50m40 10691.24 3.0 +0.3  4.860  (    2.40)    11.22  4.864  5.562 -0.698
t70g40m40 10691.24 3.0 -0.3  4.260  (    1.26)     7.59  4.263  5.073 -0.810
t70g40m40 10691.24 3.0  0.0  4.560  (    2.45)    14.79  4.565  5.388 -0.823
t70g40m40 10691.24 3.0 +0.3  4.860  (    4.79)    27.54  4.856  5.700 -0.844
t70g30m40 10691.24 3.0 -0.3  4.260  (    2.24)    14.13  4.255  5.103 -0.848
t70g30m40 10691.24 3.0  0.0  4.560  (    4.37)    27.54  4.565  5.433 -0.868
t70g30m40 10691.24 3.0 +0.3  4.860  (    8.32)    50.12  4.865  5.768 -0.903
t70g20m40 10691.24 3.0 -0.3  4.260  (    3.89)    24.55  4.259  5.114 -0.855
t70g20m40 10691.24 3.0  0.0  4.560  (    7.59)    45.71  4.566  5.447 -0.881
t70g20m40 10691.24 3.0 +0.3  4.860  (   14.45)    77.62  4.857  5.793 -0.936
t70g10m40 10691.24 3.0 -0.3  4.260  (    4.68)    16.22  4.262  4.828 -0.566
t70g10m40 10691.24 3.0  0.0  4.560  (    9.12)    30.20  4.556  5.133 -0.577
t70g10m40 10691.24 3.0 +0.3  4.860  (   17.38)    54.95  4.861  5.464 -0.603
t65g50m40 10691.24 3.0 -0.3  4.260  (    0.41)     2.04  4.261  4.970 -0.709
t65g50m40 10691.24 3.0  0.0  4.560  (    0.79)     3.98  4.560  5.269 -0.709
t65g50m40 10691.24 3.0 +0.3  4.860  (    1.58)     7.76  4.861  5.575 -0.714
t65g40m40 10691.24 3.0 -0.3  4.260  (    0.85)     6.76  4.256  5.178 -0.922
t65g40m40 10691.24 3.0  0.0  4.560  (    1.70)    13.18  4.556  5.494 -0.938
t65g40m40 10691.24 3.0 +0.3  4.860  (    3.31)    25.12  4.855  5.817 -0.962
t65g30m40 10691.24 3.0 -0.3  4.260  (    1.78)    15.85  4.258  5.267 -1.009
t65g30m40 10691.24 3.0  0.0  4.560  (    3.47)    30.20  4.561  5.598 -1.037
t65g30m40 10691.24 3.0 +0.3  4.860  (    6.76)    54.95  4.865  5.955 -1.090
t65g20m40 10691.24 3.0 -0.3  4.260  (    3.31)    25.70  4.259  5.228 -0.969
t65g20m40 10691.24 3.0  0.0  4.560  (    6.46)    46.77  4.555  5.562 -1.007
t65g20m40 10691.24 3.0 +0.3  4.860  (   12.02)    81.28  4.860  5.941 -1.081
t65g10m40 10691.24 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10691.24 3.0 -0.3  4.260  (    0.23)     1.02  4.262  4.901 -0.639
t60g50m40 10691.24 3.0  0.0  4.560  (    0.47)     2.04  4.564  5.204 -0.640
t60g50m40 10691.24 3.0 +0.3  4.860  (    0.93)     3.98  4.858  5.501 -0.643
t60g40m40 10691.24 3.0 -0.3  4.260  (    0.52)     4.37  4.260  5.201 -0.941
t60g40m40 10691.24 3.0  0.0  4.560  (    1.02)     8.51  4.559  5.507 -0.948
t60g40m40 10691.24 3.0 +0.3  4.860  (    2.04)    16.60  4.862  5.830 -0.968
t60g30m40 10691.24 3.0 -0.3  4.260  (    1.12)    12.88  4.263  5.365 -1.102
t60g30m40 10691.24 3.0  0.0  4.560  (    2.24)    24.55  4.562  5.693 -1.131
t60g30m40 10691.24 3.0 +0.3  4.860  (    4.37)    44.67  4.857  6.038 -1.181
t60g20m40 10691.24 3.0 -0.3  4.260  (    2.45)    22.91  4.255  5.321 -1.066
t60g20m40 10691.24 3.0  0.0  4.560  (    4.79)    42.66  4.560  5.672 -1.112
t60g20m40 10691.24 3.0 +0.3  4.860  (    9.12)    74.13  4.860  6.051 -1.191
t60g10m40 10691.24 3.0 -0.3  4.260  (    4.79)    29.51  4.258  5.148 -0.890
t60g10m40 10691.24 3.0  0.0  4.560  (    9.12)    53.70  4.564  5.505 -0.941
t60g10m40 10691.24 3.0 +0.3  4.860  (   16.98)    89.13  4.856  5.884 -1.028
t55g50m40 10691.24 3.0 -0.3  4.260  (    0.12)     0.37  4.263  4.748 -0.485
t55g50m40 10691.24 3.0  0.0  4.560  (    0.24)     0.74  4.563  5.048 -0.485
t55g50m40 10691.24 3.0 +0.3  4.860  (    0.48)     1.48  4.865  5.351 -0.486
t55g40m40 10691.24 3.0 -0.3  4.260  (    0.28)     1.78  4.262  5.074 -0.812
t55g40m40 10691.24 3.0  0.0  4.560  (    0.55)     3.47  4.556  5.371 -0.815
t55g40m40 10691.24 3.0 +0.3  4.860  (    1.10)     6.92  4.863  5.686 -0.823
t55g30m40 10691.24 3.0 -0.3  4.260  (    0.63)     6.17  4.256  5.281 -1.025
t55g30m40 10691.24 3.0  0.0  4.560  (    1.23)    12.02  4.561  5.598 -1.037
t55g30m40 10691.24 3.0 +0.3  4.860  (    2.45)    22.91  4.861  5.930 -1.069
t55g20m40 10691.24 3.0 -0.3  4.260  (    1.38)    12.30  4.256  5.257 -1.001
t55g20m40 10691.24 3.0  0.0  4.560  (    2.69)    23.44  4.556  5.587 -1.031
t55g20m40 10691.24 3.0 +0.3  4.860  (    5.25)    43.65  4.864  5.950 -1.086
t55g10m40 10691.24 3.0 -0.3  4.260  (    3.02)    16.22  4.261  5.045 -0.784
t55g10m40 10691.24 3.0  0.0  4.560  (    5.89)    30.20  4.557  5.374 -0.817
t55g10m40 10691.24 3.0 +0.3  4.860  (   11.22)    53.70  4.855  5.731 -0.876
t50g50m40 10691.24 3.0 -0.3  4.260  (    0.06)     0.11  4.260  4.539 -0.279
t50g50m40 10691.24 3.0  0.0  4.560  (    0.11)     0.21  4.561  4.840 -0.279
t50g50m40 10691.24 3.0 +0.3  4.860  (    0.22)     0.43  4.858  5.140 -0.282
t50g40m40 10691.24 3.0 -0.3  4.260  (    0.12)     0.44  4.265  4.805 -0.540
t50g40m40 10691.24 3.0  0.0  4.560  (    0.25)     0.87  4.565  5.105 -0.540
t50g40m40 10691.24 3.0 +0.3  4.860  (    0.50)     1.70  4.855  5.397 -0.542
t50g30m40 10691.24 3.0 -0.3  4.260  (    0.28)     1.41  4.259  4.978 -0.719
t50g30m40 10691.24 3.0  0.0  4.560  (    0.55)     2.88  4.564  5.288 -0.724
t50g30m40 10691.24 3.0 +0.3  4.860  (    1.07)     5.75  4.862  5.594 -0.732
t50g20m40 10691.24 3.0 -0.3  4.260  (    0.68)     3.31  4.258  4.964 -0.706
t50g20m40 10691.24 3.0  0.0  4.560  (    1.35)     6.46  4.556  5.271 -0.715
t50g20m40 10691.24 3.0 +0.3  4.860  (    2.63)    12.59  4.863  5.595 -0.732
t50g10m40 10691.24 3.0 -0.3  4.260  (    1.58)     5.13  4.258  4.794 -0.536
t50g10m40 10691.24 3.0  0.0  4.560  (    3.09)    10.00  4.563  5.110 -0.547
t50g10m40 10691.24 3.0 +0.3  4.860  (    5.89)    19.05  4.859  5.425 -0.566
t45g50m40 10691.24 3.0 -0.3  4.260  (    0.02)     0.03  4.265  4.389 -0.124
t45g50m40 10691.24 3.0  0.0  4.560  (    0.04)     0.05  4.555  4.682 -0.127
t45g50m40 10691.24 3.0 +0.3  4.860  (    0.08)     0.11  4.857  4.983 -0.126
t45g40m40 10691.24 3.0 -0.3  4.260  (    0.05)     0.08  4.258  4.517 -0.259
t45g40m40 10691.24 3.0  0.0  4.560  (    0.09)     0.17  4.558  4.816 -0.258
t45g40m40 10691.24 3.0 +0.3  4.860  (    0.18)     0.33  4.857  5.115 -0.258
t45g30m40 10691.24 3.0 -0.3  4.260  (    0.11)     0.28  4.264  4.663 -0.399
t45g30m40 10691.24 3.0  0.0  4.560  (    0.22)     0.55  4.565  4.965 -0.400
t45g30m40 10691.24 3.0 +0.3  4.860  (    0.44)     1.07  4.856  5.257 -0.401
t45g20m40 10691.24 3.0 -0.3  4.260  (    0.27)     0.71  4.265  4.686 -0.421
t45g20m40 10691.24 3.0  0.0  4.560  (    0.52)     1.38  4.556  4.980 -0.424
t45g20m40 10691.24 3.0 +0.3  4.860  (    1.05)     2.75  4.860  5.289 -0.429
t45g10m40 10691.24 3.0 -0.3  4.260  (    0.69)     1.48  4.264  4.598 -0.334
t45g10m40 10691.24 3.0  0.0  4.560  (    1.35)     2.88  4.558  4.897 -0.339
t45g10m40 10691.24 3.0 +0.3  4.860  (    2.63)     5.62  4.860  5.207 -0.347


==> anc/tableE1/ncor10691_standard.dat <==
t70g50p00 10691.24 1.0 -0.3  8.260  (  295.12)   331.13  8.247  8.410 -0.163
t70g50p00 10691.24 1.0  0.0  8.560  (  380.19)   436.52  8.571  8.725 -0.154
t70g50p00 10691.24 1.0 +0.3  8.860  (  489.78)   562.34  8.855  8.996 -0.141
t70g40p00 10691.24 1.0 -0.3  8.260  (  275.42)   354.81  8.272  8.641 -0.369
t70g40p00 10691.24 1.0  0.0  8.560  (  338.84)   426.58  8.556  8.888 -0.332
t70g40p00 10691.24 1.0 +0.3  8.860  (  416.87)   524.81  8.856  9.137 -0.281
t70g30p00 10691.24 1.0 -0.3  8.260  (  288.40)   389.05  8.245  8.812 -0.567
t70g30p00 10691.24 1.0  0.0  8.560  (  331.13)   457.09  8.561  9.047 -0.486
t70g30p00 10691.24 1.0 +0.3  8.860  (  398.11)   537.03  8.856  9.259 -0.403
t70g20p00 10691.24 1.0 -0.3  8.260  (  288.40)   416.87  8.250  9.068 -0.818
t70g20p00 10691.24 1.0  0.0  8.560  (  323.59)   467.74  8.547  9.258 -0.711
t70g20p00 10691.24 1.0 +0.3  8.860  (  371.54)   524.81  8.833  9.428 -0.595
t70g10p00 10691.24 1.0 -0.3  8.260  (  288.40)   436.52  8.263  9.307 -1.044
t70g10p00 10691.24 1.0  0.0  8.560  (  316.23)   478.63  8.551  9.476 -0.925
t70g10p00 10691.24 1.0 +0.3  8.860  (  354.81)   524.81  8.834  9.617 -0.783
t65g50p00 10691.24 1.0 -0.3  8.260  (  269.15)   302.00  8.267  8.390 -0.123
t65g50p00 10691.24 1.0  0.0  8.560  (  354.81)   389.05  8.550  8.672 -0.122
t65g50p00 10691.24 1.0 +0.3  8.860  (  467.74)   524.81  8.871  8.987 -0.116
t65g40p00 10691.24 1.0 -0.3  8.260  (  263.03)   323.59  8.268  8.579 -0.311
t65g40p00 10691.24 1.0  0.0  8.560  (  316.23)   398.11  8.563  8.848 -0.285
t65g40p00 10691.24 1.0 +0.3  8.860  (  398.11)   489.78  8.845  9.092 -0.247
t65g30p00 10691.24 1.0 -0.3  8.260  (  263.03)   363.08  8.278  8.841 -0.563
t65g30p00 10691.24 1.0  0.0  8.560  (  309.03)   416.87  8.544  9.046 -0.502
t65g30p00 10691.24 1.0 +0.3  8.860  (  363.08)   489.78  8.844  9.268 -0.424
t65g20p00 10691.24 1.0 -0.3  8.260  (  281.84)   407.38  8.258  9.007 -0.749
t65g20p00 10691.24 1.0  0.0  8.560  (  323.59)   457.09  8.537  9.187 -0.650
t65g20p00 10691.24 1.0 +0.3  8.860  (  371.54)   524.81  8.853  9.386 -0.533
t65g10p00 10691.24 1.0 -0.3  8.260  (  295.12)   446.68  8.293  9.230 -0.937
t65g10p00 10691.24 1.0  0.0  8.560  (  331.13)   489.78  8.567  9.379 -0.812
t65g10p00 10691.24 1.0 +0.3  8.860  (  371.54)   549.54  8.889  9.549 -0.660
t60g50p00 10691.24 1.0 -0.3  8.260  (  223.87)   239.88  8.260  8.346 -0.086
t60g50p00 10691.24 1.0  0.0  8.560  (  288.40)   316.23  8.555  8.646 -0.091
t60g50p00 10691.24 1.0 +0.3  8.860  (  389.05)   426.58  8.867  8.957 -0.090
t60g40p00 10691.24 1.0 -0.3  8.260  (  229.09)   269.15  8.245  8.498 -0.253
t60g40p00 10691.24 1.0  0.0  8.560  (  281.84)   338.84  8.549  8.795 -0.246
t60g40p00 10691.24 1.0 +0.3  8.860  (  354.81)   436.52  8.874  9.091 -0.217
t60g30p00 10691.24 1.0 -0.3  8.260  (  239.88)   316.23  8.252  8.753 -0.501
t60g30p00 10691.24 1.0  0.0  8.560  (  281.84)   380.19  8.571  9.025 -0.454
t60g30p00 10691.24 1.0 +0.3  8.860  (  338.84)   446.68  8.847  9.239 -0.392
t60g20p00 10691.24 1.0 -0.3  8.260  (  257.04)   371.54  8.273  9.030 -0.757
t60g20p00 10691.24 1.0  0.0  8.560  (  295.12)   416.87  8.541  9.217 -0.676
t60g20p00 10691.24 1.0 +0.3  8.860  (  338.84)   478.63  8.857  9.420 -0.563
t60g10p00 10691.24 1.0 -0.3  8.260  (  281.84)   426.58  8.282  9.169 -0.887
t60g10p00 10691.24 1.0  0.0  8.560  (  316.23)   467.74  8.542  9.318 -0.776
t60g10p00 10691.24 1.0 +0.3  8.860  (  363.08)   524.81  8.849  9.489 -0.640
t55g50p00 10691.24 1.0 -0.3  8.260  (  147.91)   154.88  8.267  8.312 -0.045
t55g50p00 10691.24 1.0  0.0  8.560  (  199.53)   208.93  8.566  8.617 -0.051
t55g50p00 10691.24 1.0 +0.3  8.860  (  263.03)   281.84  8.862  8.917 -0.055
t55g40p00 10691.24 1.0 -0.3  8.260  (  169.82)   194.98  8.262  8.441 -0.179
t55g40p00 10691.24 1.0  0.0  8.560  (  213.80)   251.19  8.568  8.762 -0.194
t55g40p00 10691.24 1.0 +0.3  8.860  (  275.42)   323.59  8.874  9.060 -0.186
t55g30p00 10691.24 1.0 -0.3  8.260  (  194.98)   251.19  8.256  8.689 -0.433
t55g30p00 10691.24 1.0  0.0  8.560  (  234.42)   309.03  8.576  9.000 -0.424
t55g30p00 10691.24 1.0 +0.3  8.860  (  281.84)   371.54  8.868  9.245 -0.377
t55g20p00 10691.24 1.0 -0.3  8.260  (  218.78)   316.23  8.271  8.984 -0.713
t55g20p00 10691.24 1.0  0.0  8.560  (  251.19)   363.08  8.556  9.212 -0.656
t55g20p00 10691.24 1.0 +0.3  8.860  (  295.12)   416.87  8.848  9.415 -0.567
t55g10p00 10691.24 1.0 -0.3  8.260  (  251.19)   380.19  8.289  9.209 -0.920
t55g10p00 10691.24 1.0  0.0  8.560  (  281.84)   416.87  8.536  9.366 -0.830
t55g10p00 10691.24 1.0 +0.3  8.860  (  316.23)   467.74  8.840  9.542 -0.702
t50g50p00 10691.24 1.0 -0.3  8.260  (   70.79)    70.79  8.256  8.271 -0.015
t50g50p00 10691.24 1.0  0.0  8.560  (   95.50)    97.72  8.563  8.581 -0.018
t50g50p00 10691.24 1.0 +0.3  8.860  (  128.82)   131.83  8.855  8.877 -0.022
t50g40p00 10691.24 1.0 -0.3  8.260  (   93.33)   100.00  8.259  8.337 -0.078
t50g40p00 10691.24 1.0  0.0  8.560  (  120.23)   131.83  8.565  8.659 -0.094
t50g40p00 10691.24 1.0 +0.3  8.860  (  154.88)   169.82  8.852  8.957 -0.105
t50g30p00 10691.24 1.0 -0.3  8.260  (  123.03)   151.36  8.274  8.557 -0.283
t50g30p00 10691.24 1.0  0.0  8.560  (  151.36)   190.55  8.576  8.892 -0.316
t50g30p00 10691.24 1.0 +0.3  8.860  (  186.21)   234.42  8.860  9.182 -0.322
t50g20p00 10691.24 1.0 -0.3  8.260  (  158.49)   218.78  8.246  8.853 -0.607
t50g20p00 10691.24 1.0  0.0  8.560  (  186.21)   263.03  8.553  9.176 -0.623
t50g20p00 10691.24 1.0 +0.3  8.860  (  218.78)   309.03  8.845  9.432 -0.587
t50g10p00 10691.24 1.0 -0.3  8.260  (  199.53)   295.12  8.243  9.144 -0.901
t50g10p00 10691.24 1.0  0.0  8.560  (  223.87)   338.84  8.551  9.399 -0.848
t50g10p00 10691.24 1.0 +0.3  8.860  (  257.04)   389.05  8.879  9.621 -0.742
t45g50p00 10691.24 1.0 -0.3  8.260  (   19.05)    19.05  8.259  8.265 -0.006
t45g50p00 10691.24 1.0  0.0  8.560  (   25.70)    26.30  8.565  8.573 -0.008
t45g50p00 10691.24 1.0 +0.3  8.860  (   33.88)    34.67  8.870  8.881 -0.011
t45g40p00 10691.24 1.0 -0.3  8.260  (   37.15)    38.02  8.257  8.282 -0.025
t45g40p00 10691.24 1.0  0.0  8.560  (   45.71)    46.77  8.554  8.583 -0.029
t45g40p00 10691.24 1.0 +0.3  8.860  (   58.88)    61.66  8.868  8.904 -0.036
t45g30p00 10691.24 1.0 -0.3  8.260  (   52.48)    57.54  8.267  8.366 -0.099
t45g30p00 10691.24 1.0  0.0  8.560  (   67.61)    74.13  8.572  8.695 -0.123
t45g30p00 10691.24 1.0 +0.3  8.860  (   83.18)    93.33  8.859  8.999 -0.140
t45g20p00 10691.24 1.0 -0.3  8.260  (   79.43)    95.50  8.249  8.546 -0.297
t45g20p00 10691.24 1.0  0.0  8.560  (   95.50)   120.23  8.567  8.913 -0.346
t45g20p00 10691.24 1.0 +0.3  8.860  (  117.49)   147.91  8.871  9.242 -0.371
t45g10p00 10691.24 1.0 -0.3  8.260  (  117.49)   162.18  8.272  8.897 -0.625
t45g10p00 10691.24 1.0  0.0  8.560  (  134.90)   194.98  8.580  9.248 -0.668
t45g10p00 10691.24 1.0 +0.3  8.860  (  158.49)   229.09  8.873  9.540 -0.667
t70g50m10 10691.24 1.0 -0.3  7.260  (  131.83)   158.49  7.263  7.482 -0.219
t70g50m10 10691.24 1.0  0.0  7.560  (  169.82)   204.17  7.557  7.824 -0.267
t70g50m10 10691.24 1.0 +0.3  7.860  (  208.93)   263.03  7.873  8.156 -0.283
t70g40m10 10691.24 1.0 -0.3  7.260  (  147.91)   208.93  7.269  7.865 -0.596
t70g40m10 10691.24 1.0  0.0  7.560  (  177.83)   257.04  7.574  8.224 -0.650
t70g40m10 10691.24 1.0 +0.3  7.860  (  208.93)   309.03  7.878  8.511 -0.633
t70g30m10 10691.24 1.0 -0.3  7.260  (  169.82)   269.15  7.264  8.265 -1.001
t70g30m10 10691.24 1.0  0.0  7.560  (  194.98)   316.23  7.566  8.563 -0.997
t70g30m10 10691.24 1.0 +0.3  7.860  (  223.87)   363.08  7.864  8.787 -0.923
t70g20m10 10691.24 1.0 -0.3  7.260  (  186.21)   316.23  7.251  8.619 -1.368
t70g20m10 10691.24 1.0  0.0  7.560  (  208.93)   363.08  7.576  8.901 -1.325
t70g20m10 10691.24 1.0 +0.3  7.860  (  234.42)   407.38  7.890  9.103 -1.213
t70g10m10 10691.24 1.0 -0.3  7.260  (  194.98)   346.74  7.257  8.879 -1.622
t70g10m10 10691.24 1.0  0.0  7.560  (  218.78)   389.05  7.565  9.133 -1.568
t70g10m10 10691.24 1.0 +0.3  7.860  (  239.88)   426.58  7.852  9.307 -1.455
t65g50m10 10691.24 1.0 -0.3  7.260  (  117.49)   131.83  7.252  7.378 -0.126
t65g50m10 10691.24 1.0  0.0  7.560  (  154.88)   177.83  7.562  7.727 -0.165
t65g50m10 10691.24 1.0 +0.3  7.860  (  199.53)   229.09  7.848  8.032 -0.184
t65g40m10 10691.24 1.0 -0.3  7.260  (  134.90)   177.83  7.266  7.699 -0.433
t65g40m10 10691.24 1.0  0.0  7.560  (  162.18)   223.87  7.573  8.073 -0.500
t65g40m10 10691.24 1.0 +0.3  7.860  (  194.98)   269.15  7.844  8.354 -0.510
t65g30m10 10691.24 1.0 -0.3  7.260  (  154.88)   239.88  7.279  8.177 -0.898
t65g30m10 10691.24 1.0  0.0  7.560  (  177.83)   281.84  7.556  8.489 -0.933
t65g30m10 10691.24 1.0 +0.3  7.860  (  204.17)   331.13  7.878  8.765 -0.887
t65g20m10 10691.24 1.0 -0.3  7.260  (  177.83)   302.00  7.280  8.535 -1.255
t65g20m10 10691.24 1.0  0.0  7.560  (  199.53)   338.84  7.535  8.766 -1.231
t65g20m10 10691.24 1.0 +0.3  7.860  (  229.09)   389.05  7.890  9.007 -1.117
t65g10m10 10691.24 1.0 -0.3  7.260  (  194.98)   346.74  7.285  8.806 -1.521
t65g10m10 10691.24 1.0  0.0  7.560  (  218.78)   380.19  7.532  8.998 -1.466
t65g10m10 10691.24 1.0 +0.3  7.860  (  245.47)   426.58  7.887  9.207 -1.320
t60g50m10 10691.24 1.0 -0.3  7.260  (   95.50)   102.33  7.257  7.318 -0.061
t60g50m10 10691.24 1.0  0.0  7.560  (  131.83)   144.54  7.562  7.643 -0.081
t60g50m10 10691.24 1.0 +0.3  7.860  (  177.83)   194.98  7.858  7.957 -0.099
t60g40m10 10691.24 1.0 -0.3  7.260  (  114.82)   141.25  7.264  7.518 -0.254
t60g40m10 10691.24 1.0  0.0  7.560  (  144.54)   181.97  7.558  7.879 -0.321
t60g40m10 10691.24 1.0 +0.3  7.860  (  177.83)   229.09  7.855  8.206 -0.351
t60g30m10 10691.24 1.0 -0.3  7.260  (  138.04)   194.98  7.250  7.915 -0.665
t60g30m10 10691.24 1.0  0.0  7.560  (  162.18)   239.88  7.558  8.303 -0.745
t60g30m10 10691.24 1.0 +0.3  7.860  (  190.55)   288.40  7.879  8.615 -0.736
t60g20m10 10691.24 1.0 -0.3  7.260  (  158.49)   263.03  7.276  8.415 -1.139
t60g20m10 10691.24 1.0  0.0  7.560  (  181.97)   302.00  7.549  8.705 -1.156
t60g20m10 10691.24 1.0 +0.3  7.860  (  208.93)   346.74  7.868  8.960 -1.092
t60g10m10 10691.24 1.0 -0.3  7.260  (  186.21)   323.59  7.282  8.713 -1.431
t60g10m10 10691.24 1.0  0.0  7.560  (  208.93)   363.08  7.578  8.951 -1.373
t60g10m10 10691.24 1.0 +0.3  7.860  (  234.42)   398.11  7.846  9.117 -1.271
t55g50m10 10691.24 1.0 -0.3  7.260  (   61.66)    64.57  7.261  7.287 -0.026
t55g50m10 10691.24 1.0  0.0  7.560  (   93.33)    95.50  7.556  7.587 -0.031
t55g50m10 10691.24 1.0 +0.3  7.860  (  131.83)   138.04  7.862  7.902 -0.040
t55g40m10 10691.24 1.0 -0.3  7.260  (   85.11)    97.72  7.270  7.389 -0.119
t55g40m10 10691.24 1.0  0.0  7.560  (  114.82)   131.83  7.561  7.718 -0.157
t55g40m10 10691.24 1.0 +0.3  7.860  (  147.91)   173.78  7.863  8.053 -0.190
t55g30m10 10691.24 1.0 -0.3  7.260  (  112.20)   144.54  7.254  7.647 -0.393
t55g30m10 10691.24 1.0  0.0  7.560  (  138.04)   186.21  7.570  8.065 -0.495
t55g30m10 10691.24 1.0 +0.3  7.860  (  165.96)   229.09  7.869  8.406 -0.537
t55g20m10 10691.24 1.0 -0.3  7.260  (  138.04)   208.93  7.262  8.122 -0.860
t55g20m10 10691.24 1.0  0.0  7.560  (  162.18)   251.19  7.563  8.510 -0.947
t55g20m10 10691.24 1.0 +0.3  7.860  (  186.21)   295.12  7.879  8.811 -0.932
t55g10m10 10691.24 1.0 -0.3  7.260  (  162.18)   275.42  7.265  8.568 -1.303
t55g10m10 10691.24 1.0  0.0  7.560  (  186.21)   316.23  7.567  8.877 -1.310
t55g10m10 10691.24 1.0 +0.3  7.860  (  208.93)   354.81  7.866  9.103 -1.237
t50g50m10 10691.24 1.0 -0.3  7.260  (   28.18)    28.84  7.262  7.271 -0.009
t50g50m10 10691.24 1.0  0.0  7.560  (   43.65)    43.65  7.552  7.564 -0.012
t50g50m10 10691.24 1.0 +0.3  7.860  (   66.07)    67.61  7.862  7.875 -0.013
t50g40m10 10691.24 1.0 -0.3  7.260  (   45.71)    48.98  7.269  7.312 -0.043
t50g40m10 10691.24 1.0  0.0  7.560  (   64.57)    69.18  7.561  7.616 -0.055
t50g40m10 10691.24 1.0 +0.3  7.860  (   89.13)    95.50  7.859  7.926 -0.067
t50g30m10 10691.24 1.0 -0.3  7.260  (   69.18)    81.28  7.260  7.434 -0.174
t50g30m10 10691.24 1.0  0.0  7.560  (   91.20)   109.65  7.563  7.793 -0.230
t50g30m10 10691.24 1.0 +0.3  7.860  (  114.82)   141.25  7.852  8.129 -0.277
t50g20m10 10691.24 1.0 -0.3  7.260  (  100.00)   134.90  7.251  7.729 -0.478
t50g20m10 10691.24 1.0  0.0  7.560  (  120.23)   173.78  7.571  8.180 -0.609
t50g20m10 10691.24 1.0 +0.3  7.860  (  144.54)   208.93  7.846  8.518 -0.672
t50g10m10 10691.24 1.0 -0.3  7.260  (  131.83)   204.17  7.250  8.200 -0.950
t50g10m10 10691.24 1.0  0.0  7.560  (  154.88)   245.47  7.560  8.623 -1.063
t50g10m10 10691.24 1.0 +0.3  7.860  (  177.83)   281.84  7.843  8.911 -1.068
t45g50m10 10691.24 1.0 -0.3  7.260  (    4.79)     4.90  7.265  7.269 -0.004
t45g50m10 10691.24 1.0  0.0  7.560  (    8.32)     8.32  7.558  7.562 -0.004
t45g50m10 10691.24 1.0 +0.3  7.860  (   13.49)    13.49  7.859  7.864 -0.005
t45g40m10 10691.24 1.0 -0.3  7.260  (   16.22)    16.60  7.258  7.273 -0.015
t45g40m10 10691.24 1.0  0.0  7.560  (   24.55)    25.12  7.558  7.576 -0.018
t45g40m10 10691.24 1.0 +0.3  7.860  (   34.67)    36.31  7.870  7.893 -0.023
t45g30m10 10691.24 1.0 -0.3  7.260  (   31.62)    33.88  7.264  7.317 -0.053
t45g30m10 10691.24 1.0  0.0  7.560  (   38.90)    41.69  7.562  7.634 -0.072
t45g30m10 10691.24 1.0 +0.3  7.860  (   51.29)    54.95  7.849  7.937 -0.088
t45g20m10 10691.24 1.0 -0.3  7.260  (   46.77)    54.95  7.259  7.447 -0.188
t45g20m10 10691.24 1.0  0.0  7.560  (   60.26)    72.44  7.551  7.793 -0.242
t45g20m10 10691.24 1.0 +0.3  7.860  (   75.86)    93.33  7.849  8.144 -0.295
t45g10m10 10691.24 1.0 -0.3  7.260  (   74.13)   100.00  7.251  7.700 -0.449
t45g10m10 10691.24 1.0  0.0  7.560  (   91.20)   128.82  7.566  8.132 -0.566
t45g10m10 10691.24 1.0 +0.3  7.860  (  109.65)   158.49  7.866  8.517 -0.651
t70g50m20 10691.24 1.0 -0.3  6.260  (   42.66)    50.12  6.260  6.380 -0.120
t70g50m20 10691.24 1.0  0.0  6.560  (   64.57)    77.62  6.564  6.719 -0.155
t70g50m20 10691.24 1.0 +0.3  6.860  (   91.20)   112.20  6.868  7.079 -0.211
t70g40m20 10691.24 1.0 -0.3  6.260  (   63.10)    93.33  6.265  6.639 -0.374
t70g40m20 10691.24 1.0  0.0  6.560  (   87.10)   131.83  6.567  7.103 -0.536
t70g40m20 10691.24 1.0 +0.3  6.860  (  112.20)   173.78  6.873  7.595 -0.722
t70g30m20 10691.24 1.0 -0.3  6.260  (   87.10)   165.96  6.261  7.310 -1.049
t70g30m20 10691.24 1.0  0.0  6.560  (  112.20)   208.93  6.545  7.845 -1.300
t70g30m20 10691.24 1.0 +0.3  6.860  (  134.90)   257.04  6.875  8.292 -1.417
t70g20m20 10691.24 1.0 -0.3  6.260  (  104.71)   229.09  6.244  7.949 -1.705
t70g20m20 10691.24 1.0  0.0  6.560  (  128.82)   275.42  6.549  8.431 -1.882
t70g20m20 10691.24 1.0 +0.3  6.860  (  151.36)   316.23  6.840  8.736 -1.896
t70g10m20 10691.24 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10691.24 1.0 -0.3  6.260  (   34.67)    36.31  6.261  6.331 -0.070
t65g50m20 10691.24 1.0  0.0  6.560  (   50.12)    57.54  6.567  6.655 -0.088
t65g50m20 10691.24 1.0 +0.3  6.860  (   75.86)    87.10  6.868  6.982 -0.114
t65g40m20 10691.24 1.0 -0.3  6.260  (   50.12)    67.61  6.262  6.504 -0.242
t65g40m20 10691.24 1.0  0.0  6.560  (   72.44)   100.00  6.562  6.892 -0.330
t65g40m20 10691.24 1.0 +0.3  6.860  (   97.72)   138.04  6.869  7.332 -0.463
t65g30m20 10691.24 1.0 -0.3  6.260  (   72.44)   125.89  6.260  6.937 -0.677
t65g30m20 10691.24 1.0  0.0  6.560  (   95.50)   169.82  6.569  7.521 -0.952
t65g30m20 10691.24 1.0 +0.3  6.860  (  120.23)   208.93  6.845  7.980 -1.135
t65g20m20 10691.24 1.0 -0.3  6.260  (  100.00)   204.17  6.249  7.708 -1.459
t65g20m20 10691.24 1.0  0.0  6.560  (  123.03)   251.19  6.563  8.235 -1.672
t65g20m20 10691.24 1.0 +0.3  6.860  (  144.54)   295.12  6.879  8.596 -1.717
t65g10m20 10691.24 1.0 -0.3  6.260  (  117.49)   257.04  6.263  8.147 -1.884
t65g10m20 10691.24 1.0  0.0  6.560  (  141.25)   302.00  6.575  8.583 -2.008
t65g10m20 10691.24 1.0 +0.3  6.860  (  162.18)   338.84  6.850  8.849 -1.999
t60g50m20 10691.24 1.0 -0.3  6.260  (   22.39)    23.99  6.263  6.301 -0.038
t60g50m20 10691.24 1.0  0.0  6.560  (   38.90)    38.90  6.555  6.566 -0.011
t60g50m20 10691.24 1.0 +0.3  6.860  (   57.54)    61.66  6.859  6.913 -0.054
t60g40m20 10691.24 1.0 -0.3  6.260  (   36.31)    43.65  6.254  6.389 -0.135
t60g40m20 10691.24 1.0  0.0  6.560  (   54.95)    67.61  6.553  6.724 -0.171
t60g40m20 10691.24 1.0 +0.3  6.860  (   79.43)   100.00  6.867  7.095 -0.228
t60g30m20 10691.24 1.0 -0.3  6.260  (   56.23)    85.11  6.252  6.643 -0.391
t60g30m20 10691.24 1.0  0.0  6.560  (   79.43)   123.03  6.566  7.117 -0.551
t60g30m20 10691.24 1.0 +0.3  6.860  (  102.33)   162.18  6.867  7.606 -0.739
t60g20m20 10691.24 1.0 -0.3  6.260  (   81.28)   151.36  6.260  7.200 -0.940
t60g20m20 10691.24 1.0  0.0  6.560  (  104.71)   194.98  6.562  7.793 -1.231
t60g20m20 10691.24 1.0 +0.3  6.860  (  125.89)   234.42  6.847  8.243 -1.396
t60g10m20 10691.24 1.0 -0.3  6.260  (  107.15)   218.78  6.262  7.810 -1.548
t60g10m20 10691.24 1.0  0.0  6.560  (  128.82)   263.03  6.573  8.315 -1.742
t60g10m20 10691.24 1.0 +0.3  6.860  (  151.36)   302.00  6.866  8.654 -1.788
t55g50m20 10691.24 1.0 -0.3  6.260  (   12.02)    12.59  6.258  6.277 -0.019
t55g50m20 10691.24 1.0  0.0  6.560  (   22.39)    23.44  6.565  6.586 -0.021
t55g50m20 10691.24 1.0 +0.3  6.860  (   38.90)    40.74  6.862  6.887 -0.025
t55g40m20 10691.24 1.0 -0.3  6.260  (   23.99)    27.54  6.266  6.335 -0.069
t55g40m20 10691.24 1.0  0.0  6.560  (   37.15)    41.69  6.555  6.639 -0.084
t55g40m20 10691.24 1.0 +0.3  6.860  (   56.23)    64.57  6.860  6.963 -0.103
t55g30m20 10691.24 1.0 -0.3  6.260  (   38.90)    51.29  6.259  6.472 -0.213
t55g30m20 10691.24 1.0  0.0  6.560  (   57.54)    77.62  6.558  6.829 -0.271
t55g30m20 10691.24 1.0 +0.3  6.860  (   79.43)   109.65  6.856  7.215 -0.359
t55g20m20 10691.24 1.0 -0.3  6.260  (   60.26)   100.00  6.260  6.789 -0.529
t55g20m20 10691.24 1.0  0.0  6.560  (   81.28)   138.04  6.563  7.290 -0.727
t55g20m20 10691.24 1.0 +0.3  6.860  (  104.71)   177.83  6.869  7.813 -0.944
t55g10m20 10691.24 1.0 -0.3  6.260  (   85.11)   162.18  6.247  7.301 -1.054
t55g10m20 10691.24 1.0  0.0  6.560  (  109.65)   204.17  6.546  7.880 -1.334
t55g10m20 10691.24 1.0 +0.3  6.860  (  131.83)   245.47  6.856  8.367 -1.511
t50g50m20 10691.24 1.0 -0.3  6.260  (    4.57)     4.68  6.260  6.270 -0.010
t50g50m20 10691.24 1.0  0.0  6.560  (    8.71)     8.91  6.559  6.569 -0.010
t50g50m20 10691.24 1.0 +0.3  6.860  (   16.22)    16.60  6.861  6.872 -0.011
t50g40m20 10691.24 1.0 -0.3  6.260  (   11.48)    12.30  6.264  6.295 -0.031
t50g40m20 10691.24 1.0  0.0  6.560  (   20.42)    21.88  6.561  6.596 -0.035
t50g40m20 10691.24 1.0 +0.3  6.860  (   34.67)    37.15  6.861  6.902 -0.041
t50g30m20 10691.24 1.0 -0.3  6.260  (   22.91)    27.54  6.259  6.362 -0.103
t50g30m20 10691.24 1.0  0.0  6.560  (   35.48)    41.69  6.560  6.689 -0.129
t50g30m20 10691.24 1.0 +0.3  6.860  (   52.48)    63.10  6.860  7.017 -0.157
t50g20m20 10691.24 1.0 -0.3  6.260  (   38.02)    54.95  6.268  6.556 -0.288
t50g20m20 10691.24 1.0  0.0  6.560  (   54.95)    81.28  6.563  6.922 -0.359
t50g20m20 10691.24 1.0 +0.3  6.860  (   75.86)   112.20  6.854  7.316 -0.462
t50g10m20 10691.24 1.0 -0.3  6.260  (   60.26)   104.71  6.264  6.860 -0.596
t50g10m20 10691.24 1.0  0.0  6.560  (   83.18)   141.25  6.562  7.359 -0.797
t50g10m20 10691.24 1.0 +0.3  6.860  (  104.71)   177.83  6.854  7.858 -1.004
t45g50m20 10691.24 1.0 -0.3  6.260  (    0.71)     0.72  6.262  6.267 -0.005
t45g50m20 10691.24 1.0  0.0  6.560  (    1.41)     1.41  6.558  6.563 -0.005
t45g50m20 10691.24 1.0 +0.3  6.860  (    2.75)     2.75  6.858  6.863 -0.005
t45g40m20 10691.24 1.0 -0.3  6.260  (    3.24)     3.31  6.256  6.269 -0.013
t45g40m20 10691.24 1.0  0.0  6.560  (    6.17)     6.31  6.562  6.577 -0.015
t45g40m20 10691.24 1.0 +0.3  6.860  (   10.96)    11.48  6.866  6.882 -0.016
t45g30m20 10691.24 1.0 -0.3  6.260  (    7.94)     8.71  6.262  6.305 -0.043
t45g30m20 10691.24 1.0  0.0  6.560  (   14.13)    15.14  6.557  6.606 -0.049
t45g30m20 10691.24 1.0 +0.3  6.860  (   22.91)    25.12  6.859  6.916 -0.057
t45g20m20 10691.24 1.0 -0.3  6.260  (   17.38)    21.38  6.258  6.378 -0.120
t45g20m20 10691.24 1.0 +0.1  6.560  (   28.18)    35.48  6.622  6.783 -0.161
t45g20m20 10691.24 1.0 +0.3  6.860  (   38.90)    47.86  6.859  7.045 -0.186
t45g10m20 10691.24 1.0 -0.3  6.260  (   33.11)    45.71  6.252  6.526 -0.274
t45g10m20 10691.24 1.0  0.0  6.560  (   47.86)    67.61  6.551  6.894 -0.343
t45g10m20 10691.24 1.0 +0.3  6.860  (   66.07)    95.50  6.866  7.301 -0.435
t70g50m30 10691.24 1.0 -0.3  5.260  (    6.61)     9.33  5.260  5.424 -0.164
t70g50m30 10691.24 1.0  0.0  5.560  (   12.59)    17.78  5.560  5.732 -0.172
t70g50m30 10691.24 1.0 +0.3  5.860  (   22.91)    32.36  5.859  6.043 -0.184
t70g40m30 10691.24 1.0 -0.3  5.260  (   12.59)    27.54  5.265  5.649 -0.384
t70g40m30 10691.24 1.0  0.0  5.560  (   23.44)    43.65  5.564  5.997 -0.433
t70g40m30 10691.24 1.0 +0.3  5.860  (   36.31)    69.18  5.853  6.353 -0.500
t70g30m30 10691.24 1.0 -0.3  5.260  (   21.88)    60.26  5.267  5.966 -0.699
t70g30m30 10691.24 1.0  0.0  5.560  (   34.67)    93.33  5.554  6.380 -0.826
t70g30m30 10691.24 1.0 +0.3  5.860  (   52.48)   134.90  5.863  6.935 -1.072
t70g20m30 10691.24 1.0 -0.3  5.260  (   35.48)   120.23  5.269  6.466 -1.197
t70g20m30 10691.24 1.0  0.0  5.560  (   50.12)   165.96  5.572  7.145 -1.573
t70g20m30 10691.24 1.0 +0.3  5.860  (   72.44)   208.93  5.868  7.796 -1.928
t70g10m30 10691.24 1.0 -0.3  5.260  (   37.15)   131.83  5.253  6.489 -1.236
t70g10m30 10691.24 1.0  0.0  5.560  (   57.54)   177.83  5.554  7.167 -1.613
t70g10m30 10691.24 1.0 +0.3  5.860  (   83.18)   223.87  5.874  7.863 -1.989
t65g50m30 10691.24 1.0 -0.3  5.260  (    4.37)     5.50  5.257  5.368 -0.111
t65g50m30 10691.24 1.0  0.0  5.560  (    8.32)    10.72  5.564  5.679 -0.115
t65g50m30 10691.24 1.0 +0.3  5.860  (   15.49)    19.95  5.860  5.981 -0.121
t65g40m30 10691.24 1.0 -0.3  5.260  (    8.91)    16.98  5.261  5.570 -0.309
t65g40m30 10691.24 1.0  0.0  5.560  (   16.60)    31.62  5.566  5.897 -0.331
t65g40m30 10691.24 1.0 +0.3  5.860  (   29.51)    47.86  5.854  6.239 -0.385
t65g30m30 10691.24 1.0 -0.3  5.260  (   17.38)    45.71  5.253  5.893 -0.640
t65g30m30 10691.24 1.0  0.0  5.560  (   30.20)    75.86  5.567  6.310 -0.743
t65g30m30 10691.24 1.0 +0.3  5.860  (   43.65)   112.20  5.864  6.773 -0.909
t65g20m30 10691.24 1.0 -0.3  5.260  (   29.51)    95.50  5.266  6.265 -0.999
t65g20m30 10691.24 1.0  0.0  5.560  (   42.66)   138.04  5.568  6.846 -1.278
t65g20m30 10691.24 1.0 +0.3  5.860  (   63.10)   177.83  5.847  7.456 -1.609
t65g10m30 10691.24 1.0 -0.3  5.260  (   41.69)   151.36  5.264  6.763 -1.499
t65g10m30 10691.24 1.0  0.0  5.560  (   61.66)   194.98  5.551  7.438 -1.887
t65g10m30 10691.24 1.0 +0.3  5.860  (   85.11)   239.88  5.867  8.066 -2.199
t60g50m30 10691.24 1.0 -0.3  5.260  (    2.51)     2.95  5.264  5.331 -0.067
t60g50m30 10691.24 1.0  0.0  5.560  (    4.90)     5.75  5.559  5.628 -0.069
t60g50m30 10691.24 1.0 +0.3  5.860  (    9.55)    11.22  5.865  5.937 -0.072
t60g40m30 10691.24 1.0 -0.3  5.260  (    5.50)     8.71  5.261  5.474 -0.213
t60g40m30 10691.24 1.0  0.0  5.560  (   10.47)    16.60  5.564  5.790 -0.226
t60g40m30 10691.24 1.0 +0.3  5.860  (   19.05)    30.20  5.863  6.107 -0.244
t60g30m30 10691.24 1.0 -0.3  5.260  (   11.22)    28.84  5.260  5.745 -0.485
t60g30m30 10691.24 1.0  0.0  5.560  (   20.42)    45.71  5.556  6.112 -0.556
t60g30m30 10691.24 1.0 +0.3  5.860  (   35.48)    74.13  5.865  6.513 -0.648
t60g20m30 10691.24 1.0 -0.3  5.260  (   21.88)    66.07  5.253  6.077 -0.824
t60g20m30 10691.24 1.0  0.0  5.560  (   33.88)   102.33  5.560  6.545 -0.985
t60g20m30 10691.24 1.0 +0.3  5.860  (   51.29)   141.25  5.854  7.081 -1.227
t60g10m30 10691.24 1.0 -0.3  5.260  (   34.67)   107.15  5.254  6.294 -1.040
t60g10m30 10691.24 1.0  0.0  5.560  (   51.29)   151.36  5.567  6.918 -1.351
t60g10m30 10691.24 1.0 +0.3  5.860  (   74.13)   190.55  5.849  7.517 -1.668
t55g50m30 10691.24 1.0 -0.3  5.260  (    1.29)     1.41  5.264  5.300 -0.036
t55g50m30 10691.24 1.0  0.0  5.560  (    2.57)     2.75  5.559  5.595 -0.036
t55g50m30 10691.24 1.0 +0.3  5.860  (    5.01)     5.37  5.856  5.893 -0.037
t55g40m30 10691.24 1.0 -0.3  5.260  (    2.95)     3.89  5.264  5.380 -0.116
t55g40m30 10691.24 1.0  0.0  5.560  (    5.75)     7.41  5.557  5.677 -0.120
t55g40m30 10691.24 1.0 +0.3  5.860  (   10.96)    14.13  5.863  5.990 -0.127
t55g30m30 10691.24 1.0 -0.3  5.260  (    6.46)    11.75  5.256  5.553 -0.297
t55g30m30 10691.24 1.0  0.0  5.560  (   12.02)    21.88  5.555  5.874 -0.319
t55g30m30 10691.24 1.0 +0.3  5.860  (   21.38)    36.31  5.857  6.222 -0.365
t55g20m30 10691.24 1.0 -0.3  5.260  (   13.18)    34.67  5.295  5.842 -0.547
t55g20m30 10691.24 1.0  0.0  5.560  (   23.44)    53.70  5.560  6.180 -0.620
t55g20m30 10691.24 1.0 +0.3  5.860  (   35.48)    83.18  5.860  6.582 -0.722
t55g10m30 10691.24 1.0 -0.3  5.260  (   25.70)    64.57  5.267  5.987 -0.720
t55g10m30 10691.24 1.0  0.0  5.560  (   38.02)    97.72  5.567  6.426 -0.859
t55g10m30 10691.24 1.0 +0.3  5.860  (   56.23)   134.90  5.866  6.932 -1.066
t50g50m30 10691.24 1.0 -0.3  5.260  (    0.52)     0.54  5.257  5.275 -0.018
t50g50m30 10691.24 1.0  0.0  5.560  (    1.02)     1.07  5.562  5.580 -0.018
t50g50m30 10691.24 1.0 +0.3  5.860  (    2.04)     2.09  5.857  5.875 -0.018
t50g40m30 10691.24 1.0 -0.3  5.260  (    1.32)     1.48  5.256  5.307 -0.051
t50g40m30 10691.24 1.0  0.0  5.560  (    2.63)     2.95  5.561  5.613 -0.052
t50g40m30 10691.24 1.0 +0.3  5.860  (    5.13)     5.75  5.862  5.916 -0.054
t50g30m30 10691.24 1.0 -0.3  5.260  (    2.95)     4.07  5.257  5.400 -0.143
t50g30m30 10691.24 1.0  0.0  5.560  (    5.75)     7.94  5.559  5.709 -0.150
t50g30m30 10691.24 1.0 +0.3  5.860  (   10.96)    14.79  5.856  6.017 -0.161
t50g20m30 10691.24 1.0 -0.3  5.260  (    6.76)    12.30  5.264  5.560 -0.296
t50g20m30 10691.24 1.0  0.0  5.560  (   12.30)    22.39  5.557  5.877 -0.320
t50g20m30 10691.24 1.0 +0.3  5.860  (   21.88)    37.15  5.865  6.242 -0.377
t50g10m30 10691.24 1.0 -0.3  5.260  (   14.45)    31.62  5.266  5.695 -0.429
t50g10m30 10691.24 1.0  0.0  5.560  (   25.12)    48.98  5.562  6.076 -0.514
t50g10m30 10691.24 1.0 +0.3  5.860  (   37.15)    75.86  5.865  6.473 -0.608
t45g50m30 10691.24 1.0 -0.3  5.260  (    0.12)     0.13  5.261  5.270 -0.009
t45g50m30 10691.24 1.0  0.0  5.560  (    0.25)     0.25  5.561  5.570 -0.009
t45g50m30 10691.24 1.0 +0.3  5.860  (    0.49)     0.50  5.862  5.871 -0.009
t45g40m30 10691.24 1.0 -0.3  5.260  (    0.41)     0.43  5.259  5.284 -0.025
t45g40m30 10691.24 1.0  0.0  5.560  (    0.81)     0.85  5.560  5.585 -0.025
t45g40m30 10691.24 1.0 +0.3  5.860  (    1.58)     1.70  5.864  5.889 -0.025
t45g30m30 10691.24 1.0 -0.3  5.260  (    1.05)     1.23  5.262  5.328 -0.066
t45g30m30 10691.24 1.0  0.0  5.560  (    2.09)     2.40  5.560  5.627 -0.067
t45g30m30 10691.24 1.0 +0.3  5.860  (    3.98)     4.68  5.863  5.932 -0.069
t45g20m30 10691.24 1.0 -0.3  5.260  (    2.57)     3.63  5.265  5.418 -0.153
t45g20m30 10691.24 1.0  0.0  5.560  (    4.90)     6.92  5.562  5.723 -0.161
t45g20m30 10691.24 1.0 +0.3  5.860  (    9.12)    12.88  5.862  6.035 -0.173
t45g10m30 10691.24 1.0 -0.3  5.260  (    6.46)    10.72  5.263  5.511 -0.248
t45g10m30 10691.24 1.0  0.0  5.560  (   11.75)    19.50  5.563  5.834 -0.271
t45g10m30 10691.24 1.0 +0.3  5.860  (   20.42)    33.88  5.891  6.220 -0.329
t70g50m40 10691.24 1.0 -0.3  4.260  (    0.68)     1.62  4.264  4.638 -0.374
t70g50m40 10691.24 1.0  0.0  4.560  (    1.35)     3.16  4.559  4.934 -0.375
t70g50m40 10691.24 1.0 +0.3  4.860  (    2.69)     6.17  4.856  5.235 -0.379
t70g40m40 10691.24 1.0 -0.3  4.260  (    1.41)     5.01  4.260  4.832 -0.572
t70g40m40 10691.24 1.0  0.0  4.560  (    2.75)     9.77  4.560  5.140 -0.580
t70g40m40 10691.24 1.0 +0.3  4.860  (    5.37)    18.62  4.856  5.448 -0.592
t70g30m40 10691.24 1.0 -0.3  4.260  (    2.51)    12.30  4.261  4.985 -0.724
t70g30m40 10691.24 1.0  0.0  4.560  (    4.90)    23.44  4.562  5.301 -0.739
t70g30m40 10691.24 1.0 +0.3  4.860  (    9.33)    38.90  4.863  5.646 -0.783
t70g20m40 10691.24 1.0 -0.3  4.260  (    4.37)    24.55  4.264  5.067 -0.803
t70g20m40 10691.24 1.0  0.0  4.560  (    8.51)    39.81  4.557  5.397 -0.840
t70g20m40 10691.24 1.0 +0.3  4.860  (   16.22)    66.07  4.861  5.771 -0.910
t70g10m40 10691.24 1.0 -0.3  4.260  (    5.25)    16.98  4.260  4.803 -0.543
t70g10m40 10691.24 1.0  0.0  4.560  (   10.00)    31.62  4.558  5.113 -0.555
t70g10m40 10691.24 1.0 +0.3  4.860  (   19.05)    50.12  4.864  5.460 -0.596
t65g50m40 10691.24 1.0 -0.3  4.260  (    0.45)     0.93  4.258  4.581 -0.323
t65g50m40 10691.24 1.0  0.0  4.560  (    0.89)     1.86  4.561  4.885 -0.324
t65g50m40 10691.24 1.0 +0.3  4.860  (    1.78)     3.63  4.860  5.184 -0.324
t65g40m40 10691.24 1.0 -0.3  4.260  (    0.95)     3.47  4.257  4.829 -0.572
t65g40m40 10691.24 1.0  0.0  4.560  (    1.91)     6.92  4.565  5.144 -0.579
t65g40m40 10691.24 1.0 +0.3  4.860  (    3.72)    13.18  4.857  5.450 -0.593
t65g30m40 10691.24 1.0 -0.3  4.260  (    1.95)    10.96  4.257  5.045 -0.788
t65g30m40 10691.24 1.0  0.0  4.560  (    3.89)    20.89  4.555  5.361 -0.806
t65g30m40 10691.24 1.0 +0.3  4.860  (    7.41)    35.48  4.854  5.710 -0.856
t65g20m40 10691.24 1.0 -0.3  4.260  (    3.63)    23.44  4.263  5.139 -0.876
t65g20m40 10691.24 1.0  0.0  4.560  (    7.08)    38.90  4.561  5.488 -0.927
t65g20m40 10691.24 1.0 +0.3  4.860  (   13.49)    64.57  4.863  5.871 -1.008
t65g10m40 10691.24 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10691.24 1.0 -0.3  4.260  (    0.26)     0.45  4.264  4.501 -0.237
t60g50m40 10691.24 1.0  0.0  4.560  (    0.51)     0.87  4.555  4.792 -0.237
t60g50m40 10691.24 1.0 +0.3  4.860  (    1.02)     1.74  4.858  5.096 -0.238
t60g40m40 10691.24 1.0 -0.3  4.260  (    0.58)     1.82  4.262  4.768 -0.506
t60g40m40 10691.24 1.0  0.0  4.560  (    1.15)     3.55  4.558  5.066 -0.508
t60g40m40 10691.24 1.0 +0.3  4.860  (    2.24)     6.92  4.857  5.371 -0.514
t60g30m40 10691.24 1.0 -0.3  4.260  (    1.23)     7.08  4.264  5.041 -0.777
t60g30m40 10691.24 1.0  0.0  4.560  (    2.45)    13.49  4.558  5.352 -0.794
t60g30m40 10691.24 1.0 +0.3  4.860  (    4.79)    25.70  4.863  5.686 -0.823
t60g20m40 10691.24 1.0 -0.3  4.260  (    2.69)    17.78  4.258  5.154 -0.896
t60g20m40 10691.24 1.0  0.0  4.560  (    5.25)    33.11  4.560  5.539 -0.979
t60g20m40 10691.24 1.0 +0.3  4.860  (    9.77)    52.48  4.863  5.888 -1.025
t60g10m40 10691.24 1.0 -0.3  4.260  (    5.25)    28.18  4.255  5.090 -0.835
t60g10m40 10691.24 1.0  0.0  4.560  (   10.00)    45.71  4.558  5.466 -0.908
t60g10m40 10691.24 1.0 +0.3  4.860  (   18.20)    74.13  4.860  5.870 -1.010
t55g50m40 10691.24 1.0 -0.3  4.260  (    0.13)     0.18  4.263  4.405 -0.142
t55g50m40 10691.24 1.0  0.0  4.560  (    0.26)     0.35  4.563  4.705 -0.142
t55g50m40 10691.24 1.0 +0.3  4.860  (    0.50)     0.71  4.864  5.006 -0.142
t55g40m40 10691.24 1.0 -0.3  4.260  (    0.30)     0.69  4.265  4.622 -0.357
t55g40m40 10691.24 1.0  0.0  4.560  (    0.60)     1.35  4.557  4.915 -0.358
t55g40m40 10691.24 1.0 +0.3  4.860  (    1.20)     2.69  4.861  5.222 -0.361
t55g30m40 10691.24 1.0 -0.3  4.260  (    0.68)     2.82  4.256  4.889 -0.633
t55g30m40 10691.24 1.0  0.0  4.560  (    1.35)     5.62  4.564  5.204 -0.640
t55g30m40 10691.24 1.0 +0.3  4.860  (    2.63)    10.72  4.860  5.512 -0.652
t55g20m40 10691.24 1.0 -0.3  4.260  (    1.51)     8.13  4.260  5.026 -0.766
t55g20m40 10691.24 1.0  0.0  4.560  (    2.95)    15.49  4.556  5.343 -0.787
t55g20m40 10691.24 1.0 +0.3  4.860  (    5.75)    28.84  4.856  5.680 -0.824
t55g10m40 10691.24 1.0 -0.3  4.260  (    3.31)    14.45  4.257  4.957 -0.700
t55g10m40 10691.24 1.0  0.0  4.560  (    6.31)    26.92  4.556  5.287 -0.731
t55g10m40 10691.24 1.0 +0.3  4.860  (   11.75)    43.65  4.856  5.667 -0.811
t50g50m40 10691.24 1.0 -0.3  4.260  (    0.05)     0.06  4.257  4.321 -0.064
t50g50m40 10691.24 1.0  0.0  4.560  (    0.11)     0.13  4.558  4.622 -0.064
t50g50m40 10691.24 1.0 +0.3  4.860  (    0.22)     0.25  4.856  4.921 -0.065
t50g40m40 10691.24 1.0 -0.3  4.260  (    0.13)     0.20  4.257  4.433 -0.176
t50g40m40 10691.24 1.0  0.0  4.560  (    0.27)     0.40  4.556  4.732 -0.176
t50g40m40 10691.24 1.0 +0.3  4.860  (    0.54)     0.79  4.856  5.032 -0.176
t50g30m40 10691.24 1.0 -0.3  4.260  (    0.30)     0.68  4.258  4.620 -0.362
t50g30m40 10691.24 1.0  0.0  4.560  (    0.59)     1.35  4.559  4.924 -0.365
t50g30m40 10691.24 1.0 +0.3  4.860  (    1.17)     2.75  4.865  5.234 -0.369
t50g20m40 10691.24 1.0 -0.3  4.260  (    0.72)     2.24  4.257  4.758 -0.501
t50g20m40 10691.24 1.0  0.0  4.560  (    1.45)     4.47  4.564  5.072 -0.508
t50g20m40 10691.24 1.0 +0.3  4.860  (    2.82)     8.51  4.860  5.379 -0.519
t50g10m40 10691.24 1.0 -0.3  4.260  (    1.70)     4.90  4.264  4.745 -0.481
t50g10m40 10691.24 1.0  0.0  4.560  (    3.31)     9.33  4.556  5.049 -0.493
t50g10m40 10691.24 1.0 +0.3  4.860  (    6.17)    17.78  4.856  5.372 -0.516
t45g50m40 10691.24 1.0 -0.3  4.260  (    0.02)     0.02  4.264  4.292 -0.028
t45g50m40 10691.24 1.0  0.0  4.560  (    0.03)     0.04  4.556  4.581 -0.025
t45g50m40 10691.24 1.0 +0.3  4.860  (    0.07)     0.07  4.862  4.888 -0.026
t45g40m40 10691.24 1.0 -0.3  4.260  (    0.05)     0.05  4.259  4.320 -0.061
t45g40m40 10691.24 1.0  0.0  4.560  (    0.10)     0.11  4.560  4.621 -0.061
t45g40m40 10691.24 1.0 +0.3  4.860  (    0.19)     0.22  4.859  4.920 -0.061
t45g30m40 10691.24 1.0 -0.3  4.260  (    0.12)     0.17  4.264  4.414 -0.150
t45g30m40 10691.24 1.0  0.0  4.560  (    0.23)     0.33  4.564  4.714 -0.150
t45g30m40 10691.24 1.0 +0.3  4.860  (    0.46)     0.65  4.857  5.007 -0.150
t45g20m40 10691.24 1.0 -0.3  4.260  (    0.28)     0.52  4.260  4.528 -0.268
t45g20m40 10691.24 1.0  0.0  4.560  (    0.56)     1.05  4.563  4.832 -0.269
t45g20m40 10691.24 1.0 +0.3  4.860  (    1.12)     2.04  4.857  5.130 -0.273
t45g10m40 10691.24 1.0 -0.3  4.260  (    0.72)     1.48  4.262  4.573 -0.311
t45g10m40 10691.24 1.0  0.0  4.560  (    1.45)     2.88  4.558  4.875 -0.317
t45g10m40 10691.24 1.0 +0.3  4.860  (    2.82)     5.62  4.861  5.188 -0.327
t70g50p00 10691.24 2.0 -0.3  8.260  (  309.03)   354.81  8.260  8.432 -0.172
t70g50p00 10691.24 2.0  0.0  8.560  (  398.11)   457.09  8.566  8.735 -0.169
t70g50p00 10691.24 2.0 +0.3  8.860  (  512.86)   588.84  8.858  9.012 -0.154
t70g40p00 10691.24 2.0 -0.3  8.260  (  302.00)   380.19  8.250  8.646 -0.396
t70g40p00 10691.24 2.0  0.0  8.560  (  363.08)   467.74  8.576  8.936 -0.360
t70g40p00 10691.24 2.0 +0.3  8.860  (  446.68)   562.34  8.855  9.169 -0.314
t70g30p00 10691.24 2.0 -0.3  8.260  (  316.23)   436.52  8.278  8.880 -0.602
t70g30p00 10691.24 2.0  0.0  8.560  (  363.08)   501.19  8.554  9.089 -0.535
t70g30p00 10691.24 2.0 +0.3  8.860  (  426.58)   588.84  8.866  9.312 -0.446
t70g20p00 10691.24 2.0 -0.3  8.260  (  323.59)   467.74  8.253  9.127 -0.874
t70g20p00 10691.24 2.0  0.0  8.560  (  363.08)   524.81  8.558  9.328 -0.770
t70g20p00 10691.24 2.0 +0.3  8.860  (  407.38)   588.84  8.858  9.502 -0.644
t70g10p00 10691.24 2.0 -0.3  8.260  (  323.59)   489.78  8.249  9.363 -1.114
t70g10p00 10691.24 2.0  0.0  8.560  (  354.81)   537.03  8.539  9.539 -1.000
t70g10p00 10691.24 2.0 +0.3  8.860  (  398.11)   588.84  8.833  9.689 -0.856
t65g50p00 10691.24 2.0 -0.3  8.260  (  288.40)   316.23  8.257  8.386 -0.129
t65g50p00 10691.24 2.0  0.0  8.560  (  363.08)   407.38  8.548  8.680 -0.132
t65g50p00 10691.24 2.0 +0.3  8.860  (  478.63)   537.03  8.854  8.979 -0.125
t65g40p00 10691.24 2.0 -0.3  8.260  (  281.84)   346.74  8.250  8.581 -0.331
t65g40p00 10691.24 2.0  0.0  8.560  (  338.84)   426.58  8.553  8.865 -0.312
t65g40p00 10691.24 2.0 +0.3  8.860  (  426.58)   524.81  8.847  9.122 -0.275
t65g30p00 10691.24 2.0 -0.3  8.260  (  288.40)   398.11  8.256  8.860 -0.604
t65g30p00 10691.24 2.0  0.0  8.560  (  338.84)   467.74  8.571  9.116 -0.545
t65g30p00 10691.24 2.0 +0.3  8.860  (  398.11)   537.03  8.841  9.313 -0.472
t65g20p00 10691.24 2.0 -0.3  8.260  (  316.23)   457.09  8.256  9.060 -0.804
t65g20p00 10691.24 2.0  0.0  8.560  (  354.81)   512.86  8.544  9.253 -0.709
t65g20p00 10691.24 2.0 +0.3  8.860  (  407.38)   588.84  8.877  9.458 -0.581
t65g10p00 10691.24 2.0 -0.3  8.260  (  331.13)   501.19  8.266  9.281 -1.015
t65g10p00 10691.24 2.0  0.0  8.560  (  363.08)   549.54  8.550  9.443 -0.893
t65g10p00 10691.24 2.0 +0.3  8.860  (  407.38)   616.60  8.892  9.617 -0.725
t60g50p00 10691.24 2.0 -0.3  8.260  (  234.42)   251.19  8.253  8.341 -0.088
t60g50p00 10691.24 2.0  0.0  8.560  (  302.00)   331.13  8.555  8.652 -0.097
t60g50p00 10691.24 2.0 +0.3  8.860  (  398.11)   436.52  8.850  8.948 -0.098
t60g40p00 10691.24 2.0 -0.3  8.260  (  245.47)   295.12  8.262  8.525 -0.263
t60g40p00 10691.24 2.0  0.0  8.560  (  302.00)   371.54  8.572  8.837 -0.265
t60g40p00 10691.24 2.0 +0.3  8.860  (  380.19)   457.09  8.848  9.092 -0.244
t60g30p00 10691.24 2.0 -0.3  8.260  (  263.03)   354.81  8.272  8.804 -0.532
t60g30p00 10691.24 2.0  0.0  8.560  (  309.03)   416.87  8.558  9.056 -0.498
t60g30p00 10691.24 2.0 +0.3  8.860  (  363.08)   489.78  8.845  9.279 -0.434
t60g20p00 10691.24 2.0 -0.3  8.260  (  288.40)   416.87  8.263  9.071 -0.808
t60g20p00 10691.24 2.0  0.0  8.560  (  323.59)   467.74  8.535  9.273 -0.738
t60g20p00 10691.24 2.0 +0.3  8.860  (  371.54)   537.03  8.864  9.483 -0.619
t60g10p00 10691.24 2.0 -0.3  8.260  (  316.23)   478.63  8.246  9.216 -0.970
t60g10p00 10691.24 2.0  0.0  8.560  (  354.81)   537.03  8.579  9.413 -0.834
t60g10p00 10691.24 2.0 +0.3  8.860  (  398.11)   588.84  8.841  9.551 -0.710
t55g50p00 10691.24 2.0 -0.3  8.260  (  154.88)   162.18  8.265  8.309 -0.044
t55g50p00 10691.24 2.0  0.0  8.560  (  204.17)   218.78  8.569  8.620 -0.051
t55g50p00 10691.24 2.0 +0.3  8.860  (  275.42)   288.40  8.849  8.906 -0.057
t55g40p00 10691.24 2.0 -0.3  8.260  (  181.97)   208.93  8.253  8.436 -0.183
t55g40p00 10691.24 2.0  0.0  8.560  (  229.09)   269.15  8.563  8.768 -0.205
t55g40p00 10691.24 2.0 +0.3  8.860  (  288.40)   338.84  8.849  9.052 -0.203
t55g30p00 10691.24 2.0 -0.3  8.260  (  213.80)   275.42  8.243  8.691 -0.448
t55g30p00 10691.24 2.0  0.0  8.560  (  257.04)   338.84  8.564  9.020 -0.456
t55g30p00 10691.24 2.0 +0.3  8.860  (  309.03)   407.38  8.863  9.281 -0.418
t55g20p00 10691.24 2.0 -0.3  8.260  (  245.47)   354.81  8.262  9.015 -0.753
t55g20p00 10691.24 2.0  0.0  8.560  (  281.84)   407.38  8.547  9.258 -0.711
t55g20p00 10691.24 2.0 +0.3  8.860  (  331.13)   467.74  8.845  9.474 -0.629
t55g10p00 10691.24 2.0 -0.3  8.260  (  281.84)   426.58  8.246  9.239 -0.993
t55g10p00 10691.24 2.0  0.0  8.560  (  316.23)   478.63  8.555  9.450 -0.895
t55g10p00 10691.24 2.0 +0.3  8.860  (  354.81)   537.03  8.871  9.630 -0.759
t50g50p00 10691.24 2.0 -0.3  8.260  (   74.13)    74.13  8.254  8.268 -0.014
t50g50p00 10691.24 2.0  0.0  8.560  (  100.00)   102.33  8.563  8.581 -0.018
t50g50p00 10691.24 2.0 +0.3  8.860  (  134.90)   138.04  8.859  8.880 -0.021
t50g40p00 10691.24 2.0 -0.3  8.260  (  100.00)   107.15  8.258  8.335 -0.077
t50g40p00 10691.24 2.0  0.0  8.560  (  128.82)   141.25  8.566  8.662 -0.096
t50g40p00 10691.24 2.0 +0.3  8.860  (  165.96)   181.97  8.856  8.965 -0.109
t50g30p00 10691.24 2.0 -0.3  8.260  (  134.90)   165.96  8.272  8.554 -0.282
t50g30p00 10691.24 2.0  0.0  8.560  (  165.96)   208.93  8.573  8.896 -0.323
t50g30p00 10691.24 2.0 +0.3  8.860  (  204.17)   257.04  8.859  9.199 -0.340
t50g20p00 10691.24 2.0 -0.3  8.260  (  177.83)   245.47  8.248  8.865 -0.617
t50g20p00 10691.24 2.0  0.0  8.560  (  208.93)   295.12  8.551  9.201 -0.650
t50g20p00 10691.24 2.0 +0.3  8.860  (  245.47)   346.74  8.841  9.474 -0.633
t50g10p00 10691.24 2.0 -0.3  8.260  (  223.87)   338.84  8.259  9.196 -0.937
t50g10p00 10691.24 2.0  0.0  8.560  (  257.04)   389.05  8.563  9.467 -0.904
t50g10p00 10691.24 2.0 +0.3  8.860  (  288.40)   436.52  8.839  9.664 -0.825
t45g50p00 10691.24 2.0 -0.3  8.260  (   20.42)    20.42  8.259  8.263 -0.004
t45g50p00 10691.24 2.0  0.0  8.560  (   28.84)    29.51  8.570  8.576 -0.006
t45g50p00 10691.24 2.0 +0.3  8.860  (   39.81)    39.81  8.857  8.865 -0.008
t45g40p00 10691.24 2.0 -0.3  8.260  (   37.15)    38.02  8.256  8.277 -0.021
t45g40p00 10691.24 2.0  0.0  8.560  (   48.98)    51.29  8.571  8.599 -0.028
t45g40p00 10691.24 2.0 +0.3  8.860  (   64.57)    66.07  8.863  8.901 -0.038
t45g30p00 10691.24 2.0 -0.3  8.260  (   57.54)    63.10  8.272  8.368 -0.096
t45g30p00 10691.24 2.0  0.0  8.560  (   72.44)    79.43  8.549  8.668 -0.119
t45g30p00 10691.24 2.0 +0.3  8.860  (   91.20)   102.33  8.866  9.006 -0.140
t45g20p00 10691.24 2.0 -0.3  8.260  (   89.13)   107.15  8.263  8.555 -0.292
t45g20p00 10691.24 2.0  0.0  8.560  (  107.15)   131.83  8.547  8.890 -0.343
t45g20p00 10691.24 2.0 +0.3  8.860  (  128.82)   162.18  8.847  9.224 -0.377
t45g10p00 10691.24 2.0 -0.3  8.260  (  131.83)   181.97  8.264  8.885 -0.621
t45g10p00 10691.24 2.0  0.0  8.560  (  154.88)   218.78  8.564  9.245 -0.681
t45g10p00 10691.24 2.0 +0.3  8.860  (  177.83)   257.04  8.852  9.549 -0.697
t70g50m10 10691.24 2.0 -0.3  7.260  (  144.54)   169.82  7.264  7.478 -0.214
t70g50m10 10691.24 2.0  0.0  7.560  (  181.97)   218.78  7.555  7.825 -0.270
t70g50m10 10691.24 2.0 +0.3  7.860  (  223.87)   281.84  7.873  8.172 -0.299
t70g40m10 10691.24 2.0 -0.3  7.260  (  162.18)   229.09  7.275  7.868 -0.593
t70g40m10 10691.24 2.0  0.0  7.560  (  194.98)   281.84  7.574  8.244 -0.670
t70g40m10 10691.24 2.0 +0.3  7.860  (  229.09)   338.84  7.875  8.545 -0.670
t70g30m10 10691.24 2.0 -0.3  7.260  (  186.21)   295.12  7.249  8.264 -1.015
t70g30m10 10691.24 2.0  0.0  7.560  (  213.80)   346.74  7.539  8.581 -1.042
t70g30m10 10691.24 2.0 +0.3  7.860  (  245.47)   407.38  7.880  8.857 -0.977
t70g20m10 10691.24 2.0 -0.3  7.260  (  208.93)   354.81  7.261  8.657 -1.396
t70g20m10 10691.24 2.0  0.0  7.560  (  234.42)   407.38  7.575  8.956 -1.381
t70g20m10 10691.24 2.0 +0.3  7.860  (  263.03)   457.09  7.883  9.167 -1.284
t70g10m10 10691.24 2.0 -0.3  7.260  (  218.78)   389.05  7.254  8.908 -1.654
t70g10m10 10691.24 2.0  0.0  7.560  (  245.47)   436.52  7.552  9.183 -1.631
t70g10m10 10691.24 2.0 +0.3  7.860  (  269.15)   478.63  7.829  9.365 -1.536
t65g50m10 10691.24 2.0 -0.3  7.260  (  125.89)   141.25  7.261  7.383 -0.122
t65g50m10 10691.24 2.0  0.0  7.560  (  165.96)   190.55  7.568  7.732 -0.164
t65g50m10 10691.24 2.0 +0.3  7.860  (  208.93)   245.47  7.855  8.048 -0.193
t65g40m10 10691.24 2.0 -0.3  7.260  (  147.91)   194.98  7.274  7.703 -0.429
t65g40m10 10691.24 2.0  0.0  7.560  (  177.83)   245.47  7.575  8.087 -0.512
t65g40m10 10691.24 2.0 +0.3  7.860  (  213.80)   295.12  7.845  8.382 -0.537
t65g30m10 10691.24 2.0 -0.3  7.260  (  173.78)   263.03  7.263  8.158 -0.895
t65g30m10 10691.24 2.0  0.0  7.560  (  199.53)   316.23  7.569  8.531 -0.962
t65g30m10 10691.24 2.0 +0.3  7.860  (  229.09)   363.08  7.838  8.783 -0.945
t65g20m10 10691.24 2.0 -0.3  7.260  (  199.53)   338.84  7.282  8.566 -1.284
t65g20m10 10691.24 2.0  0.0  7.560  (  223.87)   389.05  7.583  8.856 -1.273
t65g20m10 10691.24 2.0 +0.3  7.860  (  257.04)   436.52  7.874  9.063 -1.189
t65g10m10 10691.24 2.0 -0.3  7.260  (  218.78)   389.05  7.269  8.833 -1.564
t65g10m10 10691.24 2.0  0.0  7.560  (  245.47)   436.52  7.571  9.088 -1.517
t65g10m10 10691.24 2.0 +0.3  7.860  (  275.42)   478.63  7.849  9.261 -1.412
t60g50m10 10691.24 2.0 -0.3  7.260  (  100.00)   107.15  7.255  7.315 -0.060
t60g50m10 10691.24 2.0  0.0  7.560  (  141.25)   151.36  7.556  7.635 -0.079
t60g50m10 10691.24 2.0 +0.3  7.860  (  186.21)   204.17  7.850  7.950 -0.100
t60g40m10 10691.24 2.0 -0.3  7.260  (  125.89)   151.36  7.253  7.495 -0.242
t60g40m10 10691.24 2.0  0.0  7.560  (  158.49)   199.53  7.567  7.889 -0.322
t60g40m10 10691.24 2.0 +0.3  7.860  (  194.98)   251.19  7.864  8.230 -0.366
t60g30m10 10691.24 2.0 -0.3  7.260  (  151.36)   218.78  7.271  7.934 -0.663
t60g30m10 10691.24 2.0  0.0  7.560  (  181.97)   269.15  7.573  8.336 -0.763
t60g30m10 10691.24 2.0 +0.3  7.860  (  208.93)   316.23  7.845  8.624 -0.779
t60g20m10 10691.24 2.0 -0.3  7.260  (  177.83)   295.12  7.276  8.424 -1.148
t60g20m10 10691.24 2.0  0.0  7.560  (  204.17)   346.74  7.583  8.779 -1.196
t60g20m10 10691.24 2.0 +0.3  7.860  (  234.42)   389.05  7.845  9.003 -1.158
t60g10m10 10691.24 2.0 -0.3  7.260  (  208.93)   363.08  7.259  8.727 -1.468
t60g10m10 10691.24 2.0  0.0  7.560  (  234.42)   407.38  7.538  8.985 -1.447
t60g10m10 10691.24 2.0 +0.3  7.860  (  263.03)   457.09  7.866  9.203 -1.337
t55g50m10 10691.24 2.0 -0.3  7.260  (   66.07)    67.61  7.267  7.292 -0.025
t55g50m10 10691.24 2.0  0.0  7.560  (   95.50)   100.00  7.562  7.593 -0.031
t55g50m10 10691.24 2.0 +0.3  7.860  (  138.04)   144.54  7.867  7.907 -0.040
t55g40m10 10691.24 2.0 -0.3  7.260  (   91.20)   102.33  7.252  7.363 -0.111
t55g40m10 10691.24 2.0  0.0  7.560  (  123.03)   141.25  7.557  7.710 -0.153
t55g40m10 10691.24 2.0 +0.3  7.860  (  158.49)   186.21  7.855  8.047 -0.192
t55g30m10 10691.24 2.0 -0.3  7.260  (  123.03)   158.49  7.254  7.627 -0.373
t55g30m10 10691.24 2.0  0.0  7.560  (  151.36)   204.17  7.558  8.048 -0.490
t55g30m10 10691.24 2.0 +0.3  7.860  (  181.97)   251.19  7.849  8.403 -0.554
t55g20m10 10691.24 2.0 -0.3  7.260  (  154.88)   234.42  7.268  8.114 -0.846
t55g20m10 10691.24 2.0  0.0  7.560  (  181.97)   281.84  7.555  8.516 -0.961
t55g20m10 10691.24 2.0 +0.3  7.860  (  208.93)   331.13  7.859  8.839 -0.980
t55g10m10 10691.24 2.0 -0.3  7.260  (  186.21)   309.03  7.245  8.554 -1.309
t55g10m10 10691.24 2.0  0.0  7.560  (  208.93)   363.08  7.583  8.936 -1.353
t55g10m10 10691.24 2.0 +0.3  7.860  (  239.88)   407.38  7.872  9.174 -1.302
t50g50m10 10691.24 2.0 -0.3  7.260  (   28.84)    29.51  7.263  7.272 -0.009
t50g50m10 10691.24 2.0  0.0  7.560  (   45.71)    46.77  7.563  7.573 -0.010
t50g50m10 10691.24 2.0 +0.3  7.860  (   69.18)    69.18  7.853  7.866 -0.013
t50g40m10 10691.24 2.0 -0.3  7.260  (   48.98)    51.29  7.261  7.299 -0.038
t50g40m10 10691.24 2.0  0.0  7.560  (   69.18)    72.44  7.552  7.603 -0.051
t50g40m10 10691.24 2.0 +0.3  7.860  (   95.50)   102.33  7.867  7.934 -0.067
t50g30m10 10691.24 2.0 -0.3  7.260  (   75.86)    87.10  7.251  7.414 -0.163
t50g30m10 10691.24 2.0  0.0  7.560  (  100.00)   120.23  7.568  7.791 -0.223
t50g30m10 10691.24 2.0 +0.3  7.860  (  125.89)   154.88  7.852  8.126 -0.274
t50g20m10 10691.24 2.0 -0.3  7.260  (  109.65)   151.36  7.268  7.727 -0.459
t50g20m10 10691.24 2.0  0.0  7.560  (  134.90)   190.55  7.546  8.133 -0.587
t50g20m10 10691.24 2.0 +0.3  7.860  (  162.18)   239.88  7.878  8.566 -0.688
t50g10m10 10691.24 2.0 -0.3  7.260  (  147.91)   234.42  7.277  8.217 -0.940
t50g10m10 10691.24 2.0  0.0  7.560  (  173.78)   281.84  7.576  8.654 -1.078
t50g10m10 10691.24 2.0 +0.3  7.860  (  199.53)   323.59  7.849  8.958 -1.109
t45g50m10 10691.24 2.0 -0.3  7.260  (    5.01)     5.13  7.263  7.266 -0.003
t45g50m10 10691.24 2.0  0.0  7.560  (    8.91)     8.91  7.556  7.560 -0.004
t45g50m10 10691.24 2.0 +0.3  7.860  (   14.79)    14.79  7.854  7.859 -0.005
t45g40m10 10691.24 2.0 -0.3  7.260  (   15.85)    15.85  7.253  7.267 -0.014
t45g40m10 10691.24 2.0  0.0  7.560  (   23.99)    24.55  7.556  7.571 -0.015
t45g40m10 10691.24 2.0 +0.3  7.860  (   35.48)    36.31  7.859  7.879 -0.020
t45g30m10 10691.24 2.0 -0.3  7.260  (   29.51)    31.62  7.264  7.317 -0.053
t45g30m10 10691.24 2.0  0.0  7.560  (   41.69)    44.67  7.558  7.624 -0.066
t45g30m10 10691.24 2.0 +0.3  7.860  (   56.23)    60.26  7.862  7.950 -0.088
t45g20m10 10691.24 2.0 -0.3  7.260  (   51.29)    60.26  7.262  7.440 -0.178
t45g20m10 10691.24 2.0  0.0  7.560  (   66.07)    81.28  7.571  7.806 -0.235
t45g20m10 10691.24 2.0 +0.3  7.860  (   85.11)   104.71  7.864  8.154 -0.290
t45g10m10 10691.24 2.0 -0.3  7.260  (   83.18)   112.20  7.262  7.690 -0.428
t45g10m10 10691.24 2.0  0.0  7.560  (  102.33)   144.54  7.567  8.112 -0.545
t45g10m10 10691.24 2.0 +0.3  7.860  (  125.89)   177.83  7.855  8.499 -0.644
t70g50m20 10691.24 2.0 -0.3  6.260  (   43.65)    52.48  6.266  6.379 -0.113
t70g50m20 10691.24 2.0  0.0  6.560  (   67.61)    81.28  6.563  6.712 -0.149
t70g50m20 10691.24 2.0 +0.3  6.860  (   95.50)   117.49  6.855  7.057 -0.202
t70g40m20 10691.24 2.0 -0.3  6.260  (   66.07)    97.72  6.257  6.607 -0.350
t70g40m20 10691.24 2.0  0.0  6.560  (   93.33)   141.25  6.564  7.069 -0.505
t70g40m20 10691.24 2.0 +0.3  6.860  (  123.03)   186.21  6.854  7.548 -0.694
t70g30m20 10691.24 2.0 -0.3  6.260  (   95.50)   181.97  6.272  7.281 -1.009
t70g30m20 10691.24 2.0  0.0  6.560  (  120.23)   234.42  6.573  7.875 -1.302
t70g30m20 10691.24 2.0 +0.3  6.860  (  147.91)   281.84  6.854  8.292 -1.438
t70g20m20 10691.24 2.0 -0.3  6.260  (  114.82)   257.04  6.268  7.963 -1.695
t70g20m20 10691.24 2.0  0.0  6.560  (  141.25)   309.03  6.563  8.464 -1.901
t70g20m20 10691.24 2.0 +0.3  6.860  (  165.96)   354.81  6.843  8.787 -1.944
t70g10m20 10691.24 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10691.24 2.0 -0.3  6.260  (   31.62)    35.48  6.256  6.324 -0.068
t65g50m20 10691.24 2.0  0.0  6.560  (   52.48)    60.26  6.567  6.650 -0.083
t65g50m20 10691.24 2.0 +0.3  6.860  (   79.43)    91.20  6.867  6.975 -0.108
t65g40m20 10691.24 2.0 -0.3  6.260  (   52.48)    70.79  6.260  6.489 -0.229
t65g40m20 10691.24 2.0  0.0  6.560  (   77.62)   107.15  6.566  6.879 -0.313
t65g40m20 10691.24 2.0 +0.3  6.860  (  104.71)   147.91  6.859  7.296 -0.437
t65g30m20 10691.24 2.0 -0.3  6.260  (   77.62)   134.90  6.258  6.886 -0.628
t65g30m20 10691.24 2.0  0.0  6.560  (  104.71)   186.21  6.573  7.484 -0.911
t65g30m20 10691.24 2.0 +0.3  6.860  (  131.83)   234.42  6.866  8.003 -1.137
t65g20m20 10691.24 2.0 -0.3  6.260  (  109.65)   229.09  6.272  7.708 -1.436
t65g20m20 10691.24 2.0  0.0  6.560  (  134.90)   281.84  6.572  8.253 -1.681
t65g20m20 10691.24 2.0 +0.3  6.860  (  158.49)   331.13  6.872  8.633 -1.761
t65g10m20 10691.24 2.0 -0.3  6.260  (  128.82)   288.40  6.271  8.140 -1.869
t65g10m20 10691.24 2.0  0.0  6.560  (  154.88)   338.84  6.568  8.597 -2.029
t65g10m20 10691.24 2.0 +0.3  6.860  (  181.97)   389.05  6.889  8.935 -2.046
t60g50m20 10691.24 2.0 -0.3  6.260  (   20.89)    22.39  6.261  6.299 -0.038
t60g50m20 10691.24 2.0  0.0  6.560  (   36.31)    38.90  6.556  6.599 -0.043
t60g50m20 10691.24 2.0 +0.3  6.860  (   60.26)    64.57  6.859  6.911 -0.052
t60g40m20 10691.24 2.0 -0.3  6.260  (   37.15)    45.71  6.263  6.393 -0.130
t60g40m20 10691.24 2.0  0.0  6.560  (   58.88)    72.44  6.566  6.730 -0.164
t60g40m20 10691.24 2.0 +0.3  6.860  (   85.11)   107.15  6.868  7.086 -0.218
t60g30m20 10691.24 2.0 -0.3  6.260  (   60.26)    91.20  6.258  6.628 -0.370
t60g30m20 10691.24 2.0  0.0  6.560  (   85.11)   131.83  6.557  7.069 -0.512
t60g30m20 10691.24 2.0 +0.3  6.860  (  112.20)   177.83  6.864  7.574 -0.710
t60g20m20 10691.24 2.0 -0.3  6.260  (   87.10)   165.96  6.265  7.149 -0.884
t60g20m20 10691.24 2.0  0.0  6.560  (  114.82)   213.80  6.549  7.724 -1.175
t60g20m20 10691.24 2.0 +0.3  6.860  (  141.25)   263.03  6.849  8.244 -1.395
t60g10m20 10691.24 2.0 -0.3  6.260  (  120.23)   245.47  6.273  7.782 -1.509
t60g10m20 10691.24 2.0  0.0  6.560  (  144.54)   295.12  6.566  8.305 -1.739
t60g10m20 10691.24 2.0 +0.3  6.860  (  169.82)   338.84  6.842  8.665 -1.823
t55g50m20 10691.24 2.0 -0.3  6.260  (   11.75)    12.30  6.265  6.284 -0.019
t55g50m20 10691.24 2.0  0.0  6.560  (   21.38)    22.39  6.557  6.578 -0.021
t55g50m20 10691.24 2.0 +0.3  6.860  (   38.02)    39.81  6.860  6.884 -0.024
t55g40m20 10691.24 2.0 -0.3  6.260  (   22.39)    25.70  6.266  6.336 -0.070
t55g40m20 10691.24 2.0  0.0  6.560  (   38.02)    42.66  6.554  6.634 -0.080
t55g40m20 10691.24 2.0 +0.3  6.860  (   60.26)    67.61  6.856  6.955 -0.099
t55g30m20 10691.24 2.0 -0.3  6.260  (   39.81)    53.70  6.257  6.458 -0.201
t55g30m20 10691.24 2.0  0.0  6.560  (   61.66)    83.18  6.562  6.819 -0.257
t55g30m20 10691.24 2.0 +0.3  6.860  (   87.10)   120.23  6.867  7.209 -0.342
t55g20m20 10691.24 2.0 -0.3  6.260  (   64.57)   107.15  6.257  6.751 -0.494
t55g20m20 10691.24 2.0  0.0  6.560  (   89.13)   151.36  6.564  7.244 -0.680
t55g20m20 10691.24 2.0 +0.3  6.860  (  117.49)   194.98  6.849  7.745 -0.896
t55g10m20 10691.24 2.0 -0.3  6.260  (   93.33)   181.97  6.267  7.274 -1.007
t55g10m20 10691.24 2.0  0.0  6.560  (  120.23)   229.09  6.550  7.841 -1.291
t55g10m20 10691.24 2.0 +0.3  6.860  (  147.91)   281.84  6.881  8.401 -1.520
t50g50m20 10691.24 2.0 -0.3  6.260  (    4.68)     4.79  6.262  6.271 -0.009
t50g50m20 10691.24 2.0  0.0  6.560  (    8.91)     9.12  6.557  6.567 -0.010
t50g50m20 10691.24 2.0 +0.3  6.860  (   16.98)    17.38  6.865  6.875 -0.010
t50g40m20 10691.24 2.0 -0.3  6.260  (   10.72)    11.48  6.259  6.290 -0.031
t50g40m20 10691.24 2.0  0.0  6.560  (   19.50)    20.89  6.566  6.600 -0.034
t50g40m20 10691.24 2.0 +0.3  6.860  (   33.11)    35.48  6.862  6.902 -0.040
t50g30m20 10691.24 2.0 -0.3  6.260  (   21.88)    25.70  6.254  6.358 -0.104
t50g30m20 10691.24 2.0  0.0  6.560  (   36.31)    43.65  6.565  6.689 -0.124
t50g30m20 10691.24 2.0 +0.3  6.860  (   56.23)    67.61  6.864  7.017 -0.153
t50g20m20 10691.24 2.0 -0.3  6.260  (   39.81)    57.54  6.260  6.530 -0.270
t50g20m20 10691.24 2.0  0.0  6.560  (   60.26)    87.10  6.559  6.899 -0.340
t50g20m20 10691.24 2.0 +0.3  6.860  (   83.18)   123.03  6.855  7.291 -0.436
t50g10m20 10691.24 2.0 -0.3  6.260  (   66.07)   112.20  6.253  6.804 -0.551
t50g10m20 10691.24 2.0  0.0  6.560  (   91.20)   154.88  6.553  7.292 -0.739
t50g10m20 10691.24 2.0 +0.3  6.860  (  117.49)   199.53  6.852  7.815 -0.963
t45g50m20 10691.24 2.0 -0.3  6.260  (    0.81)     0.81  6.259  6.264 -0.005
t45g50m20 10691.24 2.0  0.0  6.560  (    1.58)     1.62  6.563  6.568 -0.005
t45g50m20 10691.24 2.0 +0.3  6.860  (    3.09)     3.16  6.862  6.867 -0.005
t45g40m20 10691.24 2.0 -0.3  6.260  (    3.09)     3.24  6.265  6.278 -0.013
t45g40m20 10691.24 2.0  0.0  6.560  (    5.89)     6.03  6.558  6.572 -0.014
t45g40m20 10691.24 2.0 +0.3  6.860  (   10.72)    10.96  6.857  6.873 -0.016
t45g30m20 10691.24 2.0 -0.3  6.260  (    7.59)     8.13  6.257  6.299 -0.042
t45g30m20 10691.24 2.0  0.0  6.560  (   13.18)    14.45  6.561  6.610 -0.049
t45g30m20 10691.24 2.0 +0.3  6.860  (   21.88)    23.99  6.862  6.919 -0.057
t45g20m20 10691.24 2.0 -0.3  6.260  (   16.60)    20.42  6.258  6.378 -0.120
t45g20m20 10691.24 2.0  0.0  6.560  (   26.92)    33.88  6.566  6.713 -0.147
t45g20m20 10691.24 2.0 +0.3  6.860  (   41.69)    51.29  6.856  7.032 -0.176
t45g10m20 10691.24 2.0 -0.3  6.260  (   34.67)    48.98  6.259  6.518 -0.259
t45g10m20 10691.24 2.0  0.0  6.560  (   51.29)    74.13  6.562  6.888 -0.326
t45g10m20 10691.24 2.0 +0.3  6.860  (   72.44)   104.71  6.862  7.272 -0.410
t70g50m30 10691.24 2.0 -0.3  5.260  (    5.89)     8.51  5.263  5.428 -0.165
t70g50m30 10691.24 2.0  0.0  5.560  (   11.22)    16.22  5.564  5.736 -0.172
t70g50m30 10691.24 2.0 +0.3  5.860  (   20.89)    29.51  5.861  6.047 -0.186
t70g40m30 10691.24 2.0 -0.3  5.260  (   11.22)    24.55  5.258  5.644 -0.386
t70g40m30 10691.24 2.0  0.0  5.560  (   20.89)    44.67  5.565  5.987 -0.422
t70g40m30 10691.24 2.0 +0.3  5.860  (   36.31)    72.44  5.854  6.340 -0.486
t70g30m30 10691.24 2.0 -0.3  5.260  (   19.50)    61.66  5.257  5.940 -0.683
t70g30m30 10691.24 2.0  0.0  5.560  (   34.67)   100.00  5.565  6.367 -0.802
t70g30m30 10691.24 2.0 +0.3  5.860  (   56.23)   144.54  5.858  6.875 -1.017
t70g20m30 10691.24 2.0 -0.3  5.260  (   31.62)   125.89  5.256  6.387 -1.131
t70g20m30 10691.24 2.0  0.0  5.560  (   52.48)   177.83  5.558  7.041 -1.483
t70g20m30 10691.24 2.0 +0.3  5.860  (   77.62)   229.09  5.860  7.735 -1.875
t70g10m30 10691.24 2.0 -0.3  5.260  (   37.15)   141.25  5.254  6.433 -1.179
t70g10m30 10691.24 2.0  0.0  5.560  (   61.66)   194.98  5.559  7.109 -1.550
t70g10m30 10691.24 2.0 +0.3  5.860  (   89.13)   245.47  5.859  7.785 -1.926
t65g50m30 10691.24 2.0 -0.3  5.260  (    3.98)     5.01  5.255  5.366 -0.111
t65g50m30 10691.24 2.0  0.0  5.560  (    7.59)     9.77  5.562  5.676 -0.114
t65g50m30 10691.24 2.0 +0.3  5.860  (   14.45)    18.20  5.857  5.978 -0.121
t65g40m30 10691.24 2.0 -0.3  5.260  (    8.13)    15.49  5.261  5.573 -0.312
t65g40m30 10691.24 2.0  0.0  5.560  (   15.14)    28.84  5.565  5.900 -0.335
t65g40m30 10691.24 2.0 +0.3  5.860  (   26.92)    50.12  5.861  6.236 -0.375
t65g30m30 10691.24 2.0 -0.3  5.260  (   15.49)    47.86  5.266  5.890 -0.624
t65g30m30 10691.24 2.0  0.0  5.560  (   27.54)    79.43  5.565  6.285 -0.720
t65g30m30 10691.24 2.0 +0.3  5.860  (   45.71)   120.23  5.864  6.734 -0.870
t65g20m30 10691.24 2.0 -0.3  5.260  (   26.92)   100.00  5.260  6.218 -0.958
t65g20m30 10691.24 2.0  0.0  5.560  (   44.67)   147.91  5.561  6.768 -1.207
t65g20m30 10691.24 2.0 +0.3  5.860  (   67.61)   199.53  5.872  7.449 -1.577
t65g10m30 10691.24 2.0 -0.3  5.260  (   42.66)   162.18  5.254  6.665 -1.411
t65g10m30 10691.24 2.0  0.0  5.560  (   66.07)   218.78  5.573  7.418 -1.845
t65g10m30 10691.24 2.0 +0.3  5.860  (   93.33)   269.15  5.875  8.055 -2.180
t60g50m30 10691.24 2.0 -0.3  5.260  (    2.34)     2.69  5.255  5.323 -0.068
t60g50m30 10691.24 2.0  0.0  5.560  (    4.57)     5.37  5.561  5.630 -0.069
t60g50m30 10691.24 2.0 +0.3  5.860  (    8.91)    10.47  5.865  5.936 -0.071
t60g40m30 10691.24 2.0 -0.3  5.260  (    5.01)     7.94  5.257  5.472 -0.215
t60g40m30 10691.24 2.0  0.0  5.560  (    9.55)    15.14  5.560  5.787 -0.227
t60g40m30 10691.24 2.0 +0.3  5.860  (   17.38)    27.54  5.856  6.102 -0.246
t60g30m30 10691.24 2.0 -0.3  5.260  (   10.47)    26.92  5.264  5.755 -0.491
t60g30m30 10691.24 2.0  0.0  5.560  (   19.05)    47.86  5.566  6.108 -0.542
t60g30m30 10691.24 2.0 +0.3  5.860  (   32.36)    77.62  5.860  6.486 -0.626
t60g20m30 10691.24 2.0 -0.3  5.260  (   19.95)    70.79  5.266  6.075 -0.809
t60g20m30 10691.24 2.0  0.0  5.560  (   33.88)   109.65  5.562  6.510 -0.948
t60g20m30 10691.24 2.0 +0.3  5.860  (   53.70)   154.88  5.858  7.034 -1.176
t60g10m30 10691.24 2.0 -0.3  5.260  (   34.67)   114.82  5.256  6.253 -0.997
t60g10m30 10691.24 2.0  0.0  5.560  (   54.95)   165.96  5.571  6.858 -1.287
t60g10m30 10691.24 2.0 +0.3  5.860  (   79.43)   213.80  5.863  7.485 -1.622
t55g50m30 10691.24 2.0 -0.3  5.260  (    1.23)     1.35  5.262  5.296 -0.034
t55g50m30 10691.24 2.0  0.0  5.560  (    2.45)     2.63  5.556  5.591 -0.035
t55g50m30 10691.24 2.0 +0.3  5.860  (    4.79)     5.25  5.863  5.899 -0.036
t55g40m30 10691.24 2.0 -0.3  5.260  (    2.75)     3.55  5.256  5.373 -0.117
t55g40m30 10691.24 2.0  0.0  5.560  (    5.37)     6.92  5.559  5.680 -0.121
t55g40m30 10691.24 2.0 +0.3  5.860  (   10.00)    13.18  5.863  5.991 -0.128
t55g30m30 10691.24 2.0 -0.3  5.260  (    5.89)    10.96  5.256  5.555 -0.299
t55g30m30 10691.24 2.0  0.0  5.560  (   10.96)    20.42  5.556  5.877 -0.321
t55g30m30 10691.24 2.0 +0.3  5.860  (   19.95)    37.15  5.866  6.224 -0.358
t55g20m30 10691.24 2.0 -0.3  5.260  (   12.30)    32.36  5.259  5.787 -0.528
t55g20m30 10691.24 2.0  0.0  5.560  (   21.88)    56.23  5.562  6.159 -0.597
t55g20m30 10691.24 2.0 +0.3  5.860  (   36.31)    89.13  5.863  6.561 -0.698
t55g10m30 10691.24 2.0 -0.3  5.260  (   23.99)    67.61  5.263  5.959 -0.696
t55g10m30 10691.24 2.0  0.0  5.560  (   39.81)   104.71  5.565  6.388 -0.823
t55g10m30 10691.24 2.0 +0.3  5.860  (   60.26)   147.91  5.865  6.880 -1.015
t50g50m30 10691.24 2.0 -0.3  5.260  (    0.54)     0.56  5.264  5.280 -0.016
t50g50m30 10691.24 2.0  0.0  5.560  (    1.07)     1.10  5.558  5.575 -0.017
t50g50m30 10691.24 2.0 +0.3  5.860  (    2.09)     2.19  5.864  5.881 -0.017
t50g40m30 10691.24 2.0 -0.3  5.260  (    1.26)     1.41  5.263  5.314 -0.051
t50g40m30 10691.24 2.0  0.0  5.560  (    2.45)     2.75  5.558  5.610 -0.052
t50g40m30 10691.24 2.0 +0.3  5.860  (    4.79)     5.37  5.858  5.912 -0.054
t50g30m30 10691.24 2.0 -0.3  5.260  (    2.75)     3.80  5.257  5.400 -0.143
t50g30m30 10691.24 2.0  0.0  5.560  (    5.37)     7.41  5.556  5.706 -0.150
t50g30m30 10691.24 2.0 +0.3  5.860  (   10.23)    14.13  5.861  6.022 -0.161
t50g20m30 10691.24 2.0 -0.3  5.260  (    6.31)    11.48  5.259  5.557 -0.298
t50g20m30 10691.24 2.0  0.0  5.560  (   11.48)    21.38  5.562  5.884 -0.322
t50g20m30 10691.24 2.0 +0.3  5.860  (   20.42)    37.15  5.854  6.216 -0.362
t50g10m30 10691.24 2.0 -0.3  5.260  (   13.49)    29.51  5.258  5.688 -0.430
t50g10m30 10691.24 2.0  0.0  5.560  (   23.44)    51.29  5.563  6.057 -0.494
t50g10m30 10691.24 2.0 +0.3  5.860  (   38.90)    81.28  5.865  6.449 -0.584
t45g50m30 10691.24 2.0 -0.3  5.260  (    0.14)     0.15  5.258  5.266 -0.008
t45g50m30 10691.24 2.0  0.0  5.560  (    0.29)     0.30  5.558  5.566 -0.008
t45g50m30 10691.24 2.0 +0.3  5.860  (    0.58)     0.59  5.859  5.867 -0.008
t45g40m30 10691.24 2.0 -0.3  5.260  (    0.39)     0.42  5.262  5.286 -0.024
t45g40m30 10691.24 2.0  0.0  5.560  (    0.78)     0.83  5.563  5.588 -0.025
t45g40m30 10691.24 2.0 +0.3  5.860  (    1.55)     1.62  5.856  5.881 -0.025
t45g30m30 10691.24 2.0 -0.3  5.260  (    1.00)     1.15  5.259  5.325 -0.066
t45g30m30 10691.24 2.0  0.0  5.560  (    1.95)     2.24  5.555  5.623 -0.068
t45g30m30 10691.24 2.0 +0.3  5.860  (    3.80)     4.37  5.858  5.927 -0.069
t45g20m30 10691.24 2.0 -0.3  5.260  (    2.45)     3.39  5.259  5.412 -0.153
t45g20m30 10691.24 2.0  0.0  5.560  (    4.68)     6.61  5.565  5.726 -0.161
t45g20m30 10691.24 2.0 +0.3  5.860  (    8.71)    12.30  5.863  6.038 -0.175
t45g10m30 10691.24 2.0 -0.3  5.260  (    6.17)    10.23  5.264  5.512 -0.248
t45g10m30 10691.24 2.0  0.0  5.560  (   11.22)    18.62  5.563  5.834 -0.271
t45g10m30 10691.24 2.0 +0.3  5.860  (   19.50)    32.36  5.857  6.167 -0.310
t70g50m40 10691.24 2.0 -0.3  4.260  (    0.62)     1.45  4.256  4.633 -0.377
t70g50m40 10691.24 2.0  0.0  4.560  (    1.23)     2.88  4.562  4.938 -0.376
t70g50m40 10691.24 2.0 +0.3  4.860  (    2.40)     5.62  4.859  5.239 -0.380
t70g40m40 10691.24 2.0 -0.3  4.260  (    1.26)     4.57  4.264  4.839 -0.575
t70g40m40 10691.24 2.0  0.0  4.560  (    2.45)     8.91  4.565  5.149 -0.584
t70g40m40 10691.24 2.0 +0.3  4.860  (    4.79)    16.98  4.860  5.457 -0.597
t70g30m40 10691.24 2.0 -0.3  4.260  (    2.24)    10.96  4.258  4.986 -0.728
t70g30m40 10691.24 2.0  0.0  4.560  (    4.37)    21.38  4.565  5.310 -0.745
t70g30m40 10691.24 2.0 +0.3  4.860  (    8.32)    38.90  4.861  5.635 -0.774
t70g20m40 10691.24 2.0 -0.3  4.260  (    3.89)    21.88  4.256  5.062 -0.806
t70g20m40 10691.24 2.0  0.0  4.560  (    7.59)    40.74  4.565  5.398 -0.833
t70g20m40 10691.24 2.0 +0.3  4.860  (   14.45)    69.18  4.860  5.758 -0.898
t70g10m40 10691.24 2.0 -0.3  4.260  (    4.68)    15.49  4.262  4.809 -0.547
t70g10m40 10691.24 2.0  0.0  4.560  (    9.12)    28.84  4.559  5.118 -0.559
t70g10m40 10691.24 2.0 +0.3  4.860  (   17.38)    51.29  4.858  5.444 -0.586
t65g50m40 10691.24 2.0 -0.3  4.260  (    0.41)     0.85  4.256  4.581 -0.325
t65g50m40 10691.24 2.0  0.0  4.560  (    0.81)     1.70  4.558  4.884 -0.326
t65g50m40 10691.24 2.0 +0.3  4.860  (    1.62)     3.31  4.857  5.182 -0.325
t65g40m40 10691.24 2.0 -0.3  4.260  (    0.87)     3.16  4.256  4.833 -0.577
t65g40m40 10691.24 2.0  0.0  4.560  (    1.70)     6.31  4.564  5.147 -0.583
t65g40m40 10691.24 2.0 +0.3  4.860  (    3.39)    12.02  4.857  5.453 -0.596
t65g30m40 10691.24 2.0 -0.3  4.260  (    1.78)    10.00  4.256  5.048 -0.792
t65g30m40 10691.24 2.0  0.0  4.560  (    3.47)    19.50  4.564  5.376 -0.812
t65g30m40 10691.24 2.0 +0.3  4.860  (    6.76)    35.48  4.859  5.706 -0.847
t65g20m40 10691.24 2.0 -0.3  4.260  (    3.31)    21.38  4.262  5.141 -0.879
t65g20m40 10691.24 2.0  0.0  4.560  (    6.46)    38.90  4.558  5.472 -0.914
t65g20m40 10691.24 2.0 +0.3  4.860  (   12.02)    67.61  4.862  5.855 -0.993
t65g10m40 10691.24 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10691.24 2.0 -0.3  4.260  (    0.24)     0.41  4.256  4.492 -0.236
t60g50m40 10691.24 2.0  0.0  4.560  (    0.48)     0.81  4.557  4.795 -0.238
t60g50m40 10691.24 2.0 +0.3  4.860  (    0.95)     1.62  4.859  5.098 -0.239
t60g40m40 10691.24 2.0 -0.3  4.260  (    0.52)     1.66  4.257  4.767 -0.510
t60g40m40 10691.24 2.0  0.0  4.560  (    1.05)     3.31  4.562  5.075 -0.513
t60g40m40 10691.24 2.0 +0.3  4.860  (    2.04)     6.46  4.862  5.379 -0.517
t60g30m40 10691.24 2.0 -0.3  4.260  (    1.12)     6.46  4.259  5.039 -0.780
t60g30m40 10691.24 2.0  0.0  4.560  (    2.24)    12.59  4.562  5.360 -0.798
t60g30m40 10691.24 2.0 +0.3  4.860  (    4.37)    23.44  4.855  5.682 -0.827
t60g20m40 10691.24 2.0 -0.3  4.260  (    2.45)    16.60  4.263  5.165 -0.902
t60g20m40 10691.24 2.0  0.0  4.560  (    4.79)    30.90  4.564  5.503 -0.939
t60g20m40 10691.24 2.0 +0.3  4.860  (    8.91)    53.70  4.854  5.856 -1.002
t60g10m40 10691.24 2.0 -0.3  4.260  (    4.79)    26.30  4.260  5.100 -0.840
t60g10m40 10691.24 2.0  0.0  4.560  (    9.12)    46.77  4.556  5.446 -0.890
t60g10m40 10691.24 2.0 +0.3  4.860  (   16.60)    77.62  4.856  5.841 -0.985
t55g50m40 10691.24 2.0 -0.3  4.260  (    0.12)     0.17  4.262  4.401 -0.139
t55g50m40 10691.24 2.0  0.0  4.560  (    0.25)     0.34  4.562  4.702 -0.140
t55g50m40 10691.24 2.0 +0.3  4.860  (    0.49)     0.68  4.863  5.002 -0.139
t55g40m40 10691.24 2.0 -0.3  4.260  (    0.28)     0.63  4.257  4.616 -0.359
t55g40m40 10691.24 2.0  0.0  4.560  (    0.55)     1.26  4.558  4.919 -0.361
t55g40m40 10691.24 2.0 +0.3  4.860  (    1.10)     2.51  4.862  5.225 -0.363
t55g30m40 10691.24 2.0 -0.3  4.260  (    0.63)     2.63  4.256  4.894 -0.638
t55g30m40 10691.24 2.0  0.0  4.560  (    1.23)     5.25  4.563  5.209 -0.646
t55g30m40 10691.24 2.0 +0.3  4.860  (    2.45)    10.00  4.859  5.515 -0.656
t55g20m40 10691.24 2.0 -0.3  4.260  (    1.38)     7.59  4.260  5.032 -0.772
t55g20m40 10691.24 2.0  0.0  4.560  (    2.69)    14.79  4.566  5.357 -0.791
t55g20m40 10691.24 2.0 +0.3  4.860  (    5.25)    27.54  4.864  5.696 -0.832
t55g10m40 10691.24 2.0 -0.3  4.260  (    3.02)    13.49  4.258  4.961 -0.703
t55g10m40 10691.24 2.0  0.0  4.560  (    5.89)    25.12  4.555  5.290 -0.735
t55g10m40 10691.24 2.0 +0.3  4.860  (   10.96)    45.71  4.866  5.660 -0.794
t50g50m40 10691.24 2.0 -0.3  4.260  (    0.06)     0.06  4.260  4.322 -0.062
t50g50m40 10691.24 2.0  0.0  4.560  (    0.11)     0.13  4.558  4.619 -0.061
t50g50m40 10691.24 2.0 +0.3  4.860  (    0.22)     0.26  4.857  4.918 -0.061
t50g40m40 10691.24 2.0 -0.3  4.260  (    0.13)     0.19  4.264  4.441 -0.177
t50g40m40 10691.24 2.0  0.0  4.560  (    0.25)     0.38  4.563  4.740 -0.177
t50g40m40 10691.24 2.0 +0.3  4.860  (    0.50)     0.76  4.863  5.040 -0.177
t50g30m40 10691.24 2.0 -0.3  4.260  (    0.28)     0.63  4.257  4.621 -0.364
t50g30m40 10691.24 2.0  0.0  4.560  (    0.55)     1.26  4.558  4.925 -0.367
t50g30m40 10691.24 2.0 +0.3  4.860  (    1.10)     2.57  4.863  5.235 -0.372
t50g20m40 10691.24 2.0 -0.3  4.260  (    0.68)     2.14  4.265  4.769 -0.504
t50g20m40 10691.24 2.0  0.0  4.560  (    1.35)     4.17  4.560  5.072 -0.512
t50g20m40 10691.24 2.0 +0.3  4.860  (    2.63)     8.13  4.865  5.387 -0.522
t50g10m40 10691.24 2.0 -0.3  4.260  (    1.58)     4.57  4.261  4.745 -0.484
t50g10m40 10691.24 2.0  0.0  4.560  (    3.09)     8.71  4.555  5.050 -0.495
t50g10m40 10691.24 2.0 +0.3  4.860  (    5.89)    16.98  4.863  5.379 -0.516
t45g50m40 10691.24 2.0 -0.3  4.260  (    0.02)     0.02  4.264  4.286 -0.022
t45g50m40 10691.24 2.0  0.0  4.560  (    0.04)     0.04  4.563  4.586 -0.023
t45g50m40 10691.24 2.0 +0.3  4.860  (    0.08)     0.08  4.859  4.882 -0.023
t45g40m40 10691.24 2.0 -0.3  4.260  (    0.05)     0.05  4.265  4.326 -0.061
t45g40m40 10691.24 2.0  0.0  4.560  (    0.09)     0.11  4.561  4.621 -0.060
t45g40m40 10691.24 2.0 +0.3  4.860  (    0.19)     0.21  4.862  4.922 -0.060
t45g30m40 10691.24 2.0 -0.3  4.260  (    0.11)     0.15  4.260  4.410 -0.150
t45g30m40 10691.24 2.0  0.0  4.560  (    0.22)     0.31  4.560  4.711 -0.151
t45g30m40 10691.24 2.0 +0.3  4.860  (    0.44)     0.62  4.861  5.012 -0.151
t45g20m40 10691.24 2.0 -0.3  4.260  (    0.27)     0.50  4.265  4.534 -0.269
t45g20m40 10691.24 2.0  0.0  4.560  (    0.54)     0.98  4.557  4.828 -0.271
t45g20m40 10691.24 2.0 +0.3  4.860  (    1.05)     1.95  4.861  5.135 -0.274
t45g10m40 10691.24 2.0 -0.3  4.260  (    0.69)     1.38  4.256  4.568 -0.312
t45g10m40 10691.24 2.0  0.0  4.560  (    1.35)     2.75  4.561  4.880 -0.319
t45g10m40 10691.24 2.0 +0.3  4.860  (    2.63)     5.37  4.863  5.191 -0.328
t70g50p00 10691.24 3.0 -0.3  8.260  (  331.13)   380.19  8.249  8.433 -0.184
t70g50p00 10691.24 3.0  0.0  8.560  (  416.87)   489.78  8.567  8.752 -0.185
t70g50p00 10691.24 3.0 +0.3  8.860  (  537.03)   630.96  8.873  9.042 -0.169
t70g40p00 10691.24 3.0 -0.3  8.260  (  331.13)   426.58  8.263  8.687 -0.424
t70g40p00 10691.24 3.0  0.0  8.560  (  398.11)   512.86  8.562  8.964 -0.402
t70g40p00 10691.24 3.0 +0.3  8.860  (  478.63)   616.60  8.858  9.211 -0.353
t70g30p00 10691.24 3.0 -0.3  8.260  (  354.81)   489.78  8.257  8.914 -0.657
t70g30p00 10691.24 3.0  0.0  8.560  (  407.38)   562.34  8.544  9.141 -0.597
t70g30p00 10691.24 3.0 +0.3  8.860  (  478.63)   660.69  8.873  9.374 -0.501
t70g20p00 10691.24 3.0 -0.3  8.260  (  371.54)   537.03  8.252  9.190 -0.938
t70g20p00 10691.24 3.0  0.0  8.560  (  407.38)   602.56  8.560  9.406 -0.846
t70g20p00 10691.24 3.0 +0.3  8.860  (  457.09)   676.08  8.875  9.586 -0.711
t70g10p00 10691.24 3.0 -0.3  8.260  (  371.54)   562.34  8.227  9.419 -1.192
t70g10p00 10691.24 3.0  0.0  8.560  (  407.38)   630.96  8.588  9.646 -1.058
t70g10p00 10691.24 3.0 +0.3  8.860  (  457.09)   691.83  8.890  9.809 -0.919
t65g50p00 10691.24 3.0 -0.3  8.260  (  309.03)   338.84  8.251  8.387 -0.136
t65g50p00 10691.24 3.0  0.0  8.560  (  389.05)   436.52  8.553  8.696 -0.143
t65g50p00 10691.24 3.0 +0.3  8.860  (  501.19)   575.44  8.871  9.008 -0.137
t65g40p00 10691.24 3.0 -0.3  8.260  (  309.03)   389.05  8.266  8.618 -0.352
t65g40p00 10691.24 3.0  0.0  8.560  (  371.54)   467.74  8.544  8.889 -0.345
t65g40p00 10691.24 3.0 +0.3  8.860  (  457.09)   575.44  8.853  9.162 -0.309
t65g30p00 10691.24 3.0 -0.3  8.260  (  331.13)   457.09  8.277  8.922 -0.645
t65g30p00 10691.24 3.0  0.0  8.560  (  380.19)   524.81  8.553  9.158 -0.605
t65g30p00 10691.24 3.0 +0.3  8.860  (  446.68)   616.60  8.880  9.396 -0.516
t65g20p00 10691.24 3.0 -0.3  8.260  (  363.08)   524.81  8.252  9.121 -0.869
t65g20p00 10691.24 3.0  0.0  8.560  (  407.38)   588.84  8.544  9.329 -0.785
t65g20p00 10691.24 3.0 +0.3  8.860  (  457.09)   660.69  8.838  9.506 -0.668
t65g10p00 10691.24 3.0 -0.3  8.260  (  380.19)   575.44  8.233  9.338 -1.105
t65g10p00 10691.24 3.0  0.0  8.560  (  426.58)   645.65  8.590  9.554 -0.964
t65g10p00 10691.24 3.0 +0.3  8.860  (  467.74)   707.95  8.881  9.698 -0.817
t60g50p00 10691.24 3.0 -0.3  8.260  (  251.19)   269.15  8.253  8.342 -0.089
t60g50p00 10691.24 3.0  0.0  8.560  (  323.59)   354.81  8.562  8.666 -0.104
t60g50p00 10691.24 3.0 +0.3  8.860  (  416.87)   467.74  8.867  8.974 -0.107
t60g40p00 10691.24 3.0 -0.3  8.260  (  275.42)   323.59  8.249  8.524 -0.275
t60g40p00 10691.24 3.0  0.0  8.560  (  331.13)   407.38  8.568  8.857 -0.289
t60g40p00 10691.24 3.0 +0.3  8.860  (  407.38)   501.19  8.856  9.127 -0.271
t60g30p00 10691.24 3.0 -0.3  8.260  (  295.12)   398.11  8.254  8.818 -0.564
t60g30p00 10691.24 3.0  0.0  8.560  (  346.74)   467.74  8.544  9.091 -0.547
t60g30p00 10691.24 3.0 +0.3  8.860  (  407.38)   549.54  8.839  9.330 -0.491
t60g20p00 10691.24 3.0 -0.3  8.260  (  331.13)   478.63  8.252  9.117 -0.865
t60g20p00 10691.24 3.0  0.0  8.560  (  371.54)   549.54  8.580  9.374 -0.794
t60g20p00 10691.24 3.0 +0.3  8.860  (  426.58)   616.60  8.863  9.560 -0.697
t60g10p00 10691.24 3.0 -0.3  8.260  (  371.54)   562.34  8.271  9.309 -1.038
t60g10p00 10691.24 3.0  0.0  8.560  (  407.38)   616.60  8.544  9.480 -0.936
t60g10p00 10691.24 3.0 +0.3  8.860  (  457.09)   691.83  8.887  9.661 -0.774
t55g50p00 10691.24 3.0 -0.3  8.260  (  165.96)   173.78  8.271  8.315 -0.044
t55g50p00 10691.24 3.0  0.0  8.560  (  218.78)   229.09  8.557  8.609 -0.052
t55g50p00 10691.24 3.0 +0.3  8.860  (  288.40)   309.03  8.868  8.929 -0.061
t55g40p00 10691.24 3.0 -0.3  8.260  (  204.17)   229.09  8.250  8.432 -0.182
t55g40p00 10691.24 3.0  0.0  8.560  (  251.19)   295.12  8.563  8.778 -0.215
t55g40p00 10691.24 3.0 +0.3  8.860  (  316.23)   371.54  8.856  9.078 -0.222
t55g30p00 10691.24 3.0 -0.3  8.260  (  239.88)   316.23  8.270  8.732 -0.462
t55g30p00 10691.24 3.0  0.0  8.560  (  288.40)   380.19  8.556  9.042 -0.486
t55g30p00 10691.24 3.0 +0.3  8.860  (  338.84)   457.09  8.859  9.323 -0.464
t55g20p00 10691.24 3.0 -0.3  8.260  (  288.40)   407.38  8.256  9.045 -0.789
t55g20p00 10691.24 3.0  0.0  8.560  (  323.59)   467.74  8.539  9.308 -0.769
t55g20p00 10691.24 3.0 +0.3  8.860  (  371.54)   537.03  8.845  9.542 -0.697
t55g10p00 10691.24 3.0 -0.3  8.260  (  331.13)   501.19  8.263  9.318 -1.055
t55g10p00 10691.24 3.0  0.0  8.560  (  363.08)   562.34  8.572  9.542 -0.970
t55g10p00 10691.24 3.0 +0.3  8.860  (  407.38)   616.60  8.833  9.698 -0.865
t50g50p00 10691.24 3.0 -0.3  8.260  (   77.62)    79.43  8.261  8.274 -0.013
t50g50p00 10691.24 3.0  0.0  8.560  (  107.15)   107.15  8.551  8.568 -0.017
t50g50p00 10691.24 3.0 +0.3  8.860  (  144.54)   144.54  8.850  8.871 -0.021
t50g40p00 10691.24 3.0 -0.3  8.260  (  109.65)   117.49  8.264  8.339 -0.075
t50g40p00 10691.24 3.0  0.0  8.560  (  141.25)   151.36  8.548  8.643 -0.095
t50g40p00 10691.24 3.0 +0.3  8.860  (  181.97)   199.53  8.868  8.980 -0.112
t50g30p00 10691.24 3.0 -0.3  8.260  (  151.36)   181.97  8.249  8.521 -0.272
t50g30p00 10691.24 3.0  0.0  8.560  (  186.21)   229.09  8.547  8.871 -0.324
t50g30p00 10691.24 3.0 +0.3  8.860  (  229.09)   288.40  8.863  9.221 -0.358
t50g20p00 10691.24 3.0 -0.3  8.260  (  204.17)   281.84  8.257  8.876 -0.619
t50g20p00 10691.24 3.0  0.0  8.560  (  239.88)   338.84  8.554  9.230 -0.676
t50g20p00 10691.24 3.0 +0.3  8.860  (  281.84)   398.11  8.841  9.520 -0.679
t50g10p00 10691.24 3.0 -0.3  8.260  (  263.03)   398.11  8.281  9.253 -0.972
t50g10p00 10691.24 3.0  0.0  8.560  (  295.12)   457.09  8.581  9.539 -0.958
t50g10p00 10691.24 3.0 +0.3  8.860  (  338.84)   512.86  8.857  9.750 -0.893
t45g50p00 10691.24 3.0 -0.3  8.260  (   21.38)    21.38  8.264  8.268 -0.004
t45g50p00 10691.24 3.0  0.0  8.560  (   30.90)    30.90  8.561  8.568 -0.007
t45g50p00 10691.24 3.0 +0.3  8.860  (   42.66)    43.65  8.871  8.878 -0.007
t45g40p00 10691.24 3.0 -0.3  8.260  (   39.81)    40.74  8.266  8.286 -0.020
t45g40p00 10691.24 3.0  0.0  8.560  (   53.70)    54.95  8.569  8.595 -0.026
t45g40p00 10691.24 3.0 +0.3  8.860  (   69.18)    72.44  8.874  8.909 -0.035
t45g30p00 10691.24 3.0 -0.3  8.260  (   64.57)    69.18  8.257  8.346 -0.089
t45g30p00 10691.24 3.0  0.0  8.560  (   81.28)    89.13  8.562  8.679 -0.117
t45g30p00 10691.24 3.0 +0.3  8.860  (  102.33)   112.20  8.850  8.989 -0.139
t45g20p00 10691.24 3.0 -0.3  8.260  (  100.00)   120.23  8.254  8.533 -0.279
t45g20p00 10691.24 3.0  0.0  8.560  (  123.03)   151.36  8.564  8.906 -0.342
t45g20p00 10691.24 3.0 +0.3  8.860  (  147.91)   186.21  8.864  9.249 -0.385
t45g10p00 10691.24 3.0 -0.3  8.260  (  151.36)   208.93  8.266  8.872 -0.606
t45g10p00 10691.24 3.0  0.0  8.560  (  177.83)   251.19  8.556  9.244 -0.688
t45g10p00 10691.24 3.0 +0.3  8.860  (  208.93)   302.00  8.881  9.605 -0.724
t70g50m10 10691.24 3.0 -0.3  7.260  (  154.88)   186.21  7.272  7.479 -0.207
t70g50m10 10691.24 3.0  0.0  7.560  (  199.53)   239.88  7.559  7.830 -0.271
t70g50m10 10691.24 3.0 +0.3  7.860  (  245.47)   302.00  7.847  8.160 -0.313
t70g40m10 10691.24 3.0 -0.3  7.260  (  181.97)   251.19  7.255  7.826 -0.571
t70g40m10 10691.24 3.0  0.0  7.560  (  218.78)   316.23  7.577  8.263 -0.686
t70g40m10 10691.24 3.0 +0.3  7.860  (  257.04)   380.19  7.872  8.583 -0.711
t70g30m10 10691.24 3.0 -0.3  7.260  (  213.80)   338.84  7.276  8.306 -1.030
t70g30m10 10691.24 3.0  0.0  7.560  (  245.47)   398.11  7.558  8.642 -1.084
t70g30m10 10691.24 3.0 +0.3  7.860  (  281.84)   457.09  7.842  8.892 -1.050
t70g20m10 10691.24 3.0 -0.3  7.260  (  234.42)   407.38  7.270  8.690 -1.420
t70g20m10 10691.24 3.0  0.0  7.560  (  269.15)   467.74  7.571  9.012 -1.441
t70g20m10 10691.24 3.0 +0.3  7.860  (  302.00)   524.81  7.869  9.237 -1.368
t70g10m10 10691.24 3.0 -0.3  7.260  (  251.19)   446.68  7.251  8.930 -1.679
t70g10m10 10691.24 3.0  0.0  7.560  (  281.84)   501.19  7.533  9.228 -1.695
t70g10m10 10691.24 3.0 +0.3  7.860  (  316.23)   562.34  7.870  9.475 -1.605
t65g50m10 10691.24 3.0 -0.3  7.260  (  134.90)   151.36  7.256  7.371 -0.115
t65g50m10 10691.24 3.0  0.0  7.560  (  177.83)   204.17  7.556  7.716 -0.160
t65g50m10 10691.24 3.0 +0.3  7.860  (  229.09)   269.15  7.868  8.068 -0.200
t65g40m10 10691.24 3.0 -0.3  7.260  (  165.96)   213.80  7.260  7.664 -0.404
t65g40m10 10691.24 3.0  0.0  7.560  (  199.53)   269.15  7.551  8.060 -0.509
t65g40m10 10691.24 3.0 +0.3  7.860  (  239.88)   331.13  7.848  8.412 -0.564
t65g30m10 10691.24 3.0 -0.3  7.260  (  194.98)   295.12  7.254  8.128 -0.874
t65g30m10 10691.24 3.0  0.0  7.560  (  229.09)   354.81  7.543  8.529 -0.986
t65g30m10 10691.24 3.0 +0.3  7.860  (  263.03)   416.87  7.846  8.843 -0.997
t65g20m10 10691.24 3.0 -0.3  7.260  (  229.09)   380.19  7.243  8.538 -1.295
t65g20m10 10691.24 3.0  0.0  7.560  (  257.04)   446.68  7.573  8.903 -1.330
t65g20m10 10691.24 3.0 +0.3  7.860  (  295.12)   501.19  7.854  9.127 -1.273
t65g10m10 10691.24 3.0 -0.3  7.260  (  251.19)   446.68  7.254  8.852 -1.598
t65g10m10 10691.24 3.0  0.0  7.560  (  281.84)   501.19  7.541  9.131 -1.590
t65g10m10 10691.24 3.0 +0.3  7.860  (  316.23)   562.34  7.877  9.363 -1.486
t60g50m10 10691.24 3.0 -0.3  7.260  (  107.15)   114.82  7.263  7.319 -0.056
t60g50m10 10691.24 3.0  0.0  7.560  (  151.36)   162.18  7.558  7.636 -0.078
t60g50m10 10691.24 3.0 +0.3  7.860  (  199.53)   218.78  7.851  7.951 -0.100
t60g40m10 10691.24 3.0 -0.3  7.260  (  138.04)   165.96  7.251  7.477 -0.226
t60g40m10 10691.24 3.0  0.0  7.560  (  177.83)   218.78  7.555  7.868 -0.313
t60g40m10 10691.24 3.0 +0.3  7.860  (  218.78)   275.42  7.846  8.221 -0.375
t60g30m10 10691.24 3.0 -0.3  7.260  (  173.78)   245.47  7.269  7.901 -0.632
t60g30m10 10691.24 3.0  0.0  7.560  (  204.17)   302.00  7.555  8.322 -0.767
t60g30m10 10691.24 3.0 +0.3  7.860  (  239.88)   363.08  7.857  8.674 -0.817
t60g20m10 10691.24 3.0 -0.3  7.260  (  204.17)   331.13  7.245  8.369 -1.124
t60g20m10 10691.24 3.0  0.0  7.560  (  239.88)   398.11  7.576  8.805 -1.229
t60g20m10 10691.24 3.0 +0.3  7.860  (  269.15)   457.09  7.878  9.093 -1.215
t60g10m10 10691.24 3.0 -0.3  7.260  (  239.88)   416.87  7.241  8.734 -1.493
t60g10m10 10691.24 3.0  0.0  7.560  (  275.42)   478.63  7.560  9.065 -1.505
t60g10m10 10691.24 3.0 +0.3  7.860  (  302.00)   537.03  7.881  9.299 -1.418
t55g50m10 10691.24 3.0 -0.3  7.260  (   67.61)    69.18  7.259  7.283 -0.024
t55g50m10 10691.24 3.0  0.0  7.560  (  100.00)   104.71  7.558  7.589 -0.031
t55g50m10 10691.24 3.0 +0.3  7.860  (  144.54)   151.36  7.863  7.902 -0.039
t55g40m10 10691.24 3.0 -0.3  7.260  (  100.00)   112.20  7.264  7.369 -0.105
t55g40m10 10691.24 3.0  0.0  7.560  (  134.90)   154.88  7.561  7.708 -0.147
t55g40m10 10691.24 3.0 +0.3  7.860  (  177.83)   204.17  7.855  8.045 -0.190
t55g30m10 10691.24 3.0 -0.3  7.260  (  138.04)   177.83  7.264  7.613 -0.349
t55g30m10 10691.24 3.0  0.0  7.560  (  169.82)   229.09  7.556  8.029 -0.473
t55g30m10 10691.24 3.0 +0.3  7.860  (  208.93)   288.40  7.870  8.437 -0.567
t55g20m10 10691.24 3.0 -0.3  7.260  (  177.83)   263.03  7.251  8.052 -0.801
t55g20m10 10691.24 3.0  0.0  7.560  (  208.93)   323.59  7.556  8.522 -0.966
t55g20m10 10691.24 3.0 +0.3  7.860  (  239.88)   380.19  7.845  8.866 -1.021
t55g10m10 10691.24 3.0 -0.3  7.260  (  213.80)   363.08  7.276  8.590 -1.314
t55g10m10 10691.24 3.0  0.0  7.560  (  245.47)   416.87  7.549  8.942 -1.393
t55g10m10 10691.24 3.0 +0.3  7.860  (  275.42)   478.63  7.880  9.252 -1.372
t50g50m10 10691.24 3.0 -0.3  7.260  (   29.51)    29.51  7.256  7.265 -0.009
t50g50m10 10691.24 3.0  0.0  7.560  (   46.77)    47.86  7.562  7.572 -0.010
t50g50m10 10691.24 3.0 +0.3  7.860  (   70.79)    72.44  7.859  7.871 -0.012
t50g40m10 10691.24 3.0 -0.3  7.260  (   51.29)    53.70  7.262  7.300 -0.038
t50g40m10 10691.24 3.0  0.0  7.560  (   74.13)    77.62  7.552  7.600 -0.048
t50g40m10 10691.24 3.0 +0.3  7.860  (  102.33)   109.65  7.862  7.927 -0.065
t50g30m10 10691.24 3.0 -0.3  7.260  (   83.18)    95.50  7.252  7.401 -0.149
t50g30m10 10691.24 3.0  0.0  7.560  (  109.65)   131.83  7.558  7.767 -0.209
t50g30m10 10691.24 3.0 +0.3  7.860  (  141.25)   173.78  7.860  8.130 -0.270
t50g20m10 10691.24 3.0 -0.3  7.260  (  123.03)   169.82  7.270  7.694 -0.424
t50g20m10 10691.24 3.0  0.0  7.560  (  154.88)   218.78  7.562  8.130 -0.568
t50g20m10 10691.24 3.0 +0.3  7.860  (  186.21)   269.15  7.848  8.530 -0.682
t50g10m10 10691.24 3.0 -0.3  7.260  (  169.82)   263.03  7.249  8.124 -0.875
t50g10m10 10691.24 3.0  0.0  7.560  (  204.17)   323.59  7.561  8.627 -1.066
t50g10m10 10691.24 3.0 +0.3  7.860  (  234.42)   380.19  7.863  9.008 -1.145
t45g50m10 10691.24 3.0 -0.3  7.260  (    5.13)     5.13  7.258  7.262 -0.004
t45g50m10 10691.24 3.0  0.0  7.560  (    9.12)     9.12  7.559  7.563 -0.004
t45g50m10 10691.24 3.0 +0.3  7.860  (   15.49)    15.49  7.862  7.867 -0.005
t45g40m10 10691.24 3.0 -0.3  7.260  (   16.22)    16.60  7.265  7.278 -0.013
t45g40m10 10691.24 3.0  0.0  7.560  (   25.12)    25.70  7.563  7.579 -0.016
t45g40m10 10691.24 3.0 +0.3  7.860  (   37.15)    38.02  7.861  7.880 -0.019
t45g30m10 10691.24 3.0 -0.3  7.260  (   31.62)    33.88  7.269  7.320 -0.051
t45g30m10 10691.24 3.0  0.0  7.560  (   44.67)    47.86  7.558  7.623 -0.065
t45g30m10 10691.24 3.0 +0.3  7.860  (   60.26)    66.07  7.863  7.947 -0.084
t45g20m10 10691.24 3.0 -0.3  7.260  (   56.23)    66.07  7.257  7.419 -0.162
t45g20m10 10691.24 3.0  0.0  7.560  (   75.86)    89.13  7.550  7.768 -0.218
t45g20m10 10691.24 3.0 +0.3  7.860  (   95.50)   117.49  7.860  8.139 -0.279
t45g10m10 10691.24 3.0 -0.3  7.260  (   93.33)   125.89  7.260  7.655 -0.395
t45g10m10 10691.24 3.0  0.0  7.560  (  117.49)   162.18  7.550  8.060 -0.510
t45g10m10 10691.24 3.0 +0.3  7.860  (  144.54)   204.17  7.855  8.481 -0.626
t70g50m20 10691.24 3.0 -0.3  6.260  (   44.67)    53.70  6.266  6.377 -0.111
t70g50m20 10691.24 3.0  0.0  6.560  (   70.79)    85.11  6.557  6.697 -0.140
t70g50m20 10691.24 3.0 +0.3  6.860  (  104.71)   125.89  6.853  7.042 -0.189
t70g40m20 10691.24 3.0 -0.3  6.260  (   70.79)   104.71  6.260  6.588 -0.328
t70g40m20 10691.24 3.0  0.0  6.560  (  102.33)   154.88  6.570  7.040 -0.470
t70g40m20 10691.24 3.0 +0.3  6.860  (  134.90)   208.93  6.870  7.540 -0.670
t70g30m20 10691.24 3.0 -0.3  6.260  (  104.71)   199.53  6.268  7.201 -0.933
t70g30m20 10691.24 3.0  0.0  6.560  (  134.90)   257.04  6.548  7.787 -1.239
t70g30m20 10691.24 3.0 +0.3  6.860  (  165.96)   323.59  6.876  8.339 -1.463
t70g20m20 10691.24 3.0 -0.3  6.260  (  128.82)   288.40  6.266  7.899 -1.633
t70g20m20 10691.24 3.0  0.0  6.560  (  158.49)   354.81  6.579  8.488 -1.909
t70g20m20 10691.24 3.0 +0.3  6.860  (  190.55)   407.38  6.845  8.835 -1.990
t70g10m20 10691.24 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10691.24 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10691.24 3.0 -0.3  6.260  (   32.36)    36.31  6.261  6.328 -0.067
t65g50m20 10691.24 3.0  0.0  6.560  (   53.70)    61.66  6.566  6.646 -0.080
t65g50m20 10691.24 3.0 +0.3  6.860  (   83.18)    95.50  6.856  6.959 -0.103
t65g40m20 10691.24 3.0 -0.3  6.260  (   54.95)    74.13  6.256  6.471 -0.215
t65g40m20 10691.24 3.0  0.0  6.560  (   83.18)   114.82  6.561  6.851 -0.290
t65g40m20 10691.24 3.0 +0.3  6.860  (  114.82)   162.18  6.859  7.267 -0.408
t65g30m20 10691.24 3.0 -0.3  6.260  (   85.11)   147.91  6.266  6.848 -0.582
t65g30m20 10691.24 3.0  0.0  6.560  (  117.49)   204.17  6.560  7.398 -0.838
t65g30m20 10691.24 3.0 +0.3  6.860  (  147.91)   263.03  6.860  7.966 -1.106
t65g20m20 10691.24 3.0 -0.3  6.260  (  120.23)   257.04  6.273  7.640 -1.367
t65g20m20 10691.24 3.0  0.0  6.560  (  151.36)   316.23  6.552  8.199 -1.647
t65g20m20 10691.24 3.0 +0.3  6.860  (  181.97)   380.19  6.871  8.667 -1.796
t65g10m20 10691.24 3.0 -0.3  6.260  (  147.91)   323.59  6.250  8.054 -1.804
t65g10m20 10691.24 3.0  0.0  6.560  (  177.83)   389.05  6.566  8.603 -2.037
t65g10m20 10691.24 3.0 +0.3  6.860  (  208.93)   446.68  6.867  8.968 -2.101
t60g50m20 10691.24 3.0 -0.3  6.260  (   20.89)    22.39  6.260  6.297 -0.037
t60g50m20 10691.24 3.0  0.0  6.560  (   37.15)    39.81  6.562  6.604 -0.042
t60g50m20 10691.24 3.0 +0.3  6.860  (   61.66)    66.07  6.859  6.910 -0.051
t60g40m20 10691.24 3.0 -0.3  6.260  (   38.02)    46.77  6.259  6.383 -0.124
t60g40m20 10691.24 3.0  0.0  6.560  (   61.66)    75.86  6.558  6.713 -0.155
t60g40m20 10691.24 3.0 +0.3  6.860  (   91.20)   114.82  6.860  7.065 -0.205
t60g30m20 10691.24 3.0 -0.3  6.260  (   63.10)    97.72  6.258  6.604 -0.346
t60g30m20 10691.24 3.0  0.0  6.560  (   93.33)   144.54  6.559  7.032 -0.473
t60g30m20 10691.24 3.0 +0.3  6.860  (  125.89)   199.53  6.871  7.542 -0.671
t60g20m20 10691.24 3.0 -0.3  6.260  (   95.50)   181.97  6.260  7.065 -0.805
t60g20m20 10691.24 3.0  0.0  6.560  (  128.82)   245.47  6.574  7.706 -1.132
t60g20m20 10691.24 3.0 +0.3  6.860  (  162.18)   302.00  6.858  8.236 -1.378
t60g10m20 10691.24 3.0 -0.3  6.260  (  134.90)   275.42  6.262  7.685 -1.423
t60g10m20 10691.24 3.0  0.0  6.560  (  165.96)   338.84  6.568  8.280 -1.712
t60g10m20 10691.24 3.0 +0.3  6.860  (  194.98)   398.11  6.872  8.728 -1.856
t55g50m20 10691.24 3.0 -0.3  6.260  (   11.48)    12.02  6.258  6.277 -0.019
t55g50m20 10691.24 3.0  0.0  6.560  (   21.38)    22.39  6.558  6.578 -0.020
t55g50m20 10691.24 3.0 +0.3  6.860  (   38.02)    39.81  6.857  6.880 -0.023
t55g40m20 10691.24 3.0 -0.3  6.260  (   22.91)    25.70  6.257  6.324 -0.067
t55g40m20 10691.24 3.0  0.0  6.560  (   38.90)    44.67  6.562  6.641 -0.079
t55g40m20 10691.24 3.0 +0.3  6.860  (   63.10)    72.44  6.866  6.962 -0.096
t55g30m20 10691.24 3.0 -0.3  6.260  (   41.69)    56.23  6.259  6.451 -0.192
t55g30m20 10691.24 3.0  0.0  6.560  (   66.07)    89.13  6.560  6.801 -0.241
t55g30m20 10691.24 3.0 +0.3  6.860  (   95.50)   131.83  6.867  7.185 -0.318
t55g20m20 10691.24 3.0 -0.3  6.260  (   69.18)   117.49  6.265  6.729 -0.464
t55g20m20 10691.24 3.0  0.0  6.560  (  100.00)   165.96  6.554  7.173 -0.619
t55g20m20 10691.24 3.0 +0.3  6.860  (  131.83)   223.87  6.869  7.730 -0.861
t55g10m20 10691.24 3.0 -0.3  6.260  (  104.71)   199.53  6.249  7.158 -0.909
t55g10m20 10691.24 3.0  0.0  6.560  (  138.04)   263.03  6.563  7.799 -1.236
t55g10m20 10691.24 3.0 +0.3  6.860  (  169.82)   323.59  6.872  8.367 -1.495
t50g50m20 10691.24 3.0 -0.3  6.260  (    4.68)     4.79  6.263  6.272 -0.009
t50g50m20 10691.24 3.0  0.0  6.560  (    8.91)     9.12  6.557  6.566 -0.009
t50g50m20 10691.24 3.0 +0.3  6.860  (   16.98)    17.38  6.863  6.872 -0.009
t50g40m20 10691.24 3.0 -0.3  6.260  (   10.96)    11.48  6.257  6.287 -0.030
t50g40m20 10691.24 3.0  0.0  6.560  (   19.50)    20.89  6.558  6.591 -0.033
t50g40m20 10691.24 3.0 +0.3  6.860  (   33.88)    36.31  6.862  6.901 -0.039
t50g30m20 10691.24 3.0 -0.3  6.260  (   22.39)    26.92  6.263  6.364 -0.101
t50g30m20 10691.24 3.0  0.0  6.560  (   37.15)    45.71  6.566  6.685 -0.119
t50g30m20 10691.24 3.0 +0.3  6.860  (   58.88)    72.44  6.866  7.011 -0.145
t50g20m20 10691.24 3.0 -0.3  6.260  (   41.69)    60.26  6.255  6.512 -0.257
t50g20m20 10691.24 3.0  0.0  6.560  (   64.57)    95.50  6.567  6.889 -0.322
t50g20m20 10691.24 3.0 +0.3  6.860  (   93.33)   138.04  6.869  7.280 -0.411
t50g10m20 10691.24 3.0 -0.3  6.260  (   72.44)   123.03  6.255  6.768 -0.513
t50g10m20 10691.24 3.0  0.0  6.560  (  100.00)   173.78  6.558  7.243 -0.685
t50g10m20 10691.24 3.0 +0.3  6.860  (  131.83)   229.09  6.863  7.777 -0.914
t45g50m20 10691.24 3.0 -0.3  6.260  (    0.83)     0.83  6.257  6.262 -0.005
t45g50m20 10691.24 3.0  0.0  6.560  (    1.62)     1.66  6.561  6.566 -0.005
t45g50m20 10691.24 3.0 +0.3  6.860  (    3.24)     3.24  6.859  6.864 -0.005
t45g40m20 10691.24 3.0 -0.3  6.260  (    3.09)     3.16  6.258  6.271 -0.013
t45g40m20 10691.24 3.0  0.0  6.560  (    5.89)     6.03  6.560  6.574 -0.014
t45g40m20 10691.24 3.0 +0.3  6.860  (   10.72)    10.96  6.856  6.871 -0.015
t45g30m20 10691.24 3.0 -0.3  6.260  (    7.59)     8.32  6.260  6.302 -0.042
t45g30m20 10691.24 3.0  0.0  6.560  (   13.49)    14.79  6.559  6.606 -0.047
t45g30m20 10691.24 3.0 +0.3  6.860  (   22.91)    25.12  6.866  6.921 -0.055
t45g20m20 10691.24 3.0 -0.3  6.260  (   17.38)    21.38  6.263  6.378 -0.115
t45g20m20 10691.24 3.0  0.0  6.560  (   28.84)    35.48  6.561  6.701 -0.140
t45g20m20 10691.24 3.0 +0.3  6.860  (   44.67)    54.95  6.855  7.025 -0.170
t45g10m20 10691.24 3.0 -0.3  6.260  (   37.15)    52.48  6.264  6.511 -0.247
t45g10m20 10691.24 3.0  0.0  6.560  (   56.23)    81.28  6.567  6.874 -0.307
t45g10m20 10691.24 3.0 +0.3  6.860  (   79.43)   117.49  6.870  7.258 -0.388
t70g50m30 10691.24 3.0 -0.3  5.260  (    5.89)     8.32  5.255  5.419 -0.164
t70g50m30 10691.24 3.0  0.0  5.560  (   11.22)    16.22  5.564  5.736 -0.172
t70g50m30 10691.24 3.0 +0.3  5.860  (   20.89)    29.51  5.856  6.040 -0.184
t70g40m30 10691.24 3.0 -0.3  5.260  (   11.48)    25.12  5.265  5.648 -0.383
t70g40m30 10691.24 3.0  0.0  5.560  (   21.38)    44.67  5.555  5.968 -0.413
t70g40m30 10691.24 3.0 +0.3  5.860  (   37.15)    77.62  5.867  6.339 -0.472
t70g30m30 10691.24 3.0 -0.3  5.260  (   19.50)    63.10  5.254  5.915 -0.661
t70g30m30 10691.24 3.0  0.0  5.560  (   35.48)   104.71  5.556  6.319 -0.763
t70g30m30 10691.24 3.0 +0.3  5.860  (   57.54)   158.49  5.864  6.826 -0.962
t70g20m30 10691.24 3.0 -0.3  5.260  (   32.36)   134.90  5.255  6.327 -1.072
t70g20m30 10691.24 3.0  0.0  5.560  (   54.95)   194.98  5.555  6.945 -1.390
t70g20m30 10691.24 3.0 +0.3  5.860  (   85.11)   257.04  5.859  7.661 -1.802
t70g10m30 10691.24 3.0 -0.3  5.260  (   38.02)   154.88  5.265  6.389 -1.124
t70g10m30 10691.24 3.0  0.0  5.560  (   64.57)   213.80  5.549  6.995 -1.446
t70g10m30 10691.24 3.0 +0.3  5.860  (   95.50)   275.42  5.851  7.695 -1.844
t65g50m30 10691.24 3.0 -0.3  5.260  (    3.89)     5.01  5.258  5.370 -0.112
t65g50m30 10691.24 3.0  0.0  5.560  (    7.59)     9.77  5.563  5.677 -0.114
t65g50m30 10691.24 3.0 +0.3  5.860  (   14.45)    18.20  5.856  5.977 -0.121
t65g40m30 10691.24 3.0 -0.3  5.260  (    8.13)    15.49  5.259  5.568 -0.309
t65g40m30 10691.24 3.0  0.0  5.560  (   15.14)    28.84  5.557  5.887 -0.330
t65g40m30 10691.24 3.0 +0.3  5.860  (   27.54)    51.29  5.858  6.225 -0.367
t65g30m30 10691.24 3.0 -0.3  5.260  (   15.85)    48.98  5.265  5.878 -0.613
t65g30m30 10691.24 3.0  0.0  5.560  (   28.18)    83.18  5.562  6.254 -0.692
t65g30m30 10691.24 3.0 +0.3  5.860  (   47.86)   128.82  5.857  6.681 -0.824
t65g20m30 10691.24 3.0 -0.3  5.260  (   27.54)   107.15  5.266  6.189 -0.923
t65g20m30 10691.24 3.0  0.0  5.560  (   46.77)   162.18  5.565  6.707 -1.142
t65g20m30 10691.24 3.0 +0.3  5.860  (   72.44)   218.78  5.850  7.318 -1.468
t65g10m30 10691.24 3.0 -0.3  5.260  (   44.67)   177.83  5.256  6.582 -1.326
t65g10m30 10691.24 3.0  0.0  5.560  (   70.79)   239.88  5.549  7.266 -1.717
t65g10m30 10691.24 3.0 +0.3  5.860  (  102.33)   302.00  5.852  7.956 -2.104
t60g50m30 10691.24 3.0 -0.3  5.260  (    2.29)     2.69  5.260  5.327 -0.067
t60g50m30 10691.24 3.0  0.0  5.560  (    4.57)     5.25  5.555  5.624 -0.069
t60g50m30 10691.24 3.0 +0.3  5.860  (    8.91)    10.23  5.856  5.928 -0.072
t60g40m30 10691.24 3.0 -0.3  5.260  (    5.01)     7.94  5.256  5.470 -0.214
t60g40m30 10691.24 3.0  0.0  5.560  (    9.55)    15.14  5.557  5.781 -0.224
t60g40m30 10691.24 3.0 +0.3  5.860  (   17.78)    28.18  5.859  6.101 -0.242
t60g30m30 10691.24 3.0 -0.3  5.260  (   10.47)    26.92  5.256  5.737 -0.481
t60g30m30 10691.24 3.0  0.0  5.560  (   19.05)    48.98  5.562  6.092 -0.530
t60g30m30 10691.24 3.0 +0.3  5.860  (   33.11)    81.28  5.853  6.455 -0.602
t60g20m30 10691.24 3.0 -0.3  5.260  (   20.42)    72.44  5.255  6.031 -0.776
t60g20m30 10691.24 3.0  0.0  5.560  (   35.48)   117.49  5.559  6.465 -0.906
t60g20m30 10691.24 3.0 +0.3  5.860  (   57.54)   169.82  5.851  6.957 -1.106
t60g10m30 10691.24 3.0 -0.3  5.260  (   36.31)   123.03  5.254  6.201 -0.947
t60g10m30 10691.24 3.0  0.0  5.560  (   58.88)   181.97  5.565  6.764 -1.199
t60g10m30 10691.24 3.0 +0.3  5.860  (   87.10)   239.88  5.856  7.390 -1.534
t55g50m30 10691.24 3.0 -0.3  5.260  (    1.23)     1.32  5.257  5.292 -0.035
t55g50m30 10691.24 3.0  0.0  5.560  (    2.40)     2.63  5.561  5.596 -0.035
t55g50m30 10691.24 3.0 +0.3  5.860  (    4.79)     5.13  5.858  5.894 -0.036
t55g40m30 10691.24 3.0 -0.3  5.260  (    2.75)     3.55  5.258  5.374 -0.116
t55g40m30 10691.24 3.0  0.0  5.560  (    5.37)     6.92  5.559  5.679 -0.120
t55g40m30 10691.24 3.0 +0.3  5.860  (   10.23)    13.18  5.859  5.986 -0.127
t55g30m30 10691.24 3.0 -0.3  5.260  (    5.89)    11.22  5.263  5.559 -0.296
t55g30m30 10691.24 3.0  0.0  5.560  (   11.22)    20.89  5.560  5.876 -0.316
t55g30m30 10691.24 3.0 +0.3  5.860  (   20.42)    38.02  5.862  6.211 -0.349
t55g20m30 10691.24 3.0 -0.3  5.260  (   12.59)    33.11  5.259  5.776 -0.517
t55g20m30 10691.24 3.0  0.0  5.560  (   22.39)    58.88  5.565  6.146 -0.581
t55g20m30 10691.24 3.0 +0.3  5.860  (   38.02)    95.50  5.862  6.532 -0.670
t55g10m30 10691.24 3.0 -0.3  5.260  (   24.55)    70.79  5.263  5.930 -0.667
t55g10m30 10691.24 3.0  0.0  5.560  (   41.69)   112.20  5.559  6.342 -0.783
t55g10m30 10691.24 3.0 +0.3  5.860  (   64.57)   162.18  5.855  6.806 -0.951
t50g50m30 10691.24 3.0 -0.3  5.260  (    0.54)     0.56  5.265  5.282 -0.017
t50g50m30 10691.24 3.0  0.0  5.560  (    1.05)     1.10  5.559  5.576 -0.017
t50g50m30 10691.24 3.0 +0.3  5.860  (    2.09)     2.19  5.864  5.881 -0.017
t50g40m30 10691.24 3.0 -0.3  5.260  (    1.23)     1.38  5.257  5.308 -0.051
t50g40m30 10691.24 3.0  0.0  5.560  (    2.45)     2.75  5.561  5.613 -0.052
t50g40m30 10691.24 3.0 +0.3  5.860  (    4.79)     5.37  5.860  5.914 -0.054
t50g30m30 10691.24 3.0 -0.3  5.260  (    2.75)     3.80  5.258  5.401 -0.143
t50g30m30 10691.24 3.0  0.0  5.560  (    5.37)     7.59  5.565  5.713 -0.148
t50g30m30 10691.24 3.0 +0.3  5.860  (   10.23)    14.45  5.865  6.023 -0.158
t50g20m30 10691.24 3.0 -0.3  5.260  (    6.31)    11.75  5.264  5.557 -0.293
t50g20m30 10691.24 3.0  0.0  5.560  (   11.75)    21.88  5.564  5.879 -0.315
t50g20m30 10691.24 3.0 +0.3  5.860  (   21.38)    38.90  5.860  6.212 -0.352
t50g10m30 10691.24 3.0 -0.3  5.260  (   13.80)    30.20  5.256  5.676 -0.420
t50g10m30 10691.24 3.0  0.0  5.560  (   24.55)    53.70  5.564  6.041 -0.477
t50g10m30 10691.24 3.0 +0.3  5.860  (   40.74)    87.10  5.863  6.420 -0.557
t45g50m30 10691.24 3.0 -0.3  5.260  (    0.15)     0.16  5.264  5.272 -0.008
t45g50m30 10691.24 3.0  0.0  5.560  (    0.31)     0.31  5.556  5.564 -0.008
t45g50m30 10691.24 3.0 +0.3  5.860  (    0.62)     0.62  5.857  5.865 -0.008
t45g40m30 10691.24 3.0 -0.3  5.260  (    0.39)     0.41  5.256  5.280 -0.024
t45g40m30 10691.24 3.0  0.0  5.560  (    0.78)     0.81  5.557  5.582 -0.025
t45g40m30 10691.24 3.0 +0.3  5.860  (    1.55)     1.62  5.860  5.885 -0.025
t45g30m30 10691.24 3.0 -0.3  5.260  (    0.98)     1.15  5.260  5.326 -0.066
t45g30m30 10691.24 3.0  0.0  5.560  (    1.95)     2.24  5.556  5.623 -0.067
t45g30m30 10691.24 3.0 +0.3  5.860  (    3.80)     4.37  5.858  5.927 -0.069
t45g20m30 10691.24 3.0 -0.3  5.260  (    2.45)     3.39  5.257  5.409 -0.152
t45g20m30 10691.24 3.0  0.0  5.560  (    4.68)     6.61  5.561  5.720 -0.159
t45g20m30 10691.24 3.0 +0.3  5.860  (    8.91)    12.59  5.866  6.037 -0.171
t45g10m30 10691.24 3.0 -0.3  5.260  (    6.31)    10.23  5.257  5.500 -0.243
t45g10m30 10691.24 3.0  0.0  5.560  (   11.48)    19.05  5.561  5.826 -0.265
t45g10m30 10691.24 3.0 +0.3  5.860  (   20.42)    33.88  5.861  6.160 -0.299
t70g50m40 10691.24 3.0 -0.3  4.260  (    0.60)     1.45  4.260  4.639 -0.379
t70g50m40 10691.24 3.0  0.0  4.560  (    1.20)     2.88  4.565  4.942 -0.377
t70g50m40 10691.24 3.0 +0.3  4.860  (    2.40)     5.62  4.862  5.242 -0.380
t70g40m40 10691.24 3.0 -0.3  4.260  (    1.26)     4.57  4.265  4.840 -0.575
t70g40m40 10691.24 3.0  0.0  4.560  (    2.45)     8.71  4.555  5.137 -0.582
t70g40m40 10691.24 3.0 +0.3  4.860  (    4.79)    16.98  4.859  5.454 -0.595
t70g30m40 10691.24 3.0 -0.3  4.260  (    2.24)    10.96  4.260  4.987 -0.727
t70g30m40 10691.24 3.0  0.0  4.560  (    4.37)    21.38  4.561  5.303 -0.742
t70g30m40 10691.24 3.0 +0.3  4.860  (    8.32)    39.81  4.864  5.632 -0.768
t70g20m40 10691.24 3.0 -0.3  4.260  (    3.89)    22.39  4.264  5.068 -0.804
t70g20m40 10691.24 3.0  0.0  4.560  (    7.59)    40.74  4.556  5.381 -0.825
t70g20m40 10691.24 3.0 +0.3  4.860  (   14.45)    72.44  4.866  5.742 -0.876
t70g10m40 10691.24 3.0 -0.3  4.260  (    4.68)    15.49  4.261  4.806 -0.545
t70g10m40 10691.24 3.0  0.0  4.560  (    9.12)    29.51  4.565  5.121 -0.556
t70g10m40 10691.24 3.0 +0.3  4.860  (   17.38)    52.48  4.857  5.436 -0.579
t65g50m40 10691.24 3.0 -0.3  4.260  (    0.41)     0.85  4.260  4.586 -0.326
t65g50m40 10691.24 3.0  0.0  4.560  (    0.79)     1.70  4.562  4.889 -0.327
t65g50m40 10691.24 3.0 +0.3  4.860  (    1.58)     3.31  4.860  5.185 -0.325
t65g40m40 10691.24 3.0 -0.3  4.260  (    0.85)     3.16  4.257  4.835 -0.578
t65g40m40 10691.24 3.0  0.0  4.560  (    1.70)     6.31  4.565  5.147 -0.582
t65g40m40 10691.24 3.0 +0.3  4.860  (    3.31)    12.02  4.856  5.449 -0.593
t65g30m40 10691.24 3.0 -0.3  4.260  (    1.78)    10.00  4.255  5.045 -0.790
t65g30m40 10691.24 3.0  0.0  4.560  (    3.47)    19.50  4.561  5.369 -0.808
t65g30m40 10691.24 3.0 +0.3  4.860  (    6.76)    36.31  4.861  5.701 -0.840
t65g20m40 10691.24 3.0 -0.3  4.260  (    3.31)    21.38  4.258  5.133 -0.875
t65g20m40 10691.24 3.0  0.0  4.560  (    6.46)    39.81  4.560  5.466 -0.906
t65g20m40 10691.24 3.0 +0.3  4.860  (   12.02)    69.18  4.854  5.820 -0.966
t65g10m40 10691.24 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10691.24 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10691.24 3.0 -0.3  4.260  (    0.23)     0.41  4.260  4.498 -0.238
t60g50m40 10691.24 3.0  0.0  4.560  (    0.47)     0.81  4.562  4.800 -0.238
t60g50m40 10691.24 3.0 +0.3  4.860  (    0.93)     1.62  4.864  5.103 -0.239
t60g40m40 10691.24 3.0 -0.3  4.260  (    0.52)     1.66  4.259  4.770 -0.511
t60g40m40 10691.24 3.0  0.0  4.560  (    1.02)     3.31  4.563  5.077 -0.514
t60g40m40 10691.24 3.0 +0.3  4.860  (    2.04)     6.46  4.862  5.379 -0.517
t60g30m40 10691.24 3.0 -0.3  4.260  (    1.12)     6.46  4.258  5.038 -0.780
t60g30m40 10691.24 3.0  0.0  4.560  (    2.24)    12.59  4.560  5.354 -0.794
t60g30m40 10691.24 3.0 +0.3  4.860  (    4.37)    23.99  4.859  5.680 -0.821
t60g20m40 10691.24 3.0 -0.3  4.260  (    2.45)    16.60  4.260  5.156 -0.896
t60g20m40 10691.24 3.0  0.0  4.560  (    4.79)    31.62  4.566  5.496 -0.930
t60g20m40 10691.24 3.0 +0.3  4.860  (    9.12)    56.23  4.862  5.851 -0.989
t60g10m40 10691.24 3.0 -0.3  4.260  (    4.79)    26.92  4.264  5.098 -0.834
t60g10m40 10691.24 3.0  0.0  4.560  (    9.12)    48.98  4.566  5.445 -0.879
t60g10m40 10691.24 3.0 +0.3  4.860  (   16.98)    83.18  4.865  5.826 -0.961
t55g50m40 10691.24 3.0 -0.3  4.260  (    0.12)     0.17  4.257  4.397 -0.140
t55g50m40 10691.24 3.0  0.0  4.560  (    0.24)     0.33  4.557  4.697 -0.140
t55g50m40 10691.24 3.0 +0.3  4.860  (    0.48)     0.66  4.858  4.998 -0.140
t55g40m40 10691.24 3.0 -0.3  4.260  (    0.28)     0.63  4.259  4.619 -0.360
t55g40m40 10691.24 3.0  0.0  4.560  (    0.55)     1.26  4.560  4.922 -0.362
t55g40m40 10691.24 3.0 +0.3  4.860  (    1.10)     2.51  4.863  5.227 -0.364
t55g30m40 10691.24 3.0 -0.3  4.260  (    0.63)     2.63  4.257  4.894 -0.637
t55g30m40 10691.24 3.0  0.0  4.560  (    1.23)     5.25  4.562  5.207 -0.645
t55g30m40 10691.24 3.0 +0.3  4.860  (    2.45)    10.00  4.855  5.508 -0.653
t55g20m40 10691.24 3.0 -0.3  4.260  (    1.38)     7.59  4.258  5.028 -0.770
t55g20m40 10691.24 3.0  0.0  4.560  (    2.69)    14.79  4.561  5.347 -0.786
t55g20m40 10691.24 3.0 +0.3  4.860  (    5.25)    27.54  4.855  5.676 -0.821
t55g10m40 10691.24 3.0 -0.3  4.260  (    3.02)    13.80  4.265  4.965 -0.700
t55g10m40 10691.24 3.0  0.0  4.560  (    5.89)    25.70  4.558  5.284 -0.726
t55g10m40 10691.24 3.0 +0.3  4.860  (   11.22)    46.77  4.861  5.639 -0.778
t50g50m40 10691.24 3.0 -0.3  4.260  (    0.06)     0.06  4.264  4.325 -0.061
t50g50m40 10691.24 3.0  0.0  4.560  (    0.11)     0.13  4.560  4.620 -0.060
t50g50m40 10691.24 3.0 +0.3  4.860  (    0.22)     0.26  4.859  4.919 -0.060
t50g40m40 10691.24 3.0 -0.3  4.260  (    0.12)     0.19  4.257  4.434 -0.177
t50g40m40 10691.24 3.0  0.0  4.560  (    0.25)     0.37  4.558  4.735 -0.177
t50g40m40 10691.24 3.0 +0.3  4.860  (    0.50)     0.74  4.857  5.034 -0.177
t50g30m40 10691.24 3.0 -0.3  4.260  (    0.28)     0.63  4.258  4.623 -0.365
t50g30m40 10691.24 3.0  0.0  4.560  (    0.55)     1.26  4.559  4.926 -0.367
t50g30m40 10691.24 3.0 +0.3  4.860  (    1.07)     2.51  4.857  5.228 -0.371
t50g20m40 10691.24 3.0 -0.3  4.260  (    0.68)     2.09  4.255  4.758 -0.503
t50g20m40 10691.24 3.0  0.0  4.560  (    1.35)     4.17  4.560  5.069 -0.509
t50g20m40 10691.24 3.0 +0.3  4.860  (    2.63)     8.13  4.861  5.380 -0.519
t50g10m40 10691.24 3.0 -0.3  4.260  (    1.58)     4.57  4.260  4.741 -0.481
t50g10m40 10691.24 3.0  0.0  4.560  (    3.09)     8.91  4.563  5.056 -0.493
t50g10m40 10691.24 3.0 +0.3  4.860  (    5.89)    16.98  4.857  5.367 -0.510
t45g50m40 10691.24 3.0 -0.3  4.260  (    0.02)     0.02  4.263  4.289 -0.026
t45g50m40 10691.24 3.0  0.0  4.560  (    0.04)     0.04  4.562  4.585 -0.023
t45g50m40 10691.24 3.0 +0.3  4.860  (    0.08)     0.09  4.860  4.881 -0.021
t45g40m40 10691.24 3.0 -0.3  4.260  (    0.05)     0.05  4.254  4.315 -0.061
t45g40m40 10691.24 3.0  0.0  4.560  (    0.09)     0.10  4.557  4.618 -0.061
t45g40m40 10691.24 3.0 +0.3  4.860  (    0.18)     0.21  4.856  4.916 -0.060
t45g30m40 10691.24 3.0 -0.3  4.260  (    0.11)     0.15  4.262  4.413 -0.151
t45g30m40 10691.24 3.0  0.0  4.560  (    0.22)     0.31  4.562  4.713 -0.151
t45g30m40 10691.24 3.0 +0.3  4.860  (    0.44)     0.62  4.864  5.015 -0.151
t45g20m40 10691.24 3.0 -0.3  4.260  (    0.27)     0.49  4.256  4.525 -0.269
t45g20m40 10691.24 3.0  0.0  4.560  (    0.52)     0.98  4.557  4.828 -0.271
t45g20m40 10691.24 3.0 +0.3  4.860  (    1.05)     1.95  4.861  5.134 -0.273
t45g10m40 10691.24 3.0 -0.3  4.260  (    0.69)     1.38  4.256  4.568 -0.312
t45g10m40 10691.24 3.0  0.0  4.560  (    1.35)     2.75  4.560  4.876 -0.316
t45g10m40 10691.24 3.0 +0.3  4.860  (    2.63)     5.37  4.860  5.185 -0.325


==> anc/tableE1/ncor10707_chreduce.dat <==
t70g50p00 10707.32 1.0 -0.3  8.260  (  165.96)   194.98  8.250  8.464 -0.214
t70g50p00 10707.32 1.0  0.0  8.560  (  208.93)   251.19  8.553  8.805 -0.252
t70g50p00 10707.32 1.0 +0.3  8.860  (  263.03)   323.59  8.863  9.126 -0.263
t70g40p00 10707.32 1.0 -0.3  8.260  (  181.97)   234.42  8.276  8.719 -0.443
t70g40p00 10707.32 1.0  0.0  8.560  (  213.80)   281.84  8.549  9.033 -0.484
t70g40p00 10707.32 1.0 +0.3  8.860  (  251.19)   346.74  8.875  9.352 -0.477
t70g30p00 10707.32 1.0 -0.3  8.260  (  204.17)   275.42  8.250  8.926 -0.676
t70g30p00 10707.32 1.0  0.0  8.560  (  234.42)   323.59  8.543  9.243 -0.700
t70g30p00 10707.32 1.0 +0.3  8.860  (  269.15)   380.19  8.860  9.521 -0.661
t70g20p00 10707.32 1.0 -0.3  8.260  (  218.78)   309.03  8.240  9.178 -0.938
t70g20p00 10707.32 1.0  0.0  8.560  (  245.47)   354.81  8.543  9.499 -0.956
t70g20p00 10707.32 1.0 +0.3  8.860  (  275.42)   407.38  8.883  9.771 -0.888
t70g10p00 10707.32 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10707.32 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10707.32 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10707.32 1.0 -0.3  8.260  (  147.91)   169.82  8.256  8.436 -0.180
t65g50p00 10707.32 1.0  0.0  8.560  (  186.21)   223.87  8.558  8.776 -0.218
t65g50p00 10707.32 1.0 +0.3  8.860  (  239.88)   295.12  8.873  9.107 -0.234
t65g40p00 10707.32 1.0 -0.3  8.260  (  162.18)   208.93  8.246  8.653 -0.407
t65g40p00 10707.32 1.0  0.0  8.560  (  199.53)   263.03  8.559  9.021 -0.462
t65g40p00 10707.32 1.0 +0.3  8.860  (  239.88)   323.59  8.863  9.321 -0.458
t65g30p00 10707.32 1.0 -0.3  8.260  (  186.21)   257.04  8.243  8.950 -0.707
t65g30p00 10707.32 1.0  0.0  8.560  (  213.80)   309.03  8.563  9.308 -0.745
t65g30p00 10707.32 1.0 +0.3  8.860  (  245.47)   363.08  8.876  9.584 -0.708
t65g20p00 10707.32 1.0 -0.3  8.260  (  208.93)   309.03  8.252  9.206 -0.954
t65g20p00 10707.32 1.0  0.0  8.560  (  239.88)   354.81  8.554  9.499 -0.945
t65g20p00 10707.32 1.0 +0.3  8.860  (  269.15)   398.11  8.833  9.710 -0.877
t65g10p00 10707.32 1.0 -0.3  8.260  (  229.09)   346.74  8.268  9.445 -1.177
t65g10p00 10707.32 1.0  0.0  8.560  (  251.19)   389.05  8.570  9.709 -1.139
t65g10p00 10707.32 1.0 +0.3  8.860  (  281.84)   426.58  8.837  9.889 -1.052
t60g50p00 10707.32 1.0 -0.3  8.260  (  112.20)   128.82  8.270  8.401 -0.131
t60g50p00 10707.32 1.0  0.0  8.560  (  147.91)   173.78  8.561  8.729 -0.168
t60g50p00 10707.32 1.0 +0.3  8.860  (  194.98)   234.42  8.871  9.063 -0.192
t60g40p00 10707.32 1.0 -0.3  8.260  (  134.90)   173.78  8.273  8.610 -0.337
t60g40p00 10707.32 1.0  0.0  8.560  (  169.82)   218.78  8.553  8.948 -0.395
t60g40p00 10707.32 1.0 +0.3  8.860  (  204.17)   275.42  8.854  9.271 -0.417
t60g30p00 10707.32 1.0 -0.3  8.260  (  162.18)   229.09  8.271  8.932 -0.661
t60g30p00 10707.32 1.0  0.0  8.560  (  190.55)   275.42  8.559  9.267 -0.708
t60g30p00 10707.32 1.0 +0.3  8.860  (  218.78)   323.59  8.841  9.533 -0.692
t60g20p00 10707.32 1.0 -0.3  8.260  (  186.21)   288.40  8.278  9.270 -0.992
t60g20p00 10707.32 1.0  0.0  8.560  (  213.80)   331.13  8.563  9.559 -0.996
t60g20p00 10707.32 1.0 +0.3  8.860  (  239.88)   380.19  8.886  9.812 -0.926
t60g10p00 10707.32 1.0 -0.3  8.260  (  213.80)   338.84  8.253  9.454 -1.201
t60g10p00 10707.32 1.0  0.0  8.560  (  239.88)   380.19  8.552  9.701 -1.149
t60g10p00 10707.32 1.0 +0.3  8.860  (  269.15)   426.58  8.883  9.913 -1.030
t55g50p00 10707.32 1.0 -0.3  8.260  (   67.61)    74.13  8.261  8.335 -0.074
t55g50p00 10707.32 1.0  0.0  8.560  (   95.50)   104.71  8.561  8.660 -0.099
t55g50p00 10707.32 1.0 +0.3  8.860  (  128.82)   144.54  8.859  8.983 -0.124
t55g40p00 10707.32 1.0 -0.3  8.260  (   93.33)   112.20  8.254  8.478 -0.224
t55g40p00 10707.32 1.0  0.0  8.560  (  120.23)   151.36  8.567  8.855 -0.288
t55g40p00 10707.32 1.0 +0.3  8.860  (  151.36)   194.98  8.851  9.184 -0.333
t55g30p00 10707.32 1.0 -0.3  8.260  (  123.03)   169.82  8.269  8.780 -0.511
t55g30p00 10707.32 1.0  0.0  8.560  (  147.91)   213.80  8.570  9.169 -0.599
t55g30p00 10707.32 1.0 +0.3  8.860  (  177.83)   263.03  8.874  9.503 -0.629
t55g20p00 10707.32 1.0 -0.3  8.260  (  154.88)   234.42  8.247  9.136 -0.889
t55g20p00 10707.32 1.0  0.0  8.560  (  177.83)   281.84  8.565  9.513 -0.948
t55g20p00 10707.32 1.0 +0.3  8.860  (  204.17)   323.59  8.841  9.765 -0.924
t55g10p00 10707.32 1.0 -0.3  8.260  (  186.21)   309.03  8.284  9.531 -1.247
t55g10p00 10707.32 1.0  0.0  8.560  (  208.93)   346.74  8.557  9.778 -1.221
t55g10p00 10707.32 1.0 +0.3  8.860  (  234.42)   389.05  8.865  9.993 -1.128
t50g50p00 10707.32 1.0 -0.3  8.260  (   31.62)    32.36  8.253  8.286 -0.033
t50g50p00 10707.32 1.0  0.0  8.560  (   44.67)    45.71  8.559  8.592 -0.033
t50g50p00 10707.32 1.0 +0.3  8.860  (   60.26)    63.10  8.850  8.905 -0.055
t50g40p00 10707.32 1.0 -0.3  8.260  (   46.77)    52.48  8.260  8.369 -0.109
t50g40p00 10707.32 1.0  0.0  8.560  (   63.10)    72.44  8.568  8.712 -0.144
t50g40p00 10707.32 1.0 +0.3  8.860  (   83.18)    97.72  8.870  9.052 -0.182
t50g30p00 10707.32 1.0 -0.3  8.260  (   70.79)    89.13  8.256  8.548 -0.292
t50g30p00 10707.32 1.0  0.0  8.560  (   89.13)   117.49  8.556  8.930 -0.374
t50g30p00 10707.32 1.0 +0.3  8.860  (  112.20)   151.36  8.856  9.298 -0.442
t50g20p00 10707.32 1.0 -0.3  8.260  (  102.33)   147.91  8.257  8.869 -0.612
t50g20p00 10707.32 1.0  0.0  8.560  (  123.03)   186.21  8.563  9.295 -0.732
t50g20p00 10707.32 1.0 +0.3  8.860  (  147.91)   229.09  8.878  9.676 -0.798
t50g10p00 10707.32 1.0 -0.3  8.260  (  141.25)   223.87  8.257  9.289 -1.032
t50g10p00 10707.32 1.0  0.0  8.560  (  162.18)   263.03  8.545  9.648 -1.103
t50g10p00 10707.32 1.0 +0.3  8.860  (  186.21)   309.03  8.878  9.973 -1.095
t45g50p00 10707.32 1.0 -0.3  8.260  (    7.08)     7.24  8.264  8.278 -0.014
t45g50p00 10707.32 1.0  0.0  8.560  (   10.96)    11.22  8.559  8.577 -0.018
t45g50p00 10707.32 1.0 +0.3  8.860  (   16.22)    16.60  8.860  8.885 -0.025
t45g40p00 10707.32 1.0 -0.3  8.260  (   17.38)    18.20  8.269  8.307 -0.038
t45g40p00 10707.32 1.0  0.0  8.560  (   24.55)    25.70  8.562  8.613 -0.051
t45g40p00 10707.32 1.0 +0.3  8.860  (   33.11)    35.48  8.872  8.945 -0.073
t45g30p00 10707.32 1.0 -0.2  8.260  (   33.11)    37.15  8.401  8.527 -0.126
t45g30p00 10707.32 1.0  0.0  8.560  (   38.02)    42.66  8.573  8.722 -0.149
t45g30p00 10707.32 1.0 +0.3  8.860  (   47.86)    54.95  8.864  9.046 -0.182
t45g20p00 10707.32 1.0 -0.3  8.260  (   46.77)    57.54  8.260  8.533 -0.273
t45g20p00 10707.32 1.0  0.0  8.560  (   58.88)    74.13  8.553  8.894 -0.341
t45g20p00 10707.32 1.0 +0.3  8.860  (   72.44)    95.50  8.871  9.285 -0.414
t45g10p00 10707.32 1.0 -0.3  8.260  (   74.13)   104.71  8.262  8.810 -0.548
t45g10p00 10707.32 1.0  0.0  8.560  (   91.20)   131.83  8.576  9.239 -0.663
t45g10p00 10707.32 1.0 +0.3  8.860  (  107.15)   158.49  8.854  9.591 -0.737
t70g50m10 10707.32 1.0 -0.3  7.260  (   61.66)    79.43  7.266  7.465 -0.199
t70g50m10 10707.32 1.0  0.0  7.560  (   89.13)   114.82  7.552  7.828 -0.276
t70g50m10 10707.32 1.0 +0.3  7.860  (  117.49)   158.49  7.850  8.225 -0.375
t70g40m10 10707.32 1.0 -0.3  7.260  (   85.11)   120.23  7.256  7.674 -0.418
t70g40m10 10707.32 1.0  0.0  7.560  (  109.65)   162.18  7.549  8.150 -0.601
t70g40m10 10707.32 1.0 +0.3  7.860  (  134.90)   208.93  7.849  8.607 -0.758
t70g30m10 10707.32 1.0 -0.3  7.260  (  109.65)   169.82  7.250  8.012 -0.762
t70g30m10 10707.32 1.0  0.0  7.560  (  134.90)   218.78  7.567  8.569 -1.002
t70g30m10 10707.32 1.0 +0.3  7.860  (  158.49)   263.03  7.847  8.963 -1.116
t70g20m10 10707.32 1.0 -0.3  7.260  (  128.82)   213.80  7.269  8.366 -1.097
t70g20m10 10707.32 1.0  0.0  7.560  (  151.36)   257.04  7.543  8.853 -1.310
t70g20m10 10707.32 1.0 +0.3  7.860  (  173.78)   309.03  7.883  9.309 -1.426
t70g10m10 10707.32 1.0 -0.3  7.260  (  138.04)   239.88  7.264  8.578 -1.314
t70g10m10 10707.32 1.0  0.0  7.560  (  162.18)   288.40  7.575  9.125 -1.550
t70g10m10 10707.32 1.0 +0.3  7.860  (  181.97)   331.13  7.865  9.508 -1.643
t65g50m10 10707.32 1.0 -0.3  7.260  (   48.98)    60.26  7.253  7.415 -0.162
t65g50m10 10707.32 1.0  0.0  7.560  (   72.44)    93.33  7.557  7.773 -0.216
t65g50m10 10707.32 1.0 +0.3  7.860  (  102.33)   134.90  7.855  8.146 -0.291
t65g40m10 10707.32 1.0 -0.3  7.260  (   70.79)   100.00  7.252  7.612 -0.360
t65g40m10 10707.32 1.0  0.0  7.560  (   95.50)   141.25  7.553  8.074 -0.521
t65g40m10 10707.32 1.0 +0.3  7.860  (  123.03)   186.21  7.847  8.519 -0.672
t65g30m10 10707.32 1.0 -0.3  7.260  (   95.50)   151.36  7.256  7.962 -0.706
t65g30m10 10707.32 1.0  0.0  7.560  (  120.23)   199.53  7.569  8.531 -0.962
t65g30m10 10707.32 1.0 +0.3  7.860  (  144.54)   245.47  7.862  8.966 -1.104
t65g20m10 10707.32 1.0 -0.3  7.260  (  120.23)   204.17  7.250  8.334 -1.084
t65g20m10 10707.32 1.0  0.0  7.560  (  144.54)   251.19  7.553  8.855 -1.302
t65g20m10 10707.32 1.0 +0.3  7.860  (  165.96)   295.12  7.842  9.230 -1.388
t65g10m10 10707.32 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10707.32 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10707.32 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10707.32 1.0 -0.3  7.260  (   36.31)    41.69  7.263  7.382 -0.119
t60g50m10 10707.32 1.0  0.0  7.560  (   53.70)    66.07  7.558  7.707 -0.149
t60g50m10 10707.32 1.0 +0.3  7.860  (   81.28)   102.33  7.868  8.060 -0.192
t60g40m10 10707.32 1.0 -0.3  7.260  (   52.48)    74.13  7.267  7.537 -0.270
t60g40m10 10707.32 1.0  0.0  7.560  (   75.86)   109.65  7.565  7.937 -0.372
t60g40m10 10707.32 1.0 +0.3  7.860  (  102.33)   151.36  7.859  8.356 -0.497
t60g30m10 10707.32 1.0 -0.3  7.260  (   75.86)   123.03  7.264  7.831 -0.567
t60g30m10 10707.32 1.0  0.0  7.560  (  100.00)   165.96  7.558  8.346 -0.788
t60g30m10 10707.32 1.0 +0.3  7.860  (  125.89)   213.80  7.867  8.833 -0.966
t60g20m10 10707.32 1.0 -0.3  7.260  (  102.33)   177.83  7.247  8.233 -0.986
t60g20m10 10707.32 1.0  0.0  7.560  (  125.89)   223.87  7.546  8.779 -1.233
t60g20m10 10707.32 1.0 +0.3  7.860  (  147.91)   269.15  7.844  9.205 -1.361
t60g10m10 10707.32 1.0 -0.3  7.260  (  128.82)   234.42  7.271  8.631 -1.360
t60g10m10 10707.32 1.0  0.0  7.560  (  151.36)   275.42  7.545  9.067 -1.522
t60g10m10 10707.32 1.0 +0.3  7.860  (  173.78)   323.59  7.885  9.457 -1.572
t55g50m10 10707.32 1.0 -0.3  7.260  (   19.50)    22.39  7.255  7.330 -0.075
t55g50m10 10707.32 1.0  0.0  7.560  (   33.88)    38.90  7.556  7.646 -0.090
t55g50m10 10707.32 1.0 +0.3  7.860  (   51.29)    60.26  7.867  7.979 -0.112
t55g40m10 10707.32 1.0 -0.3  7.260  (   37.15)    43.65  7.262  7.437 -0.175
t55g40m10 10707.32 1.0  0.0  7.560  (   51.29)    67.61  7.558  7.786 -0.228
t55g40m10 10707.32 1.0 +0.3  7.860  (   74.13)   100.00  7.858  8.154 -0.296
t55g30m10 10707.32 1.0 -0.3  7.260  (   53.70)    81.28  7.264  7.637 -0.373
t55g30m10 10707.32 1.0  0.0  7.560  (   75.86)   117.49  7.565  8.079 -0.514
t55g30m10 10707.32 1.0 +0.3  7.860  (  100.00)   158.49  7.860  8.539 -0.679
t55g20m10 10707.32 1.0 -0.3  7.260  (   79.43)   138.04  7.266  8.015 -0.749
t55g20m10 10707.32 1.0  0.0  7.560  (  102.33)   181.97  7.566  8.565 -0.999
t55g20m10 10707.32 1.0 +0.3  7.860  (  125.89)   223.87  7.845  9.011 -1.166
t55g10m10 10707.32 1.0 -0.3  7.260  (  107.15)   199.53  7.263  8.487 -1.224
t55g10m10 10707.32 1.0  0.0  7.560  (  128.82)   245.47  7.572  9.024 -1.452
t55g10m10 10707.32 1.0 +0.3  7.860  (  151.36)   288.40  7.874  9.418 -1.544
t50g50m10 10707.32 1.0 -0.3  7.260  (    7.41)     7.94  7.257  7.297 -0.040
t50g50m10 10707.32 1.0  0.0  7.560  (   13.18)    14.45  7.560  7.605 -0.045
t50g50m10 10707.32 1.0 +0.3  7.860  (   22.39)    24.55  7.857  7.911 -0.054
t50g40m10 10707.32 1.0 -0.3  7.260  (   16.60)    19.50  7.259  7.351 -0.092
t50g40m10 10707.32 1.0  0.0  7.560  (   27.54)    32.36  7.555  7.669 -0.114
t50g40m10 10707.32 1.0 +0.3  7.860  (   38.90)    46.77  7.866  8.013 -0.147
t50g30m10 10707.32 1.0 -0.3  7.260  (   32.36)    38.90  7.263  7.474 -0.211
t50g30m10 10707.32 1.0  0.0  7.560  (   42.66)    58.88  7.567  7.843 -0.276
t50g30m10 10707.32 1.0 +0.3  7.860  (   60.26)    85.11  7.866  8.227 -0.361
t50g20m10 10707.32 1.0 -0.3  7.260  (   48.98)    75.86  7.256  7.679 -0.423
t50g20m10 10707.32 1.0  0.0  7.560  (   67.61)   109.65  7.569  8.144 -0.575
t50g20m10 10707.32 1.0 +0.3  7.860  (   89.13)   144.54  7.850  8.589 -0.739
t50g10m10 10707.32 1.0 -0.3  7.260  (   77.62)   138.04  7.269  8.094 -0.825
t50g10m10 10707.32 1.0  0.0  7.560  (   97.72)   177.83  7.558  8.621 -1.063
t50g10m10 10707.32 1.0 +0.3  7.860  (  120.23)   218.78  7.848  9.103 -1.255
t45g50m10 10707.32 1.0 -0.3  7.260  (    1.05)     1.10  7.263  7.286 -0.023
t45g50m10 10707.32 1.0  0.0  7.560  (    2.00)     2.09  7.561  7.585 -0.024
t45g50m10 10707.32 1.0 +0.3  7.860  (    3.63)     3.89  7.864  7.891 -0.027
t45g40m10 10707.32 1.0 -0.3  7.260  (    4.57)     5.01  7.259  7.306 -0.047
t45g40m10 10707.32 1.0  0.0  7.560  (    7.94)     8.71  7.554  7.609 -0.055
t45g40m10 10707.32 1.0 +0.3  7.860  (   13.18)    14.45  7.854  7.920 -0.066
t45g30m10 10707.32 1.0 -0.3  7.260  (   10.96)    12.88  7.263  7.358 -0.095
t45g30m10 10707.32 1.0  0.0  7.560  (   17.38)    20.89  7.566  7.681 -0.115
t45g30m10 10707.32 1.0 +0.3  7.860  (   26.92)    31.62  7.857  7.999 -0.142
t45g20m10 10707.32 1.0 -0.3  7.260  (   22.91)    29.51  7.265  7.444 -0.179
t45g20m10 10707.32 1.0  0.0  7.560  (   34.67)    38.90  7.555  7.805 -0.250
t45g20m10 10707.32 1.0 +0.3  7.860  (   40.74)    54.95  7.866  8.188 -0.322
t45g10m10 10707.32 1.0 -0.3  7.260  (   38.02)    54.95  7.267  7.636 -0.369
t45g10m10 10707.32 1.0  0.0  7.560  (   51.29)    75.86  7.556  8.032 -0.476
t45g10m10 10707.32 1.0 +0.3  7.860  (   66.07)   102.33  7.867  8.477 -0.610
t70g50m20 10707.32 1.0 -0.3  6.260  (   11.48)    18.20  6.262  6.478 -0.216
t70g50m20 10707.32 1.0  0.0  6.560  (   21.38)    33.11  6.555  6.791 -0.236
t70g50m20 10707.32 1.0 +0.3  6.860  (   37.15)    51.29  6.856  7.140 -0.284
t70g40m20 10707.32 1.0 -0.3  6.260  (   21.38)    38.90  6.261  6.652 -0.391
t70g40m20 10707.32 1.0  0.0  6.560  (   34.67)    64.57  6.564  7.032 -0.468
t70g40m20 10707.32 1.0 +0.3  6.860  (   51.29)   100.00  6.860  7.462 -0.602
t70g30m20 10707.32 1.0 -0.3  6.260  (   35.48)    83.18  6.265  6.947 -0.682
t70g30m20 10707.32 1.0  0.0  6.560  (   53.70)   125.89  6.568  7.504 -0.936
t70g30m20 10707.32 1.0 +0.3  6.860  (   75.86)   169.82  6.849  8.105 -1.256
t70g20m20 10707.32 1.0 -0.3  6.260  (   46.77)   125.89  6.262  7.269 -1.007
t70g20m20 10707.32 1.0  0.0  6.560  (   69.18)   173.78  6.558  7.944 -1.386
t70g20m20 10707.32 1.0 +0.3  6.860  (   93.33)   223.87  6.865  8.630 -1.765
t70g10m20 10707.32 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10707.32 1.0 -0.3  6.260  (    7.76)    11.48  6.264  6.444 -0.180
t65g50m20 10707.32 1.0  0.0  6.560  (   14.45)    21.38  6.557  6.749 -0.192
t65g50m20 10707.32 1.0 +0.3  6.860  (   26.30)    36.31  6.857  7.034 -0.177
t65g40m20 10707.32 1.0 -0.3  6.260  (   15.49)    30.20  6.258  6.606 -0.348
t65g40m20 10707.32 1.0  0.0  6.560  (   27.54)    47.86  6.558  6.974 -0.416
t65g40m20 10707.32 1.0 +0.3  6.860  (   40.74)    77.62  6.860  7.370 -0.510
t65g30m20 10707.32 1.0 -0.3  6.260  (   28.18)    61.66  6.262  6.862 -0.600
t65g30m20 10707.32 1.0  0.0  6.560  (   41.69)    97.72  6.561  7.318 -0.757
t65g30m20 10707.32 1.0 +0.3  6.860  (   61.66)   141.25  6.859  7.884 -1.025
t65g20m20 10707.32 1.0 -0.3  6.260  (   43.65)   117.49  6.266  7.247 -0.981
t65g20m20 10707.32 1.0  0.0  6.560  (   64.57)   162.18  6.551  7.874 -1.323
t65g20m20 10707.32 1.0 +0.3  6.860  (   87.10)   213.80  6.873  8.571 -1.698
t65g10m20 10707.32 1.0 -0.3  6.260  (   58.88)   151.36  6.271  7.469 -1.198
t65g10m20 10707.32 1.0  0.0  6.560  (   83.18)   199.53  6.568  8.158 -1.590
t65g10m20 10707.32 1.0 +0.3  6.860  (  107.15)   245.47  6.859  8.756 -1.897
t60g50m20 10707.32 1.0 -0.3  6.260  (    4.68)     6.31  6.261  6.398 -0.137
t60g50m20 10707.32 1.0  0.0  6.560  (    8.91)    12.02  6.557  6.700 -0.143
t60g50m20 10707.32 1.0 +0.3  6.860  (   16.60)    22.39  6.855  7.008 -0.153
t60g40m20 10707.32 1.0 -0.3  6.260  (    9.77)    16.98  6.259  6.531 -0.272
t60g40m20 10707.32 1.0  0.0  6.560  (   18.20)    31.62  6.564  6.863 -0.299
t60g40m20 10707.32 1.0 +0.3  6.860  (   31.62)    48.98  6.857  7.215 -0.358
t60g30m20 10707.32 1.0 -0.3  6.260  (   19.50)    40.74  6.254  6.760 -0.506
t60g30m20 10707.32 1.0  0.0  6.560  (   33.11)    67.61  6.558  7.162 -0.604
t60g30m20 10707.32 1.0 +0.3  6.860  (   46.77)   104.71  6.863  7.629 -0.766
t60g20m20 10707.32 1.0 -0.3  6.260  (   35.48)    81.28  6.267  7.013 -0.746
t60g20m20 10707.32 1.0  0.0  6.560  (   48.98)   120.23  6.555  7.515 -0.960
t60g20m20 10707.32 1.0 +0.3  6.860  (   69.18)   165.96  6.856  8.146 -1.290
t60g10m20 10707.32 1.0 -0.3  6.260  (   52.48)   123.03  6.251  7.209 -0.958
t60g10m20 10707.32 1.0  0.0  6.560  (   74.13)   169.82  6.559  7.875 -1.316
t60g10m20 10707.32 1.0 +0.3  6.860  (   97.72)   213.80  6.844  8.487 -1.643
t55g50m20 10707.32 1.0 -0.3  6.260  (    2.34)     2.95  6.260  6.359 -0.099
t55g50m20 10707.32 1.0  0.0  6.560  (    4.68)     5.75  6.558  6.658 -0.100
t55g50m20 10707.32 1.0 +0.3  6.860  (    8.91)    11.22  6.861  6.965 -0.104
t55g40m20 10707.32 1.0 -0.3  6.260  (    5.37)     8.13  6.261  6.457 -0.196
t55g40m20 10707.32 1.0  0.0  6.560  (   10.00)    15.49  6.564  6.773 -0.209
t55g40m20 10707.32 1.0 +0.3  6.860  (   18.20)    28.18  6.860  7.090 -0.230
t55g30m20 10707.32 1.0 -0.3  6.260  (   11.22)    22.39  6.262  6.616 -0.354
t55g30m20 10707.32 1.0  0.0  6.560  (   20.42)    37.15  6.558  6.971 -0.413
t55g30m20 10707.32 1.0 +0.3  6.860  (   34.67)    60.26  6.856  7.344 -0.488
t55g20m20 10707.32 1.0 -0.3  6.260  (   22.39)    50.12  6.265  6.856 -0.591
t55g20m20 10707.32 1.0  0.0  6.560  (   33.88)    79.43  6.557  7.266 -0.709
t55g20m20 10707.32 1.0 +0.3  6.860  (   50.12)   117.49  6.854  7.757 -0.903
t55g10m20 10707.32 1.0 -0.3  6.260  (   36.31)    87.10  6.268  7.023 -0.755
t55g10m20 10707.32 1.0  0.0  6.560  (   53.70)   125.89  6.558  7.533 -0.975
t55g10m20 10707.32 1.0 +0.3  6.860  (   74.13)   169.82  6.858  8.151 -1.293
t50g50m20 10707.32 1.0 -0.3  6.260  (    0.85)     1.00  6.265  6.327 -0.062
t50g50m20 10707.32 1.0  0.0  6.560  (    1.70)     1.95  6.558  6.620 -0.062
t50g50m20 10707.32 1.0 +0.3  6.860  (    3.31)     3.89  6.864  6.928 -0.064
t50g40m20 10707.32 1.0 -0.3  6.260  (    2.34)     3.09  6.259  6.388 -0.129
t50g40m20 10707.32 1.0  0.0  6.560  (    4.47)     6.03  6.560  6.693 -0.133
t50g40m20 10707.32 1.0 +0.3  6.860  (    8.51)    11.48  6.861  7.002 -0.141
t50g30m20 10707.32 1.0 -0.3  6.260  (    5.25)     8.91  6.264  6.508 -0.244
t50g30m20 10707.32 1.0  0.0  6.560  (   10.00)    16.60  6.559  6.823 -0.264
t50g30m20 10707.32 1.0 +0.3  6.860  (   17.78)    30.20  6.864  7.159 -0.295
t50g20m20 10707.32 1.0 -0.3  6.260  (   11.48)    23.99  6.259  6.656 -0.397
t50g20m20 10707.32 1.0  0.0  6.560  (   20.42)    39.81  6.563  7.040 -0.477
t50g20m20 10707.32 1.0 +0.3  6.860  (   33.88)    63.10  6.853  7.418 -0.565
t50g10m20 10707.32 1.0 -0.3  6.260  (   23.44)    50.12  6.266  6.835 -0.569
t50g10m20 10707.32 1.0  0.0  6.560  (   35.48)    79.43  6.567  7.263 -0.696
t50g10m20 10707.32 1.0 +0.3  6.860  (   51.29)   114.82  6.860  7.736 -0.876
t45g50m20 10707.32 1.0 -0.3  6.260  (    0.13)     0.14  6.266  6.306 -0.040
t45g50m20 10707.32 1.0  0.0  6.560  (    0.26)     0.28  6.555  6.596 -0.041
t45g50m20 10707.32 1.0 +0.3  6.860  (    0.51)     0.56  6.857  6.898 -0.041
t45g40m20 10707.32 1.0 -0.3  6.260  (    0.62)     0.74  6.262  6.337 -0.075
t45g40m20 10707.32 1.0  0.0  6.560  (    1.23)     1.45  6.557  6.634 -0.077
t45g40m20 10707.32 1.0 +0.3  6.860  (    2.40)     2.82  6.858  6.936 -0.078
t45g30m20 10707.32 1.0 -0.3  6.260  (    1.70)     2.24  6.258  6.390 -0.132
t45g30m20 10707.32 1.0  0.0  6.560  (    3.24)     4.37  6.563  6.702 -0.139
t45g30m20 10707.32 1.0 +0.3  6.860  (    6.03)     8.13  6.860  7.010 -0.150
t45g20m20 10707.32 1.0 -0.3  6.260  (    4.17)     6.46  6.257  6.470 -0.213
t45g20m20 10707.32 1.0  0.0  6.560  (    7.76)    12.02  6.555  6.789 -0.234
t45g20m20 10707.32 1.0 +0.3  6.860  (   13.80)    21.88  6.866  7.133 -0.267
t45g10m20 10707.32 1.0 -0.3  6.260  (   10.23)    18.20  6.264  6.573 -0.309
t45g10m20 10707.32 1.0  0.0  6.560  (   17.78)    31.62  6.558  6.911 -0.353
t45g10m20 10707.32 1.0 +0.3  6.860  (   29.51)    47.86  6.858  7.307 -0.449
t70g50m30 10707.32 1.0 -0.3  5.260  (    1.23)     3.24  5.260  5.686 -0.426
t70g50m30 10707.32 1.0  0.0  5.560  (    2.45)     6.31  5.557  5.987 -0.430
t70g50m30 10707.32 1.0 +0.3  5.860  (    4.79)    12.30  5.858  6.298 -0.440
t70g40m30 10707.32 1.0 -0.3  5.260  (    2.51)     9.55  5.265  5.871 -0.606
t70g40m30 10707.32 1.0  0.0  5.560  (    4.90)    18.20  5.559  6.179 -0.620
t70g40m30 10707.32 1.0 +0.3  5.860  (    9.33)    33.88  5.893  6.505 -0.612
t70g30m30 10707.32 1.0 -0.3  5.260  (    4.47)    20.89  5.257  5.986 -0.729
t70g30m30 10707.32 1.0  0.0  5.560  (    8.51)    36.31  5.566  6.340 -0.774
t70g30m30 10707.32 1.0 +0.3  5.860  (   16.22)    60.26  5.859  6.710 -0.851
t70g20m30 10707.32 1.0 -0.3  5.260  (    7.76)    40.74  5.254  6.158 -0.904
t70g20m30 10707.32 1.0  0.0  5.560  (   14.79)    69.18  5.558  6.554 -0.996
t70g20m30 10707.32 1.0 +0.3  5.860  (   26.92)   109.65  5.864  7.068 -1.204
t70g10m30 10707.32 1.0 -0.3  5.260  (    9.12)    43.65  5.258  6.112 -0.854
t70g10m30 10707.32 1.0  0.0  5.560  (   17.38)    74.13  5.564  6.508 -0.944
t70g10m30 10707.32 1.0 +0.3  5.860  (   31.62)   114.82  5.862  7.007 -1.145
t65g50m30 10707.32 1.0 -0.3  5.260  (    0.81)     1.95  5.260  5.647 -0.387
t65g50m30 10707.32 1.0  0.0  5.560  (    1.58)     3.80  5.556  5.944 -0.388
t65g50m30 10707.32 1.0 +0.3  5.860  (    3.16)     7.41  5.855  6.249 -0.394
t65g40m30 10707.32 1.0 -0.3  5.260  (    1.74)     7.08  5.257  5.894 -0.637
t65g40m30 10707.32 1.0  0.0  5.560  (    3.39)    13.80  5.559  6.212 -0.653
t65g40m30 10707.32 1.0 +0.3  5.860  (    6.61)    26.30  5.862  6.540 -0.678
t65g30m30 10707.32 1.0 -0.3  5.260  (    3.55)    19.50  5.258  6.066 -0.808
t65g30m30 10707.32 1.0  0.0  5.560  (    6.76)    33.88  5.555  6.416 -0.861
t65g30m30 10707.32 1.0 +0.3  5.860  (   12.88)    57.54  5.862  6.812 -0.950
t65g20m30 10707.32 1.0 -0.3  5.260  (    6.46)    33.88  5.256  6.079 -0.823
t65g20m30 10707.32 1.0  0.0  5.560  (   12.30)    57.54  5.560  6.520 -0.960
t65g20m30 10707.32 1.0 +0.3  5.860  (   22.39)    93.33  5.864  6.981 -1.117
t65g10m30 10707.32 1.0 -0.3  5.260  (   10.96)    57.54  5.266  6.240 -0.974
t65g10m30 10707.32 1.0  0.0  5.560  (   20.42)    93.33  5.564  6.698 -1.134
t65g10m30 10707.32 1.0 +0.3  5.860  (   33.88)   138.04  5.866  7.308 -1.442
t60g50m30 10707.32 1.0 -0.3  5.260  (    0.47)     0.93  5.264  5.567 -0.303
t60g50m30 10707.32 1.0  0.0  5.560  (    0.91)     1.82  5.556  5.860 -0.304
t60g50m30 10707.32 1.0 +0.3  5.860  (    1.82)     3.63  5.859  6.166 -0.307
t60g40m30 10707.32 1.0 -0.3  5.260  (    1.05)     3.89  5.263  5.844 -0.581
t60g40m30 10707.32 1.0  0.0  5.560  (    2.04)     7.59  5.563  6.152 -0.589
t60g40m30 10707.32 1.0 +0.3  5.860  (    4.07)    14.45  5.858  6.464 -0.606
t60g30m30 10707.32 1.0 -0.3  5.260  (    2.29)    13.18  5.262  6.078 -0.816
t60g30m30 10707.32 1.0  0.0  5.560  (    4.47)    25.12  5.563  6.410 -0.847
t60g30m30 10707.32 1.0 +0.3  5.860  (    8.51)    41.69  5.861  6.787 -0.926
t60g20m30 10707.32 1.0 -0.3  5.260  (    4.79)    28.18  5.259  6.140 -0.881
t60g20m30 10707.32 1.0  0.0  5.560  (    9.12)    46.77  5.566  6.540 -0.974
t60g20m30 10707.32 1.0 +0.3  5.860  (   16.60)    75.86  5.855  6.949 -1.094
t60g10m30 10707.32 1.0 -0.3  5.260  (    9.12)    38.02  5.260  6.072 -0.812
t60g10m30 10707.32 1.0  0.0  5.560  (   16.60)    63.10  5.554  6.464 -0.910
t60g10m30 10707.32 1.0 +0.3  5.860  (   29.51)   100.00  5.858  6.943 -1.085
t55g50m30 10707.32 1.0 -0.3  5.260  (    0.23)     0.37  5.259  5.459 -0.200
t55g50m30 10707.32 1.0  0.0  5.560  (    0.47)     0.74  5.559  5.760 -0.201
t55g50m30 10707.32 1.0 +0.3  5.860  (    0.93)     1.48  5.861  6.062 -0.201
t55g40m30 10707.32 1.0 -0.3  5.260  (    0.55)     1.45  5.258  5.680 -0.422
t55g40m30 10707.32 1.0  0.0  5.560  (    1.10)     2.88  5.562  5.988 -0.426
t55g40m30 10707.32 1.0 +0.3  5.860  (    2.19)     5.62  5.859  6.291 -0.432
t55g30m30 10707.32 1.0 -0.3  5.260  (    1.23)     5.37  5.257  5.921 -0.664
t55g30m30 10707.32 1.0  0.0  5.560  (    2.45)    10.47  5.561  6.238 -0.677
t55g30m30 10707.32 1.0 +0.3  5.860  (    4.68)    19.95  5.862  6.567 -0.705
t55g20m30 10707.32 1.0 -0.3  5.260  (    2.69)    13.49  5.264  6.010 -0.746
t55g20m30 10707.32 1.0  0.0  5.560  (    5.25)    25.12  5.559  6.339 -0.780
t55g20m30 10707.32 1.0 +0.3  5.860  (   10.00)    41.69  5.856  6.724 -0.868
t55g10m30 10707.32 1.0 -0.3  5.260  (    5.89)    21.88  5.260  5.912 -0.652
t55g10m30 10707.32 1.0  0.0  5.560  (   10.96)    37.15  5.560  6.285 -0.725
t55g10m30 10707.32 1.0 +0.3  5.860  (   19.95)    61.66  5.863  6.687 -0.824
t50g50m30 10707.32 1.0 -0.3  5.260  (    0.09)     0.12  5.256  5.377 -0.121
t50g50m30 10707.32 1.0  0.0  5.560  (    0.19)     0.25  5.555  5.676 -0.121
t50g50m30 10707.32 1.0 +0.3  5.860  (    0.37)     0.49  5.856  5.977 -0.121
t50g40m30 10707.32 1.0 -0.3  5.260  (    0.25)     0.43  5.261  5.505 -0.244
t50g40m30 10707.32 1.0  0.0  5.560  (    0.48)     0.85  5.562  5.806 -0.244
t50g40m30 10707.32 1.0 +0.3  5.860  (    0.95)     1.70  5.863  6.110 -0.247
t50g30m30 10707.32 1.0 -0.3  5.260  (    0.54)     1.41  5.263  5.681 -0.418
t50g30m30 10707.32 1.0  0.0  5.560  (    1.07)     2.82  5.558  5.980 -0.422
t50g30m30 10707.32 1.0 +0.3  5.860  (    2.14)     5.62  5.859  6.290 -0.431
t50g20m30 10707.32 1.0 -0.3  5.260  (    1.32)     4.27  5.264  5.788 -0.524
t50g20m30 10707.32 1.0  0.0  5.560  (    2.57)     8.13  5.557  6.094 -0.537
t50g20m30 10707.32 1.0 +0.3  5.860  (    5.01)    15.49  5.858  6.420 -0.562
t50g10m30 10707.32 1.0 -0.3  5.260  (    3.02)     8.51  5.258  5.744 -0.486
t50g10m30 10707.32 1.0  0.0  5.560  (    5.75)    16.60  5.564  6.073 -0.509
t50g10m30 10707.32 1.0 +0.3  5.860  (   10.96)    30.20  5.861  6.409 -0.548
t45g50m30 10707.32 1.0 -0.3  5.260  (    0.02)     0.03  5.258  5.323 -0.065
t45g50m30 10707.32 1.0  0.0  5.560  (    0.04)     0.05  5.560  5.626 -0.066
t45g50m30 10707.32 1.0 +0.3  5.860  (    0.09)     0.10  5.866  5.932 -0.066
t45g40m30 10707.32 1.0 -0.3  5.260  (    0.07)     0.10  5.261  5.401 -0.140
t45g40m30 10707.32 1.0  0.0  5.560  (    0.15)     0.20  5.562  5.703 -0.141
t45g40m30 10707.32 1.0 +0.3  5.860  (    0.30)     0.41  5.863  6.004 -0.141
t45g30m30 10707.32 1.0 -0.3  5.260  (    0.19)     0.34  5.260  5.503 -0.243
t45g30m30 10707.32 1.0  0.0  5.560  (    0.39)     0.68  5.561  5.805 -0.244
t45g30m30 10707.32 1.0 +0.3  5.860  (    0.76)     1.35  5.863  6.110 -0.247
t45g20m30 10707.32 1.0 -0.3  5.260  (    0.49)     1.05  5.259  5.599 -0.340
t45g20m30 10707.32 1.0  0.0  5.560  (    0.95)     2.09  5.563  5.907 -0.344
t45g20m30 10707.32 1.0 +0.3  5.860  (    1.86)     4.07  5.861  6.213 -0.352
t45g10m30 10707.32 1.0 -0.3  5.260  (    1.32)     2.82  5.262  5.608 -0.346
t45g10m30 10707.32 1.0  0.0  5.560  (    2.51)     5.50  5.565  5.920 -0.355
t45g10m30 10707.32 1.0 +0.3  5.860  (    4.90)    10.23  5.855  6.228 -0.373
t70g50m40 10707.32 1.0 -0.3  4.260  (    0.12)     0.59  4.258  4.941 -0.683
t70g50m40 10707.32 1.0  0.0  4.560  (    0.25)     1.17  4.559  5.242 -0.683
t70g50m40 10707.32 1.0 +0.3  4.860  (    0.49)     2.34  4.864  5.545 -0.681
t70g40m40 10707.32 1.0 -0.3  4.260  (    0.25)     1.58  4.262  5.058 -0.796
t70g40m40 10707.32 1.0  0.0  4.560  (    0.50)     3.09  4.559  5.357 -0.798
t70g40m40 10707.32 1.0 +0.3  4.860  (    1.00)     6.03  4.857  5.660 -0.803
t70g30m40 10707.32 1.0 -0.3  4.260  (    0.47)     3.02  4.257  5.087 -0.830
t70g30m40 10707.32 1.0  0.0  4.560  (    0.93)     5.89  4.558  5.393 -0.835
t70g30m40 10707.32 1.0 +0.3  4.860  (    1.82)    11.48  4.857  5.698 -0.841
t70g20m40 10707.32 1.0 -0.3  4.260  (    0.79)     5.37  4.265  5.098 -0.833
t70g20m40 10707.32 1.0  0.0  4.560  (    1.58)    10.47  4.564  5.402 -0.838
t70g20m40 10707.32 1.0 +0.3  4.860  (    3.16)    19.95  4.861  5.708 -0.847
t70g10m40 10707.32 1.0 -0.3  4.260  (    0.95)     3.39  4.259  4.814 -0.555
t70g10m40 10707.32 1.0  0.0  4.560  (    1.91)     6.61  4.555  5.112 -0.557
t70g10m40 10707.32 1.0 +0.3  4.860  (    3.80)    12.88  4.857  5.417 -0.560
t65g50m40 10707.32 1.0 -0.3  4.260  (    0.08)     0.41  4.259  4.962 -0.703
t65g50m40 10707.32 1.0  0.0  4.560  (    0.16)     0.81  4.560  5.264 -0.704
t65g50m40 10707.32 1.0 +0.3  4.860  (    0.32)     1.62  4.862  5.568 -0.706
t65g40m40 10707.32 1.0 -0.3  4.260  (    0.17)     1.41  4.263  5.176 -0.913
t65g40m40 10707.32 1.0  0.0  4.560  (    0.35)     2.75  4.558  5.470 -0.912
t65g40m40 10707.32 1.0 +0.3  4.860  (    0.69)     5.37  4.855  5.771 -0.916
t65g30m40 10707.32 1.0 -0.3  4.260  (    0.35)     3.31  4.255  5.235 -0.980
t65g30m40 10707.32 1.0  0.0  4.560  (    0.71)     6.61  4.564  5.550 -0.986
t65g30m40 10707.32 1.0 +0.3  4.860  (    1.41)    12.59  4.856  5.854 -0.998
t65g20m40 10707.32 1.0 -0.3  4.260  (    0.68)     5.50  4.255  5.188 -0.933
t65g20m40 10707.32 1.0  0.0  4.560  (    1.35)    10.72  4.559  5.500 -0.941
t65g20m40 10707.32 1.0 +0.3  4.860  (    2.63)    20.89  4.865  5.823 -0.958
t65g10m40 10707.32 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10707.32 1.0 -0.3  4.260  (    0.05)     0.20  4.257  4.893 -0.636
t60g50m40 10707.32 1.0  0.0  4.560  (    0.09)     0.40  4.557  5.193 -0.636
t60g50m40 10707.32 1.0 +0.3  4.860  (    0.19)     0.79  4.858  5.495 -0.637
t60g40m40 10707.32 1.0 -0.3  4.260  (    0.10)     0.87  4.258  5.186 -0.928
t60g40m40 10707.32 1.0  0.0  4.560  (    0.21)     1.74  4.559  5.491 -0.932
t60g40m40 10707.32 1.0 +0.3  4.860  (    0.42)     3.47  4.865  5.799 -0.934
t60g30m40 10707.32 1.0 -0.3  4.260  (    0.23)     2.63  4.259  5.336 -1.077
t60g30m40 10707.32 1.0  0.0  4.560  (    0.46)     5.13  4.557  5.635 -1.078
t60g30m40 10707.32 1.0 +0.3  4.860  (    0.89)    10.00  4.857  5.948 -1.091
t60g20m40 10707.32 1.0 -0.3  4.260  (    0.50)     5.01  4.264  5.287 -1.023
t60g20m40 10707.32 1.0  0.0  4.560  (    0.98)     9.55  4.559  5.589 -1.030
t60g20m40 10707.32 1.0 +0.3  4.860  (    1.95)    18.20  4.857  5.909 -1.052
t60g10m40 10707.32 1.0 -0.3  4.260  (    0.98)     6.46  4.256  5.102 -0.846
t60g10m40 10707.32 1.0  0.0  4.560  (    1.95)    12.59  4.563  5.419 -0.856
t60g10m40 10707.32 1.0 +0.3  4.860  (    3.80)    23.44  4.857  5.734 -0.877
t55g50m40 10707.32 1.0 -0.3  4.260  (    0.02)     0.07  4.259  4.747 -0.488
t55g50m40 10707.32 1.0  0.0  4.560  (    0.05)     0.14  4.557  5.046 -0.489
t55g50m40 10707.32 1.0 +0.3  4.860  (    0.09)     0.28  4.859  5.347 -0.488
t55g40m40 10707.32 1.0 -0.3  4.260  (    0.05)     0.35  4.260  5.063 -0.803
t55g40m40 10707.32 1.0  0.0  4.560  (    0.11)     0.69  4.560  5.364 -0.804
t55g40m40 10707.32 1.0 +0.3  4.860  (    0.22)     1.38  4.862  5.667 -0.805
t55g30m40 10707.32 1.0 -0.3  4.260  (    0.12)     1.23  4.256  5.262 -1.006
t55g30m40 10707.32 1.0  0.0  4.560  (    0.25)     2.45  4.559  5.569 -1.010
t55g30m40 10707.32 1.0 +0.3  4.860  (    0.49)     4.79  4.855  5.873 -1.018
t55g20m40 10707.32 1.0 -0.3  4.260  (    0.28)     2.51  4.263  5.232 -0.969
t55g20m40 10707.32 1.0  0.0  4.560  (    0.55)     4.90  4.556  5.533 -0.977
t55g20m40 10707.32 1.0 +0.3  4.860  (    1.10)     9.55  4.855  5.845 -0.990
t55g10m40 10707.32 1.0 -0.3  4.260  (    0.62)     3.39  4.265  5.014 -0.749
t55g10m40 10707.32 1.0  0.0  4.560  (    1.23)     6.61  4.563  5.320 -0.757
t55g10m40 10707.32 1.0 +0.3  4.860  (    2.40)    12.59  4.857  5.631 -0.774
t50g50m40 10707.32 1.0 -0.3  4.260  (    0.01)     0.02  4.249  4.540 -0.291
t50g50m40 10707.32 1.0  0.0  4.560  (    0.02)     0.04  4.562  4.853 -0.291
t50g50m40 10707.32 1.0 +0.3  4.860  (    0.04)     0.08  4.864  5.155 -0.291
t50g40m40 10707.32 1.0 -0.3  4.260  (    0.02)     0.08  4.255  4.792 -0.537
t50g40m40 10707.32 1.0  0.0  4.560  (    0.05)     0.17  4.556  5.094 -0.538
t50g40m40 10707.32 1.0 +0.3  4.860  (    0.10)     0.33  4.856  5.394 -0.538
t50g30m40 10707.32 1.0 -0.3  4.260  (    0.05)     0.28  4.259  4.969 -0.710
t50g30m40 10707.32 1.0  0.0  4.560  (    0.11)     0.55  4.560  5.272 -0.712
t50g30m40 10707.32 1.0 +0.3  4.860  (    0.21)     1.10  4.862  5.575 -0.713
t50g20m40 10707.32 1.0 -0.3  4.260  (    0.13)     0.65  4.256  4.951 -0.695
t50g20m40 10707.32 1.0  0.0  4.560  (    0.26)     1.29  4.557  5.255 -0.698
t50g20m40 10707.32 1.0 +0.3  4.860  (    0.52)     2.57  4.861  5.562 -0.701
t50g10m40 10707.32 1.0 -0.3  4.260  (    0.31)     1.02  4.258  4.781 -0.523
t50g10m40 10707.32 1.0  0.0  4.560  (    0.62)     2.04  4.562  5.088 -0.526
t50g10m40 10707.32 1.0 +0.3  4.860  (    1.23)     3.98  4.859  5.391 -0.532
t45g50m40 10707.32 1.0 -0.3  4.260  (    0.00)     0.00  4.248  4.389 -0.141
t45g50m40 10707.32 1.0  0.0  4.560  (    0.01)     0.01  4.544  4.687 -0.143
t45g50m40 10707.32 1.0 +0.3  4.860  (    0.01)     0.02  4.868  5.011 -0.143
t45g40m40 10707.32 1.0 -0.3  4.260  (    0.01)     0.02  4.261  4.523 -0.262
t45g40m40 10707.32 1.0  0.0  4.560  (    0.02)     0.03  4.564  4.824 -0.260
t45g40m40 10707.32 1.0 +0.3  4.860  (    0.03)     0.06  4.859  5.120 -0.261
t45g30m40 10707.32 1.0 -0.3  4.260  (    0.02)     0.05  4.254  4.650 -0.396
t45g30m40 10707.32 1.0  0.0  4.560  (    0.04)     0.10  4.559  4.956 -0.397
t45g30m40 10707.32 1.0 +0.3  4.860  (    0.09)     0.21  4.858  5.255 -0.397
t45g20m40 10707.32 1.0 -0.3  4.260  (    0.05)     0.13  4.258  4.677 -0.419
t45g20m40 10707.32 1.0  0.0  4.560  (    0.10)     0.27  4.558  4.977 -0.419
t45g20m40 10707.32 1.0 +0.3  4.860  (    0.20)     0.54  4.860  5.279 -0.419
t45g10m40 10707.32 1.0 -0.3  4.260  (    0.13)     0.28  4.256  4.586 -0.330
t45g10m40 10707.32 1.0  0.0  4.560  (    0.26)     0.56  4.556  4.887 -0.331
t45g10m40 10707.32 1.0 +0.3  4.860  (    0.52)     1.12  4.859  5.192 -0.333
t70g50p00 10707.32 2.0 -0.3  8.260  (  181.97)   208.93  8.250  8.462 -0.212
t70g50p00 10707.32 2.0  0.0  8.560  (  223.87)   269.15  8.554  8.814 -0.260
t70g50p00 10707.32 2.0 +0.3  8.860  (  275.42)   346.74  8.870  9.147 -0.277
t70g40p00 10707.32 2.0 -0.3  8.260  (  199.53)   251.19  8.250  8.685 -0.435
t70g40p00 10707.32 2.0  0.0  8.560  (  234.42)   309.03  8.554  9.055 -0.501
t70g40p00 10707.32 2.0 +0.3  8.860  (  275.42)   371.54  8.843  9.355 -0.512
t70g30p00 10707.32 2.0 -0.3  8.260  (  223.87)   309.03  8.278  8.968 -0.690
t70g30p00 10707.32 2.0  0.0  8.560  (  257.04)   363.08  8.567  9.297 -0.730
t70g30p00 10707.32 2.0 +0.3  8.860  (  295.12)   416.87  8.839  9.546 -0.707
t70g20p00 10707.32 2.0 -0.3  8.260  (  239.88)   346.74  8.255  9.204 -0.949
t70g20p00 10707.32 2.0  0.0  8.560  (  275.42)   398.11  8.550  9.540 -0.990
t70g20p00 10707.32 2.0 +0.3  8.860  (  302.00)   457.09  8.887  9.829 -0.942
t70g10p00 10707.32 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10707.32 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10707.32 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10707.32 2.0 -0.3  8.260  (  158.49)   181.97  8.262  8.439 -0.177
t65g50p00 10707.32 2.0  0.0  8.560  (  199.53)   239.88  8.563  8.786 -0.223
t65g50p00 10707.32 2.0 +0.3  8.860  (  257.04)   309.03  8.854  9.101 -0.247
t65g40p00 10707.32 2.0 -0.3  8.260  (  177.83)   229.09  8.253  8.659 -0.406
t65g40p00 10707.32 2.0  0.0  8.560  (  213.80)   288.40  8.565  9.040 -0.475
t65g40p00 10707.32 2.0 +0.3  8.860  (  257.04)   354.81  8.869  9.357 -0.488
t65g30p00 10707.32 2.0 -0.3  8.260  (  204.17)   288.40  8.265  8.979 -0.714
t65g30p00 10707.32 2.0  0.0  8.560  (  239.88)   346.74  8.582  9.353 -0.771
t65g30p00 10707.32 2.0 +0.3  8.860  (  275.42)   398.11  8.845  9.604 -0.759
t65g20p00 10707.32 2.0 -0.3  8.260  (  234.42)   346.74  8.257  9.230 -0.973
t65g20p00 10707.32 2.0  0.0  8.560  (  263.03)   398.11  8.552  9.538 -0.986
t65g20p00 10707.32 2.0 +0.3  8.860  (  302.00)   457.09  8.885  9.805 -0.920
t65g10p00 10707.32 2.0 -0.3  8.260  (  257.04)   389.05  8.257  9.461 -1.204
t65g10p00 10707.32 2.0  0.0  8.560  (  281.84)   436.52  8.549  9.743 -1.194
t65g10p00 10707.32 2.0 +0.3  8.860  (  316.23)   489.78  8.878  9.982 -1.104
t60g50p00 10707.32 2.0 -0.3  8.260  (  120.23)   134.90  8.260  8.388 -0.128
t60g50p00 10707.32 2.0  0.0  8.560  (  158.49)   181.97  8.550  8.714 -0.164
t60g50p00 10707.32 2.0 +0.3  8.860  (  208.93)   245.47  8.859  9.058 -0.199
t60g40p00 10707.32 2.0 -0.3  8.260  (  147.91)   186.21  8.258  8.584 -0.326
t60g40p00 10707.32 2.0  0.0  8.560  (  181.97)   239.88  8.562  8.964 -0.402
t60g40p00 10707.32 2.0 +0.3  8.860  (  223.87)   302.00  8.863  9.301 -0.438
t60g30p00 10707.32 2.0 -0.3  8.260  (  177.83)   251.19  8.257  8.911 -0.654
t60g30p00 10707.32 2.0  0.0  8.560  (  208.93)   309.03  8.575  9.306 -0.731
t60g30p00 10707.32 2.0 +0.3  8.860  (  245.47)   363.08  8.854  9.584 -0.730
t60g20p00 10707.32 2.0 -0.3  8.260  (  208.93)   323.59  8.276  9.283 -1.007
t60g20p00 10707.32 2.0  0.0  8.560  (  239.88)   371.54  8.552  9.587 -1.035
t60g20p00 10707.32 2.0 +0.3  8.860  (  269.15)   426.58  8.867  9.857 -0.990
t60g10p00 10707.32 2.0 -0.3  8.260  (  245.47)   389.05  8.284  9.521 -1.237
t60g10p00 10707.32 2.0  0.0  8.560  (  275.42)   436.52  8.578  9.779 -1.201
t60g10p00 10707.32 2.0 +0.3  8.860  (  302.00)   478.63  8.840  9.959 -1.119
t55g50p00 10707.32 2.0 -0.3  8.260  (   72.44)    77.62  8.259  8.331 -0.072
t55g50p00 10707.32 2.0  0.0  8.560  (  100.00)   109.65  8.558  8.655 -0.097
t55g50p00 10707.32 2.0 +0.3  8.860  (  134.90)   151.36  8.856  8.979 -0.123
t55g40p00 10707.32 2.0 -0.3  8.260  (  100.00)   120.23  8.251  8.465 -0.214
t55g40p00 10707.32 2.0  0.0  8.560  (  128.82)   162.18  8.558  8.842 -0.284
t55g40p00 10707.32 2.0 +0.3  8.860  (  165.96)   213.80  8.867  9.208 -0.341
t55g30p00 10707.32 2.0 -0.3  8.260  (  134.90)   186.21  8.266  8.761 -0.495
t55g30p00 10707.32 2.0  0.0  8.560  (  165.96)   234.42  8.558  9.159 -0.601
t55g30p00 10707.32 2.0 +0.3  8.860  (  199.53)   288.40  8.855  9.509 -0.654
t55g20p00 10707.32 2.0 -0.3  8.260  (  173.78)   263.03  8.250  9.133 -0.883
t55g20p00 10707.32 2.0  0.0  8.560  (  204.17)   316.23  8.557  9.529 -0.972
t55g20p00 10707.32 2.0 +0.3  8.860  (  234.42)   371.54  8.872  9.840 -0.968
t55g10p00 10707.32 2.0 -0.3  8.260  (  208.93)   346.74  8.255  9.528 -1.273
t55g10p00 10707.32 2.0  0.0  8.560  (  239.88)   398.11  8.570  9.841 -1.271
t55g10p00 10707.32 2.0 +0.3  8.860  (  269.15)   446.68  8.874 10.068 -1.194
t50g50p00 10707.32 2.0 -0.3  8.260  (   31.62)    32.36  8.256  8.286 -0.030
t50g50p00 10707.32 2.0  0.0  8.560  (   45.71)    47.86  8.561  8.601 -0.040
t50g50p00 10707.32 2.0 +0.3  8.860  (   63.10)    67.61  8.863  8.919 -0.056
t50g40p00 10707.32 2.0 -0.3  8.260  (   51.29)    57.54  8.268  8.367 -0.099
t50g40p00 10707.32 2.0  0.0  8.560  (   67.61)    77.62  8.569  8.709 -0.140
t50g40p00 10707.32 2.0 +0.3  8.860  (   89.13)   104.71  8.869  9.049 -0.180
t50g30p00 10707.32 2.0 -0.3  8.260  (   77.62)    97.72  8.264  8.544 -0.280
t50g30p00 10707.32 2.0  0.0  8.560  (  100.00)   128.82  8.559  8.923 -0.364
t50g30p00 10707.32 2.0 +0.3  8.860  (  123.03)   165.96  8.854  9.296 -0.442
t50g20p00 10707.32 2.0 -0.3  8.260  (  114.82)   165.96  8.272  8.868 -0.596
t50g20p00 10707.32 2.0  0.0  8.560  (  138.04)   208.93  8.571  9.299 -0.728
t50g20p00 10707.32 2.0 +0.3  8.860  (  165.96)   257.04  8.877  9.689 -0.812
t50g10p00 10707.32 2.0 -0.3  8.260  (  158.49)   251.19  8.248  9.261 -1.013
t50g10p00 10707.32 2.0  0.0  8.560  (  181.97)   302.00  8.563  9.689 -1.126
t50g10p00 10707.32 2.0 +0.3  8.860  (  208.93)   346.74  8.839  9.984 -1.145
t45g50p00 10707.32 2.0 -0.3  8.260  (    7.08)     7.24  8.260  8.273 -0.013
t45g50p00 10707.32 2.0  0.0  8.560  (   11.22)    11.48  8.560  8.577 -0.017
t45g50p00 10707.32 2.0 +0.3  8.860  (   16.98)    17.38  8.856  8.878 -0.022
t45g40p00 10707.32 2.0 -0.3  8.260  (   16.22)    16.98  8.260  8.296 -0.036
t45g40p00 10707.32 2.0  0.0  8.560  (   23.44)    24.55  8.556  8.602 -0.046
t45g40p00 10707.32 2.0 +0.3  8.860  (   32.36)    34.67  8.863  8.924 -0.061
t45g30p00 10707.32 2.0 -0.3  8.260  (   30.20)    33.88  8.264  8.366 -0.102
t45g30p00 10707.32 2.0  0.0  8.560  (   40.74)    45.71  8.549  8.679 -0.130
t45g30p00 10707.32 2.0 +0.3  8.860  (   53.70)    60.26  8.870  9.049 -0.179
t45g20p00 10707.32 2.0 -0.3  8.260  (   53.70)    63.10  8.258  8.516 -0.258
t45g20p00 10707.32 2.0  0.0  8.560  (   64.57)    83.18  8.572  8.904 -0.332
t45g20p00 10707.32 2.0 +0.3  8.860  (   81.28)   104.71  8.855  9.257 -0.402
t45g10p00 10707.32 2.0 -0.3  8.260  (   83.18)   117.49  8.270  8.798 -0.528
t45g10p00 10707.32 2.0  0.0  8.560  (  102.33)   147.91  8.576  9.219 -0.643
t45g10p00 10707.32 2.0 +0.3  8.860  (  123.03)   177.83  8.846  9.577 -0.731
t70g50m10 10707.32 2.0 -0.3  7.260  (   64.57)    83.18  7.267  7.457 -0.190
t70g50m10 10707.32 2.0  0.0  7.560  (   93.33)   123.03  7.563  7.830 -0.267
t70g50m10 10707.32 2.0 +0.3  7.860  (  125.89)   169.82  7.853  8.221 -0.368
t70g40m10 10707.32 2.0 -0.3  7.260  (   91.20)   128.82  7.259  7.651 -0.392
t70g40m10 10707.32 2.0  0.0  7.560  (  120.23)   177.83  7.564  8.147 -0.583
t70g40m10 10707.32 2.0 +0.3  7.860  (  147.91)   229.09  7.856  8.611 -0.755
t70g30m10 10707.32 2.0 -0.3  7.260  (  120.23)   186.21  7.260  7.989 -0.729
t70g30m10 10707.32 2.0  0.0  7.560  (  147.91)   239.88  7.566  8.549 -0.983
t70g30m10 10707.32 2.0 +0.3  7.860  (  173.78)   295.12  7.872  9.007 -1.135
t70g20m10 10707.32 2.0 -0.3  7.260  (  141.25)   234.42  7.266  8.316 -1.050
t70g20m10 10707.32 2.0  0.0  7.560  (  169.82)   288.40  7.565  8.871 -1.306
t70g20m10 10707.32 2.0 +0.3  7.860  (  194.98)   338.84  7.849  9.290 -1.441
t70g10m10 10707.32 2.0 -0.3  7.260  (  151.36)   263.03  7.253  8.514 -1.261
t70g10m10 10707.32 2.0  0.0  7.560  (  177.83)   316.23  7.546  9.062 -1.516
t70g10m10 10707.32 2.0 +0.3  7.860  (  204.17)   371.54  7.867  9.530 -1.663
t65g50m10 10707.32 2.0 -0.3  7.260  (   50.12)    63.10  7.254  7.406 -0.152
t65g50m10 10707.32 2.0  0.0  7.560  (   75.86)    97.72  7.556  7.764 -0.208
t65g50m10 10707.32 2.0 +0.3  7.860  (  109.65)   144.54  7.866  8.151 -0.285
t65g40m10 10707.32 2.0 -0.3  7.260  (   74.13)   107.15  7.259  7.600 -0.341
t65g40m10 10707.32 2.0  0.0  7.560  (  102.33)   154.88  7.571  8.076 -0.505
t65g40m10 10707.32 2.0 +0.3  7.860  (  131.83)   204.17  7.856  8.523 -0.667
t65g30m10 10707.32 2.0 -0.3  7.260  (  102.33)   165.96  7.268  7.938 -0.670
t65g30m10 10707.32 2.0  0.0  7.560  (  131.83)   218.78  7.568  8.498 -0.930
t65g30m10 10707.32 2.0 +0.3  7.860  (  158.49)   269.15  7.846  8.949 -1.103
t65g20m10 10707.32 2.0 -0.3  7.260  (  134.90)   229.09  7.274  8.336 -1.062
t65g20m10 10707.32 2.0  0.0  7.560  (  162.18)   281.84  7.567  8.864 -1.297
t65g20m10 10707.32 2.0 +0.3  7.860  (  186.21)   331.13  7.846  9.256 -1.410
t65g10m10 10707.32 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10707.32 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10707.32 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10707.32 2.0 -0.3  7.260  (   34.67)    41.69  7.259  7.372 -0.113
t60g50m10 10707.32 2.0  0.0  7.560  (   56.23)    69.18  7.566  7.710 -0.144
t60g50m10 10707.32 2.0 +0.3  7.860  (   85.11)   104.71  7.852  8.037 -0.185
t60g40m10 10707.32 2.0 -0.3  7.260  (   56.23)    77.62  7.264  7.520 -0.256
t60g40m10 10707.32 2.0  0.0  7.560  (   81.28)   117.49  7.569  7.923 -0.354
t60g40m10 10707.32 2.0 +0.3  7.860  (  112.20)   162.18  7.852  8.331 -0.479
t60g30m10 10707.32 2.0 -0.3  7.260  (   83.18)   131.83  7.260  7.786 -0.526
t60g30m10 10707.32 2.0  0.0  7.560  (  109.65)   181.97  7.562  8.315 -0.753
t60g30m10 10707.32 2.0 +0.3  7.860  (  138.04)   234.42  7.856  8.809 -0.953
t60g20m10 10707.32 2.0 -0.3  7.260  (  112.20)   199.53  7.272  8.226 -0.954
t60g20m10 10707.32 2.0  0.0  7.560  (  141.25)   251.19  7.559  8.774 -1.215
t60g20m10 10707.32 2.0 +0.3  7.860  (  165.96)   302.00  7.844  9.217 -1.373
t60g10m10 10707.32 2.0 -0.3  7.260  (  144.54)   257.04  7.246  8.544 -1.298
t60g10m10 10707.32 2.0  0.0  7.560  (  169.82)   309.03  7.540  9.055 -1.515
t60g10m10 10707.32 2.0 +0.3  7.860  (  194.98)   363.08  7.862  9.471 -1.609
t55g50m10 10707.32 2.0 -0.3  7.260  (   18.62)    21.38  7.257  7.330 -0.073
t55g50m10 10707.32 2.0  0.0  7.560  (   32.36)    38.02  7.566  7.652 -0.086
t55g50m10 10707.32 2.0 +0.3  7.860  (   52.48)    61.66  7.856  7.961 -0.105
t55g40m10 10707.32 2.0 -0.3  7.260  (   34.67)    44.67  7.258  7.423 -0.165
t55g40m10 10707.32 2.0  0.0  7.560  (   54.95)    70.79  7.556  7.772 -0.216
t55g40m10 10707.32 2.0 +0.3  7.860  (   79.43)   107.15  7.864  8.151 -0.287
t55g30m10 10707.32 2.0 -0.3  7.260  (   57.54)    85.11  7.254  7.600 -0.346
t55g30m10 10707.32 2.0  0.0  7.560  (   81.28)   125.89  7.558  8.038 -0.480
t55g30m10 10707.32 2.0 +0.3  7.860  (  109.65)   173.78  7.861  8.516 -0.655
t55g20m10 10707.32 2.0 -0.3  7.260  (   87.10)   147.91  7.251  7.936 -0.685
t55g20m10 10707.32 2.0  0.0  7.560  (  114.82)   199.53  7.556  8.503 -0.947
t55g20m10 10707.32 2.0 +0.3  7.860  (  141.25)   251.19  7.849  9.008 -1.159
t55g10m10 10707.32 2.0 -0.3  7.260  (  117.49)   223.87  7.274  8.451 -1.177
t55g10m10 10707.32 2.0  0.0  7.560  (  144.54)   275.42  7.567  8.993 -1.426
t55g10m10 10707.32 2.0 +0.3  7.860  (  173.78)   323.59  7.850  9.410 -1.560
t50g50m10 10707.32 2.0 -0.3  7.260  (    7.24)     7.76  7.257  7.296 -0.039
t50g50m10 10707.32 2.0  0.0  7.560  (   13.18)    14.13  7.555  7.597 -0.042
t50g50m10 10707.32 2.0 +0.3  7.860  (   22.91)    25.12  7.867  7.917 -0.050
t50g40m10 10707.32 2.0 -0.3  7.260  (   15.49)    18.20  7.257  7.349 -0.092
t50g40m10 10707.32 2.0  0.0  7.560  (   25.70)    30.90  7.565  7.677 -0.112
t50g40m10 10707.32 2.0 +0.3  7.860  (   40.74)    48.98  7.866  8.006 -0.140
t50g30m10 10707.32 2.0 -0.3  7.260  (   30.20)    39.81  7.258  7.454 -0.196
t50g30m10 10707.32 2.0  0.0  7.560  (   45.71)    63.10  7.566  7.835 -0.269
t50g30m10 10707.32 2.0 +0.3  7.860  (   64.57)    91.20  7.863  8.204 -0.341
t50g20m10 10707.32 2.0 -0.3  7.260  (   53.70)    81.28  7.256  7.653 -0.397
t50g20m10 10707.32 2.0  0.0  7.560  (   74.13)   117.49  7.556  8.087 -0.531
t50g20m10 10707.32 2.0 +0.3  7.860  (   97.72)   162.18  7.869  8.585 -0.716
t50g10m10 10707.32 2.0 -0.3  7.260  (   85.11)   151.36  7.267  8.036 -0.769
t50g10m10 10707.32 2.0  0.0  7.560  (  109.65)   199.53  7.565  8.583 -1.018
t50g10m10 10707.32 2.0 +0.3  7.860  (  134.90)   251.19  7.874  9.121 -1.247
t45g50m10 10707.32 2.0 -0.3  7.260  (    1.07)     1.12  7.263  7.285 -0.022
t45g50m10 10707.32 2.0  0.0  7.560  (    2.04)     2.14  7.558  7.582 -0.024
t45g50m10 10707.32 2.0 +0.3  7.860  (    3.80)     3.98  7.855  7.880 -0.025
t45g40m10 10707.32 2.0 -0.3  7.260  (    4.37)     4.68  7.254  7.301 -0.047
t45g40m10 10707.32 2.0  0.0  7.560  (    7.59)     8.32  7.559  7.613 -0.054
t45g40m10 10707.32 2.0 +0.3  7.860  (   12.59)    13.80  7.854  7.919 -0.065
t45g30m10 10707.32 2.0 -0.3  7.260  (   10.23)    12.02  7.260  7.356 -0.096
t45g30m10 10707.32 2.0  0.0  7.560  (   16.22)    19.50  7.565  7.682 -0.117
t45g30m10 10707.32 2.0 +0.3  7.860  (   24.55)    29.51  7.857  8.000 -0.143
t45g20m10 10707.32 2.0 -0.3  7.260  (   21.38)    27.54  7.262  7.445 -0.183
t45g20m10 10707.32 2.0  0.0  7.560  (   31.62)    41.69  7.560  7.793 -0.233
t45g20m10 10707.32 2.0 +0.3  7.860  (   44.67)    60.26  7.873  8.180 -0.307
t45g10m10 10707.32 2.0 -0.3  7.260  (   40.74)    58.88  7.256  7.605 -0.349
t45g10m10 10707.32 2.0  0.0  7.560  (   57.54)    83.18  7.557  8.005 -0.448
t45g10m10 10707.32 2.0 +0.3  7.860  (   74.13)   112.20  7.855  8.430 -0.575
t70g50m20 10707.32 2.0 -0.3  6.260  (   10.47)    16.22  6.255  6.472 -0.217
t70g50m20 10707.32 2.0  0.0  6.560  (   19.50)    30.20  6.557  6.795 -0.238
t70g50m20 10707.32 2.0 +0.3  6.860  (   33.88)    53.70  6.864  7.138 -0.274
t70g40m20 10707.32 2.0 -0.3  6.260  (   19.50)    38.90  6.261  6.641 -0.380
t70g40m20 10707.32 2.0  0.0  6.560  (   33.88)    67.61  6.564  7.023 -0.459
t70g40m20 10707.32 2.0 +0.3  6.860  (   54.95)   104.71  6.854  7.424 -0.570
t70g30m20 10707.32 2.0 -0.3  6.260  (   35.48)    87.10  6.267  6.918 -0.651
t70g30m20 10707.32 2.0  0.0  6.560  (   57.54)   131.83  6.555  7.421 -0.866
t70g30m20 10707.32 2.0 +0.3  6.860  (   81.28)   186.21  6.861  8.075 -1.214
t70g20m20 10707.32 2.0 -0.3  6.260  (   48.98)   134.90  6.267  7.223 -0.956
t70g20m20 10707.32 2.0  0.0  6.560  (   74.13)   190.55  6.569  7.899 -1.330
t70g20m20 10707.32 2.0 +0.3  6.860  (  102.33)   245.47  6.861  8.574 -1.713
t70g10m20 10707.32 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10707.32 2.0 -0.3  6.260  (    7.08)    10.47  6.262  6.442 -0.180
t65g50m20 10707.32 2.0  0.0  6.560  (   13.49)    19.95  6.566  6.757 -0.191
t65g50m20 10707.32 2.0 +0.3  6.860  (   24.55)    36.31  6.866  7.080 -0.214
t65g40m20 10707.32 2.0 -0.3  6.260  (   14.13)    27.54  6.257  6.609 -0.352
t65g40m20 10707.32 2.0  0.0  6.560  (   25.12)    48.98  6.556  6.955 -0.399
t65g40m20 10707.32 2.0 +0.3  6.860  (   42.66)    81.28  6.860  7.349 -0.489
t65g30m20 10707.32 2.0 -0.3  6.260  (   25.70)    64.57  6.265  6.848 -0.583
t65g30m20 10707.32 2.0  0.0  6.560  (   42.66)   102.33  6.556  7.271 -0.715
t65g30m20 10707.32 2.0 +0.3  6.860  (   66.07)   151.36  6.854  7.818 -0.964
t65g20m20 10707.32 2.0 -0.3  6.260  (   45.71)   123.03  6.254  7.167 -0.913
t65g20m20 10707.32 2.0  0.0  6.560  (   69.18)   177.83  6.561  7.823 -1.262
t65g20m20 10707.32 2.0 +0.3  6.860  (   95.50)   234.42  6.865  8.512 -1.647
t65g10m20 10707.32 2.0 -0.3  6.260  (   63.10)   162.18  6.264  7.382 -1.118
t65g10m20 10707.32 2.0  0.0  6.560  (   89.13)   218.78  6.567  8.080 -1.513
t65g10m20 10707.32 2.0 +0.3  6.860  (  117.49)   275.42  6.873  8.745 -1.872
t60g50m20 10707.32 2.0 -0.3  6.260  (    4.37)     5.89  6.264  6.400 -0.136
t60g50m20 10707.32 2.0  0.0  6.560  (    8.32)    11.22  6.558  6.700 -0.142
t60g50m20 10707.32 2.0 +0.3  6.860  (   15.49)    21.38  6.866  7.018 -0.152
t60g40m20 10707.32 2.0 -0.3  6.260  (    8.91)    15.49  6.255  6.528 -0.273
t60g40m20 10707.32 2.0  0.0  6.560  (   16.60)    28.84  6.557  6.858 -0.301
t60g40m20 10707.32 2.0 +0.3  6.860  (   28.84)    51.29  6.865  7.211 -0.346
t60g30m20 10707.32 2.0 -0.3  6.260  (   17.78)    41.69  6.260  6.750 -0.490
t60g30m20 10707.32 2.0  0.0  6.560  (   30.20)    70.79  6.557  7.140 -0.583
t60g30m20 10707.32 2.0 +0.3  6.860  (   48.98)   112.20  6.866  7.597 -0.731
t60g20m20 10707.32 2.0 -0.3  6.260  (   32.36)    85.11  6.265  6.977 -0.712
t60g20m20 10707.32 2.0  0.0  6.560  (   51.29)   128.82  6.554  7.458 -0.904
t60g20m20 10707.32 2.0 +0.3  6.860  (   74.13)   181.97  6.859  8.085 -1.226
t60g10m20 10707.32 2.0 -0.3  6.260  (   56.23)   134.90  6.268  7.182 -0.914
t60g10m20 10707.32 2.0  0.0  6.560  (   79.43)   186.21  6.560  7.804 -1.244
t60g10m20 10707.32 2.0 +0.3  6.860  (  107.15)   239.88  6.858  8.460 -1.602
t55g50m20 10707.32 2.0 -0.3  6.260  (    2.24)     2.82  6.261  6.359 -0.098
t55g50m20 10707.32 2.0  0.0  6.560  (    4.47)     5.50  6.558  6.657 -0.099
t55g50m20 10707.32 2.0 +0.3  6.860  (    8.51)    10.72  6.859  6.962 -0.103
t55g40m20 10707.32 2.0 -0.3  6.260  (    4.90)     7.59  6.263  6.460 -0.197
t55g40m20 10707.32 2.0  0.0  6.560  (    9.33)    14.45  6.565  6.775 -0.210
t55g40m20 10707.32 2.0 +0.3  6.860  (   16.98)    26.30  6.860  7.090 -0.230
t55g30m20 10707.32 2.0 -0.3  6.260  (   10.47)    20.89  6.263  6.619 -0.356
t55g30m20 10707.32 2.0  0.0  6.560  (   18.62)    37.15  6.555  6.955 -0.400
t55g30m20 10707.32 2.0 +0.3  6.860  (   31.62)    63.10  6.854  7.320 -0.466
t55g20m20 10707.32 2.0 -0.3  6.260  (   20.89)    51.29  6.259  6.822 -0.563
t55g20m20 10707.32 2.0  0.0  6.560  (   34.67)    85.11  6.566  7.249 -0.683
t55g20m20 10707.32 2.0 +0.3  6.860  (   53.70)   128.82  6.867  7.730 -0.863
t55g10m20 10707.32 2.0 -0.3  6.260  (   37.15)    91.20  6.259  6.973 -0.714
t55g10m20 10707.32 2.0  0.0  6.560  (   57.54)   138.04  6.569  7.495 -0.926
t55g10m20 10707.32 2.0 +0.3  6.860  (   81.28)   186.21  6.852  8.066 -1.214
t50g50m20 10707.32 2.0 -0.3  6.260  (    0.87)     1.00  6.260  6.320 -0.060
t50g50m20 10707.32 2.0  0.0  6.560  (    1.74)     2.00  6.562  6.624 -0.062
t50g50m20 10707.32 2.0 +0.3  6.860  (    3.39)     3.89  6.857  6.920 -0.063
t50g40m20 10707.32 2.0 -0.3  6.260  (    2.19)     2.88  6.258  6.387 -0.129
t50g40m20 10707.32 2.0  0.0  6.560  (    4.27)     5.62  6.558  6.691 -0.133
t50g40m20 10707.32 2.0 +0.3  6.860  (    8.13)    10.72  6.857  6.998 -0.141
t50g30m20 10707.32 2.0 -0.3  6.260  (    4.90)     8.32  6.262  6.507 -0.245
t50g30m20 10707.32 2.0  0.0  6.560  (    9.33)    15.49  6.555  6.819 -0.264
t50g30m20 10707.32 2.0 +0.3  6.860  (   16.60)    28.18  6.858  7.154 -0.296
t50g20m20 10707.32 2.0 -0.3  6.260  (   10.72)    22.91  6.264  6.665 -0.401
t50g20m20 10707.32 2.0  0.0  6.560  (   19.05)    40.74  6.564  7.022 -0.458
t50g20m20 10707.32 2.0 +0.3  6.860  (   31.62)    67.61  6.861  7.408 -0.547
t50g10m20 10707.32 2.0 -0.3  6.260  (   22.39)    51.29  6.256  6.794 -0.538
t50g10m20 10707.32 2.0  0.0  6.560  (   36.31)    83.18  6.557  7.215 -0.658
t50g10m20 10707.32 2.0 +0.3  6.860  (   56.23)   125.89  6.867  7.699 -0.832
t45g50m20 10707.32 2.0 -0.3  6.260  (    0.15)     0.16  6.262  6.301 -0.039
t45g50m20 10707.32 2.0  0.0  6.560  (    0.30)     0.32  6.564  6.603 -0.039
t45g50m20 10707.32 2.0 +0.3  6.860  (    0.59)     0.65  6.865  6.905 -0.040
t45g40m20 10707.32 2.0 -0.3  6.260  (    0.59)     0.71  6.263  6.338 -0.075
t45g40m20 10707.32 2.0  0.0  6.560  (    1.17)     1.38  6.558  6.634 -0.076
t45g40m20 10707.32 2.0 +0.3  6.860  (    2.29)     2.69  6.857  6.935 -0.078
t45g30m20 10707.32 2.0 -0.3  6.260  (    1.58)     2.09  6.256  6.388 -0.132
t45g30m20 10707.32 2.0  0.0  6.560  (    3.02)     4.07  6.560  6.699 -0.139
t45g30m20 10707.32 2.0 +0.3  6.860  (    5.62)     7.76  6.866  7.017 -0.151
t45g20m20 10707.32 2.0 -0.3  6.260  (    3.89)     6.17  6.262  6.476 -0.214
t45g20m20 10707.32 2.0  0.0  6.560  (    7.24)    11.48  6.558  6.792 -0.234
t45g20m20 10707.32 2.0 +0.3  6.860  (   12.88)    20.89  6.866  7.134 -0.268
t45g10m20 10707.32 2.0 -0.3  6.260  (    9.77)    17.38  6.265  6.573 -0.308
t45g10m20 10707.32 2.0  0.0  6.560  (   16.98)    30.20  6.555  6.911 -0.356
t45g10m20 10707.32 2.0 +0.3  6.860  (   28.18)    50.12  6.853  7.277 -0.424
t70g50m30 10707.32 2.0 -0.3  5.260  (    1.10)     2.95  5.263  5.691 -0.428
t70g50m30 10707.32 2.0  0.0  5.560  (    2.19)     5.75  5.559  5.992 -0.433
t70g50m30 10707.32 2.0 +0.3  5.860  (    4.27)    11.22  5.861  6.303 -0.442
t70g40m30 10707.32 2.0 -0.3  5.260  (    2.24)     8.51  5.259  5.868 -0.609
t70g40m30 10707.32 2.0  0.0  5.560  (    4.37)    16.60  5.562  6.187 -0.625
t70g40m30 10707.32 2.0 +0.3  5.860  (    8.32)    30.90  5.860  6.514 -0.654
t70g30m30 10707.32 2.0 -0.3  5.260  (    3.98)    19.05  5.261  5.994 -0.733
t70g30m30 10707.32 2.0  0.0  5.560  (    7.59)    35.48  5.560  6.324 -0.764
t70g30m30 10707.32 2.0 +0.3  5.860  (   14.45)    63.10  5.863  6.701 -0.838
t70g20m30 10707.32 2.0 -0.3  5.260  (    6.92)    41.69  5.263  6.157 -0.894
t70g20m30 10707.32 2.0  0.0  5.560  (   13.18)    72.44  5.560  6.539 -0.979
t70g20m30 10707.32 2.0 +0.3  5.860  (   23.99)   114.82  5.857  7.005 -1.148
t70g10m30 10707.32 2.0 -0.3  5.260  (    8.13)    44.67  5.263  6.106 -0.843
t70g10m30 10707.32 2.0  0.0  5.560  (   15.49)    75.86  5.553  6.472 -0.919
t70g10m30 10707.32 2.0 +0.3  5.860  (   28.84)   120.23  5.852  6.940 -1.088
t65g50m30 10707.32 2.0 -0.3  5.260  (    0.74)     1.78  5.258  5.646 -0.388
t65g50m30 10707.32 2.0  0.0  5.560  (    1.48)     3.55  5.564  5.954 -0.390
t65g50m30 10707.32 2.0 +0.3  5.860  (    2.88)     6.92  5.863  6.258 -0.395
t65g40m30 10707.32 2.0 -0.3  5.260  (    1.55)     6.46  5.256  5.897 -0.641
t65g40m30 10707.32 2.0  0.0  5.560  (    3.09)    12.59  5.558  6.214 -0.656
t65g40m30 10707.32 2.0 +0.3  5.860  (    5.89)    23.99  5.860  6.542 -0.682
t65g30m30 10707.32 2.0 -0.3  5.260  (    3.16)    17.78  5.256  6.070 -0.814
t65g30m30 10707.32 2.0  0.0  5.560  (    6.17)    33.88  5.566  6.420 -0.854
t65g30m30 10707.32 2.0 +0.3  5.860  (   11.48)    58.88  5.854  6.778 -0.924
t65g20m30 10707.32 2.0 -0.3  5.260  (    5.89)    33.11  5.257  6.123 -0.866
t65g20m30 10707.32 2.0  0.0  5.560  (   10.96)    58.88  5.554  6.488 -0.934
t65g20m30 10707.32 2.0 +0.3  5.860  (   20.42)    97.72  5.859  6.937 -1.078
t65g10m30 10707.32 2.0 -0.3  5.260  (   10.00)    58.88  5.260  6.210 -0.950
t65g10m30 10707.32 2.0  0.0  5.560  (   18.62)    97.72  5.561  6.652 -1.091
t65g10m30 10707.32 2.0 +0.3  5.860  (   33.11)   147.91  5.863  7.231 -1.368
t60g50m30 10707.32 2.0 -0.3  5.260  (    0.43)     0.85  5.257  5.559 -0.302
t60g50m30 10707.32 2.0  0.0  5.560  (    0.85)     1.70  5.558  5.862 -0.304
t60g50m30 10707.32 2.0 +0.3  5.860  (    1.70)     3.39  5.861  6.168 -0.307
t60g40m30 10707.32 2.0 -0.3  5.260  (    0.95)     3.55  5.257  5.843 -0.586
t60g40m30 10707.32 2.0  0.0  5.560  (    1.91)     6.92  5.557  6.149 -0.592
t60g40m30 10707.32 2.0 +0.3  5.860  (    3.72)    13.49  5.863  6.472 -0.609
t60g30m30 10707.32 2.0 -0.3  5.260  (    2.09)    12.02  5.256  6.076 -0.820
t60g30m30 10707.32 2.0  0.0  5.560  (    4.07)    22.91  5.556  6.407 -0.851
t60g30m30 10707.32 2.0 +0.3  5.860  (    7.76)    42.66  5.866  6.775 -0.909
t60g20m30 10707.32 2.0 -0.3  5.260  (    4.37)    26.30  5.263  6.150 -0.887
t60g20m30 10707.32 2.0  0.0  5.560  (    8.32)    47.86  5.565  6.517 -0.952
t60g20m30 10707.32 2.0 +0.3  5.860  (   15.14)    79.43  5.853  6.918 -1.065
t60g10m30 10707.32 2.0 -0.3  5.260  (    8.32)    38.02  5.260  6.057 -0.797
t60g10m30 10707.32 2.0  0.0  5.560  (   15.14)    66.07  5.556  6.445 -0.889
t60g10m30 10707.32 2.0 +0.3  5.860  (   26.92)   107.15  5.864  6.911 -1.047
t55g50m30 10707.32 2.0 -0.3  5.260  (    0.22)     0.35  5.259  5.456 -0.197
t55g50m30 10707.32 2.0  0.0  5.560  (    0.45)     0.71  5.559  5.757 -0.198
t55g50m30 10707.32 2.0 +0.3  5.860  (    0.89)     1.41  5.861  6.059 -0.198
t55g40m30 10707.32 2.0 -0.3  5.260  (    0.51)     1.35  5.260  5.685 -0.425
t55g40m30 10707.32 2.0  0.0  5.560  (    1.02)     2.69  5.563  5.991 -0.428
t55g40m30 10707.32 2.0 +0.3  5.860  (    2.00)     5.25  5.860  6.294 -0.434
t55g30m30 10707.32 2.0 -0.3  5.260  (    1.15)     5.01  5.257  5.926 -0.669
t55g30m30 10707.32 2.0  0.0  5.560  (    2.24)     9.77  5.560  6.241 -0.681
t55g30m30 10707.32 2.0 +0.3  5.860  (    4.37)    18.62  5.861  6.570 -0.709
t55g20m30 10707.32 2.0 -0.3  5.260  (    2.51)    12.59  5.264  6.013 -0.749
t55g20m30 10707.32 2.0  0.0  5.560  (    4.90)    23.44  5.556  6.342 -0.786
t55g20m30 10707.32 2.0 +0.3  5.860  (    9.12)    42.66  5.858  6.706 -0.848
t55g10m30 10707.32 2.0 -0.3  5.260  (    5.37)    20.42  5.260  5.915 -0.655
t55g10m30 10707.32 2.0  0.0  5.560  (   10.23)    37.15  5.557  6.263 -0.706
t55g10m30 10707.32 2.0 +0.3  5.860  (   18.62)    64.57  5.861  6.662 -0.801
t50g50m30 10707.32 2.0 -0.3  5.260  (    0.10)     0.13  5.256  5.374 -0.118
t50g50m30 10707.32 2.0  0.0  5.560  (    0.19)     0.25  5.555  5.673 -0.118
t50g50m30 10707.32 2.0 +0.3  5.860  (    0.39)     0.50  5.856  5.973 -0.117
t50g40m30 10707.32 2.0 -0.3  5.260  (    0.23)     0.40  5.258  5.503 -0.245
t50g40m30 10707.32 2.0  0.0  5.560  (    0.46)     0.79  5.559  5.804 -0.245
t50g40m30 10707.32 2.0 +0.3  5.860  (    0.91)     1.58  5.860  6.107 -0.247
t50g30m30 10707.32 2.0 -0.3  5.260  (    0.50)     1.32  5.263  5.683 -0.420
t50g30m30 10707.32 2.0  0.0  5.560  (    1.00)     2.63  5.557  5.981 -0.424
t50g30m30 10707.32 2.0 +0.3  5.860  (    2.00)     5.25  5.856  6.288 -0.432
t50g20m30 10707.32 2.0 -0.3  5.260  (    1.23)     3.98  5.261  5.788 -0.527
t50g20m30 10707.32 2.0  0.0  5.560  (    2.40)     7.76  5.563  6.103 -0.540
t50g20m30 10707.32 2.0 +0.3  5.860  (    4.68)    14.79  5.864  6.428 -0.564
t50g10m30 10707.32 2.0 -0.3  5.260  (    2.82)     7.94  5.256  5.745 -0.489
t50g10m30 10707.32 2.0  0.0  5.560  (    5.37)    15.49  5.560  6.070 -0.510
t50g10m30 10707.32 2.0 +0.3  5.860  (   10.23)    28.84  5.866  6.416 -0.550
t45g50m30 10707.32 2.0 -0.3  5.260  (    0.03)     0.03  5.262  5.326 -0.064
t45g50m30 10707.32 2.0  0.0  5.560  (    0.05)     0.06  5.566  5.629 -0.063
t45g50m30 10707.32 2.0 +0.3  5.860  (    0.10)     0.12  5.864  5.927 -0.063
t45g40m30 10707.32 2.0 -0.3  5.260  (    0.07)     0.10  5.257  5.397 -0.140
t45g40m30 10707.32 2.0  0.0  5.560  (    0.14)     0.19  5.556  5.696 -0.140
t45g40m30 10707.32 2.0 +0.3  5.860  (    0.28)     0.39  5.857  5.997 -0.140
t45g30m30 10707.32 2.0 -0.3  5.260  (    0.18)     0.32  5.255  5.500 -0.245
t45g30m30 10707.32 2.0  0.0  5.560  (    0.36)     0.63  5.557  5.802 -0.245
t45g30m30 10707.32 2.0 +0.3  5.860  (    0.72)     1.26  5.859  6.107 -0.248
t45g20m30 10707.32 2.0 -0.3  5.260  (    0.46)     1.00  5.264  5.605 -0.341
t45g20m30 10707.32 2.0  0.0  5.560  (    0.91)     1.95  5.557  5.902 -0.345
t45g20m30 10707.32 2.0 +0.3  5.860  (    1.78)     3.89  5.864  6.217 -0.353
t45g10m30 10707.32 2.0 -0.3  5.260  (    1.23)     2.63  5.256  5.603 -0.347
t45g10m30 10707.32 2.0  0.0  5.560  (    2.40)     5.13  5.558  5.913 -0.355
t45g10m30 10707.32 2.0 +0.3  5.860  (    4.57)     9.77  5.856  6.229 -0.373
t70g50m40 10707.32 2.0 -0.3  4.260  (    0.11)     0.54  4.260  4.946 -0.686
t70g50m40 10707.32 2.0  0.0  4.560  (    0.22)     1.07  4.562  5.248 -0.686
t70g50m40 10707.32 2.0 +0.3  4.860  (    0.44)     2.09  4.856  5.539 -0.683
t70g40m40 10707.32 2.0 -0.3  4.260  (    0.22)     1.45  4.264  5.065 -0.801
t70g40m40 10707.32 2.0  0.0  4.560  (    0.45)     2.82  4.562  5.364 -0.802
t70g40m40 10707.32 2.0 +0.3  4.860  (    0.89)     5.50  4.861  5.668 -0.807
t70g30m40 10707.32 2.0 -0.3  4.260  (    0.42)     2.75  4.261  5.095 -0.834
t70g30m40 10707.32 2.0  0.0  4.560  (    0.83)     5.37  4.563  5.402 -0.839
t70g30m40 10707.32 2.0 +0.3  4.860  (    1.66)    10.47  4.865  5.709 -0.844
t70g20m40 10707.32 2.0 -0.3  4.260  (    0.72)     4.79  4.259  5.095 -0.836
t70g20m40 10707.32 2.0  0.0  4.560  (    1.45)     9.33  4.558  5.398 -0.840
t70g20m40 10707.32 2.0 +0.3  4.860  (    2.82)    18.20  4.865  5.715 -0.850
t70g10m40 10707.32 2.0 -0.3  4.260  (    0.87)     3.09  4.263  4.821 -0.558
t70g10m40 10707.32 2.0  0.0  4.560  (    1.70)     6.03  4.559  5.118 -0.559
t70g10m40 10707.32 2.0 +0.3  4.860  (    3.39)    11.75  4.859  5.423 -0.564
t65g50m40 10707.32 2.0 -0.3  4.260  (    0.07)     0.37  4.257  4.962 -0.705
t65g50m40 10707.32 2.0  0.0  4.560  (    0.15)     0.74  4.558  5.264 -0.706
t65g50m40 10707.32 2.0 +0.3  4.860  (    0.30)     1.48  4.859  5.567 -0.708
t65g40m40 10707.32 2.0 -0.3  4.260  (    0.16)     1.29  4.262  5.180 -0.918
t65g40m40 10707.32 2.0  0.0  4.560  (    0.32)     2.51  4.557  5.474 -0.917
t65g40m40 10707.32 2.0 +0.3  4.860  (    0.62)     5.01  4.864  5.785 -0.921
t65g30m40 10707.32 2.0 -0.3  4.260  (    0.32)     3.09  4.264  5.250 -0.986
t65g30m40 10707.32 2.0  0.0  4.560  (    0.65)     6.03  4.563  5.553 -0.990
t65g30m40 10707.32 2.0 +0.3  4.860  (    1.29)    11.48  4.855  5.859 -1.004
t65g20m40 10707.32 2.0 -0.3  4.260  (    0.60)     5.13  4.265  5.202 -0.937
t65g20m40 10707.32 2.0  0.0  4.560  (    1.20)     9.77  4.558  5.504 -0.946
t65g20m40 10707.32 2.0 +0.3  4.860  (    2.40)    19.05  4.864  5.826 -0.962
t65g10m40 10707.32 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10707.32 2.0 -0.3  4.260  (    0.04)     0.19  4.258  4.894 -0.636
t60g50m40 10707.32 2.0  0.0  4.560  (    0.09)     0.37  4.560  5.196 -0.636
t60g50m40 10707.32 2.0 +0.3  4.860  (    0.17)     0.74  4.860  5.497 -0.637
t60g40m40 10707.32 2.0 -0.3  4.260  (    0.10)     0.81  4.262  5.196 -0.934
t60g40m40 10707.32 2.0  0.0  4.560  (    0.19)     1.62  4.564  5.501 -0.937
t60g40m40 10707.32 2.0 +0.3  4.860  (    0.38)     3.16  4.858  5.798 -0.940
t60g30m40 10707.32 2.0 -0.3  4.260  (    0.21)     2.45  4.264  5.346 -1.082
t60g30m40 10707.32 2.0  0.0  4.560  (    0.42)     4.79  4.561  5.645 -1.084
t60g30m40 10707.32 2.0 +0.3  4.860  (    0.81)     9.33  4.861  5.957 -1.096
t60g20m40 10707.32 2.0 -0.3  4.260  (    0.46)     4.57  4.258  5.287 -1.029
t60g20m40 10707.32 2.0  0.0  4.560  (    0.89)     8.91  4.563  5.598 -1.035
t60g20m40 10707.32 2.0 +0.3  4.860  (    1.78)    16.98  4.862  5.920 -1.058
t60g10m40 10707.32 2.0 -0.3  4.260  (    0.89)     6.03  4.261  5.112 -0.851
t60g10m40 10707.32 2.0  0.0  4.560  (    1.78)    11.48  4.557  5.417 -0.860
t60g10m40 10707.32 2.0 +0.3  4.860  (    3.47)    21.88  4.863  5.745 -0.882
t55g50m40 10707.32 2.0 -0.3  4.260  (    0.02)     0.07  4.262  4.745 -0.483
t55g50m40 10707.32 2.0  0.0  4.560  (    0.04)     0.13  4.560  5.043 -0.483
t55g50m40 10707.32 2.0 +0.3  4.860  (    0.09)     0.27  4.860  5.343 -0.483
t55g40m40 10707.32 2.0 -0.3  4.260  (    0.05)     0.32  4.260  5.067 -0.807
t55g40m40 10707.32 2.0  0.0  4.560  (    0.10)     0.65  4.561  5.369 -0.808
t55g40m40 10707.32 2.0 +0.3  4.860  (    0.20)     1.29  4.862  5.671 -0.809
t55g30m40 10707.32 2.0 -0.3  4.260  (    0.11)     1.15  4.257  5.268 -1.011
t55g30m40 10707.32 2.0  0.0  4.560  (    0.23)     2.29  4.559  5.574 -1.015
t55g30m40 10707.32 2.0 +0.3  4.860  (    0.46)     4.57  4.865  5.888 -1.023
t55g20m40 10707.32 2.0 -0.3  4.260  (    0.25)     2.34  4.265  5.238 -0.973
t55g20m40 10707.32 2.0  0.0  4.560  (    0.50)     4.57  4.556  5.538 -0.982
t55g20m40 10707.32 2.0 +0.3  4.860  (    1.00)     9.12  4.865  5.862 -0.997
t55g10m40 10707.32 2.0 -0.3  4.260  (    0.56)     3.09  4.257  5.010 -0.753
t55g10m40 10707.32 2.0  0.0  4.560  (    1.12)     6.17  4.565  5.325 -0.760
t55g10m40 10707.32 2.0 +0.3  4.860  (    2.19)    11.75  4.858  5.636 -0.778
t50g50m40 10707.32 2.0 -0.3  4.260  (    0.01)     0.02  4.244  4.527 -0.283
t50g50m40 10707.32 2.0  0.0  4.560  (    0.02)     0.04  4.560  4.838 -0.278
t50g50m40 10707.32 2.0 +0.3  4.860  (    0.04)     0.08  4.861  5.141 -0.280
t50g40m40 10707.32 2.0 -0.3  4.260  (    0.02)     0.08  4.260  4.798 -0.538
t50g40m40 10707.32 2.0  0.0  4.560  (    0.05)     0.16  4.561  5.100 -0.539
t50g40m40 10707.32 2.0 +0.3  4.860  (    0.09)     0.32  4.862  5.401 -0.539
t50g30m40 10707.32 2.0 -0.3  4.260  (    0.05)     0.26  4.256  4.971 -0.715
t50g30m40 10707.32 2.0  0.0  4.560  (    0.10)     0.51  4.557  5.273 -0.716
t50g30m40 10707.32 2.0 +0.3  4.860  (    0.20)     1.02  4.859  5.576 -0.717
t50g20m40 10707.32 2.0 -0.3  4.260  (    0.12)     0.62  4.264  4.962 -0.698
t50g20m40 10707.32 2.0  0.0  4.560  (    0.25)     1.20  4.555  5.255 -0.700
t50g20m40 10707.32 2.0 +0.3  4.860  (    0.49)     2.40  4.858  5.562 -0.704
t50g10m40 10707.32 2.0 -0.3  4.260  (    0.29)     0.95  4.258  4.783 -0.525
t50g10m40 10707.32 2.0  0.0  4.560  (    0.58)     1.91  4.561  5.089 -0.528
t50g10m40 10707.32 2.0 +0.3  4.860  (    1.15)     3.72  4.857  5.391 -0.534
t45g50m40 10707.32 2.0 -0.3  4.260  (    0.00)     0.00  4.295  4.425 -0.130
t45g50m40 10707.32 2.0  0.0  4.560  (    0.01)     0.01  4.581  4.710 -0.129
t45g50m40 10707.32 2.0 +0.3  4.860  (    0.01)     0.02  4.856  4.988 -0.132
t45g40m40 10707.32 2.0 -0.3  4.260  (    0.01)     0.02  4.246  4.501 -0.255
t45g40m40 10707.32 2.0  0.0  4.560  (    0.02)     0.03  4.563  4.821 -0.258
t45g40m40 10707.32 2.0 +0.3  4.860  (    0.03)     0.06  4.866  5.125 -0.259
t45g30m40 10707.32 2.0 -0.3  4.260  (    0.02)     0.05  4.262  4.660 -0.398
t45g30m40 10707.32 2.0  0.0  4.560  (    0.04)     0.10  4.563  4.961 -0.398
t45g30m40 10707.32 2.0 +0.3  4.860  (    0.08)     0.20  4.864  5.262 -0.398
t45g20m40 10707.32 2.0 -0.3  4.260  (    0.05)     0.13  4.263  4.683 -0.420
t45g20m40 10707.32 2.0  0.0  4.560  (    0.10)     0.26  4.562  4.983 -0.421
t45g20m40 10707.32 2.0 +0.3  4.860  (    0.19)     0.51  4.864  5.285 -0.421
t45g10m40 10707.32 2.0 -0.3  4.260  (    0.13)     0.27  4.260  4.592 -0.332
t45g10m40 10707.32 2.0  0.0  4.560  (    0.25)     0.54  4.561  4.895 -0.334
t45g10m40 10707.32 2.0 +0.3  4.860  (    0.50)     1.07  4.864  5.198 -0.334
t70g50p00 10707.32 3.0 -0.3  8.260  (  199.53)   229.09  8.256  8.464 -0.208
t70g50p00 10707.32 3.0  0.0  8.560  (  245.47)   295.12  8.560  8.825 -0.265
t70g50p00 10707.32 3.0 +0.3  8.860  (  302.00)   371.54  8.850  9.146 -0.296
t70g40p00 10707.32 3.0 -0.3  8.260  (  223.87)   281.84  8.260  8.690 -0.430
t70g40p00 10707.32 3.0  0.0  8.560  (  263.03)   346.74  8.561  9.074 -0.513
t70g40p00 10707.32 3.0 +0.3  8.860  (  309.03)   416.87  8.850  9.394 -0.544
t70g30p00 10707.32 3.0 -0.3  8.260  (  257.04)   346.74  8.267  8.951 -0.684
t70g30p00 10707.32 3.0  0.0  8.560  (  295.12)   407.38  8.550  9.305 -0.755
t70g30p00 10707.32 3.0 +0.3  8.860  (  331.13)   478.63  8.863  9.617 -0.754
t70g20p00 10707.32 3.0 -0.3  8.260  (  275.42)   398.11  8.269  9.222 -0.953
t70g20p00 10707.32 3.0  0.0  8.560  (  309.03)   457.09  8.555  9.579 -1.024
t70g20p00 10707.32 3.0 +0.3  8.860  (  346.74)   524.81  8.885  9.890 -1.005
t70g10p00 10707.32 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10707.32 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10707.32 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10707.32 3.0 -0.3  8.260  (  169.82)   194.98  8.250  8.421 -0.171
t65g50p00 10707.32 3.0  0.0  8.560  (  218.78)   257.04  8.549  8.773 -0.224
t65g50p00 10707.32 3.0 +0.3  8.860  (  275.42)   338.84  8.869  9.130 -0.261
t65g40p00 10707.32 3.0 -0.3  8.260  (  199.53)   257.04  8.265  8.667 -0.402
t65g40p00 10707.32 3.0  0.0  8.560  (  239.88)   323.59  8.575  9.060 -0.485
t65g40p00 10707.32 3.0 +0.3  8.860  (  288.40)   398.11  8.878  9.397 -0.519
t65g30p00 10707.32 3.0 -0.3  8.260  (  234.42)   323.59  8.253  8.957 -0.704
t65g30p00 10707.32 3.0  0.0  8.560  (  269.15)   389.05  8.557  9.352 -0.795
t65g30p00 10707.32 3.0 +0.3  8.860  (  309.03)   457.09  8.861  9.664 -0.803
t65g20p00 10707.32 3.0 -0.3  8.260  (  269.15)   398.11  8.263  9.248 -0.985
t65g20p00 10707.32 3.0  0.0  8.560  (  309.03)   457.09  8.549  9.578 -1.029
t65g20p00 10707.32 3.0 +0.3  8.860  (  346.74)   524.81  8.875  9.865 -0.990
t65g10p00 10707.32 3.0 -0.3  8.260  (  295.12)   446.68  8.246  9.466 -1.220
t65g10p00 10707.32 3.0  0.0  8.560  (  331.13)   512.86  8.587  9.829 -1.242
t65g10p00 10707.32 3.0 +0.3  8.860  (  363.08)   562.34  8.844 10.035 -1.191
t60g50p00 10707.32 3.0 -0.3  8.260  (  128.82)   144.54  8.259  8.381 -0.122
t60g50p00 10707.32 3.0  0.0  8.560  (  169.82)   199.53  8.568  8.734 -0.166
t60g50p00 10707.32 3.0 +0.3  8.860  (  223.87)   263.03  8.855  9.058 -0.203
t60g40p00 10707.32 3.0 -0.3  8.260  (  165.96)   204.17  8.250  8.560 -0.310
t60g40p00 10707.32 3.0  0.0  8.560  (  204.17)   263.03  8.549  8.949 -0.400
t60g40p00 10707.32 3.0 +0.3  8.860  (  251.19)   331.13  8.845  9.302 -0.457
t60g30p00 10707.32 3.0 -0.3  8.260  (  204.17)   281.84  8.250  8.889 -0.639
t60g30p00 10707.32 3.0  0.0  8.560  (  239.88)   346.74  8.556  9.303 -0.747
t60g30p00 10707.32 3.0 +0.3  8.860  (  275.42)   416.87  8.869  9.642 -0.773
t60g20p00 10707.32 3.0 -0.3  8.260  (  239.88)   371.54  8.279  9.289 -1.010
t60g20p00 10707.32 3.0  0.0  8.560  (  275.42)   426.58  8.545  9.615 -1.070
t60g20p00 10707.32 3.0 +0.3  8.860  (  316.23)   489.78  8.849  9.904 -1.055
t60g10p00 10707.32 3.0 -0.3  8.260  (  281.84)   446.68  8.261  9.525 -1.264
t60g10p00 10707.32 3.0  0.0  8.560  (  316.23)   501.19  8.542  9.810 -1.268
t60g10p00 10707.32 3.0 +0.3  8.860  (  354.81)   562.34  8.861 10.051 -1.190
t55g50p00 10707.32 3.0 -0.3  8.260  (   75.86)    83.18  8.267  8.336 -0.069
t55g50p00 10707.32 3.0  0.0  8.560  (  107.15)   117.49  8.564  8.658 -0.094
t55g50p00 10707.32 3.0 +0.3  8.860  (  144.54)   162.18  8.862  8.984 -0.122
t55g40p00 10707.32 3.0 -0.3  8.260  (  109.65)   131.83  8.255  8.458 -0.203
t55g40p00 10707.32 3.0  0.0  8.560  (  144.54)   177.83  8.558  8.833 -0.275
t55g40p00 10707.32 3.0 +0.3  8.860  (  181.97)   234.42  8.863  9.205 -0.342
t55g30p00 10707.32 3.0 -0.3  8.260  (  154.88)   208.93  8.270  8.743 -0.473
t55g30p00 10707.32 3.0  0.0  8.560  (  186.21)   263.03  8.554  9.146 -0.592
t55g30p00 10707.32 3.0 +0.3  8.860  (  223.87)   331.13  8.877  9.554 -0.677
t55g20p00 10707.32 3.0 -0.3  8.260  (  199.53)   302.00  8.261  9.130 -0.869
t55g20p00 10707.32 3.0  0.0  8.560  (  234.42)   363.08  8.556  9.545 -0.989
t55g20p00 10707.32 3.0 +0.3  8.860  (  269.15)   426.58  8.859  9.878 -1.019
t55g10p00 10707.32 3.0 -0.3  8.260  (  245.47)   407.38  8.281  9.578 -1.297
t55g10p00 10707.32 3.0  0.0  8.560  (  275.42)   467.74  8.588  9.909 -1.321
t55g10p00 10707.32 3.0 +0.3  8.860  (  309.03)   524.81  8.883 10.152 -1.269
t50g50p00 10707.32 3.0 -0.3  8.260  (   32.36)    33.11  8.253  8.281 -0.028
t50g50p00 10707.32 3.0  0.0  8.560  (   47.86)    50.12  8.567  8.604 -0.037
t50g50p00 10707.32 3.0 +0.3  8.860  (   67.61)    70.79  8.857  8.907 -0.050
t50g40p00 10707.32 3.0 -0.3  8.260  (   54.95)    60.26  8.262  8.357 -0.095
t50g40p00 10707.32 3.0  0.0  8.560  (   74.13)    83.18  8.554  8.684 -0.130
t50g40p00 10707.32 3.0 +0.3  8.860  (   97.72)   112.20  8.853  9.026 -0.173
t50g30p00 10707.32 3.0 -0.3  8.260  (   87.10)   107.15  8.256  8.515 -0.259
t50g30p00 10707.32 3.0  0.0  8.560  (  112.20)   144.54  8.570  8.921 -0.351
t50g30p00 10707.32 3.0 +0.3  8.860  (  138.04)   186.21  8.860  9.296 -0.436
t50g20p00 10707.32 3.0 -0.3  8.260  (  128.82)   186.21  8.269  8.829 -0.560
t50g20p00 10707.32 3.0  0.0  8.560  (  158.49)   234.42  8.556  9.257 -0.701
t50g20p00 10707.32 3.0 +0.3  8.860  (  190.55)   288.40  8.848  9.661 -0.813
t50g10p00 10707.32 3.0 -0.3  8.260  (  181.97)   288.40  8.249  9.235 -0.986
t50g10p00 10707.32 3.0  0.0  8.560  (  213.80)   346.74  8.550  9.675 -1.125
t50g10p00 10707.32 3.0 +0.3  8.860  (  245.47)   407.38  8.858 10.043 -1.185
t45g50p00 10707.32 3.0 -0.3  8.260  (    7.08)     7.24  8.256  8.268 -0.012
t45g50p00 10707.32 3.0  0.0  8.560  (   11.48)    11.75  8.558  8.574 -0.016
t45g50p00 10707.32 3.0 +0.3  8.860  (   17.78)    18.20  8.866  8.886 -0.020
t45g40p00 10707.32 3.0 -0.3  8.260  (   16.98)    17.78  8.262  8.296 -0.034
t45g40p00 10707.32 3.0  0.0  8.560  (   24.55)    25.70  8.554  8.598 -0.044
t45g40p00 10707.32 3.0 +0.3  8.860  (   34.67)    36.31  8.855  8.915 -0.060
t45g30p00 10707.32 3.0 -0.3  8.260  (   32.36)    36.31  8.265  8.364 -0.099
t45g30p00 10707.32 3.0  0.0  8.560  (   43.65)    48.98  8.550  8.679 -0.129
t45g30p00 10707.32 3.0 +0.3  8.860  (   57.54)    66.07  8.860  9.029 -0.169
t45g20p00 10707.32 3.0 -0.3  8.260  (   57.54)    70.79  8.265  8.503 -0.238
t45g20p00 10707.32 3.0  0.0  8.560  (   74.13)    93.33  8.571  8.885 -0.314
t45g20p00 10707.32 3.0 +0.3  8.860  (   91.20)   117.49  8.848  9.235 -0.387
t45g10p00 10707.32 3.0 -0.3  8.260  (   95.50)   131.83  8.259  8.754 -0.495
t45g10p00 10707.32 3.0  0.0  8.560  (  117.49)   165.96  8.554  9.162 -0.608
t45g10p00 10707.32 3.0 +0.3  8.860  (  141.25)   204.17  8.847  9.565 -0.718
t70g50m10 10707.32 3.0 -0.3  7.260  (   67.61)    87.10  7.263  7.440 -0.177
t70g50m10 10707.32 3.0  0.0  7.560  (  100.00)   131.83  7.564  7.814 -0.250
t70g50m10 10707.32 3.0 +0.3  7.860  (  138.04)   186.21  7.864  8.221 -0.357
t70g40m10 10707.32 3.0 -0.3  7.260  (   97.72)   138.04  7.253  7.608 -0.355
t70g40m10 10707.32 3.0  0.0  7.560  (  131.83)   194.98  7.563  8.106 -0.543
t70g40m10 10707.32 3.0 +0.3  7.860  (  165.96)   257.04  7.868  8.613 -0.745
t70g30m10 10707.32 3.0 -0.3  7.260  (  134.90)   204.17  7.254  7.920 -0.666
t70g30m10 10707.32 3.0  0.0  7.560  (  165.96)   269.15  7.570  8.521 -0.951
t70g30m10 10707.32 3.0 +0.3  7.860  (  199.53)   331.13  7.860  8.998 -1.138
t70g20m10 10707.32 3.0 -0.3  7.260  (  158.49)   263.03  7.272  8.261 -0.989
t70g20m10 10707.32 3.0  0.0  7.560  (  190.55)   323.59  7.554  8.816 -1.262
t70g20m10 10707.32 3.0 +0.3  7.860  (  223.87)   389.05  7.862  9.317 -1.455
t70g10m10 10707.32 3.0 -0.3  7.260  (  169.82)   295.12  7.249  8.436 -1.187
t70g10m10 10707.32 3.0  0.0  7.560  (  204.17)   363.08  7.563  9.055 -1.492
t70g10m10 10707.32 3.0 +0.3  7.860  (  234.42)   426.58  7.869  9.543 -1.674
t65g50m10 10707.32 3.0 -0.3  7.260  (   52.48)    66.07  7.268  7.416 -0.148
t65g50m10 10707.32 3.0  0.0  7.560  (   81.28)   104.71  7.565  7.762 -0.197
t65g50m10 10707.32 3.0 +0.3  7.860  (  117.49)   154.88  7.865  8.138 -0.273
t65g40m10 10707.32 3.0 -0.3  7.260  (   81.28)   114.82  7.259  7.574 -0.315
t65g40m10 10707.32 3.0  0.0  7.560  (  112.20)   165.96  7.556  8.014 -0.458
t65g40m10 10707.32 3.0 +0.3  7.860  (  147.91)   229.09  7.872  8.524 -0.652
t65g30m10 10707.32 3.0 -0.3  7.260  (  114.82)   181.97  7.268  7.876 -0.608
t65g30m10 10707.32 3.0  0.0  7.560  (  147.91)   239.88  7.549  8.411 -0.862
t65g30m10 10707.32 3.0 +0.3  7.860  (  181.97)   309.03  7.870  8.974 -1.104
t65g20m10 10707.32 3.0 -0.3  7.260  (  151.36)   251.19  7.248  8.219 -0.971
t65g20m10 10707.32 3.0  0.0  7.560  (  181.97)   316.23  7.553  8.807 -1.254
t65g20m10 10707.32 3.0 +0.3  7.860  (  213.80)   380.19  7.853  9.280 -1.427
t65g10m10 10707.32 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10707.32 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10707.32 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10707.32 3.0 -0.3  7.260  (   34.67)    42.66  7.265  7.376 -0.111
t60g50m10 10707.32 3.0  0.0  7.560  (   57.54)    70.79  7.558  7.695 -0.137
t60g50m10 10707.32 3.0 +0.3  7.860  (   89.13)   112.20  7.861  8.043 -0.182
t60g40m10 10707.32 3.0 -0.3  7.260  (   58.88)    81.28  7.259  7.496 -0.237
t60g40m10 10707.32 3.0  0.0  7.560  (   87.10)   125.89  7.565  7.894 -0.329
t60g40m10 10707.32 3.0 +0.3  7.860  (  123.03)   177.83  7.855  8.311 -0.456
t60g30m10 10707.32 3.0 -0.3  7.260  (   91.20)   144.54  7.268  7.752 -0.484
t60g30m10 10707.32 3.0  0.0  7.560  (  123.03)   199.53  7.553  8.246 -0.693
t60g30m10 10707.32 3.0 +0.3  7.860  (  154.88)   263.03  7.854  8.782 -0.928
t60g20m10 10707.32 3.0 -0.3  7.260  (  125.89)   218.78  7.256  8.119 -0.863
t60g20m10 10707.32 3.0  0.0  7.560  (  158.49)   281.84  7.549  8.704 -1.155
t60g20m10 10707.32 3.0 +0.3  7.860  (  190.55)   346.74  7.850  9.224 -1.374
t60g10m10 10707.32 3.0 -0.3  7.260  (  165.96)   295.12  7.262  8.516 -1.254
t60g10m10 10707.32 3.0  0.0  7.560  (  194.98)   354.81  7.542  9.034 -1.492
t60g10m10 10707.32 3.0 +0.3  7.860  (  229.09)   416.87  7.845  9.477 -1.632
t55g50m10 10707.32 3.0 -0.3  7.260  (   18.62)    21.38  7.257  7.328 -0.071
t55g50m10 10707.32 3.0  0.0  7.560  (   33.11)    38.02  7.561  7.645 -0.084
t55g50m10 10707.32 3.0 +0.3  7.860  (   53.70)    63.10  7.859  7.963 -0.104
t55g40m10 10707.32 3.0 -0.3  7.260  (   35.48)    46.77  7.266  7.427 -0.161
t55g40m10 10707.32 3.0  0.0  7.560  (   57.54)    75.86  7.566  7.771 -0.205
t55g40m10 10707.32 3.0 +0.3  7.860  (   85.11)   114.82  7.861  8.133 -0.272
t55g30m10 10707.32 3.0 -0.3  7.260  (   61.66)    91.20  7.257  7.577 -0.320
t55g30m10 10707.32 3.0  0.0  7.560  (   89.13)   138.04  7.564  8.010 -0.446
t55g30m10 10707.32 3.0 +0.3  7.860  (  120.23)   190.55  7.851  8.462 -0.611
t55g20m10 10707.32 3.0 -0.3  7.260  (   95.50)   165.96  7.270  7.909 -0.639
t55g20m10 10707.32 3.0  0.0  7.560  (  128.82)   223.87  7.558  8.444 -0.886
t55g20m10 10707.32 3.0 +0.3  7.860  (  162.18)   288.40  7.862  9.002 -1.140
t55g10m10 10707.32 3.0 -0.3  7.260  (  134.90)   251.19  7.267  8.361 -1.094
t55g10m10 10707.32 3.0  0.0  7.560  (  165.96)   316.23  7.570  8.958 -1.388
t55g10m10 10707.32 3.0 +0.3  7.860  (  199.53)   380.19  7.876  9.453 -1.577
t50g50m10 10707.32 3.0 -0.3  7.260  (    7.24)     7.76  7.261  7.299 -0.038
t50g50m10 10707.32 3.0  0.0  7.560  (   13.18)    14.13  7.556  7.598 -0.042
t50g50m10 10707.32 3.0 +0.3  7.860  (   22.91)    25.12  7.863  7.912 -0.049
t50g40m10 10707.32 3.0 -0.3  7.260  (   15.85)    18.62  7.259  7.348 -0.089
t50g40m10 10707.32 3.0  0.0  7.560  (   26.92)    31.62  7.561  7.669 -0.108
t50g40m10 10707.32 3.0 +0.3  7.860  (   41.69)    50.12  7.855  7.990 -0.135
t50g30m10 10707.32 3.0 -0.3  7.260  (   31.62)    41.69  7.258  7.446 -0.188
t50g30m10 10707.32 3.0  0.0  7.560  (   48.98)    66.07  7.558  7.800 -0.242
t50g30m10 10707.32 3.0 +0.3  7.860  (   70.79)   100.00  7.869  8.192 -0.323
t50g20m10 10707.32 3.0 -0.3  7.260  (   57.54)    89.13  7.268  7.640 -0.372
t50g20m10 10707.32 3.0  0.0  7.560  (   81.28)   128.82  7.555  8.045 -0.490
t50g20m10 10707.32 3.0 +0.3  7.860  (  109.65)   177.83  7.850  8.509 -0.659
t50g10m10 10707.32 3.0 -0.3  7.260  (   93.33)   165.96  7.255  7.958 -0.703
t50g10m10 10707.32 3.0  0.0  7.560  (  123.03)   223.87  7.558  8.502 -0.944
t50g10m10 10707.32 3.0 +0.3  7.860  (  154.88)   288.40  7.875  9.085 -1.210
t45g50m10 10707.32 3.0 -0.3  7.260  (    1.05)     1.12  7.264  7.286 -0.022
t45g50m10 10707.32 3.0  0.0  7.560  (    2.04)     2.14  7.558  7.581 -0.023
t45g50m10 10707.32 3.0 +0.3  7.860  (    3.80)     4.07  7.864  7.889 -0.025
t45g40m10 10707.32 3.0 -0.3  7.260  (    4.37)     4.79  7.263  7.309 -0.046
t45g40m10 10707.32 3.0  0.0  7.560  (    7.76)     8.51  7.563  7.616 -0.053
t45g40m10 10707.32 3.0 +0.3  7.860  (   12.88)    14.45  7.867  7.931 -0.064
t45g30m10 10707.32 3.0 -0.3  7.260  (   10.72)    12.59  7.266  7.358 -0.092
t45g30m10 10707.32 3.0  0.0  7.560  (   17.38)    20.42  7.563  7.675 -0.112
t45g30m10 10707.32 3.0 +0.3  7.860  (   26.30)    31.62  7.865  8.004 -0.139
t45g20m10 10707.32 3.0 -0.3  7.260  (   22.91)    28.84  7.254  7.428 -0.174
t45g20m10 10707.32 3.0  0.0  7.560  (   34.67)    44.67  7.559  7.780 -0.221
t45g20m10 10707.32 3.0 +0.3  7.860  (   48.98)    64.57  7.854  8.134 -0.280
t45g10m10 10707.32 3.0 -0.3  7.260  (   44.67)    64.57  7.268  7.590 -0.322
t45g10m10 10707.32 3.0  0.0  7.560  (   63.10)    93.33  7.569  7.992 -0.423
t45g10m10 10707.32 3.0 +0.3  7.860  (   83.18)   125.89  7.856  8.395 -0.539
t70g50m20 10707.32 3.0 -0.3  6.260  (   10.47)    16.22  6.255  6.472 -0.217
t70g50m20 10707.32 3.0  0.0  6.560  (   19.50)    30.90  6.565  6.801 -0.236
t70g50m20 10707.32 3.0 +0.3  6.860  (   34.67)    54.95  6.866  7.135 -0.269
t70g40m20 10707.32 3.0 -0.3  6.260  (   19.50)    39.81  6.266  6.639 -0.373
t70g40m20 10707.32 3.0  0.0  6.560  (   34.67)    69.18  6.561  6.992 -0.431
t70g40m20 10707.32 3.0 +0.3  6.860  (   57.54)   112.20  6.859  7.399 -0.540
t70g30m20 10707.32 3.0 -0.3  6.260  (   36.31)    91.20  6.265  6.882 -0.617
t70g30m20 10707.32 3.0  0.0  6.560  (   58.88)   141.25  6.553  7.357 -0.804
t70g30m20 10707.32 3.0 +0.3  6.860  (   89.13)   204.17  6.859  7.993 -1.134
t70g20m20 10707.32 3.0 -0.3  6.260  (   51.29)   144.54  6.266  7.154 -0.888
t70g20m20 10707.32 3.0  0.0  6.560  (   79.43)   208.93  6.566  7.801 -1.235
t70g20m20 10707.32 3.0 +0.3  6.860  (  112.20)   275.42  6.864  8.511 -1.647
t70g10m20 10707.32 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10707.32 3.0 -0.3  6.260  (    7.08)    10.47  6.263  6.443 -0.180
t65g50m20 10707.32 3.0  0.0  6.560  (   13.49)    19.95  6.565  6.755 -0.190
t65g50m20 10707.32 3.0 +0.3  6.860  (   24.55)    36.31  6.860  7.071 -0.211
t65g40m20 10707.32 3.0 -0.3  6.260  (   14.13)    28.18  6.263  6.610 -0.347
t65g40m20 10707.32 3.0  0.0  6.560  (   25.70)    50.12  6.556  6.945 -0.389
t65g40m20 10707.32 3.0 +0.3  6.860  (   43.65)    85.11  6.857  7.322 -0.465
t65g30m20 10707.32 3.0 -0.3  6.260  (   26.30)    66.07  6.261  6.817 -0.556
t65g30m20 10707.32 3.0  0.0  6.560  (   44.67)   109.65  6.562  7.240 -0.678
t65g30m20 10707.32 3.0 +0.3  6.860  (   70.79)   165.96  6.861  7.762 -0.901
t65g20m20 10707.32 3.0 -0.3  6.260  (   47.86)   131.83  6.255  7.106 -0.851
t65g20m20 10707.32 3.0  0.0  6.560  (   74.13)   194.98  6.560  7.732 -1.172
t65g20m20 10707.32 3.0 +0.3  6.860  (  104.71)   263.03  6.867  8.444 -1.577
t65g10m20 10707.32 3.0 -0.3  6.260  (   66.07)   177.83  6.269  7.306 -1.037
t65g10m20 10707.32 3.0  0.0  6.560  (   97.72)   239.88  6.549  7.944 -1.395
t65g10m20 10707.32 3.0 +0.3  6.860  (  131.83)   309.03  6.858  8.653 -1.795
t60g50m20 10707.32 3.0 -0.3  6.260  (    4.27)     5.75  6.257  6.393 -0.136
t60g50m20 10707.32 3.0  0.0  6.560  (    8.32)    11.22  6.560  6.701 -0.141
t60g50m20 10707.32 3.0 +0.3  6.860  (   15.49)    21.38  6.865  7.017 -0.152
t60g40m20 10707.32 3.0 -0.3  6.260  (    9.12)    15.85  6.263  6.534 -0.271
t60g40m20 10707.32 3.0  0.0  6.560  (   16.60)    29.51  6.562  6.857 -0.295
t60g40m20 10707.32 3.0 +0.3  6.860  (   29.51)    52.48  6.862  7.200 -0.338
t60g30m20 10707.32 3.0 -0.3  6.260  (   17.78)    42.66  6.260  6.738 -0.478
t60g30m20 10707.32 3.0  0.0  6.560  (   31.62)    74.13  6.560  7.116 -0.556
t60g30m20 10707.32 3.0 +0.3  6.860  (   51.29)   120.23  6.865  7.553 -0.688
t60g20m20 10707.32 3.0 -0.3  6.260  (   33.11)    89.13  6.261  6.936 -0.675
t60g20m20 10707.32 3.0  0.0  6.560  (   53.70)   141.25  6.565  7.419 -0.854
t60g20m20 10707.32 3.0 +0.3  6.860  (   81.28)   199.53  6.851  7.982 -1.131
t60g10m20 10707.32 3.0 -0.3  6.260  (   58.88)   144.54  6.260  7.100 -0.840
t60g10m20 10707.32 3.0  0.0  6.560  (   87.10)   204.17  6.550  7.689 -1.139
t60g10m20 10707.32 3.0 +0.3  6.860  (  120.23)   269.15  6.850  8.363 -1.513
t55g50m20 10707.32 3.0 -0.3  6.260  (    2.24)     2.75  6.257  6.354 -0.097
t55g50m20 10707.32 3.0  0.0  6.560  (    4.37)     5.50  6.563  6.663 -0.100
t55g50m20 10707.32 3.0 +0.3  6.860  (    8.51)    10.72  6.864  6.966 -0.102
t55g40m20 10707.32 3.0 -0.3  6.260  (    4.90)     7.59  6.264  6.459 -0.195
t55g40m20 10707.32 3.0  0.0  6.560  (    9.33)    14.45  6.561  6.768 -0.207
t55g40m20 10707.32 3.0 +0.3  6.860  (   17.38)    26.92  6.865  7.091 -0.226
t55g30m20 10707.32 3.0 -0.3  6.260  (   10.72)    20.89  6.256  6.606 -0.350
t55g30m20 10707.32 3.0  0.0  6.560  (   19.05)    38.90  6.566  6.957 -0.391
t55g30m20 10707.32 3.0 +0.3  6.860  (   33.11)    66.07  6.856  7.308 -0.452
t55g20m20 10707.32 3.0 -0.3  6.260  (   21.38)    53.70  6.266  6.813 -0.547
t55g20m20 10707.32 3.0  0.0  6.560  (   36.31)    89.13  6.558  7.204 -0.646
t55g20m20 10707.32 3.0 +0.3  6.860  (   57.54)   138.04  6.856  7.659 -0.803
t55g10m20 10707.32 3.0 -0.3  6.260  (   38.90)    97.72  6.264  6.940 -0.676
t55g10m20 10707.32 3.0  0.0  6.560  (   61.66)   147.91  6.555  7.406 -0.851
t55g10m20 10707.32 3.0 +0.3  6.860  (   89.13)   208.93  6.858  7.993 -1.135
t50g50m20 10707.32 3.0 -0.3  6.260  (    0.87)     1.00  6.261  6.323 -0.062
t50g50m20 10707.32 3.0  0.0  6.560  (    1.74)     2.00  6.564  6.625 -0.061
t50g50m20 10707.32 3.0 +0.3  6.860  (    3.39)     3.89  6.859  6.921 -0.062
t50g40m20 10707.32 3.0 -0.3  6.260  (    2.14)     2.88  6.260  6.389 -0.129
t50g40m20 10707.32 3.0  0.0  6.560  (    4.17)     5.62  6.560  6.692 -0.132
t50g40m20 10707.32 3.0 +0.3  6.860  (    8.13)    10.72  6.856  6.995 -0.139
t50g30m20 10707.32 3.0 -0.3  6.260  (    4.90)     8.32  6.260  6.502 -0.242
t50g30m20 10707.32 3.0  0.0  6.560  (    9.33)    15.85  6.560  6.819 -0.259
t50g30m20 10707.32 3.0 +0.3  6.860  (   16.98)    28.84  6.858  7.145 -0.287
t50g20m20 10707.32 3.0 -0.3  6.260  (   10.96)    22.91  6.256  6.644 -0.388
t50g20m20 10707.32 3.0  0.0  6.560  (   19.50)    41.69  6.559  7.000 -0.441
t50g20m20 10707.32 3.0 +0.3  6.860  (   33.11)    70.79  6.857  7.376 -0.519
t50g10m20 10707.32 3.0 -0.3  6.260  (   22.91)    53.70  6.259  6.778 -0.519
t50g10m20 10707.32 3.0  0.0  6.560  (   38.90)    89.13  6.559  7.182 -0.623
t50g10m20 10707.32 3.0 +0.3  6.860  (   60.26)   138.04  6.869  7.650 -0.781
t45g50m20 10707.32 3.0 -0.3  6.260  (    0.15)     0.17  6.261  6.300 -0.039
t45g50m20 10707.32 3.0  0.0  6.560  (    0.30)     0.33  6.561  6.600 -0.039
t45g50m20 10707.32 3.0 +0.3  6.860  (    0.60)     0.66  6.864  6.903 -0.039
t45g40m20 10707.32 3.0 -0.3  6.260  (    0.59)     0.69  6.259  6.333 -0.074
t45g40m20 10707.32 3.0  0.0  6.560  (    1.15)     1.38  6.563  6.639 -0.076
t45g40m20 10707.32 3.0 +0.3  6.860  (    2.24)     2.69  6.862  6.939 -0.077
t45g30m20 10707.32 3.0 -0.3  6.260  (    1.58)     2.09  6.256  6.388 -0.132
t45g30m20 10707.32 3.0  0.0  6.560  (    3.02)     4.07  6.558  6.695 -0.137
t45g30m20 10707.32 3.0 +0.3  6.860  (    5.75)     7.76  6.861  7.008 -0.147
t45g20m20 10707.32 3.0 -0.3  6.260  (    3.98)     6.17  6.258  6.468 -0.210
t45g20m20 10707.32 3.0  0.0  6.560  (    7.41)    11.75  6.561  6.789 -0.228
t45g20m20 10707.32 3.0 +0.3  6.860  (   13.49)    21.38  6.862  7.120 -0.258
t45g10m20 10707.32 3.0 -0.3  6.260  (   10.00)    17.38  6.255  6.553 -0.298
t45g10m20 10707.32 3.0  0.0  6.560  (   17.78)    31.62  6.560  6.903 -0.343
t45g10m20 10707.32 3.0 +0.3  6.860  (   29.51)    53.70  6.862  7.270 -0.408
t70g50m30 10707.32 3.0 -0.3  5.260  (    1.10)     2.88  5.256  5.685 -0.429
t70g50m30 10707.32 3.0  0.0  5.560  (    2.19)     5.75  5.562  5.994 -0.432
t70g50m30 10707.32 3.0 +0.3  5.860  (    4.27)    11.22  5.862  6.303 -0.441
t70g40m30 10707.32 3.0 -0.3  5.260  (    2.24)     8.51  5.259  5.868 -0.609
t70g40m30 10707.32 3.0  0.0  5.560  (    4.37)    16.60  5.562  6.185 -0.623
t70g40m30 10707.32 3.0 +0.3  5.860  (    8.32)    30.90  5.855  6.503 -0.648
t70g30m30 10707.32 3.0 -0.3  5.260  (    3.98)    19.05  5.260  5.988 -0.728
t70g30m30 10707.32 3.0  0.0  5.560  (    7.59)    36.31  5.566  6.323 -0.757
t70g30m30 10707.32 3.0 +0.3  5.860  (   14.45)    64.57  5.861  6.675 -0.814
t70g20m30 10707.32 3.0 -0.3  5.260  (    6.92)    41.69  5.256  6.140 -0.884
t70g20m30 10707.32 3.0  0.0  5.560  (   13.18)    74.13  5.556  6.503 -0.947
t70g20m30 10707.32 3.0 +0.3  5.860  (   24.55)   123.03  5.861  6.960 -1.099
t70g10m30 10707.32 3.0 -0.3  5.260  (    8.13)    45.71  5.266  6.102 -0.836
t70g10m30 10707.32 3.0  0.0  5.560  (   15.85)    79.43  5.558  6.453 -0.895
t70g10m30 10707.32 3.0 +0.3  5.860  (   28.84)   128.82  5.855  6.892 -1.037
t65g50m30 10707.32 3.0 -0.3  5.260  (    0.72)     1.78  5.261  5.651 -0.390
t65g50m30 10707.32 3.0  0.0  5.560  (    1.45)     3.47  5.556  5.947 -0.391
t65g50m30 10707.32 3.0 +0.3  5.860  (    2.88)     6.92  5.865  6.260 -0.395
t65g40m30 10707.32 3.0 -0.3  5.260  (    1.55)     6.46  5.257  5.897 -0.640
t65g40m30 10707.32 3.0  0.0  5.560  (    3.02)    12.59  5.557  6.211 -0.654
t65g40m30 10707.32 3.0 +0.3  5.860  (    5.89)    23.99  5.855  6.532 -0.677
t65g30m30 10707.32 3.0 -0.3  5.260  (    3.16)    18.20  5.264  6.076 -0.812
t65g30m30 10707.32 3.0  0.0  5.560  (    6.17)    33.88  5.558  6.403 -0.845
t65g30m30 10707.32 3.0 +0.3  5.860  (   11.75)    61.66  5.863  6.774 -0.911
t65g20m30 10707.32 3.0 -0.3  5.260  (    5.89)    33.88  5.262  6.120 -0.858
t65g20m30 10707.32 3.0  0.0  5.560  (   10.96)    61.66  5.565  6.484 -0.919
t65g20m30 10707.32 3.0 +0.3  5.860  (   20.89)   104.71  5.867  6.908 -1.041
t65g10m30 10707.32 3.0 -0.3  5.260  (   10.00)    60.26  5.258  6.191 -0.933
t65g10m30 10707.32 3.0  0.0  5.560  (   19.05)   102.33  5.556  6.601 -1.045
t65g10m30 10707.32 3.0 +0.3  5.860  (   33.88)   158.49  5.853  7.132 -1.279
t60g50m30 10707.32 3.0 -0.3  5.260  (    0.43)     0.85  5.261  5.565 -0.304
t60g50m30 10707.32 3.0  0.0  5.560  (    0.85)     1.70  5.562  5.867 -0.305
t60g50m30 10707.32 3.0 +0.3  5.860  (    1.66)     3.31  5.855  6.163 -0.308
t60g40m30 10707.32 3.0 -0.3  5.260  (    0.95)     3.55  5.258  5.844 -0.586
t60g40m30 10707.32 3.0  0.0  5.560  (    1.86)     6.92  5.557  6.148 -0.591
t60g40m30 10707.32 3.0 +0.3  5.860  (    3.72)    13.49  5.861  6.467 -0.606
t60g30m30 10707.32 3.0 -0.3  5.260  (    2.09)    12.30  5.264  6.080 -0.816
t60g30m30 10707.32 3.0  0.0  5.560  (    4.07)    23.44  5.561  6.407 -0.846
t60g30m30 10707.32 3.0 +0.3  5.860  (    7.76)    43.65  5.865  6.762 -0.897
t60g20m30 10707.32 3.0 -0.3  5.260  (    4.37)    26.30  5.257  6.134 -0.877
t60g20m30 10707.32 3.0  0.0  5.560  (    8.32)    48.98  5.564  6.500 -0.936
t60g20m30 10707.32 3.0 +0.3  5.860  (   15.49)    85.11  5.866  6.902 -1.036
t60g10m30 10707.32 3.0 -0.3  5.260  (    8.51)    38.90  5.261  6.047 -0.786
t60g10m30 10707.32 3.0  0.0  5.560  (   15.49)    69.18  5.562  6.423 -0.861
t60g10m30 10707.32 3.0 +0.3  5.860  (   28.18)   114.82  5.867  6.867 -1.000
t55g50m30 10707.32 3.0 -0.3  5.260  (    0.22)     0.35  5.264  5.462 -0.198
t55g50m30 10707.32 3.0  0.0  5.560  (    0.45)     0.71  5.564  5.763 -0.199
t55g50m30 10707.32 3.0 +0.3  5.860  (    0.89)     1.38  5.856  6.055 -0.199
t55g40m30 10707.32 3.0 -0.3  5.260  (    0.51)     1.35  5.262  5.687 -0.425
t55g40m30 10707.32 3.0  0.0  5.560  (    1.00)     2.69  5.565  5.993 -0.428
t55g40m30 10707.32 3.0 +0.3  5.860  (    2.00)     5.25  5.861  6.295 -0.434
t55g30m30 10707.32 3.0 -0.3  5.260  (    1.12)     5.01  5.257  5.924 -0.667
t55g30m30 10707.32 3.0  0.0  5.560  (    2.24)     9.77  5.558  6.235 -0.677
t55g30m30 10707.32 3.0 +0.3  5.860  (    4.37)    18.62  5.856  6.558 -0.702
t55g20m30 10707.32 3.0 -0.3  5.260  (    2.51)    12.59  5.261  6.006 -0.745
t55g20m30 10707.32 3.0  0.0  5.560  (    4.90)    23.99  5.561  6.338 -0.777
t55g20m30 10707.32 3.0 +0.3  5.860  (    9.33)    43.65  5.856  6.687 -0.831
t55g10m30 10707.32 3.0 -0.3  5.260  (    5.37)    20.42  5.255  5.901 -0.646
t55g10m30 10707.32 3.0  0.0  5.560  (   10.23)    38.02  5.557  6.249 -0.692
t55g10m30 10707.32 3.0 +0.3  5.860  (   19.05)    67.61  5.863  6.637 -0.774
t50g50m30 10707.32 3.0 -0.3  5.260  (    0.10)     0.13  5.258  5.376 -0.118
t50g50m30 10707.32 3.0  0.0  5.560  (    0.19)     0.25  5.557  5.675 -0.118
t50g50m30 10707.32 3.0 +0.3  5.860  (    0.39)     0.50  5.857  5.975 -0.118
t50g40m30 10707.32 3.0 -0.3  5.260  (    0.22)     0.40  5.262  5.508 -0.246
t50g40m30 10707.32 3.0  0.0  5.560  (    0.45)     0.79  5.563  5.808 -0.245
t50g40m30 10707.32 3.0 +0.3  5.860  (    0.89)     1.58  5.864  6.111 -0.247
t50g30m30 10707.32 3.0 -0.3  5.260  (    0.50)     1.29  5.255  5.675 -0.420
t50g30m30 10707.32 3.0  0.0  5.560  (    1.00)     2.63  5.560  5.984 -0.424
t50g30m30 10707.32 3.0 +0.3  5.860  (    2.00)     5.25  5.858  6.288 -0.430
t50g20m30 10707.32 3.0 -0.3  5.260  (    1.23)     3.98  5.260  5.785 -0.525
t50g20m30 10707.32 3.0  0.0  5.560  (    2.40)     7.76  5.560  6.096 -0.536
t50g20m30 10707.32 3.0 +0.3  5.860  (    4.68)    14.79  5.858  6.416 -0.558
t50g10m30 10707.32 3.0 -0.3  5.260  (    2.82)     8.13  5.263  5.751 -0.488
t50g10m30 10707.32 3.0  0.0  5.560  (    5.50)    15.49  5.556  6.059 -0.503
t50g10m30 10707.32 3.0 +0.3  5.860  (   10.23)    29.51  5.865  6.405 -0.540
t45g50m30 10707.32 3.0 -0.3  5.260  (    0.03)     0.03  5.256  5.317 -0.061
t45g50m30 10707.32 3.0  0.0  5.560  (    0.06)     0.06  5.564  5.626 -0.062
t45g50m30 10707.32 3.0 +0.3  5.860  (    0.11)     0.13  5.863  5.924 -0.061
t45g40m30 10707.32 3.0 -0.3  5.260  (    0.07)     0.10  5.261  5.402 -0.141
t45g40m30 10707.32 3.0  0.0  5.560  (    0.14)     0.19  5.560  5.701 -0.141
t45g40m30 10707.32 3.0 +0.3  5.860  (    0.28)     0.39  5.861  6.001 -0.140
t45g30m30 10707.32 3.0 -0.3  5.260  (    0.18)     0.32  5.258  5.502 -0.244
t45g30m30 10707.32 3.0  0.0  5.560  (    0.36)     0.63  5.559  5.804 -0.245
t45g30m30 10707.32 3.0 +0.3  5.860  (    0.72)     1.26  5.861  6.108 -0.247
t45g20m30 10707.32 3.0 -0.3  5.260  (    0.46)     1.00  5.264  5.606 -0.342
t45g20m30 10707.32 3.0  0.0  5.560  (    0.91)     1.95  5.557  5.901 -0.344
t45g20m30 10707.32 3.0 +0.3  5.860  (    1.78)     3.89  5.863  6.214 -0.351
t45g10m30 10707.32 3.0 -0.3  5.260  (    1.23)     2.69  5.265  5.611 -0.346
t45g10m30 10707.32 3.0  0.0  5.560  (    2.40)     5.25  5.565  5.919 -0.354
t45g10m30 10707.32 3.0 +0.3  5.860  (    4.68)    10.00  5.861  6.229 -0.368
t70g50m40 10707.32 3.0 -0.3  4.260  (    0.11)     0.54  4.264  4.951 -0.687
t70g50m40 10707.32 3.0  0.0  4.560  (    0.22)     1.05  4.555  5.243 -0.688
t70g50m40 10707.32 3.0 +0.3  4.860  (    0.44)     2.09  4.859  5.544 -0.685
t70g40m40 10707.32 3.0 -0.3  4.260  (    0.22)     1.41  4.256  5.059 -0.803
t70g40m40 10707.32 3.0  0.0  4.560  (    0.45)     2.82  4.563  5.366 -0.803
t70g40m40 10707.32 3.0 +0.3  4.860  (    0.89)     5.50  4.863  5.668 -0.805
t70g30m40 10707.32 3.0 -0.3  4.260  (    0.42)     2.75  4.262  5.096 -0.834
t70g30m40 10707.32 3.0  0.0  4.560  (    0.83)     5.37  4.563  5.401 -0.838
t70g30m40 10707.32 3.0 +0.3  4.860  (    1.62)    10.23  4.856  5.700 -0.844
t70g20m40 10707.32 3.0 -0.3  4.260  (    0.71)     4.79  4.261  5.096 -0.835
t70g20m40 10707.32 3.0  0.0  4.560  (    1.41)     9.33  4.558  5.398 -0.840
t70g20m40 10707.32 3.0 +0.3  4.860  (    2.82)    18.20  4.863  5.711 -0.848
t70g10m40 10707.32 3.0 -0.3  4.260  (    0.85)     3.02  4.255  4.813 -0.558
t70g10m40 10707.32 3.0  0.0  4.560  (    1.70)     6.03  4.560  5.119 -0.559
t70g10m40 10707.32 3.0 +0.3  4.860  (    3.39)    11.75  4.859  5.422 -0.563
t65g50m40 10707.32 3.0 -0.3  4.260  (    0.07)     0.37  4.261  4.968 -0.707
t65g50m40 10707.32 3.0  0.0  4.560  (    0.14)     0.74  4.561  5.269 -0.708
t65g50m40 10707.32 3.0 +0.3  4.860  (    0.29)     1.48  4.863  5.572 -0.709
t65g40m40 10707.32 3.0 -0.3  4.260  (    0.15)     1.29  4.264  5.183 -0.919
t65g40m40 10707.32 3.0  0.0  4.560  (    0.31)     2.51  4.557  5.477 -0.920
t65g40m40 10707.32 3.0 +0.3  4.860  (    0.62)     5.01  4.865  5.785 -0.920
t65g30m40 10707.32 3.0 -0.3  4.260  (    0.32)     3.09  4.265  5.252 -0.987
t65g30m40 10707.32 3.0  0.0  4.560  (    0.65)     6.03  4.563  5.553 -0.990
t65g30m40 10707.32 3.0 +0.3  4.860  (    1.26)    11.75  4.864  5.865 -1.001
t65g20m40 10707.32 3.0 -0.3  4.260  (    0.60)     5.13  4.264  5.202 -0.938
t65g20m40 10707.32 3.0  0.0  4.560  (    1.20)     9.77  4.557  5.500 -0.943
t65g20m40 10707.32 3.0 +0.3  4.860  (    2.40)    19.05  4.862  5.820 -0.958
t65g10m40 10707.32 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10707.32 3.0 -0.3  4.260  (    0.04)     0.19  4.262  4.899 -0.637
t60g50m40 10707.32 3.0  0.0  4.560  (    0.09)     0.37  4.564  5.201 -0.637
t60g50m40 10707.32 3.0 +0.3  4.860  (    0.17)     0.74  4.864  5.502 -0.638
t60g40m40 10707.32 3.0 -0.3  4.260  (    0.09)     0.81  4.264  5.199 -0.935
t60g40m40 10707.32 3.0  0.0  4.560  (    0.19)     1.58  4.556  5.493 -0.937
t60g40m40 10707.32 3.0 +0.3  4.860  (    0.37)     3.16  4.859  5.799 -0.940
t60g30m40 10707.32 3.0 -0.3  4.260  (    0.20)     2.45  4.265  5.347 -1.082
t60g30m40 10707.32 3.0  0.0  4.560  (    0.41)     4.79  4.560  5.645 -1.085
t60g30m40 10707.32 3.0 +0.3  4.860  (    0.81)     9.33  4.860  5.953 -1.093
t60g20m40 10707.32 3.0 -0.3  4.260  (    0.45)     4.57  4.258  5.286 -1.028
t60g20m40 10707.32 3.0  0.0  4.560  (    0.89)     8.91  4.560  5.594 -1.034
t60g20m40 10707.32 3.0 +0.3  4.860  (    1.78)    16.98  4.859  5.911 -1.052
t60g10m40 10707.32 3.0 -0.3  4.260  (    0.89)     6.03  4.261  5.110 -0.849
t60g10m40 10707.32 3.0  0.0  4.560  (    1.78)    11.75  4.564  5.422 -0.858
t60g10m40 10707.32 3.0 +0.3  4.860  (    3.47)    21.88  4.858  5.734 -0.876
t55g50m40 10707.32 3.0 -0.3  4.260  (    0.02)     0.07  4.266  4.751 -0.485
t55g50m40 10707.32 3.0  0.0  4.560  (    0.04)     0.13  4.565  5.049 -0.484
t55g50m40 10707.32 3.0 +0.3  4.860  (    0.09)     0.26  4.855  5.340 -0.485
t55g40m40 10707.32 3.0 -0.3  4.260  (    0.05)     0.32  4.263  5.070 -0.807
t55g40m40 10707.32 3.0  0.0  4.560  (    0.10)     0.65  4.563  5.372 -0.809
t55g40m40 10707.32 3.0 +0.3  4.860  (    0.20)     1.29  4.864  5.674 -0.810
t55g30m40 10707.32 3.0 -0.3  4.260  (    0.11)     1.15  4.258  5.269 -1.011
t55g30m40 10707.32 3.0  0.0  4.560  (    0.22)     2.29  4.560  5.575 -1.015
t55g30m40 10707.32 3.0 +0.3  4.860  (    0.45)     4.57  4.865  5.886 -1.021
t55g20m40 10707.32 3.0 -0.3  4.260  (    0.25)     2.29  4.256  5.228 -0.972
t55g20m40 10707.32 3.0  0.0  4.560  (    0.50)     4.57  4.557  5.537 -0.980
t55g20m40 10707.32 3.0 +0.3  4.860  (    1.00)     9.12  4.863  5.857 -0.994
t55g10m40 10707.32 3.0 -0.3  4.260  (    0.56)     3.09  4.256  5.010 -0.754
t55g10m40 10707.32 3.0  0.0  4.560  (    1.12)     6.17  4.564  5.323 -0.759
t55g10m40 10707.32 3.0 +0.3  4.860  (    2.19)    11.75  4.855  5.628 -0.773
t50g50m40 10707.32 3.0 -0.3  4.260  (    0.01)     0.02  4.247  4.525 -0.278
t50g50m40 10707.32 3.0  0.0  4.560  (    0.02)     0.04  4.561  4.840 -0.279
t50g50m40 10707.32 3.0 +0.3  4.860  (    0.04)     0.08  4.862  5.141 -0.279
t50g40m40 10707.32 3.0 -0.3  4.260  (    0.02)     0.08  4.258  4.798 -0.540
t50g40m40 10707.32 3.0  0.0  4.560  (    0.04)     0.15  4.556  5.096 -0.540
t50g40m40 10707.32 3.0 +0.3  4.860  (    0.09)     0.31  4.856  5.397 -0.541
t50g30m40 10707.32 3.0 -0.3  4.260  (    0.05)     0.26  4.258  4.973 -0.715
t50g30m40 10707.32 3.0  0.0  4.560  (    0.10)     0.51  4.559  5.274 -0.715
t50g30m40 10707.32 3.0 +0.3  4.860  (    0.20)     1.02  4.860  5.577 -0.717
t50g20m40 10707.32 3.0 -0.3  4.260  (    0.12)     0.62  4.265  4.963 -0.698
t50g20m40 10707.32 3.0  0.0  4.560  (    0.25)     1.20  4.556  5.256 -0.700
t50g20m40 10707.32 3.0 +0.3  4.860  (    0.49)     2.40  4.858  5.562 -0.704
t50g10m40 10707.32 3.0 -0.3  4.260  (    0.29)     0.95  4.259  4.783 -0.524
t50g10m40 10707.32 3.0  0.0  4.560  (    0.58)     1.91  4.561  5.088 -0.527
t50g10m40 10707.32 3.0 +0.3  4.860  (    1.15)     3.72  4.856  5.388 -0.532
t45g50m40 10707.32 3.0 -0.3  4.260  (    0.00)     0.00  4.271  4.403 -0.132
t45g50m40 10707.32 3.0  0.0  4.560  (    0.01)     0.01  4.570  4.693 -0.123
t45g50m40 10707.32 3.0 +0.3  4.860  (    0.01)     0.02  4.863  4.992 -0.129
t45g40m40 10707.32 3.0 -0.3  4.260  (    0.01)     0.02  4.248  4.508 -0.260
t45g40m40 10707.32 3.0  0.0  4.560  (    0.02)     0.03  4.555  4.809 -0.254
t45g40m40 10707.32 3.0 +0.3  4.860  (    0.03)     0.06  4.854  5.113 -0.259
t45g30m40 10707.32 3.0 -0.3  4.260  (    0.02)     0.05  4.257  4.655 -0.398
t45g30m40 10707.32 3.0  0.0  4.560  (    0.04)     0.10  4.557  4.956 -0.399
t45g30m40 10707.32 3.0 +0.3  4.860  (    0.08)     0.19  4.856  5.254 -0.398
t45g20m40 10707.32 3.0 -0.3  4.260  (    0.05)     0.13  4.264  4.684 -0.420
t45g20m40 10707.32 3.0  0.0  4.560  (    0.10)     0.26  4.564  4.984 -0.420
t45g20m40 10707.32 3.0 +0.3  4.860  (    0.19)     0.51  4.865  5.286 -0.421
t45g10m40 10707.32 3.0 -0.3  4.260  (    0.13)     0.27  4.261  4.593 -0.332
t45g10m40 10707.32 3.0  0.0  4.560  (    0.25)     0.54  4.562  4.895 -0.333
t45g10m40 10707.32 3.0 +0.3  4.860  (    0.50)     1.07  4.864  5.198 -0.334


==> anc/tableE1/ncor10707_standard.dat <==
t70g50p00 10707.32 1.0 -0.3  8.260  (  165.96)   181.97  8.257  8.370 -0.113
t70g50p00 10707.32 1.0  0.0  8.560  (  208.93)   234.42  8.568  8.714 -0.146
t70g50p00 10707.32 1.0 +0.3  8.860  (  263.03)   295.12  8.852  9.013 -0.161
t70g40p00 10707.32 1.0 -0.3  8.260  (  181.97)   213.80  8.251  8.555 -0.304
t70g40p00 10707.32 1.0  0.0  8.560  (  213.80)   263.03  8.556  8.919 -0.363
t70g40p00 10707.32 1.0 +0.3  8.860  (  251.19)   323.59  8.875  9.251 -0.376
t70g30p00 10707.32 1.0 -0.3  8.260  (  204.17)   263.03  8.262  8.829 -0.567
t70g30p00 10707.32 1.0  0.0  8.560  (  234.42)   309.03  8.546  9.157 -0.611
t70g30p00 10707.32 1.0 +0.3  8.860  (  269.15)   363.08  8.851  9.446 -0.595
t70g20p00 10707.32 1.0 -0.3  8.260  (  218.78)   302.00  8.245  9.120 -0.875
t70g20p00 10707.32 1.0  0.0  8.560  (  245.47)   346.74  8.541  9.449 -0.908
t70g20p00 10707.32 1.0 +0.3  8.860  (  275.42)   398.11  8.872  9.729 -0.857
t70g10p00 10707.32 1.0 -0.3  8.260  (  223.87)   331.13  8.263  9.405 -1.142
t70g10p00 10707.32 1.0  0.0  8.560  (  251.19)   371.54  8.546  9.708 -1.162
t70g10p00 10707.32 1.0 +0.3  8.860  (  275.42)   416.87  8.865  9.964 -1.099
t65g50p00 10707.32 1.0 -0.3  8.260  (  147.91)   154.88  8.249  8.325 -0.076
t65g50p00 10707.32 1.0  0.0  8.560  (  186.21)   204.17  8.561  8.662 -0.101
t65g50p00 10707.32 1.0 +0.3  8.860  (  239.88)   263.03  8.853  8.971 -0.118
t65g40p00 10707.32 1.0 -0.3  8.260  (  162.18)   190.55  8.267  8.502 -0.235
t65g40p00 10707.32 1.0  0.0  8.560  (  199.53)   234.42  8.552  8.840 -0.288
t65g40p00 10707.32 1.0 +0.3  8.860  (  239.88)   288.40  8.848  9.158 -0.310
t65g30p00 10707.32 1.0 -0.3  8.260  (  186.21)   234.42  8.249  8.758 -0.509
t65g30p00 10707.32 1.0  0.0  8.560  (  213.80)   281.84  8.555  9.134 -0.579
t65g30p00 10707.32 1.0 +0.3  8.860  (  245.47)   331.13  8.845  9.431 -0.586
t65g20p00 10707.32 1.0 -0.3  8.260  (  208.93)   295.12  8.281  9.100 -0.819
t65g20p00 10707.32 1.0  0.0  8.560  (  239.88)   338.84  8.568  9.406 -0.838
t65g20p00 10707.32 1.0 +0.3  8.860  (  269.15)   389.05  8.887  9.669 -0.782
t65g10p00 10707.32 1.0 -0.3  8.260  (  229.09)   338.84  8.275  9.387 -1.112
t65g10p00 10707.32 1.0  0.0  8.560  (  251.19)   380.19  8.568  9.658 -1.090
t65g10p00 10707.32 1.0 +0.3  8.860  (  281.84)   416.87  8.827  9.846 -1.019
t60g50p00 10707.32 1.0 -0.3  8.260  (  112.20)   117.49  8.259  8.306 -0.047
t60g50p00 10707.32 1.0  0.0  8.560  (  147.91)   158.49  8.561  8.626 -0.065
t60g50p00 10707.32 1.0 +0.3  8.860  (  194.98)   208.93  8.856  8.935 -0.079
t60g40p00 10707.32 1.0 -0.3  8.260  (  134.90)   151.36  8.250  8.410 -0.160
t60g40p00 10707.32 1.0  0.0  8.560  (  169.82)   194.98  8.565  8.778 -0.213
t60g40p00 10707.32 1.0 +0.3  8.860  (  204.17)   245.47  8.865  9.113 -0.248
t60g30p00 10707.32 1.0 -0.3  8.260  (  162.18)   199.53  8.261  8.664 -0.403
t60g30p00 10707.32 1.0  0.0  8.560  (  190.55)   245.47  8.575  9.060 -0.485
t60g30p00 10707.32 1.0 +0.3  8.860  (  218.78)   295.12  8.875  9.384 -0.509
t60g20p00 10707.32 1.0 -0.3  8.260  (  186.21)   257.04  8.264  9.005 -0.741
t60g20p00 10707.32 1.0  0.0  8.560  (  213.80)   302.00  8.566  9.370 -0.804
t60g20p00 10707.32 1.0 +0.3  8.860  (  239.88)   346.74  8.857  9.646 -0.789
t60g10p00 10707.32 1.0 -0.3  8.260  (  213.80)   316.23  8.249  9.288 -1.039
t60g10p00 10707.32 1.0  0.0  8.560  (  239.88)   363.08  8.582  9.606 -1.024
t60g10p00 10707.32 1.0 +0.3  8.860  (  269.15)   407.38  8.891  9.831 -0.940
t55g50p00 10707.32 1.0 -0.3  8.260  (   67.61)    69.18  8.252  8.274 -0.022
t55g50p00 10707.32 1.0  0.0  8.560  (   95.50)    97.72  8.563  8.593 -0.030
t55g50p00 10707.32 1.0 +0.3  8.860  (  128.82)   131.83  8.850  8.889 -0.039
t55g40p00 10707.32 1.0 -0.3  8.260  (   93.33)   102.33  8.271  8.368 -0.097
t55g40p00 10707.32 1.0  0.0  8.560  (  120.23)   131.83  8.548  8.678 -0.130
t55g40p00 10707.32 1.0 +0.3  8.860  (  151.36)   173.78  8.866  9.035 -0.169
t55g30p00 10707.32 1.0 -0.3  8.260  (  123.03)   147.91  8.270  8.551 -0.281
t55g30p00 10707.32 1.0  0.0  8.560  (  147.91)   186.21  8.569  8.937 -0.368
t55g30p00 10707.32 1.0 +0.3  8.860  (  177.83)   229.09  8.861  9.283 -0.422
t55g20p00 10707.32 1.0 -0.3  8.260  (  154.88)   204.17  8.251  8.838 -0.587
t55g20p00 10707.32 1.0  0.0  8.560  (  177.83)   245.47  8.545  9.233 -0.688
t55g20p00 10707.32 1.0 +0.3  8.860  (  204.17)   295.12  8.876  9.599 -0.723
t55g10p00 10707.32 1.0 -0.3  8.260  (  186.21)   269.15  8.245  9.202 -0.957
t55g10p00 10707.32 1.0  0.0  8.560  (  208.93)   316.23  8.580  9.583 -1.003
t55g10p00 10707.32 1.0 +0.3  8.860  (  234.42)   354.81  8.852  9.823 -0.971
t50g50p00 10707.32 1.0 -0.3  8.260  (   31.62)    31.62  8.260  8.268 -0.008
t50g50p00 10707.32 1.0  0.0  8.560  (   44.67)    44.67  8.559  8.570 -0.011
t50g50p00 10707.32 1.0 +0.3  8.860  (   60.26)    61.66  8.871  8.884 -0.013
t50g40p00 10707.32 1.0 -0.3  8.260  (   46.77)    48.98  8.259  8.297 -0.038
t50g40p00 10707.32 1.0  0.0  8.560  (   63.10)    66.07  8.559  8.612 -0.053
t50g40p00 10707.32 1.0 +0.3  8.860  (   83.18)    87.10  8.850  8.919 -0.069
t50g30p00 10707.32 1.0 -0.3  8.260  (   70.79)    79.43  8.254  8.398 -0.144
t50g30p00 10707.32 1.0  0.0  8.560  (   89.13)   104.71  8.565  8.767 -0.202
t50g30p00 10707.32 1.0 +0.3  8.860  (  112.20)   134.90  8.870  9.130 -0.260
t50g20p00 10707.32 1.0 -0.3  8.260  (  102.33)   128.82  8.251  8.625 -0.374
t50g20p00 10707.32 1.0  0.0  8.560  (  123.03)   162.18  8.549  9.039 -0.490
t50g20p00 10707.32 1.0 +0.3  8.860  (  147.91)   199.53  8.844  9.423 -0.579
t50g10p00 10707.32 1.0 -0.3  8.260  (  141.25)   194.98  8.245  8.969 -0.724
t50g10p00 10707.32 1.0  0.0  8.560  (  162.18)   234.42  8.541  9.394 -0.853
t50g10p00 10707.32 1.0 +0.3  8.860  (  186.21)   275.42  8.841  9.745 -0.904
t45g50p00 10707.32 1.0 -0.3  8.260  (    7.08)     7.08  8.261  8.263 -0.002
t45g50p00 10707.32 1.0  0.0  8.560  (   10.96)    10.96  8.557  8.561 -0.004
t45g50p00 10707.32 1.0 +0.3  8.860  (   16.22)    16.22  8.860  8.865 -0.005
t45g40p00 10707.32 1.0 -0.3  8.260  (   17.38)    17.38  8.259  8.269 -0.010
t45g40p00 10707.32 1.0  0.0  8.560  (   24.55)    24.55  8.556  8.570 -0.014
t45g40p00 10707.32 1.0 +0.3  8.860  (   33.11)    33.88  8.873  8.894 -0.021
t45g30p00 10707.32 1.0 -0.3  8.260  (   33.11)    34.67  8.258  8.299 -0.041
t45g30p00 10707.32 1.0  0.0  8.560  (   38.02)    39.81  8.562  8.627 -0.065
t45g30p00 10707.32 1.0 +0.3  8.860  (   47.86)    51.29  8.870  8.959 -0.089
t45g20p00 10707.32 1.0 -0.3  8.260  (   46.77)    52.48  8.256  8.408 -0.152
t45g20p00 10707.32 1.0  0.0  8.560  (   58.88)    67.61  8.551  8.759 -0.208
t45g20p00 10707.32 1.0 +0.3  8.860  (   72.44)    87.10  8.867  9.140 -0.273
t45g10p00 10707.32 1.0 -0.3  8.260  (   74.13)    95.50  8.270  8.650 -0.380
t45g10p00 10707.32 1.0  0.0  8.560  (   91.20)   120.23  8.571  9.060 -0.489
t45g10p00 10707.32 1.0 +0.3  8.860  (  107.15)   147.91  8.869  9.460 -0.591
t70g50m10 10707.32 1.0 -0.3  7.260  (   61.66)    69.18  7.261  7.349 -0.088
t70g50m10 10707.32 1.0  0.0  7.560  (   89.13)   100.00  7.553  7.682 -0.129
t70g50m10 10707.32 1.0 +0.3  7.860  (  117.49)   138.04  7.859  8.047 -0.188
t70g40m10 10707.32 1.0 -0.3  7.260  (   85.11)   107.15  7.267  7.524 -0.257
t70g40m10 10707.32 1.0  0.0  7.560  (  109.65)   144.54  7.561  7.955 -0.394
t70g40m10 10707.32 1.0 +0.3  7.860  (  134.90)   186.21  7.860  8.398 -0.538
t70g30m10 10707.32 1.0 -0.3  7.260  (  109.65)   158.49  7.274  7.870 -0.596
t70g30m10 10707.32 1.0  0.0  7.560  (  134.90)   199.53  7.555  8.366 -0.811
t70g30m10 10707.32 1.0 +0.3  7.860  (  158.49)   245.47  7.855  8.820 -0.965
t70g20m10 10707.32 1.0 -0.3  7.260  (  128.82)   204.17  7.265  8.246 -0.981
t70g20m10 10707.32 1.0  0.0  7.560  (  151.36)   251.19  7.566  8.793 -1.227
t70g20m10 10707.32 1.0 +0.3  7.860  (  173.78)   295.12  7.853  9.204 -1.351
t70g10m10 10707.32 1.0 -0.3  7.260  (  138.04)   234.42  7.252  8.514 -1.262
t70g10m10 10707.32 1.0  0.0  7.560  (  162.18)   281.84  7.556  9.058 -1.502
t70g10m10 10707.32 1.0 +0.3  7.860  (  181.97)   323.59  7.837  9.448 -1.611
t65g50m10 10707.32 1.0 -0.3  7.260  (   48.98)    52.48  7.259  7.314 -0.055
t65g50m10 10707.32 1.0  0.0  7.560  (   72.44)    79.43  7.557  7.632 -0.075
t65g50m10 10707.32 1.0 +0.3  7.860  (  102.33)   114.82  7.865  7.975 -0.110
t65g40m10 10707.32 1.0 -0.3  7.260  (   70.79)    85.11  7.266  7.439 -0.173
t65g40m10 10707.32 1.0  0.0  7.560  (   95.50)   117.49  7.551  7.811 -0.260
t65g40m10 10707.32 1.0 +0.3  7.860  (  123.03)   158.49  7.870  8.255 -0.385
t65g30m10 10707.32 1.0 -0.3  7.260  (   95.50)   131.83  7.270  7.716 -0.446
t65g30m10 10707.32 1.0  0.0  7.560  (  120.23)   173.78  7.573  8.237 -0.664
t65g30m10 10707.32 1.0 +0.3  7.860  (  144.54)   213.80  7.847  8.677 -0.830
t65g20m10 10707.32 1.0 -0.3  7.260  (  120.23)   186.21  7.253  8.110 -0.857
t65g20m10 10707.32 1.0  0.0  7.560  (  144.54)   234.42  7.572  8.682 -1.110
t65g20m10 10707.32 1.0 +0.3  7.860  (  165.96)   275.42  7.843  9.075 -1.232
t65g10m10 10707.32 1.0 -0.3  7.260  (  138.04)   234.42  7.259  8.501 -1.242
t65g10m10 10707.32 1.0  0.0  7.560  (  162.18)   281.84  7.573  9.023 -1.450
t65g10m10 10707.32 1.0 +0.3  7.860  (  186.21)   323.59  7.860  9.387 -1.527
t60g50m10 10707.32 1.0 -0.3  7.260  (   36.31)    38.90  7.302  7.334 -0.032
t60g50m10 10707.32 1.0  0.0  7.560  (   53.70)    57.54  7.567  7.607 -0.040
t60g50m10 10707.32 1.0 +0.3  7.860  (   81.28)    85.11  7.852  7.905 -0.053
t60g40m10 10707.32 1.0 -0.3  7.260  (   52.48)    60.26  7.259  7.362 -0.103
t60g40m10 10707.32 1.0  0.0  7.560  (   75.86)    89.13  7.563  7.713 -0.150
t60g40m10 10707.32 1.0 +0.3  7.860  (  102.33)   123.03  7.860  8.078 -0.218
t60g30m10 10707.32 1.0 -0.3  7.260  (   75.86)   100.00  7.266  7.549 -0.283
t60g30m10 10707.32 1.0  0.0  7.560  (  100.00)   134.90  7.551  7.978 -0.427
t60g30m10 10707.32 1.0 +0.3  7.860  (  125.89)   177.83  7.870  8.478 -0.608
t60g20m10 10707.32 1.0 -0.3  7.260  (  102.33)   151.36  7.251  7.889 -0.638
t60g20m10 10707.32 1.0  0.0  7.560  (  125.89)   194.98  7.554  8.448 -0.894
t60g20m10 10707.32 1.0 +0.3  7.860  (  147.91)   239.88  7.858  8.943 -1.085
t60g10m10 10707.32 1.0 -0.3  7.260  (  128.82)   213.80  7.266  8.379 -1.113
t60g10m10 10707.32 1.0  0.0  7.560  (  151.36)   257.04  7.555  8.881 -1.326
t60g10m10 10707.32 1.0 +0.3  7.860  (  173.78)   302.00  7.868  9.296 -1.428
t55g50m10 10707.32 1.0 -0.3  7.260  (   19.50)    20.42  7.266  7.281 -0.015
t55g50m10 10707.32 1.0  0.0  7.560  (   33.88)    34.67  7.558  7.576 -0.018
t55g50m10 10707.32 1.0 +0.3  7.860  (   51.29)    52.48  7.855  7.878 -0.023
t55g40m10 10707.32 1.0 -0.3  7.260  (   37.15)    37.15  7.260  7.315 -0.055
t55g40m10 10707.32 1.0  0.0  7.560  (   51.29)    56.23  7.560  7.633 -0.073
t55g40m10 10707.32 1.0 +0.3  7.860  (   74.13)    83.18  7.870  7.972 -0.102
t55g30m10 10707.32 1.0 -0.3  7.260  (   53.70)    64.57  7.257  7.416 -0.159
t55g30m10 10707.32 1.0  0.0  7.560  (   75.86)    93.33  7.557  7.787 -0.230
t55g30m10 10707.32 1.0 +0.3  7.860  (  100.00)   128.82  7.868  8.212 -0.344
t55g20m10 10707.32 1.0 -0.3  7.260  (   79.43)   109.65  7.259  7.649 -0.390
t55g20m10 10707.32 1.0  0.0  7.560  (  102.33)   147.91  7.560  8.142 -0.582
t55g20m10 10707.32 1.0 +0.3  7.860  (  125.89)   190.55  7.871  8.664 -0.793
t55g10m10 10707.32 1.0 -0.3  7.260  (  107.15)   169.82  7.268  8.098 -0.830
t55g10m10 10707.32 1.0  0.0  7.560  (  128.82)   213.80  7.571  8.665 -1.094
t55g10m10 10707.32 1.0 +0.3  7.860  (  151.36)   257.04  7.874  9.140 -1.266
t50g50m10 10707.32 1.0 -0.3  7.260  (    7.41)     7.41  7.257  7.263 -0.006
t50g50m10 10707.32 1.0  0.0  7.560  (   13.18)    13.49  7.561  7.568 -0.007
t50g50m10 10707.32 1.0 +0.3  7.860  (   22.39)    22.91  7.860  7.869 -0.009
t50g40m10 10707.32 1.0 -0.3  7.260  (   16.60)    17.38  7.263  7.284 -0.021
t50g40m10 10707.32 1.0  0.0  7.560  (   27.54)    28.84  7.564  7.592 -0.028
t50g40m10 10707.32 1.0 +0.3  7.860  (   38.90)    40.74  7.859  7.896 -0.037
t50g30m10 10707.32 1.0 -0.2  7.260  (   32.36)    36.31  7.330  7.414 -0.084
t50g30m10 10707.32 1.0  0.0  7.560  (   42.66)    48.98  7.565  7.673 -0.108
t50g30m10 10707.32 1.0 +0.3  7.860  (   60.26)    69.18  7.854  8.002 -0.148
t50g20m10 10707.32 1.0 -0.3  7.260  (   48.98)    61.66  7.259  7.467 -0.208
t50g20m10 10707.32 1.0  0.0  7.560  (   67.61)    89.13  7.568  7.866 -0.298
t50g20m10 10707.32 1.0 +0.3  7.860  (   89.13)   120.23  7.863  8.283 -0.420
t50g10m10 10707.32 1.0 -0.3  7.260  (   77.62)   109.65  7.255  7.712 -0.457
t50g10m10 10707.32 1.0  0.0  7.560  (   97.72)   147.91  7.566  8.227 -0.661
t50g10m10 10707.32 1.0 +0.3  7.860  (  120.23)   186.21  7.855  8.725 -0.870
t45g50m10 10707.32 1.0 -0.3  7.260  (    1.05)     1.05  7.262  7.265 -0.003
t45g50m10 10707.32 1.0  0.0  7.560  (    2.00)     2.00  7.560  7.564 -0.004
t45g50m10 10707.32 1.0 +0.3  7.860  (    3.63)     3.72  7.863  7.867 -0.004
t45g40m10 10707.32 1.0 -0.3  7.260  (    4.57)     4.68  7.261  7.270 -0.009
t45g40m10 10707.32 1.0  0.0  7.560  (    7.94)     8.13  7.559  7.569 -0.010
t45g40m10 10707.32 1.0 +0.3  7.860  (   13.18)    13.49  7.863  7.875 -0.012
t45g30m10 10707.32 1.0 -0.3  7.260  (   10.96)    11.48  7.258  7.286 -0.028
t45g30m10 10707.32 1.0  0.0  7.560  (   17.38)    18.62  7.565  7.600 -0.035
t45g30m10 10707.32 1.0 +0.3  7.860  (   26.92)    28.18  7.861  7.905 -0.044
t45g20m10 10707.32 1.0 -0.3  7.260  (   22.91)    25.70  7.263  7.341 -0.078
t45g20m10 10707.32 1.0  0.0  7.560  (   34.67)    34.67  7.560  7.569 -0.009
t45g20m10 10707.32 1.0 +0.3  7.860  (   40.74)    47.86  7.864  8.029 -0.165
t45g10m10 10707.32 1.0 -0.3  7.260  (   38.02)    46.77  7.256  7.465 -0.209
t45g10m10 10707.32 1.0  0.0  7.560  (   51.29)    66.07  7.560  7.854 -0.294
t45g10m10 10707.32 1.0 +0.3  7.860  (   66.07)    89.13  7.862  8.262 -0.400
t70g50m20 10707.32 1.0 -0.3  6.260  (   11.48)    13.80  6.264  6.344 -0.080
t70g50m20 10707.32 1.0  0.0  6.560  (   21.38)    25.12  6.555  6.643 -0.088
t70g50m20 10707.32 1.0 +0.3  6.860  (   37.15)    39.81  6.854  6.961 -0.107
t70g40m20 10707.32 1.0 -0.3  6.260  (   21.38)    31.62  6.263  6.461 -0.198
t70g40m20 10707.32 1.0  0.0  6.560  (   34.67)    47.86  6.555  6.802 -0.247
t70g40m20 10707.32 1.0 +0.3  6.860  (   51.29)    75.86  6.855  7.174 -0.319
t70g30m20 10707.32 1.0 -0.3  6.260  (   35.48)    64.57  6.256  6.708 -0.452
t70g30m20 10707.32 1.0  0.0  6.560  (   53.70)   102.33  6.568  7.192 -0.624
t70g30m20 10707.32 1.0 +0.3  6.860  (   75.86)   144.54  6.862  7.759 -0.897
t70g20m20 10707.32 1.0 -0.3  6.260  (   46.77)   114.82  6.268  7.122 -0.854
t70g20m20 10707.32 1.0  0.0  6.560  (   69.18)   162.18  6.569  7.779 -1.210
t70g20m20 10707.32 1.0 +0.3  6.860  (   93.33)   208.93  6.859  8.438 -1.579
t70g10m20 10707.32 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10707.32 1.0 -0.3  6.260  (    7.76)     8.71  6.260  6.313 -0.053
t65g50m20 10707.32 1.0  0.0  6.560  (   14.45)    16.60  6.565  6.622 -0.057
t65g50m20 10707.32 1.0 +0.3  6.860  (   26.30)    29.51  6.855  6.919 -0.064
t65g40m20 10707.32 1.0 -0.3  6.260  (   15.49)    20.42  6.255  6.397 -0.142
t65g40m20 10707.32 1.0  0.0  6.560  (   27.54)    34.67  6.565  6.737 -0.172
t65g40m20 10707.32 1.0 +0.3  6.860  (   40.74)    54.95  6.864  7.078 -0.214
t65g30m20 10707.32 1.0 -0.3  6.260  (   28.18)    43.65  6.263  6.596 -0.333
t65g30m20 10707.32 1.0  0.0  6.560  (   41.69)    70.79  6.564  6.981 -0.417
t65g30m20 10707.32 1.0 +0.3  6.860  (   61.66)   107.15  6.865  7.437 -0.572
t65g20m20 10707.32 1.0 -0.3  6.260  (   43.65)    93.33  6.254  6.928 -0.674
t65g20m20 10707.32 1.0  0.0  6.560  (   64.57)   138.04  6.565  7.529 -0.964
t65g20m20 10707.32 1.0 +0.3  6.860  (   87.10)   181.97  6.848  8.152 -1.304
t65g10m20 10707.32 1.0 -0.3  6.260  (   58.88)   141.25  6.269  7.327 -1.058
t65g10m20 10707.32 1.0  0.0  6.560  (   83.18)   186.21  6.550  7.969 -1.419
t65g10m20 10707.32 1.0 +0.3  6.860  (  107.15)   234.42  6.855  8.621 -1.766
t60g50m20 10707.32 1.0 -0.3  6.260  (    4.68)     5.01  6.262  6.293 -0.031
t60g50m20 10707.32 1.0  0.0  6.560  (    8.91)     9.55  6.556  6.590 -0.034
t60g50m20 10707.32 1.0 +0.3  6.860  (   16.60)    17.78  6.856  6.892 -0.036
t60g40m20 10707.32 1.0 -0.3  6.260  (    9.77)    11.75  6.256  6.348 -0.092
t60g40m20 10707.32 1.0  0.0  6.560  (   18.20)    21.88  6.560  6.661 -0.101
t60g40m20 10707.32 1.0 +0.3  6.860  (   31.62)    35.48  6.857  6.981 -0.124
t60g30m20 10707.32 1.0 -0.3  6.260  (   19.50)    28.84  6.261  6.478 -0.217
t60g30m20 10707.32 1.0  0.0  6.560  (   33.11)    44.67  6.557  6.828 -0.271
t60g30m20 10707.32 1.0 +0.3  6.860  (   46.77)    70.79  6.859  7.203 -0.344
t60g20m20 10707.32 1.0 -0.3  6.260  (   35.48)    57.54  6.253  6.697 -0.444
t60g20m20 10707.32 1.0  0.0  6.560  (   48.98)    91.20  6.563  7.139 -0.576
t60g20m20 10707.32 1.0 +0.3  6.860  (   69.18)   131.83  6.866  7.671 -0.805
t60g10m20 10707.32 1.0 -0.3  6.260  (   52.48)   107.15  6.254  6.995 -0.741
t60g10m20 10707.32 1.0  0.0  6.560  (   74.13)   151.36  6.558  7.606 -1.048
t60g10m20 10707.32 1.0 +0.3  6.860  (   97.72)   194.98  6.846  8.234 -1.388
t55g50m20 10707.32 1.0 -0.3  6.260  (    2.34)     2.45  6.259  6.277 -0.018
t55g50m20 10707.32 1.0  0.0  6.560  (    4.68)     4.79  6.557  6.576 -0.019
t55g50m20 10707.32 1.0 +0.3  6.860  (    8.91)     9.33  6.860  6.879 -0.019
t55g40m20 10707.32 1.0 -0.3  6.260  (    5.37)     6.03  6.262  6.317 -0.055
t55g40m20 10707.32 1.0  0.0  6.560  (   10.00)    11.48  6.565  6.623 -0.058
t55g40m20 10707.32 1.0 +0.3  6.860  (   18.20)    20.89  6.863  6.928 -0.065
t55g30m20 10707.32 1.0 -0.3  6.260  (   11.22)    14.79  6.261  6.398 -0.137
t55g30m20 10707.32 1.0  0.0  6.560  (   20.42)    26.92  6.564  6.718 -0.154
t55g30m20 10707.32 1.0 +0.3  6.860  (   34.67)    41.69  6.864  7.057 -0.193
t55g20m20 10707.32 1.0 -0.3  6.260  (   22.39)    33.88  6.261  6.554 -0.293
t55g20m20 10707.32 1.0  0.0  6.560  (   33.88)    54.95  6.567  6.930 -0.363
t55g20m20 10707.32 1.0 +0.3  6.860  (   50.12)    83.18  6.855  7.315 -0.460
t55g10m20 10707.32 1.0 -0.3  6.260  (   36.31)    67.61  6.254  6.763 -0.509
t55g10m20 10707.32 1.0  0.0  6.560  (   53.70)   102.33  6.554  7.221 -0.667
t55g10m20 10707.32 1.0 +0.3  6.860  (   74.13)   144.54  6.865  7.791 -0.926
t50g50m20 10707.32 1.0 -0.3  6.260  (    0.85)     0.87  6.258  6.267 -0.009
t50g50m20 10707.32 1.0  0.0  6.560  (    1.70)     1.74  6.561  6.570 -0.009
t50g50m20 10707.32 1.0 +0.3  6.860  (    3.31)     3.39  6.857  6.866 -0.009
t50g40m20 10707.32 1.0 -0.3  6.260  (    2.34)     2.45  6.258  6.284 -0.026
t50g40m20 10707.32 1.0  0.0  6.560  (    4.47)     4.79  6.559  6.587 -0.028
t50g40m20 10707.32 1.0 +0.3  6.860  (    8.51)     9.12  6.860  6.890 -0.030
t50g30m20 10707.32 1.0 -0.3  6.260  (    5.25)     6.31  6.264  6.343 -0.079
t50g30m20 10707.32 1.0  0.0  6.560  (   10.00)    11.75  6.559  6.644 -0.085
t50g30m20 10707.32 1.0 +0.3  6.860  (   17.78)    21.38  6.864  6.961 -0.097
t50g20m20 10707.32 1.0 -0.3  6.260  (   11.48)    16.22  6.264  6.440 -0.176
t50g20m20 10707.32 1.0  0.0  6.560  (   20.42)    28.84  6.561  6.764 -0.203
t50g20m20 10707.32 1.0 +0.3  6.860  (   33.88)    43.65  6.853  7.112 -0.259
t50g10m20 10707.32 1.0 -0.3  6.260  (   23.44)    36.31  6.255  6.579 -0.324
t50g10m20 10707.32 1.0  0.0  6.560  (   35.48)    58.88  6.566  6.973 -0.407
t50g10m20 10707.32 1.0 +0.3  6.860  (   51.29)    89.13  6.869  7.393 -0.524
t45g50m20 10707.32 1.0 -0.3  6.260  (    0.13)     0.13  6.260  6.265 -0.005
t45g50m20 10707.32 1.0  0.0  6.560  (    0.26)     0.26  6.561  6.566 -0.005
t45g50m20 10707.32 1.0 +0.3  6.860  (    0.51)     0.52  6.863  6.868 -0.005
t45g40m20 10707.32 1.0 -0.3  6.260  (    0.62)     0.65  6.264  6.276 -0.012
t45g40m20 10707.32 1.0  0.0  6.560  (    1.23)     1.26  6.559  6.572 -0.013
t45g40m20 10707.32 1.0 +0.3  6.860  (    2.40)     2.45  6.860  6.873 -0.013
t45g30m20 10707.32 1.0 -0.3  6.260  (    1.70)     1.82  6.260  6.296 -0.036
t45g30m20 10707.32 1.0  0.0  6.560  (    3.24)     3.47  6.556  6.593 -0.037
t45g30m20 10707.32 1.0 +0.3  6.860  (    6.03)     6.61  6.865  6.905 -0.040
t45g20m20 10707.32 1.0 -0.3  6.260  (    4.17)     5.01  6.259  6.347 -0.088
t45g20m20 10707.32 1.0  0.0  6.560  (    7.76)     9.33  6.558  6.655 -0.097
t45g20m20 10707.32 1.0 +0.3  6.860  (   13.80)    16.60  6.857  6.969 -0.112
t45g10m20 10707.32 1.0 -0.3  6.260  (   10.23)    13.80  6.256  6.420 -0.164
t45g10m20 10707.32 1.0  0.0  6.560  (   17.78)    24.55  6.559  6.750 -0.191
t45g10m20 10707.32 1.0 +0.3  6.860  (   29.51)    38.02  6.863  7.112 -0.249
t70g50m30 10707.32 1.0 -0.3  5.260  (    1.23)     1.78  5.263  5.421 -0.158
t70g50m30 10707.32 1.0  0.0  5.560  (    2.45)     3.47  5.558  5.717 -0.159
t70g50m30 10707.32 1.0 +0.3  5.860  (    4.79)     6.76  5.857  6.019 -0.162
t70g40m30 10707.32 1.0 -0.3  5.260  (    2.51)     5.50  5.263  5.615 -0.352
t70g40m30 10707.32 1.0  0.0  5.560  (    4.90)    10.72  5.565  5.925 -0.360
t70g40m30 10707.32 1.0 +0.3  5.860  (    9.33)    20.42  5.864  6.236 -0.372
t70g30m30 10707.32 1.0 -0.3  5.260  (    4.47)    15.49  5.262  5.837 -0.575
t70g30m30 10707.32 1.0  0.0  5.560  (    8.51)    28.84  5.556  6.151 -0.595
t70g30m30 10707.32 1.0 +0.3  5.860  (   16.22)    46.77  5.861  6.520 -0.659
t70g20m30 10707.32 1.0 -0.3  5.260  (    7.76)    36.31  5.258  6.079 -0.821
t70g20m30 10707.32 1.0  0.0  5.560  (   14.79)    61.66  5.562  6.458 -0.896
t70g20m30 10707.32 1.0 +0.3  5.860  (   26.92)    97.72  5.855  6.912 -1.057
t70g10m30 10707.32 1.0 -0.3  5.260  (    9.12)    42.66  5.264  6.097 -0.833
t70g10m30 10707.32 1.0  0.0  5.560  (   17.38)    70.79  5.555  6.468 -0.913
t70g10m30 10707.32 1.0 +0.3  5.860  (   31.62)   112.20  5.866  6.973 -1.107
t65g50m30 10707.32 1.0 -0.3  5.260  (    0.81)     1.02  5.255  5.363 -0.108
t65g50m30 10707.32 1.0  0.0  5.560  (    1.58)     2.04  5.558  5.667 -0.109
t65g50m30 10707.32 1.0 +0.3  5.860  (    3.16)     3.98  5.855  5.965 -0.110
t65g40m30 10707.32 1.0 -0.3  5.260  (    1.74)     3.31  5.262  5.549 -0.287
t65g40m30 10707.32 1.0  0.0  5.560  (    3.39)     6.46  5.560  5.852 -0.292
t65g40m30 10707.32 1.0 +0.3  5.860  (    6.61)    12.59  5.864  6.167 -0.303
t65g30m30 10707.32 1.0 -0.3  5.260  (    3.55)    11.22  5.261  5.797 -0.536
t65g30m30 10707.32 1.0  0.0  5.560  (    6.76)    21.38  5.560  6.114 -0.554
t65g30m30 10707.32 1.0 +0.3  5.860  (   12.88)    36.31  5.861  6.468 -0.607
t65g20m30 10707.32 1.0 -0.3  5.260  (    6.46)    28.18  5.256  5.979 -0.723
t65g20m30 10707.32 1.0  0.0  5.560  (   12.30)    46.77  5.566  6.365 -0.799
t65g20m30 10707.32 1.0 +0.3  5.860  (   22.39)    75.86  5.853  6.761 -0.908
t65g10m30 10707.32 1.0 -0.3  5.260  (   10.96)    52.48  5.263  6.171 -0.908
t65g10m30 10707.32 1.0  0.0  5.560  (   20.42)    85.11  5.555  6.594 -1.039
t65g10m30 10707.32 1.0 +0.3  5.860  (   33.88)   128.82  5.860  7.175 -1.315
t60g50m30 10707.32 1.0 -0.3  5.260  (    0.47)     0.54  5.259  5.325 -0.066
t60g50m30 10707.32 1.0  0.0  5.560  (    0.91)     1.07  5.561  5.628 -0.067
t60g50m30 10707.32 1.0 +0.3  5.860  (    1.82)     2.14  5.864  5.931 -0.067
t60g40m30 10707.32 1.0 -0.3  5.260  (    1.05)     1.66  5.260  5.463 -0.203
t60g40m30 10707.32 1.0  0.0  5.560  (    2.04)     3.24  5.556  5.761 -0.205
t60g40m30 10707.32 1.0 +0.3  5.860  (    4.07)     6.31  5.856  6.066 -0.210
t60g30m30 10707.32 1.0 -0.3  5.260  (    2.29)     5.89  5.258  5.690 -0.432
t60g30m30 10707.32 1.0  0.0  5.560  (    4.47)    11.48  5.564  6.009 -0.445
t60g30m30 10707.32 1.0 +0.3  5.860  (    8.51)    21.38  5.855  6.323 -0.468
t60g20m30 10707.32 1.0 -0.3  5.260  (    4.79)    17.78  5.256  5.894 -0.638
t60g20m30 10707.32 1.0  0.0  5.560  (    9.12)    33.11  5.557  6.280 -0.723
t60g20m30 10707.32 1.0 +0.3  5.860  (   16.60)    52.48  5.856  6.629 -0.773
t60g10m30 10707.32 1.0 -0.3  5.260  (    9.12)    35.48  5.299  6.021 -0.722
t60g10m30 10707.32 1.0  0.0  5.560  (   16.60)    56.23  5.566  6.368 -0.802
t60g10m30 10707.32 1.0 +0.3  5.860  (   29.51)    89.13  5.860  6.805 -0.945
t55g50m30 10707.32 1.0 -0.3  5.260  (    0.23)     0.26  5.263  5.298 -0.035
t55g50m30 10707.32 1.0  0.0  5.560  (    0.47)     0.51  5.564  5.599 -0.035
t55g50m30 10707.32 1.0 +0.3  5.860  (    0.93)     1.00  5.855  5.891 -0.036
t55g40m30 10707.32 1.0 -0.3  5.260  (    0.55)     0.72  5.264  5.376 -0.112
t55g40m30 10707.32 1.0  0.0  5.560  (    1.10)     1.41  5.557  5.670 -0.113
t55g40m30 10707.32 1.0 +0.3  5.860  (    2.19)     2.82  5.862  5.977 -0.115
t55g30m30 10707.32 1.0 -0.3  5.260  (    1.23)     2.29  5.257  5.534 -0.277
t55g30m30 10707.32 1.0  0.0  5.560  (    2.45)     4.57  5.565  5.847 -0.282
t55g30m30 10707.32 1.0 +0.3  5.860  (    4.68)     8.71  5.858  6.148 -0.290
t55g20m30 10707.32 1.0 -0.3  5.260  (    2.69)     7.24  5.257  5.710 -0.453
t55g20m30 10707.32 1.0  0.0  5.560  (    5.25)    14.13  5.564  6.033 -0.469
t55g20m30 10707.32 1.0 +0.3  5.860  (   10.00)    26.30  5.863  6.365 -0.502
t55g10m30 10707.32 1.0 -0.3  5.260  (    5.89)    17.38  5.261  5.790 -0.529
t55g10m30 10707.32 1.0  0.0  5.560  (   10.96)    32.36  5.564  6.133 -0.569
t55g10m30 10707.32 1.0 +0.3  5.860  (   19.95)    51.29  5.865  6.533 -0.668
t50g50m30 10707.32 1.0 -0.3  5.260  (    0.09)     0.10  5.260  5.278 -0.018
t50g50m30 10707.32 1.0  0.0  5.560  (    0.19)     0.19  5.559  5.577 -0.018
t50g50m30 10707.32 1.0 +0.3  5.860  (    0.37)     0.39  5.859  5.877 -0.018
t50g40m30 10707.32 1.0 -0.3  5.260  (    0.25)     0.28  5.263  5.314 -0.051
t50g40m30 10707.32 1.0  0.0  5.560  (    0.48)     0.55  5.565  5.616 -0.051
t50g40m30 10707.32 1.0 +0.3  5.860  (    0.95)     1.07  5.857  5.907 -0.050
t50g30m30 10707.32 1.0 -0.3  5.260  (    0.54)     0.74  5.261  5.399 -0.138
t50g30m30 10707.32 1.0  0.0  5.560  (    1.07)     1.48  5.561  5.701 -0.140
t50g30m30 10707.32 1.0 +0.3  5.860  (    2.14)     2.95  5.859  6.000 -0.141
t50g20m30 10707.32 1.0 -0.3  5.260  (    1.32)     2.40  5.258  5.527 -0.269
t50g20m30 10707.32 1.0  0.0  5.560  (    2.57)     4.68  5.556  5.831 -0.275
t50g20m30 10707.32 1.0 +0.3  5.860  (    5.01)     9.12  5.864  6.151 -0.287
t50g10m30 10707.32 1.0 -0.3  5.260  (    3.02)     6.61  5.262  5.626 -0.364
t50g10m30 10707.32 1.0  0.0  5.560  (    5.75)    12.88  5.566  5.944 -0.378
t50g10m30 10707.32 1.0 +0.3  5.860  (   10.96)    23.99  5.866  6.275 -0.409
t45g50m30 10707.32 1.0 -0.3  5.260  (    0.02)     0.02  5.261  5.270 -0.009
t45g50m30 10707.32 1.0  0.0  5.560  (    0.04)     0.05  5.563  5.573 -0.010
t45g50m30 10707.32 1.0 +0.3  5.860  (    0.09)     0.09  5.861  5.869 -0.008
t45g40m30 10707.32 1.0 -0.3  5.260  (    0.07)     0.08  5.260  5.285 -0.025
t45g40m30 10707.32 1.0  0.0  5.560  (    0.15)     0.15  5.559  5.583 -0.024
t45g40m30 10707.32 1.0 +0.3  5.860  (    0.30)     0.31  5.860  5.884 -0.024
t45g30m30 10707.32 1.0 -0.3  5.260  (    0.19)     0.22  5.258  5.322 -0.064
t45g30m30 10707.32 1.0  0.0  5.560  (    0.39)     0.45  5.559  5.624 -0.065
t45g30m30 10707.32 1.0 +0.3  5.860  (    0.76)     0.89  5.861  5.927 -0.066
t45g20m30 10707.32 1.0 -0.3  5.260  (    0.49)     0.68  5.260  5.406 -0.146
t45g20m30 10707.32 1.0  0.0  5.560  (    0.95)     1.35  5.564  5.711 -0.147
t45g20m30 10707.32 1.0 +0.3  5.860  (    1.86)     2.63  5.861  6.011 -0.150
t45g10m30 10707.32 1.0 -0.3  5.260  (    1.32)     2.14  5.259  5.482 -0.223
t45g10m30 10707.32 1.0  0.0  5.560  (    2.51)     4.17  5.561  5.790 -0.229
t45g10m30 10707.32 1.0 +0.3  5.860  (    4.90)     7.94  5.860  6.099 -0.239
t70g50m40 10707.32 1.0 -0.3  4.260  (    0.12)     0.30  4.264  4.640 -0.376
t70g50m40 10707.32 1.0  0.0  4.560  (    0.25)     0.59  4.565  4.941 -0.376
t70g50m40 10707.32 1.0 +0.3  4.860  (    0.49)     1.15  4.856  5.232 -0.376
t70g40m40 10707.32 1.0 -0.3  4.260  (    0.25)     0.93  4.257  4.827 -0.570
t70g40m40 10707.32 1.0  0.0  4.560  (    0.50)     1.86  4.561  5.130 -0.569
t70g40m40 10707.32 1.0 +0.3  4.860  (    1.00)     3.63  4.860  5.430 -0.570
t70g30m40 10707.32 1.0 -0.3  4.260  (    0.47)     2.34  4.259  4.972 -0.713
t70g30m40 10707.32 1.0  0.0  4.560  (    0.93)     4.57  4.560  5.276 -0.716
t70g30m40 10707.32 1.0 +0.3  4.860  (    1.82)     8.91  4.862  5.582 -0.720
t70g20m40 10707.32 1.0 -0.3  4.260  (    0.79)     4.79  4.262  5.046 -0.784
t70g20m40 10707.32 1.0  0.0  4.560  (    1.58)     9.33  4.560  5.348 -0.788
t70g20m40 10707.32 1.0 +0.3  4.860  (    3.16)    17.78  4.855  5.652 -0.797
t70g10m40 10707.32 1.0 -0.3  4.260  (    0.95)     3.24  4.259  4.794 -0.535
t70g10m40 10707.32 1.0  0.0  4.560  (    1.91)     6.46  4.565  5.101 -0.536
t70g10m40 10707.32 1.0 +0.3  4.860  (    3.80)    12.30  4.855  5.396 -0.541
t65g50m40 10707.32 1.0 -0.3  4.260  (    0.08)     0.17  4.259  4.582 -0.323
t65g50m40 10707.32 1.0  0.0  4.560  (    0.16)     0.34  4.560  4.882 -0.322
t65g50m40 10707.32 1.0 +0.3  4.860  (    0.32)     0.68  4.861  5.184 -0.323
t65g40m40 10707.32 1.0 -0.3  4.260  (    0.17)     0.65  4.261  4.833 -0.572
t65g40m40 10707.32 1.0  0.0  4.560  (    0.35)     1.29  4.562  5.135 -0.573
t65g40m40 10707.32 1.0 +0.3  4.860  (    0.69)     2.51  4.857  5.429 -0.572
t65g30m40 10707.32 1.0 -0.3  4.260  (    0.35)     2.09  4.257  5.032 -0.775
t65g30m40 10707.32 1.0  0.0  4.560  (    0.71)     4.17  4.565  5.339 -0.774
t65g30m40 10707.32 1.0 +0.3  4.860  (    1.41)     8.13  4.864  5.646 -0.782
t65g20m40 10707.32 1.0 -0.3  4.260  (    0.68)     4.57  4.258  5.104 -0.846
t65g20m40 10707.32 1.0  0.0  4.560  (    1.35)     8.91  4.560  5.413 -0.853
t65g20m40 10707.32 1.0 +0.3  4.860  (    2.63)    17.38  4.865  5.731 -0.866
t65g10m40 10707.32 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10707.32 1.0 -0.3  4.260  (    0.05)     0.08  4.253  4.489 -0.236
t60g50m40 10707.32 1.0  0.0  4.560  (    0.09)     0.16  4.554  4.791 -0.237
t60g50m40 10707.32 1.0 +0.3  4.860  (    0.19)     0.32  4.856  5.092 -0.236
t60g40m40 10707.32 1.0 -0.3  4.260  (    0.10)     0.33  4.261  4.764 -0.503
t60g40m40 10707.32 1.0  0.0  4.560  (    0.21)     0.66  4.562  5.066 -0.504
t60g40m40 10707.32 1.0 +0.3  4.860  (    0.42)     1.32  4.863  5.369 -0.506
t60g30m40 10707.32 1.0 -0.3  4.260  (    0.23)     1.32  4.262  5.029 -0.767
t60g30m40 10707.32 1.0  0.0  4.560  (    0.46)     2.57  4.555  5.325 -0.770
t60g30m40 10707.32 1.0 +0.3  4.860  (    0.89)     5.13  4.863  5.635 -0.772
t60g20m40 10707.32 1.0 -0.3  4.260  (    0.50)     3.55  4.263  5.130 -0.867
t60g20m40 10707.32 1.0  0.0  4.560  (    0.98)     6.92  4.564  5.435 -0.871
t60g20m40 10707.32 1.0 +0.3  4.860  (    1.95)    13.18  4.862  5.747 -0.885
t60g10m40 10707.32 1.0 -0.3  4.260  (    0.98)     5.89  4.264  5.059 -0.795
t60g10m40 10707.32 1.0  0.0  4.560  (    1.95)    11.22  4.559  5.363 -0.804
t60g10m40 10707.32 1.0 +0.3  4.860  (    3.80)    21.38  4.864  5.686 -0.822
t55g50m40 10707.32 1.0 -0.3  4.260  (    0.02)     0.03  4.260  4.402 -0.142
t55g50m40 10707.32 1.0  0.0  4.560  (    0.05)     0.06  4.567  4.709 -0.142
t55g50m40 10707.32 1.0 +0.3  4.860  (    0.09)     0.13  4.855  4.997 -0.142
t55g40m40 10707.32 1.0 -0.3  4.260  (    0.05)     0.12  4.256  4.611 -0.355
t55g40m40 10707.32 1.0  0.0  4.560  (    0.11)     0.25  4.555  4.911 -0.356
t55g40m40 10707.32 1.0 +0.3  4.860  (    0.22)     0.49  4.857  5.214 -0.357
t55g30m40 10707.32 1.0 -0.3  4.260  (    0.12)     0.52  4.263  4.889 -0.626
t55g30m40 10707.32 1.0  0.0  4.560  (    0.25)     1.05  4.563  5.191 -0.628
t55g30m40 10707.32 1.0 +0.3  4.860  (    0.49)     2.04  4.856  5.487 -0.631
t55g20m40 10707.32 1.0 -0.3  4.260  (    0.28)     1.51  4.261  5.007 -0.746
t55g20m40 10707.32 1.0  0.0  4.560  (    0.55)     3.02  4.563  5.314 -0.751
t55g20m40 10707.32 1.0 +0.3  4.860  (    1.10)     5.89  4.857  5.618 -0.761
t55g10m40 10707.32 1.0 -0.3  4.260  (    0.62)     2.82  4.261  4.932 -0.671
t55g10m40 10707.32 1.0  0.0  4.560  (    1.23)     5.50  4.559  5.235 -0.676
t55g10m40 10707.32 1.0 +0.3  4.860  (    2.40)    10.72  4.861  5.553 -0.692
t50g50m40 10707.32 1.0 -0.3  4.260  (    0.01)     0.01  4.237  4.301 -0.064
t50g50m40 10707.32 1.0  0.0  4.560  (    0.02)     0.02  4.559  4.624 -0.065
t50g50m40 10707.32 1.0 +0.3  4.860  (    0.04)     0.05  4.860  4.925 -0.065
t50g40m40 10707.32 1.0 -0.3  4.260  (    0.02)     0.04  4.253  4.429 -0.176
t50g40m40 10707.32 1.0  0.0  4.560  (    0.05)     0.07  4.554  4.730 -0.176
t50g40m40 10707.32 1.0 +0.3  4.860  (    0.10)     0.14  4.859  5.035 -0.176
t50g30m40 10707.32 1.0 -0.3  4.260  (    0.05)     0.12  4.258  4.618 -0.360
t50g30m40 10707.32 1.0  0.0  4.560  (    0.11)     0.25  4.558  4.919 -0.361
t50g30m40 10707.32 1.0 +0.3  4.860  (    0.21)     0.49  4.860  5.221 -0.361
t50g20m40 10707.32 1.0 -0.3  4.260  (    0.13)     0.42  4.265  4.760 -0.495
t50g20m40 10707.32 1.0  0.0  4.560  (    0.26)     0.81  4.555  5.052 -0.497
t50g20m40 10707.32 1.0 +0.3  4.860  (    0.52)     1.62  4.858  5.357 -0.499
t50g10m40 10707.32 1.0 -0.3  4.260  (    0.31)     0.91  4.261  4.730 -0.469
t50g10m40 10707.32 1.0  0.0  4.560  (    0.62)     1.82  4.565  5.037 -0.472
t50g10m40 10707.32 1.0 +0.3  4.860  (    1.23)     3.55  4.861  5.337 -0.476
t45g50m40 10707.32 1.0 -0.3  4.260  (    0.00)     0.00  4.249  4.273 -0.024
t45g50m40 10707.32 1.0  0.0  4.560  (    0.01)     0.01  4.537  4.563 -0.026
t45g50m40 10707.32 1.0 +0.3  4.860  (    0.01)     0.01  4.870  4.895 -0.025
t45g40m40 10707.32 1.0 -0.3  4.260  (    0.01)     0.01  4.253  4.314 -0.061
t45g40m40 10707.32 1.0  0.0  4.560  (    0.02)     0.02  4.558  4.619 -0.061
t45g40m40 10707.32 1.0 +0.3  4.860  (    0.03)     0.04  4.861  4.921 -0.060
t45g30m40 10707.32 1.0 -0.3  4.260  (    0.02)     0.03  4.263  4.413 -0.150
t45g30m40 10707.32 1.0  0.0  4.560  (    0.04)     0.06  4.563  4.713 -0.150
t45g30m40 10707.32 1.0 +0.3  4.860  (    0.09)     0.12  4.853  5.003 -0.150
t45g20m40 10707.32 1.0 -0.3  4.260  (    0.05)     0.10  4.257  4.523 -0.266
t45g20m40 10707.32 1.0  0.0  4.560  (    0.10)     0.19  4.561  4.828 -0.267
t45g20m40 10707.32 1.0 +0.3  4.860  (    0.20)     0.38  4.861  5.128 -0.267
t45g10m40 10707.32 1.0 -0.3  4.260  (    0.13)     0.27  4.258  4.565 -0.307
t45g10m40 10707.32 1.0  0.0  4.560  (    0.26)     0.54  4.559  4.867 -0.308
t45g10m40 10707.32 1.0 +0.3  4.860  (    0.52)     1.07  4.861  5.171 -0.310
t70g50p00 10707.32 2.0 -0.3  8.260  (  181.97)   194.98  8.256  8.367 -0.111
t70g50p00 10707.32 2.0  0.0  8.560  (  223.87)   251.19  8.571  8.718 -0.147
t70g50p00 10707.32 2.0 +0.3  8.860  (  275.42)   316.23  8.861  9.030 -0.169
t70g40p00 10707.32 2.0 -0.3  8.260  (  199.53)   234.42  8.259  8.559 -0.300
t70g40p00 10707.32 2.0  0.0  8.560  (  234.42)   288.40  8.563  8.935 -0.372
t70g40p00 10707.32 2.0 +0.3  8.860  (  275.42)   346.74  8.847  9.246 -0.399
t70g30p00 10707.32 2.0 -0.3  8.260  (  223.87)   288.40  8.252  8.816 -0.564
t70g30p00 10707.32 2.0  0.0  8.560  (  257.04)   346.74  8.574  9.207 -0.633
t70g30p00 10707.32 2.0 +0.3  8.860  (  295.12)   407.38  8.880  9.508 -0.628
t70g20p00 10707.32 2.0 -0.3  8.260  (  239.88)   338.84  8.261  9.145 -0.884
t70g20p00 10707.32 2.0  0.0  8.560  (  275.42)   389.05  8.550  9.489 -0.939
t70g20p00 10707.32 2.0 +0.3  8.860  (  302.00)   446.68  8.877  9.785 -0.908
t70g10p00 10707.32 2.0 -0.3  8.260  (  251.19)   371.54  8.268  9.419 -1.151
t70g10p00 10707.32 2.0  0.0  8.560  (  281.84)   416.87  8.543  9.736 -1.193
t70g10p00 10707.32 2.0 +0.3  8.860  (  309.03)   467.74  8.854 10.013 -1.159
t65g50p00 10707.32 2.0 -0.3  8.260  (  158.49)   165.96  8.254  8.328 -0.074
t65g50p00 10707.32 2.0  0.0  8.560  (  199.53)   218.78  8.567  8.669 -0.102
t65g50p00 10707.32 2.0 +0.3  8.860  (  257.04)   281.84  8.865  8.989 -0.124
t65g40p00 10707.32 2.0 -0.3  8.260  (  177.83)   208.93  8.275  8.506 -0.231
t65g40p00 10707.32 2.0  0.0  8.560  (  213.80)   257.04  8.560  8.852 -0.292
t65g40p00 10707.32 2.0 +0.3  8.860  (  257.04)   316.23  8.857  9.185 -0.328
t65g30p00 10707.32 2.0 -0.3  8.260  (  204.17)   263.03  8.273  8.781 -0.508
t65g30p00 10707.32 2.0  0.0  8.560  (  239.88)   316.23  8.577  9.171 -0.594
t65g30p00 10707.32 2.0 +0.3  8.860  (  275.42)   371.54  8.866  9.482 -0.616
t65g20p00 10707.32 2.0 -0.3  8.260  (  234.42)   323.59  8.246  9.060 -0.814
t65g20p00 10707.32 2.0  0.0  8.560  (  263.03)   380.19  8.571  9.442 -0.871
t65g20p00 10707.32 2.0 +0.3  8.860  (  302.00)   436.52  8.886  9.720 -0.834
t65g10p00 10707.32 2.0 -0.3  8.260  (  257.04)   380.19  8.267  9.399 -1.132
t65g10p00 10707.32 2.0  0.0  8.560  (  281.84)   426.58  8.550  9.689 -1.139
t65g10p00 10707.32 2.0 +0.3  8.860  (  316.23)   478.63  8.869  9.937 -1.068
t60g50p00 10707.32 2.0 -0.3  8.260  (  120.23)   125.89  8.270  8.316 -0.046
t60g50p00 10707.32 2.0  0.0  8.560  (  158.49)   165.96  8.549  8.611 -0.062
t60g50p00 10707.32 2.0 +0.3  8.860  (  208.93)   223.87  8.870  8.953 -0.083
t60g40p00 10707.32 2.0 -0.3  8.260  (  147.91)   165.96  8.262  8.417 -0.155
t60g40p00 10707.32 2.0  0.0  8.560  (  181.97)   208.93  8.548  8.757 -0.209
t60g40p00 10707.32 2.0 +0.3  8.860  (  223.87)   263.03  8.848  9.102 -0.254
t60g30p00 10707.32 2.0 -0.3  8.260  (  177.83)   218.78  8.252  8.639 -0.387
t60g30p00 10707.32 2.0  0.0  8.560  (  208.93)   269.15  8.558  9.047 -0.489
t60g30p00 10707.32 2.0 +0.3  8.860  (  245.47)   323.59  8.856  9.389 -0.533
t60g20p00 10707.32 2.0 -0.3  8.260  (  208.93)   288.40  8.270  9.007 -0.737
t60g20p00 10707.32 2.0  0.0  8.560  (  239.88)   338.84  8.563  9.388 -0.825
t60g20p00 10707.32 2.0 +0.3  8.860  (  269.15)   389.05  8.849  9.681 -0.832
t60g10p00 10707.32 2.0 -0.3  8.260  (  245.47)   363.08  8.285  9.348 -1.063
t60g10p00 10707.32 2.0  0.0  8.560  (  275.42)   407.38  8.553  9.628 -1.075
t60g10p00 10707.32 2.0 +0.3  8.860  (  302.00)   457.09  8.856  9.872 -1.016
t55g50p00 10707.32 2.0 -0.3  8.260  (   72.44)    74.13  8.269  8.290 -0.021
t55g50p00 10707.32 2.0  0.0  8.560  (  100.00)   102.33  8.559  8.588 -0.029
t55g50p00 10707.32 2.0 +0.3  8.860  (  134.90)   141.25  8.869  8.908 -0.039
t55g40p00 10707.32 2.0 -0.3  8.260  (  100.00)   109.65  8.265  8.356 -0.091
t55g40p00 10707.32 2.0  0.0  8.560  (  128.82)   144.54  8.565  8.693 -0.128
t55g40p00 10707.32 2.0 +0.3  8.860  (  165.96)   186.21  8.857  9.025 -0.168
t55g30p00 10707.32 2.0 -0.3  8.260  (  134.90)   162.18  8.267  8.532 -0.265
t55g30p00 10707.32 2.0  0.0  8.560  (  165.96)   204.17  8.561  8.919 -0.358
t55g30p00 10707.32 2.0 +0.3  8.860  (  199.53)   251.19  8.849  9.277 -0.428
t55g20p00 10707.32 2.0 -0.3  8.260  (  173.78)   229.09  8.261  8.829 -0.568
t55g20p00 10707.32 2.0  0.0  8.560  (  204.17)   275.42  8.546  9.236 -0.690
t55g20p00 10707.32 2.0 +0.3  8.860  (  234.42)   331.13  8.869  9.623 -0.754
t55g10p00 10707.32 2.0 -0.3  8.260  (  208.93)   309.03  8.275  9.240 -0.965
t55g10p00 10707.32 2.0  0.0  8.560  (  239.88)   354.81  8.551  9.584 -1.033
t55g10p00 10707.32 2.0 +0.3  8.860  (  269.15)   407.38  8.869  9.889 -1.020
t50g50p00 10707.32 2.0 -0.3  8.260  (   31.62)    31.62  8.262  8.268 -0.006
t50g50p00 10707.32 2.0  0.0  8.560  (   45.71)    45.71  8.553  8.561 -0.008
t50g50p00 10707.32 2.0 +0.3  8.860  (   63.10)    64.57  8.861  8.874 -0.013
t50g40p00 10707.32 2.0 -0.3  8.260  (   51.29)    53.70  8.268  8.301 -0.033
t50g40p00 10707.32 2.0  0.0  8.560  (   67.61)    70.79  8.559  8.609 -0.050
t50g40p00 10707.32 2.0 +0.3  8.860  (   89.13)    93.33  8.849  8.916 -0.067
t50g30p00 10707.32 2.0 -0.3  8.260  (   77.62)    87.10  8.260  8.396 -0.136
t50g30p00 10707.32 2.0  0.0  8.560  (  100.00)   114.82  8.568  8.761 -0.193
t50g30p00 10707.32 2.0 +0.3  8.860  (  123.03)   147.91  8.870  9.125 -0.255
t50g20p00 10707.32 2.0 -0.3  8.260  (  114.82)   144.54  8.269  8.626 -0.357
t50g20p00 10707.32 2.0  0.0  8.560  (  138.04)   181.97  8.560  9.038 -0.478
t50g20p00 10707.32 2.0 +0.3  8.860  (  165.96)   223.87  8.849  9.430 -0.581
t50g10p00 10707.32 2.0 -0.3  8.260  (  158.49)   218.78  8.244  8.939 -0.695
t50g10p00 10707.32 2.0  0.0  8.560  (  181.97)   269.15  8.568  9.423 -0.855
t50g10p00 10707.32 2.0 +0.3  8.860  (  208.93)   316.23  8.860  9.790 -0.930
t45g50p00 10707.32 2.0 -0.3  8.260  (    7.08)     7.08  8.256  8.259 -0.003
t45g50p00 10707.32 2.0  0.0  8.560  (   11.22)    11.22  8.558  8.561 -0.003
t45g50p00 10707.32 2.0 +0.3  8.860  (   16.98)    16.98  8.856  8.860 -0.004
t45g40p00 10707.32 2.0 -0.3  8.260  (   16.22)    16.60  8.268  8.278 -0.010
t45g40p00 10707.32 2.0  0.0  8.560  (   23.44)    23.99  8.569  8.582 -0.013
t45g40p00 10707.32 2.0 +0.3  8.860  (   32.36)    33.11  8.861  8.879 -0.018
t45g30p00 10707.32 2.0 -0.3  8.260  (   30.20)    31.62  8.257  8.297 -0.040
t45g30p00 10707.32 2.0  0.0  8.560  (   40.74)    43.65  8.571  8.629 -0.058
t45g30p00 10707.32 2.0 +0.3  8.860  (   53.70)    57.54  8.902  8.991 -0.089
t45g20p00 10707.32 2.0 -0.3  8.260  (   53.70)    57.54  8.253  8.394 -0.141
t45g20p00 10707.32 2.0  0.0  8.560  (   64.57)    75.86  8.570  8.769 -0.199
t45g20p00 10707.32 2.0 +0.3  8.860  (   81.28)    95.50  8.853  9.115 -0.262
t45g10p00 10707.32 2.0 -0.3  8.260  (   83.18)   104.71  8.253  8.603 -0.350
t45g10p00 10707.32 2.0  0.0  8.560  (  102.33)   134.90  8.575  9.046 -0.471
t45g10p00 10707.32 2.0 +0.3  8.860  (  123.03)   165.96  8.865  9.442 -0.577
t70g50m10 10707.32 2.0 -0.3  7.260  (   64.57)    72.44  7.262  7.345 -0.083
t70g50m10 10707.32 2.0  0.0  7.560  (   93.33)   107.15  7.565  7.687 -0.122
t70g50m10 10707.32 2.0 +0.3  7.860  (  125.89)   147.91  7.862  8.044 -0.182
t70g40m10 10707.32 2.0 -0.3  7.260  (   91.20)   112.20  7.251  7.482 -0.231
t70g40m10 10707.32 2.0  0.0  7.560  (  120.23)   154.88  7.554  7.917 -0.363
t70g40m10 10707.32 2.0 +0.3  7.860  (  147.91)   204.17  7.869  8.398 -0.529
t70g30m10 10707.32 2.0 -0.3  7.260  (  120.23)   169.82  7.261  7.807 -0.546
t70g30m10 10707.32 2.0  0.0  7.560  (  147.91)   218.78  7.557  8.339 -0.782
t70g30m10 10707.32 2.0 +0.3  7.860  (  173.78)   269.15  7.846  8.808 -0.962
t70g20m10 10707.32 2.0 -0.3  7.260  (  141.25)   223.87  7.265  8.198 -0.933
t70g20m10 10707.32 2.0  0.0  7.560  (  169.82)   275.42  7.553  8.747 -1.194
t70g20m10 10707.32 2.0 +0.3  7.860  (  194.98)   331.13  7.867  9.233 -1.366
t70g10m10 10707.32 2.0 -0.3  7.260  (  151.36)   263.03  7.275  8.514 -1.239
t70g10m10 10707.32 2.0  0.0  7.560  (  177.83)   316.23  7.571  9.062 -1.491
t70g10m10 10707.32 2.0 +0.3  7.860  (  204.17)   363.08  7.841  9.469 -1.628
t65g50m10 10707.32 2.0 -0.3  7.260  (   50.12)    54.95  7.262  7.313 -0.051
t65g50m10 10707.32 2.0  0.0  7.560  (   75.86)    83.18  7.556  7.627 -0.071
t65g50m10 10707.32 2.0 +0.3  7.860  (  109.65)   120.23  7.855  7.958 -0.103
t65g40m10 10707.32 2.0 -0.3  7.260  (   74.13)    89.13  7.255  7.414 -0.159
t65g40m10 10707.32 2.0  0.0  7.560  (  102.33)   128.82  7.570  7.818 -0.248
t65g40m10 10707.32 2.0 +0.3  7.860  (  131.83)   169.82  7.854  8.217 -0.363
t65g30m10 10707.32 2.0 -0.3  7.260  (  102.33)   141.25  7.263  7.667 -0.404
t65g30m10 10707.32 2.0  0.0  7.560  (  131.83)   186.21  7.550  8.158 -0.608
t65g30m10 10707.32 2.0 +0.3  7.860  (  158.49)   239.88  7.870  8.699 -0.829
t65g20m10 10707.32 2.0 -0.3  7.260  (  134.90)   204.17  7.252  8.057 -0.805
t65g20m10 10707.32 2.0  0.0  7.560  (  162.18)   257.04  7.555  8.629 -1.074
t65g20m10 10707.32 2.0 +0.3  7.860  (  186.21)   309.03  7.852  9.095 -1.243
t65g10m10 10707.32 2.0 -0.3  7.260  (  154.88)   263.03  7.277  8.490 -1.213
t65g10m10 10707.32 2.0  0.0  7.560  (  181.97)   316.23  7.576  9.021 -1.445
t65g10m10 10707.32 2.0 +0.3  7.860  (  208.93)   363.08  7.852  9.404 -1.552
t60g50m10 10707.32 2.0 -0.3  7.260  (   34.67)    36.31  7.262  7.292 -0.030
t60g50m10 10707.32 2.0  0.0  7.560  (   56.23)    60.26  7.566  7.604 -0.038
t60g50m10 10707.32 2.0 +0.3  7.860  (   85.11)    89.13  7.853  7.904 -0.051
t60g40m10 10707.32 2.0 -0.3  7.260  (   56.23)    64.57  7.265  7.369 -0.104
t60g40m10 10707.32 2.0  0.0  7.560  (   81.28)    95.50  7.567  7.708 -0.141
t60g40m10 10707.32 2.0 +0.3  7.860  (  112.20)   131.83  7.855  8.059 -0.204
t60g30m10 10707.32 2.0 -0.3  7.260  (   83.18)   107.15  7.265  7.524 -0.259
t60g30m10 10707.32 2.0  0.0  7.560  (  109.65)   147.91  7.560  7.957 -0.397
t60g30m10 10707.32 2.0 +0.3  7.860  (  138.04)   194.98  7.865  8.447 -0.582
t60g20m10 10707.32 2.0 -0.3  7.260  (  112.20)   165.96  7.256  7.847 -0.591
t60g20m10 10707.32 2.0  0.0  7.560  (  141.25)   218.78  7.572  8.439 -0.867
t60g20m10 10707.32 2.0 +0.3  7.860  (  165.96)   269.15  7.865  8.943 -1.078
t60g10m10 10707.32 2.0 -0.3  7.260  (  144.54)   234.42  7.248  8.294 -1.046
t60g10m10 10707.32 2.0  0.0  7.560  (  169.82)   288.40  7.557  8.864 -1.307
t60g10m10 10707.32 2.0 +0.3  7.860  (  194.98)   338.84  7.853  9.299 -1.446
t55g50m10 10707.32 2.0 -0.3  7.260  (   18.62)    19.05  7.254  7.269 -0.015
t55g50m10 10707.32 2.0  0.0  7.560  (   32.36)    33.88  7.566  7.584 -0.018
t55g50m10 10707.32 2.0 +0.3  7.860  (   52.48)    54.95  7.862  7.883 -0.021
t55g40m10 10707.32 2.0 -0.3  7.260  (   34.67)    38.02  7.267  7.318 -0.051
t55g40m10 10707.32 2.0  0.0  7.560  (   54.95)    60.26  7.566  7.635 -0.069
t55g40m10 10707.32 2.0 +0.3  7.860  (   79.43)    87.10  7.857  7.952 -0.095
t55g30m10 10707.32 2.0 -0.3  7.260  (   57.54)    69.18  7.263  7.412 -0.149
t55g30m10 10707.32 2.0  0.0  7.560  (   81.28)   100.00  7.552  7.764 -0.212
t55g30m10 10707.32 2.0 +0.3  7.860  (  109.65)   138.04  7.850  8.163 -0.313
t55g20m10 10707.32 2.0 -0.3  7.260  (   87.10)   120.23  7.270  7.632 -0.362
t55g20m10 10707.32 2.0  0.0  7.560  (  114.82)   162.18  7.558  8.094 -0.536
t55g20m10 10707.32 2.0 +0.3  7.860  (  141.25)   208.93  7.852  8.601 -0.749
t55g10m10 10707.32 2.0 -0.3  7.260  (  117.49)   186.21  7.260  8.021 -0.761
t55g10m10 10707.32 2.0  0.0  7.560  (  144.54)   239.88  7.576  8.627 -1.051
t55g10m10 10707.32 2.0 +0.3  7.860  (  173.78)   288.40  7.861  9.115 -1.254
t50g50m10 10707.32 2.0 -0.3  7.260  (    7.24)     7.24  7.256  7.262 -0.006
t50g50m10 10707.32 2.0  0.0  7.560  (   13.18)    13.18  7.555  7.561 -0.006
t50g50m10 10707.32 2.0 +0.3  7.860  (   22.91)    22.91  7.856  7.863 -0.007
t50g40m10 10707.32 2.0 -0.3  7.260  (   15.49)    16.22  7.261  7.283 -0.022
t50g40m10 10707.32 2.0  0.0  7.560  (   25.70)    26.92  7.560  7.587 -0.027
t50g40m10 10707.32 2.0 +0.3  7.860  (   40.74)    42.66  7.868  7.903 -0.035
t50g30m10 10707.32 2.0 -0.3  7.260  (   30.20)    33.88  7.267  7.340 -0.073
t50g30m10 10707.32 2.0  0.0  7.560  (   45.71)    52.48  7.567  7.666 -0.099
t50g30m10 10707.32 2.0 +0.3  7.860  (   64.57)    75.86  7.869  8.011 -0.142
t50g20m10 10707.32 2.0 -0.3  7.260  (   53.70)    66.07  7.260  7.452 -0.192
t50g20m10 10707.32 2.0  0.0  7.560  (   74.13)    95.50  7.558  7.828 -0.270
t50g20m10 10707.32 2.0 +0.3  7.860  (   97.72)   131.83  7.861  8.251 -0.390
t50g10m10 10707.32 2.0 -0.3  7.260  (   85.11)   120.23  7.259  7.680 -0.421
t50g10m10 10707.32 2.0  0.0  7.560  (  109.65)   162.18  7.555  8.160 -0.605
t50g10m10 10707.32 2.0 +0.3  7.860  (  134.90)   208.93  7.856  8.686 -0.830
t45g50m10 10707.32 2.0 -0.3  7.260  (    1.07)     1.07  7.261  7.265 -0.004
t45g50m10 10707.32 2.0  0.0  7.560  (    2.04)     2.04  7.557  7.560 -0.003
t45g50m10 10707.32 2.0 +0.3  7.860  (    3.80)     3.89  7.865  7.869 -0.004
t45g40m10 10707.32 2.0 -0.3  7.260  (    4.37)     4.37  7.257  7.266 -0.009
t45g40m10 10707.32 2.0  0.0  7.560  (    7.59)     7.76  7.564  7.574 -0.010
t45g40m10 10707.32 2.0 +0.3  7.860  (   12.59)    12.88  7.863  7.875 -0.012
t45g30m10 10707.32 2.0 -0.3  7.260  (   10.23)    10.72  7.256  7.284 -0.028
t45g30m10 10707.32 2.0  0.0  7.560  (   16.22)    17.38  7.564  7.600 -0.036
t45g30m10 10707.32 2.0 +0.3  7.860  (   24.55)    26.30  7.861  7.907 -0.046
t45g20m10 10707.32 2.0 -0.3  7.260  (   21.38)    23.99  7.261  7.342 -0.081
t45g20m10 10707.32 2.0  0.0  7.560  (   31.62)    36.31  7.560  7.670 -0.110
t45g20m10 10707.32 2.0 +0.3  7.860  (   44.67)    52.48  7.865  8.014 -0.149
t45g10m10 10707.32 2.0 -0.3  7.260  (   40.74)    51.29  7.268  7.459 -0.191
t45g10m10 10707.32 2.0  0.0  7.560  (   57.54)    72.44  7.564  7.835 -0.271
t45g10m10 10707.32 2.0 +0.3  7.860  (   74.13)    97.72  7.854  8.224 -0.370
t70g50m20 10707.32 2.0 -0.3  6.260  (   10.47)    12.30  6.257  6.338 -0.081
t70g50m20 10707.32 2.0  0.0  6.560  (   19.50)    22.91  6.558  6.647 -0.089
t70g50m20 10707.32 2.0 +0.3  6.860  (   33.88)    40.74  6.863  6.966 -0.103
t70g40m20 10707.32 2.0 -0.3  6.260  (   19.50)    28.18  6.258  6.458 -0.200
t70g40m20 10707.32 2.0  0.0  6.560  (   33.88)    50.12  6.565  6.799 -0.234
t70g40m20 10707.32 2.0 +0.3  6.860  (   54.95)    79.43  6.854  7.156 -0.302
t70g30m20 10707.32 2.0 -0.3  6.260  (   35.48)    67.61  6.257  6.696 -0.439
t70g30m20 10707.32 2.0  0.0  6.560  (   57.54)   107.15  6.560  7.141 -0.581
t70g30m20 10707.32 2.0 +0.3  6.860  (   81.28)   154.88  6.858  7.695 -0.837
t70g20m20 10707.32 2.0 -0.3  6.260  (   48.98)   120.23  6.260  7.057 -0.797
t70g20m20 10707.32 2.0  0.0  6.560  (   74.13)   173.78  6.562  7.689 -1.127
t70g20m20 10707.32 2.0 +0.3  6.860  (  102.33)   229.09  6.859  8.384 -1.525
t70g10m20 10707.32 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10707.32 2.0 -0.3  6.260  (    7.08)     7.94  6.259  6.312 -0.053
t65g50m20 10707.32 2.0  0.0  6.560  (   13.49)    15.14  6.564  6.620 -0.056
t65g50m20 10707.32 2.0 +0.3  6.860  (   24.55)    27.54  6.863  6.927 -0.064
t65g40m20 10707.32 2.0 -0.3  6.260  (   14.13)    18.62  6.256  6.400 -0.144
t65g40m20 10707.32 2.0  0.0  6.560  (   25.12)    33.88  6.562  6.727 -0.165
t65g40m20 10707.32 2.0 +0.3  6.860  (   42.66)    57.54  6.864  7.065 -0.201
t65g30m20 10707.32 2.0 -0.3  6.260  (   25.70)    44.67  6.264  6.583 -0.319
t65g30m20 10707.32 2.0  0.0  6.560  (   42.66)    74.13  6.563  6.961 -0.398
t65g30m20 10707.32 2.0 +0.3  6.860  (   66.07)   112.20  6.851  7.378 -0.527
t65g20m20 10707.32 2.0 -0.3  6.260  (   45.71)   100.00  6.265  6.907 -0.642
t65g20m20 10707.32 2.0  0.0  6.560  (   69.18)   147.91  6.561  7.457 -0.896
t65g20m20 10707.32 2.0 +0.3  6.860  (   95.50)   199.53  6.851  8.094 -1.243
t65g10m20 10707.32 2.0 -0.3  6.260  (   63.10)   151.36  6.266  7.252 -0.986
t65g10m20 10707.32 2.0  0.0  6.560  (   89.13)   204.17  6.553  7.901 -1.348
t65g10m20 10707.32 2.0 +0.3  6.860  (  117.49)   263.03  6.871  8.608 -1.737
t60g50m20 10707.32 2.0 -0.3  6.260  (    4.37)     4.68  6.264  6.296 -0.032
t60g50m20 10707.32 2.0  0.0  6.560  (    8.32)     8.91  6.558  6.591 -0.033
t60g50m20 10707.32 2.0 +0.3  6.860  (   15.49)    16.60  6.855  6.891 -0.036
t60g40m20 10707.32 2.0 -0.3  6.260  (    8.91)    10.96  6.264  6.357 -0.093
t60g40m20 10707.32 2.0  0.0  6.560  (   16.60)    19.95  6.557  6.658 -0.101
t60g40m20 10707.32 2.0 +0.3  6.860  (   28.84)    35.48  6.861  6.979 -0.118
t60g30m20 10707.32 2.0 -0.3  6.260  (   17.78)    26.30  6.256  6.475 -0.219
t60g30m20 10707.32 2.0  0.0  6.560  (   30.20)    46.77  6.566  6.826 -0.260
t60g30m20 10707.32 2.0 +0.3  6.860  (   48.98)    74.13  6.854  7.180 -0.326
t60g20m20 10707.32 2.0 -0.3  6.260  (   32.36)    60.26  6.255  6.676 -0.421
t60g20m20 10707.32 2.0  0.0  6.560  (   51.29)    95.50  6.553  7.092 -0.539
t60g20m20 10707.32 2.0 +0.3  6.860  (   74.13)   141.25  6.858  7.599 -0.741
t60g10m20 10707.32 2.0 -0.3  6.260  (   56.23)   114.82  6.257  6.952 -0.695
t60g10m20 10707.32 2.0  0.0  6.560  (   79.43)   165.96  6.566  7.553 -0.987
t60g10m20 10707.32 2.0 +0.3  6.860  (  107.15)   218.78  6.864  8.206 -1.342
t55g50m20 10707.32 2.0 -0.3  6.260  (    2.24)     2.34  6.259  6.277 -0.018
t55g50m20 10707.32 2.0  0.0  6.560  (    4.47)     4.57  6.557  6.575 -0.018
t55g50m20 10707.32 2.0 +0.3  6.860  (    8.51)     8.91  6.858  6.877 -0.019
t55g40m20 10707.32 2.0 -0.3  6.260  (    4.90)     5.50  6.255  6.310 -0.055
t55g40m20 10707.32 2.0  0.0  6.560  (    9.33)    10.47  6.556  6.614 -0.058
t55g40m20 10707.32 2.0 +0.3  6.860  (   16.98)    19.50  6.864  6.929 -0.065
t55g30m20 10707.32 2.0 -0.3  6.260  (   10.47)    13.80  6.263  6.401 -0.138
t55g30m20 10707.32 2.0  0.0  6.560  (   18.62)    25.12  6.567  6.721 -0.154
t55g30m20 10707.32 2.0 +0.3  6.860  (   31.62)    42.66  6.860  7.043 -0.183
t55g20m20 10707.32 2.0 -0.3  6.260  (   20.89)    33.88  6.264  6.546 -0.282
t55g20m20 10707.32 2.0  0.0  6.560  (   34.67)    57.54  6.565  6.907 -0.342
t55g20m20 10707.32 2.0 +0.3  6.860  (   53.70)    89.13  6.859  7.294 -0.435
t55g10m20 10707.32 2.0 -0.3  6.260  (   37.15)    72.44  6.263  6.754 -0.491
t55g10m20 10707.32 2.0  0.0  6.560  (   57.54)   109.65  6.553  7.178 -0.625
t55g10m20 10707.32 2.0 +0.3  6.860  (   81.28)   158.49  6.867  7.732 -0.865
t50g50m20 10707.32 2.0 -0.3  6.260  (    0.87)     0.89  6.261  6.270 -0.009
t50g50m20 10707.32 2.0  0.0  6.560  (    1.74)     1.78  6.564  6.573 -0.009
t50g50m20 10707.32 2.0 +0.3  6.860  (    3.39)     3.47  6.860  6.869 -0.009
t50g40m20 10707.32 2.0 -0.3  6.260  (    2.19)     2.29  6.257  6.283 -0.026
t50g40m20 10707.32 2.0  0.0  6.560  (    4.27)     4.47  6.557  6.585 -0.028
t50g40m20 10707.32 2.0 +0.3  6.860  (    8.13)     8.51  6.857  6.886 -0.029
t50g30m20 10707.32 2.0 -0.3  6.260  (    4.90)     5.89  6.263  6.343 -0.080
t50g30m20 10707.32 2.0  0.0  6.560  (    9.33)    10.96  6.556  6.642 -0.086
t50g30m20 10707.32 2.0 +0.3  6.860  (   16.60)    19.95  6.859  6.956 -0.097
t50g20m20 10707.32 2.0 -0.3  6.260  (   10.72)    15.14  6.261  6.438 -0.177
t50g20m20 10707.32 2.0  0.0  6.560  (   19.05)    26.92  6.555  6.759 -0.204
t50g20m20 10707.32 2.0 +0.3  6.860  (   31.62)    45.71  6.857  7.101 -0.244
t50g10m20 10707.32 2.0 -0.3  6.260  (   22.39)    37.15  6.259  6.569 -0.310
t50g10m20 10707.32 2.0  0.0  6.560  (   36.31)    61.66  6.559  6.937 -0.378
t50g10m20 10707.32 2.0 +0.3  6.860  (   56.23)    95.50  6.866  7.357 -0.491
t45g50m20 10707.32 2.0 -0.3  6.260  (    0.15)     0.15  6.257  6.262 -0.005
t45g50m20 10707.32 2.0  0.0  6.560  (    0.30)     0.30  6.557  6.562 -0.005
t45g50m20 10707.32 2.0 +0.3  6.860  (    0.59)     0.59  6.860  6.865 -0.005
t45g40m20 10707.32 2.0 -0.3  6.260  (    0.59)     0.62  6.265  6.277 -0.012
t45g40m20 10707.32 2.0  0.0  6.560  (    1.17)     1.20  6.560  6.572 -0.012
t45g40m20 10707.32 2.0 +0.3  6.860  (    2.29)     2.34  6.859  6.872 -0.013
t45g30m20 10707.32 2.0 -0.3  6.260  (    1.58)     1.70  6.259  6.294 -0.035
t45g30m20 10707.32 2.0  0.0  6.560  (    3.02)     3.31  6.564  6.601 -0.037
t45g30m20 10707.32 2.0 +0.3  6.860  (    5.62)     6.17  6.860  6.900 -0.040
t45g20m20 10707.32 2.0 -0.3  6.260  (    3.89)     4.79  6.265  6.354 -0.089
t45g20m20 10707.32 2.0  0.0  6.560  (    7.24)     8.91  6.562  6.659 -0.097
t45g20m20 10707.32 2.0 +0.3  6.860  (   12.88)    15.85  6.859  6.970 -0.111
t45g10m20 10707.32 2.0 -0.3  6.260  (    9.77)    13.18  6.258  6.422 -0.164
t45g10m20 10707.32 2.0  0.0  6.560  (   16.98)    23.44  6.558  6.750 -0.192
t45g10m20 10707.32 2.0 +0.3  6.860  (   28.18)    39.81  6.867  7.102 -0.235
t70g50m30 10707.32 2.0 -0.3  5.260  (    1.10)     1.58  5.257  5.416 -0.159
t70g50m30 10707.32 2.0  0.0  5.560  (    2.19)     3.16  5.562  5.721 -0.159
t70g50m30 10707.32 2.0 +0.3  5.860  (    4.27)     6.17  5.861  6.023 -0.162
t70g40m30 10707.32 2.0 -0.3  5.260  (    2.24)     4.90  5.258  5.612 -0.354
t70g40m30 10707.32 2.0  0.0  5.560  (    4.37)     9.55  5.560  5.923 -0.363
t70g40m30 10707.32 2.0 +0.3  5.860  (    8.32)    18.20  5.857  6.233 -0.376
t70g30m30 10707.32 2.0 -0.3  5.260  (    3.98)    13.80  5.258  5.836 -0.578
t70g30m30 10707.32 2.0  0.0  5.560  (    7.59)    26.30  5.560  6.160 -0.600
t70g30m30 10707.32 2.0 +0.3  5.860  (   14.45)    47.86  5.862  6.505 -0.643
t70g20m30 10707.32 2.0 -0.3  5.260  (    6.92)    36.31  5.264  6.076 -0.812
t70g20m30 10707.32 2.0  0.0  5.560  (   13.18)    64.57  5.566  6.449 -0.883
t70g20m30 10707.32 2.0 +0.3  5.860  (   23.99)   104.71  5.867  6.892 -1.025
t70g10m30 10707.32 2.0 -0.3  5.260  (    8.13)    42.66  5.259  6.079 -0.820
t70g10m30 10707.32 2.0  0.0  5.560  (   15.49)    74.13  5.560  6.454 -0.894
t70g10m30 10707.32 2.0 +0.3  5.860  (   28.84)   117.49  5.857  6.910 -1.053
t65g50m30 10707.32 2.0 -0.3  5.260  (    0.74)     0.95  5.264  5.373 -0.109
t65g50m30 10707.32 2.0  0.0  5.560  (    1.48)     1.86  5.557  5.666 -0.109
t65g50m30 10707.32 2.0 +0.3  5.860  (    2.88)     3.72  5.864  5.974 -0.110
t65g40m30 10707.32 2.0 -0.3  5.260  (    1.55)     3.02  5.263  5.553 -0.290
t65g40m30 10707.32 2.0  0.0  5.560  (    3.09)     5.89  5.560  5.855 -0.295
t65g40m30 10707.32 2.0 +0.3  5.860  (    5.89)    11.48  5.865  6.170 -0.305
t65g30m30 10707.32 2.0 -0.3  5.260  (    3.16)    10.23  5.261  5.800 -0.539
t65g30m30 10707.32 2.0  0.0  5.560  (    6.17)    19.50  5.558  6.117 -0.559
t65g30m30 10707.32 2.0 +0.3  5.860  (   11.48)    36.31  5.864  6.461 -0.597
t65g20m30 10707.32 2.0 -0.3  5.260  (    5.89)    26.30  5.265  5.996 -0.731
t65g20m30 10707.32 2.0  0.0  5.560  (   10.96)    47.86  5.566  6.346 -0.780
t65g20m30 10707.32 2.0 +0.3  5.860  (   20.42)    79.43  5.854  6.736 -0.882
t65g10m30 10707.32 2.0 -0.3  5.260  (   10.00)    53.70  5.261  6.147 -0.886
t65g10m30 10707.32 2.0  0.0  5.560  (   18.62)    89.13  5.553  6.558 -1.005
t65g10m30 10707.32 2.0 +0.3  5.860  (   33.11)   138.04  5.860  7.111 -1.251
t60g50m30 10707.32 2.0 -0.3  5.260  (    0.43)     0.50  5.262  5.328 -0.066
t60g50m30 10707.32 2.0  0.0  5.560  (    0.85)     1.00  5.563  5.630 -0.067
t60g50m30 10707.32 2.0 +0.3  5.860  (    1.70)     1.95  5.856  5.923 -0.067
t60g40m30 10707.32 2.0 -0.3  5.260  (    0.95)     1.51  5.258  5.463 -0.205
t60g40m30 10707.32 2.0  0.0  5.560  (    1.91)     3.02  5.563  5.770 -0.207
t60g40m30 10707.32 2.0 +0.3  5.860  (    3.72)     5.89  5.863  6.074 -0.211
t60g30m30 10707.32 2.0 -0.3  5.260  (    2.09)     5.50  5.264  5.700 -0.436
t60g30m30 10707.32 2.0  0.0  5.560  (    4.07)    10.47  5.559  6.007 -0.448
t60g30m30 10707.32 2.0 +0.3  5.860  (    7.76)    19.95  5.860  6.333 -0.473
t60g20m30 10707.32 2.0 -0.3  5.260  (    4.37)    16.60  5.262  5.906 -0.644
t60g20m30 10707.32 2.0  0.0  5.560  (    8.32)    30.90  5.560  6.243 -0.683
t60g20m30 10707.32 2.0 +0.3  5.860  (   15.14)    54.95  5.862  6.613 -0.751
t60g10m30 10707.32 2.0 -0.3  5.260  (    8.32)    32.36  5.256  5.960 -0.704
t60g10m30 10707.32 2.0  0.0  5.560  (   15.14)    57.54  5.558  6.331 -0.773
t60g10m30 10707.32 2.0 +0.3  5.860  (   26.92)    93.33  5.853  6.758 -0.905
t55g50m30 10707.32 2.0 -0.3  5.260  (    0.22)     0.25  5.260  5.294 -0.034
t55g50m30 10707.32 2.0  0.0  5.560  (    0.45)     0.49  5.562  5.596 -0.034
t55g50m30 10707.32 2.0 +0.3  5.860  (    0.89)     0.98  5.863  5.898 -0.035
t55g40m30 10707.32 2.0 -0.3  5.260  (    0.51)     0.66  5.258  5.372 -0.114
t55g40m30 10707.32 2.0  0.0  5.560  (    1.02)     1.32  5.560  5.674 -0.114
t55g40m30 10707.32 2.0 +0.3  5.860  (    2.00)     2.57  5.855  5.971 -0.116
t55g30m30 10707.32 2.0 -0.3  5.260  (    1.15)     2.14  5.260  5.540 -0.280
t55g30m30 10707.32 2.0  0.0  5.560  (    2.24)     4.17  5.557  5.841 -0.284
t55g30m30 10707.32 2.0 +0.3  5.860  (    4.37)     8.13  5.859  6.152 -0.293
t55g20m30 10707.32 2.0 -0.3  5.260  (    2.51)     6.76  5.259  5.715 -0.456
t55g20m30 10707.32 2.0  0.0  5.560  (    4.90)    13.18  5.564  6.036 -0.472
t55g20m30 10707.32 2.0 +0.3  5.860  (    9.12)    24.55  5.862  6.368 -0.506
t55g10m30 10707.32 2.0 -0.3  5.260  (    5.37)    16.22  5.262  5.794 -0.532
t55g10m30 10707.32 2.0  0.0  5.560  (   10.23)    30.20  5.563  6.136 -0.573
t55g10m30 10707.32 2.0 +0.3  5.860  (   18.62)    52.48  5.857  6.497 -0.640
t50g50m30 10707.32 2.0 -0.3  5.260  (    0.10)     0.10  5.257  5.274 -0.017
t50g50m30 10707.32 2.0  0.0  5.560  (    0.19)     0.20  5.557  5.574 -0.017
t50g50m30 10707.32 2.0 +0.3  5.860  (    0.39)     0.40  5.856  5.873 -0.017
t50g40m30 10707.32 2.0 -0.3  5.260  (    0.23)     0.26  5.262  5.313 -0.051
t50g40m30 10707.32 2.0  0.0  5.560  (    0.46)     0.51  5.563  5.614 -0.051
t50g40m30 10707.32 2.0 +0.3  5.860  (    0.91)     1.02  5.864  5.915 -0.051
t50g30m30 10707.32 2.0 -0.3  5.260  (    0.50)     0.69  5.261  5.401 -0.140
t50g30m30 10707.32 2.0  0.0  5.560  (    1.00)     1.38  5.563  5.703 -0.140
t50g30m30 10707.32 2.0 +0.3  5.860  (    2.00)     2.75  5.859  6.001 -0.142
t50g20m30 10707.32 2.0 -0.3  5.260  (    1.23)     2.24  5.257  5.527 -0.270
t50g20m30 10707.32 2.0  0.0  5.560  (    2.40)     4.47  5.564  5.841 -0.277
t50g20m30 10707.32 2.0 +0.3  5.860  (    4.68)     8.51  5.860  6.148 -0.288
t50g10m30 10707.32 2.0 -0.3  5.260  (    2.82)     6.17  5.259  5.625 -0.366
t50g10m30 10707.32 2.0  0.0  5.560  (    5.37)    12.02  5.563  5.943 -0.380
t50g10m30 10707.32 2.0 +0.3  5.860  (   10.23)    22.39  5.859  6.271 -0.412
t45g50m30 10707.32 2.0 -0.3  5.260  (    0.03)     0.03  5.258  5.265 -0.007
t45g50m30 10707.32 2.0  0.0  5.560  (    0.05)     0.05  5.560  5.568 -0.008
t45g50m30 10707.32 2.0 +0.3  5.860  (    0.10)     0.11  5.858  5.866 -0.008
t45g40m30 10707.32 2.0 -0.3  5.260  (    0.07)     0.08  5.263  5.286 -0.023
t45g40m30 10707.32 2.0  0.0  5.560  (    0.14)     0.15  5.561  5.585 -0.024
t45g40m30 10707.32 2.0 +0.3  5.860  (    0.28)     0.30  5.863  5.887 -0.024
t45g30m30 10707.32 2.0 -0.3  5.260  (    0.18)     0.21  5.265  5.329 -0.064
t45g30m30 10707.32 2.0  0.0  5.560  (    0.36)     0.42  5.556  5.621 -0.065
t45g30m30 10707.32 2.0 +0.3  5.860  (    0.72)     0.83  5.858  5.924 -0.066
t45g20m30 10707.32 2.0 -0.3  5.260  (    0.46)     0.63  5.256  5.402 -0.146
t45g20m30 10707.32 2.0  0.0  5.560  (    0.91)     1.26  5.559  5.707 -0.148
t45g20m30 10707.32 2.0 +0.3  5.860  (    1.78)     2.45  5.855  6.006 -0.151
t45g10m30 10707.32 2.0 -0.3  5.260  (    1.23)     2.04  5.264  5.488 -0.224
t45g10m30 10707.32 2.0  0.0  5.560  (    2.40)     3.98  5.565  5.794 -0.229
t45g10m30 10707.32 2.0 +0.3  5.860  (    4.57)     7.59  5.862  6.102 -0.240
t70g50m40 10707.32 2.0 -0.3  4.260  (    0.11)     0.26  4.257  4.635 -0.378
t70g50m40 10707.32 2.0  0.0  4.560  (    0.22)     0.52  4.558  4.936 -0.378
t70g50m40 10707.32 2.0 +0.3  4.860  (    0.44)     1.05  4.859  5.238 -0.379
t70g40m40 10707.32 2.0 -0.3  4.260  (    0.22)     0.85  4.262  4.836 -0.574
t70g40m40 10707.32 2.0  0.0  4.560  (    0.45)     1.70  4.565  5.137 -0.572
t70g40m40 10707.32 2.0 +0.3  4.860  (    0.89)     3.31  4.863  5.437 -0.574
t70g30m40 10707.32 2.0 -0.3  4.260  (    0.42)     2.14  4.264  4.980 -0.716
t70g30m40 10707.32 2.0  0.0  4.560  (    0.83)     4.17  4.565  5.285 -0.720
t70g30m40 10707.32 2.0 +0.3  4.860  (    1.66)     7.94  4.858  5.583 -0.725
t70g20m40 10707.32 2.0 -0.3  4.260  (    0.72)     4.27  4.256  5.043 -0.787
t70g20m40 10707.32 2.0  0.0  4.560  (    1.45)     8.51  4.564  5.356 -0.792
t70g20m40 10707.32 2.0 +0.3  4.860  (    2.82)    16.22  4.859  5.659 -0.800
t70g10m40 10707.32 2.0 -0.3  4.260  (    0.87)     2.95  4.262  4.800 -0.538
t70g10m40 10707.32 2.0  0.0  4.560  (    1.70)     5.75  4.558  5.097 -0.539
t70g10m40 10707.32 2.0 +0.3  4.860  (    3.39)    11.22  4.858  5.402 -0.544
t65g50m40 10707.32 2.0 -0.3  4.260  (    0.07)     0.15  4.257  4.581 -0.324
t65g50m40 10707.32 2.0  0.0  4.560  (    0.15)     0.31  4.558  4.881 -0.323
t65g50m40 10707.32 2.0 +0.3  4.860  (    0.30)     0.62  4.859  5.184 -0.325
t65g40m40 10707.32 2.0 -0.3  4.260  (    0.16)     0.59  4.260  4.837 -0.577
t65g40m40 10707.32 2.0  0.0  4.560  (    0.32)     1.17  4.562  5.139 -0.577
t65g40m40 10707.32 2.0 +0.3  4.860  (    0.62)     2.29  4.856  5.433 -0.577
t65g30m40 10707.32 2.0 -0.3  4.260  (    0.32)     1.91  4.257  5.036 -0.779
t65g30m40 10707.32 2.0  0.0  4.560  (    0.65)     3.80  4.564  5.343 -0.779
t65g30m40 10707.32 2.0 +0.3  4.860  (    1.29)     7.41  4.864  5.649 -0.785
t65g20m40 10707.32 2.0 -0.3  4.260  (    0.60)     4.17  4.257  5.108 -0.851
t65g20m40 10707.32 2.0  0.0  4.560  (    1.20)     8.13  4.560  5.416 -0.856
t65g20m40 10707.32 2.0 +0.3  4.860  (    2.40)    15.85  4.865  5.735 -0.870
t65g10m40 10707.32 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10707.32 2.0 -0.3  4.260  (    0.04)     0.07  4.257  4.493 -0.236
t60g50m40 10707.32 2.0  0.0  4.560  (    0.09)     0.15  4.558  4.794 -0.236
t60g50m40 10707.32 2.0 +0.3  4.860  (    0.17)     0.30  4.858  5.095 -0.237
t60g40m40 10707.32 2.0 -0.3  4.260  (    0.10)     0.30  4.256  4.763 -0.507
t60g40m40 10707.32 2.0  0.0  4.560  (    0.19)     0.60  4.557  5.065 -0.508
t60g40m40 10707.32 2.0 +0.3  4.860  (    0.38)     1.20  4.859  5.368 -0.509
t60g30m40 10707.32 2.0 -0.3  4.260  (    0.21)     1.20  4.257  5.029 -0.772
t60g30m40 10707.32 2.0  0.0  4.560  (    0.42)     2.40  4.560  5.336 -0.776
t60g30m40 10707.32 2.0 +0.3  4.860  (    0.81)     4.68  4.857  5.635 -0.778
t60g20m40 10707.32 2.0 -0.3  4.260  (    0.46)     3.24  4.258  5.129 -0.871
t60g20m40 10707.32 2.0  0.0  4.560  (    0.89)     6.31  4.558  5.435 -0.877
t60g20m40 10707.32 2.0 +0.3  4.860  (    1.78)    12.02  4.856  5.745 -0.889
t60g10m40 10707.32 2.0 -0.3  4.260  (    0.89)     5.37  4.260  5.058 -0.798
t60g10m40 10707.32 2.0  0.0  4.560  (    1.78)    10.47  4.564  5.372 -0.808
t60g10m40 10707.32 2.0 +0.3  4.860  (    3.47)    19.50  4.859  5.685 -0.826
t55g50m40 10707.32 2.0 -0.3  4.260  (    0.02)     0.03  4.264  4.405 -0.141
t55g50m40 10707.32 2.0  0.0  4.560  (    0.04)     0.06  4.566  4.705 -0.139
t55g50m40 10707.32 2.0 +0.3  4.860  (    0.09)     0.12  4.864  5.003 -0.139
t55g40m40 10707.32 2.0 -0.3  4.260  (    0.05)     0.11  4.258  4.617 -0.359
t55g40m40 10707.32 2.0  0.0  4.560  (    0.10)     0.23  4.557  4.916 -0.359
t55g40m40 10707.32 2.0 +0.3  4.860  (    0.20)     0.46  4.858  5.217 -0.359
t55g30m40 10707.32 2.0 -0.3  4.260  (    0.11)     0.49  4.264  4.895 -0.631
t55g30m40 10707.32 2.0  0.0  4.560  (    0.23)     0.98  4.564  5.197 -0.633
t55g30m40 10707.32 2.0 +0.3  4.860  (    0.46)     1.91  4.857  5.492 -0.635
t55g20m40 10707.32 2.0 -0.3  4.260  (    0.25)     1.41  4.263  5.013 -0.750
t55g20m40 10707.32 2.0  0.0  4.560  (    0.50)     2.82  4.564  5.320 -0.756
t55g20m40 10707.32 2.0 +0.3  4.860  (    1.00)     5.50  4.858  5.623 -0.765
t55g10m40 10707.32 2.0 -0.3  4.260  (    0.56)     2.63  4.264  4.938 -0.674
t55g10m40 10707.32 2.0  0.0  4.560  (    1.12)     5.13  4.561  5.240 -0.679
t55g10m40 10707.32 2.0 +0.3  4.860  (    2.19)    10.00  4.863  5.556 -0.693
t50g50m40 10707.32 2.0 -0.3  4.260  (    0.01)     0.01  4.260  4.324 -0.064
t50g50m40 10707.32 2.0  0.0  4.560  (    0.02)     0.02  4.547  4.608 -0.061
t50g50m40 10707.32 2.0 +0.3  4.860  (    0.04)     0.05  4.859  4.921 -0.062
t50g40m40 10707.32 2.0 -0.3  4.260  (    0.02)     0.03  4.257  4.433 -0.176
t50g40m40 10707.32 2.0  0.0  4.560  (    0.05)     0.07  4.563  4.739 -0.176
t50g40m40 10707.32 2.0 +0.3  4.860  (    0.09)     0.14  4.864  5.041 -0.177
t50g30m40 10707.32 2.0 -0.3  4.260  (    0.05)     0.11  4.256  4.620 -0.364
t50g30m40 10707.32 2.0  0.0  4.560  (    0.10)     0.23  4.556  4.920 -0.364
t50g30m40 10707.32 2.0 +0.3  4.860  (    0.20)     0.46  4.857  5.222 -0.365
t50g20m40 10707.32 2.0 -0.3  4.260  (    0.12)     0.39  4.262  4.760 -0.498
t50g20m40 10707.32 2.0  0.0  4.560  (    0.25)     0.78  4.563  5.063 -0.500
t50g20m40 10707.32 2.0 +0.3  4.860  (    0.49)     1.51  4.855  5.357 -0.502
t50g10m40 10707.32 2.0 -0.3  4.260  (    0.29)     0.85  4.261  4.732 -0.471
t50g10m40 10707.32 2.0  0.0  4.560  (    0.58)     1.70  4.563  5.038 -0.475
t50g10m40 10707.32 2.0 +0.3  4.860  (    1.15)     3.31  4.859  5.338 -0.479
t45g50m40 10707.32 2.0 -0.3  4.260  (    0.00)     0.00  4.309  4.326 -0.017
t45g50m40 10707.32 2.0  0.0  4.560  (    0.01)     0.01  4.533  4.555 -0.022
t45g50m40 10707.32 2.0 +0.3  4.860  (    0.01)     0.02  4.862  4.886 -0.024
t45g40m40 10707.32 2.0 -0.3  4.260  (    0.01)     0.01  4.265  4.327 -0.062
t45g40m40 10707.32 2.0  0.0  4.560  (    0.02)     0.02  4.547  4.606 -0.059
t45g40m40 10707.32 2.0 +0.3  4.860  (    0.03)     0.04  4.862  4.922 -0.060
t45g30m40 10707.32 2.0 -0.3  4.260  (    0.02)     0.03  4.258  4.409 -0.151
t45g30m40 10707.32 2.0  0.0  4.560  (    0.04)     0.06  4.559  4.709 -0.150
t45g30m40 10707.32 2.0 +0.3  4.860  (    0.08)     0.11  4.860  5.010 -0.150
t45g20m40 10707.32 2.0 -0.3  4.260  (    0.05)     0.09  4.263  4.531 -0.268
t45g20m40 10707.32 2.0  0.0  4.560  (    0.10)     0.18  4.564  4.833 -0.269
t45g20m40 10707.32 2.0 +0.3  4.860  (    0.19)     0.36  4.865  5.134 -0.269
t45g10m40 10707.32 2.0 -0.3  4.260  (    0.13)     0.26  4.263  4.572 -0.309
t45g10m40 10707.32 2.0  0.0  4.560  (    0.25)     0.51  4.564  4.874 -0.310
t45g10m40 10707.32 2.0 +0.3  4.860  (    0.50)     1.00  4.856  5.167 -0.311
t70g50p00 10707.32 3.0 -0.3  8.260  (  199.53)   213.80  8.261  8.368 -0.107
t70g50p00 10707.32 3.0  0.0  8.560  (  245.47)   269.15  8.549  8.692 -0.143
t70g50p00 10707.32 3.0 +0.3  8.860  (  302.00)   346.74  8.873  9.052 -0.179
t70g40p00 10707.32 3.0 -0.3  8.260  (  223.87)   263.03  8.269  8.561 -0.292
t70g40p00 10707.32 3.0  0.0  8.560  (  263.03)   323.59  8.573  8.947 -0.374
t70g40p00 10707.32 3.0 +0.3  8.860  (  309.03)   389.05  8.858  9.278 -0.420
t70g30p00 10707.32 3.0 -0.3  8.260  (  257.04)   323.59  8.245  8.793 -0.548
t70g30p00 10707.32 3.0  0.0  8.560  (  295.12)   389.05  8.559  9.208 -0.649
t70g30p00 10707.32 3.0 +0.3  8.860  (  331.13)   457.09  8.862  9.533 -0.671
t70g20p00 10707.32 3.0 -0.3  8.260  (  275.42)   389.05  8.277  9.159 -0.882
t70g20p00 10707.32 3.0  0.0  8.560  (  309.03)   446.68  8.557  9.521 -0.964
t70g20p00 10707.32 3.0 +0.3  8.860  (  346.74)   512.86  8.878  9.842 -0.964
t70g10p00 10707.32 3.0 -0.3  8.260  (  288.40)   426.58  8.272  9.418 -1.146
t70g10p00 10707.32 3.0  0.0  8.560  (  323.59)   478.63  8.533  9.757 -1.224
t70g10p00 10707.32 3.0 +0.3  8.860  (  354.81)   537.03  8.836 10.059 -1.223
t65g50p00 10707.32 3.0 -0.3  8.260  (  169.82)   181.97  8.265  8.337 -0.072
t65g50p00 10707.32 3.0  0.0  8.560  (  218.78)   234.42  8.553  8.653 -0.100
t65g50p00 10707.32 3.0 +0.3  8.860  (  275.42)   302.00  8.856  8.982 -0.126
t65g40p00 10707.32 3.0 -0.3  8.260  (  199.53)   229.09  8.256  8.472 -0.216
t65g40p00 10707.32 3.0  0.0  8.560  (  239.88)   288.40  8.572  8.864 -0.292
t65g40p00 10707.32 3.0 +0.3  8.860  (  288.40)   354.81  8.872  9.214 -0.342
t65g30p00 10707.32 3.0 -0.3  8.260  (  234.42)   295.12  8.264  8.754 -0.490
t65g30p00 10707.32 3.0  0.0  8.560  (  269.15)   354.81  8.559  9.158 -0.599
t65g30p00 10707.32 3.0 +0.3  8.860  (  309.03)   416.87  8.845  9.491 -0.646
t65g20p00 10707.32 3.0 -0.3  8.260  (  269.15)   371.54  8.258  9.070 -0.812
t65g20p00 10707.32 3.0  0.0  8.560  (  309.03)   436.52  8.573  9.473 -0.900
t65g20p00 10707.32 3.0 +0.3  8.860  (  346.74)   501.19  8.882  9.775 -0.893
t65g10p00 10707.32 3.0 -0.3  8.260  (  295.12)   436.52  8.259  9.400 -1.141
t65g10p00 10707.32 3.0  0.0  8.560  (  331.13)   501.19  8.589  9.773 -1.184
t65g10p00 10707.32 3.0 +0.3  8.860  (  363.08)   549.54  8.838  9.987 -1.149
t60g50p00 10707.32 3.0 -0.3  8.260  (  128.82)   134.90  8.267  8.311 -0.044
t60g50p00 10707.32 3.0  0.0  8.560  (  169.82)   181.97  8.567  8.629 -0.062
t60g50p00 10707.32 3.0 +0.3  8.860  (  223.87)   239.88  8.866  8.949 -0.083
t60g40p00 10707.32 3.0 -0.3  8.260  (  165.96)   181.97  8.252  8.396 -0.144
t60g40p00 10707.32 3.0  0.0  8.560  (  204.17)   234.42  8.563  8.769 -0.206
t60g40p00 10707.32 3.0 +0.3  8.860  (  251.19)   295.12  8.866  9.127 -0.261
t60g30p00 10707.32 3.0 -0.3  8.260  (  204.17)   245.47  8.247  8.611 -0.364
t60g30p00 10707.32 3.0  0.0  8.560  (  239.88)   302.00  8.548  9.028 -0.480
t60g30p00 10707.32 3.0 +0.3  8.860  (  275.42)   371.54  8.878  9.435 -0.557
t60g20p00 10707.32 3.0 -0.3  8.260  (  239.88)   323.59  8.242  8.946 -0.704
t60g20p00 10707.32 3.0  0.0  8.560  (  275.42)   389.05  8.564  9.401 -0.837
t60g20p00 10707.32 3.0 +0.3  8.860  (  316.23)   446.68  8.842  9.716 -0.874
t60g10p00 10707.32 3.0 -0.3  8.260  (  281.84)   416.87  8.272  9.341 -1.069
t60g10p00 10707.32 3.0  0.0  8.560  (  316.23)   478.63  8.584  9.700 -1.116
t60g10p00 10707.32 3.0 +0.3  8.860  (  354.81)   537.03  8.882  9.961 -1.079
t55g50p00 10707.32 3.0 -0.3  8.260  (   75.86)    77.62  8.257  8.276 -0.019
t55g50p00 10707.32 3.0  0.0  8.560  (  107.15)   109.65  8.563  8.591 -0.028
t55g50p00 10707.32 3.0 +0.3  8.860  (  144.54)   147.91  8.851  8.889 -0.038
t55g40p00 10707.32 3.0 -0.3  8.260  (  109.65)   120.23  8.266  8.351 -0.085
t55g40p00 10707.32 3.0  0.0  8.560  (  144.54)   158.49  8.562  8.684 -0.122
t55g40p00 10707.32 3.0 +0.3  8.860  (  181.97)   204.17  8.853  9.017 -0.164
t55g30p00 10707.32 3.0 -0.3  8.260  (  154.88)   181.97  8.272  8.518 -0.246
t55g30p00 10707.32 3.0  0.0  8.560  (  186.21)   229.09  8.560  8.902 -0.342
t55g30p00 10707.32 3.0 +0.3  8.860  (  223.87)   288.40  8.876  9.312 -0.436
t55g20p00 10707.32 3.0 -0.3  8.260  (  199.53)   263.03  8.277  8.820 -0.543
t55g20p00 10707.32 3.0  0.0  8.560  (  234.42)   316.23  8.553  9.234 -0.681
t55g20p00 10707.32 3.0 +0.3  8.860  (  269.15)   380.19  8.867  9.644 -0.777
t55g10p00 10707.32 3.0 -0.3  8.260  (  245.47)   354.81  8.269  9.211 -0.942
t55g10p00 10707.32 3.0  0.0  8.560  (  275.42)   416.87  8.579  9.636 -1.057
t55g10p00 10707.32 3.0 +0.3  8.860  (  309.03)   478.63  8.889  9.961 -1.072
t50g50p00 10707.32 3.0 -0.3  8.260  (   32.36)    32.36  8.258  8.264 -0.006
t50g50p00 10707.32 3.0  0.0  8.560  (   47.86)    47.86  8.558  8.567 -0.009
t50g50p00 10707.32 3.0 +0.3  8.860  (   67.61)    67.61  8.853  8.865 -0.012
t50g40p00 10707.32 3.0 -0.3  8.260  (   54.95)    56.23  8.260  8.292 -0.032
t50g40p00 10707.32 3.0  0.0  8.560  (   74.13)    77.62  8.565  8.611 -0.046
t50g40p00 10707.32 3.0 +0.3  8.860  (   97.72)   102.33  8.855  8.920 -0.065
t50g30p00 10707.32 3.0 -0.3  8.260  (   87.10)    95.50  8.250  8.372 -0.122
t50g30p00 10707.32 3.0  0.0  8.560  (  112.20)   125.89  8.551  8.728 -0.177
t50g30p00 10707.32 3.0 +0.3  8.860  (  138.04)   162.18  8.848  9.089 -0.241
t50g20p00 10707.32 3.0 -0.3  8.260  (  128.82)   162.18  8.268  8.595 -0.327
t50g20p00 10707.32 3.0  0.0  8.560  (  158.49)   204.17  8.550  8.995 -0.445
t50g20p00 10707.32 3.0 +0.3  8.860  (  190.55)   257.04  8.862  9.438 -0.576
t50g10p00 10707.32 3.0 -0.3  8.260  (  181.97)   251.19  8.253  8.911 -0.658
t50g10p00 10707.32 3.0  0.0  8.560  (  213.80)   309.03  8.564  9.401 -0.837
t50g10p00 10707.32 3.0 +0.3  8.860  (  245.47)   363.08  8.843  9.785 -0.942
t45g50p00 10707.32 3.0 -0.3  8.260  (    7.08)     7.24  8.266  8.268 -0.002
t45g50p00 10707.32 3.0  0.0  8.560  (   11.48)    11.48  8.556  8.559 -0.003
t45g50p00 10707.32 3.0 +0.3  8.860  (   17.78)    17.78  8.865  8.869 -0.004
t45g40p00 10707.32 3.0 -0.3  8.260  (   16.98)    17.38  8.269  8.278 -0.009
t45g40p00 10707.32 3.0  0.0  8.560  (   24.55)    25.12  8.566  8.578 -0.012
t45g40p00 10707.32 3.0 +0.3  8.860  (   34.67)    34.67  8.853  8.871 -0.018
t45g30p00 10707.32 3.0 -0.3  8.260  (   32.36)    33.88  8.257  8.296 -0.039
t45g30p00 10707.32 3.0  0.0  8.560  (   43.65)    46.77  8.572  8.628 -0.056
t45g30p00 10707.32 3.0 +0.3  8.860  (   57.54)    61.66  8.867  8.945 -0.078
t45g20p00 10707.32 3.0 -0.3  8.260  (   57.54)    64.57  8.262  8.389 -0.127
t45g20p00 10707.32 3.0  0.0  8.560  (   74.13)    85.11  8.566  8.754 -0.188
t45g20p00 10707.32 3.0 +0.3  8.860  (   91.20)   107.15  8.847  9.092 -0.245
t45g10p00 10707.32 3.0 -0.3  8.260  (   95.50)   120.23  8.273  8.603 -0.330
t45g10p00 10707.32 3.0  0.0  8.560  (  117.49)   151.36  8.557  8.993 -0.436
t45g10p00 10707.32 3.0 +0.3  8.860  (  141.25)   190.55  8.871  9.428 -0.557
t70g50m10 10707.32 3.0 -0.3  7.260  (   67.61)    75.86  7.258  7.336 -0.078
t70g50m10 10707.32 3.0  0.0  7.560  (  100.00)   114.82  7.565  7.678 -0.113
t70g50m10 10707.32 3.0 +0.3  7.860  (  138.04)   158.49  7.851  8.019 -0.168
t70g40m10 10707.32 3.0 -0.3  7.260  (   97.72)   123.03  7.264  7.478 -0.214
t70g40m10 10707.32 3.0  0.0  7.560  (  131.83)   169.82  7.555  7.886 -0.331
t70g40m10 10707.32 3.0 +0.3  7.860  (  165.96)   223.87  7.854  8.352 -0.498
t70g30m10 10707.32 3.0 -0.3  7.260  (  134.90)   186.21  7.255  7.749 -0.494
t70g30m10 10707.32 3.0  0.0  7.560  (  165.96)   245.47  7.565  8.308 -0.743
t70g30m10 10707.32 3.0 +0.3  7.860  (  199.53)   309.03  7.876  8.839 -0.963
t70g20m10 10707.32 3.0 -0.3  7.260  (  158.49)   251.19  7.271  8.146 -0.875
t70g20m10 10707.32 3.0  0.0  7.560  (  190.55)   309.03  7.545  8.686 -1.141
t70g20m10 10707.32 3.0 +0.3  7.860  (  223.87)   380.19  7.882  9.256 -1.374
t70g10m10 10707.32 3.0 -0.3  7.260  (  169.82)   295.12  7.271  8.436 -1.165
t70g10m10 10707.32 3.0  0.0  7.560  (  204.17)   354.81  7.548  8.986 -1.438
t70g10m10 10707.32 3.0 +0.3  7.860  (  234.42)   416.87  7.845  9.474 -1.629
t65g50m10 10707.32 3.0 -0.3  7.260  (   52.48)    56.23  7.261  7.310 -0.049
t65g50m10 10707.32 3.0  0.0  7.560  (   81.28)    89.13  7.565  7.632 -0.067
t65g50m10 10707.32 3.0 +0.3  7.860  (  117.49)   128.82  7.854  7.951 -0.097
t65g40m10 10707.32 3.0 -0.3  7.260  (   81.28)    95.50  7.256  7.400 -0.144
t65g40m10 10707.32 3.0  0.0  7.560  (  112.20)   138.04  7.556  7.775 -0.219
t65g40m10 10707.32 3.0 +0.3  7.860  (  147.91)   190.55  7.872  8.219 -0.347
t65g30m10 10707.32 3.0 -0.3  7.260  (  114.82)   154.88  7.265  7.628 -0.363
t65g30m10 10707.32 3.0  0.0  7.560  (  147.91)   208.93  7.562  8.127 -0.565
t65g30m10 10707.32 3.0 +0.3  7.860  (  181.97)   269.15  7.867  8.665 -0.798
t65g20m10 10707.32 3.0 -0.3  7.260  (  151.36)   229.09  7.260  8.006 -0.746
t65g20m10 10707.32 3.0  0.0  7.560  (  181.97)   288.40  7.547  8.566 -1.019
t65g20m10 10707.32 3.0 +0.3  7.860  (  213.80)   354.81  7.864  9.106 -1.242
t65g10m10 10707.32 3.0 -0.3  7.260  (  177.83)   295.12  7.266  8.402 -1.136
t65g10m10 10707.32 3.0  0.0  7.560  (  208.93)   354.81  7.546  8.938 -1.392
t65g10m10 10707.32 3.0 +0.3  7.860  (  239.88)   416.87  7.847  9.409 -1.562
t60g50m10 10707.32 3.0 -0.3  7.260  (   34.67)    36.31  7.255  7.284 -0.029
t60g50m10 10707.32 3.0  0.0  7.560  (   57.54)    61.66  7.567  7.603 -0.036
t60g50m10 10707.32 3.0 +0.3  7.860  (   89.13)    95.50  7.862  7.911 -0.049
t60g40m10 10707.32 3.0 -0.3  7.260  (   58.88)    67.61  7.266  7.356 -0.090
t60g40m10 10707.32 3.0  0.0  7.560  (   87.10)   102.33  7.563  7.690 -0.127
t60g40m10 10707.32 3.0 +0.3  7.860  (  123.03)   144.54  7.858  8.047 -0.189
t60g30m10 10707.32 3.0 -0.3  7.260  (   91.20)   114.82  7.255  7.486 -0.231
t60g30m10 10707.32 3.0  0.0  7.560  (  123.03)   162.18  7.555  7.910 -0.355
t60g30m10 10707.32 3.0 +0.3  7.860  (  154.88)   218.78  7.870  8.416 -0.546
t60g20m10 10707.32 3.0 -0.3  7.260  (  125.89)   186.21  7.270  7.812 -0.542
t60g20m10 10707.32 3.0  0.0  7.560  (  158.49)   245.47  7.570  8.373 -0.803
t60g20m10 10707.32 3.0 +0.3  7.860  (  190.55)   302.00  7.844  8.878 -1.034
t60g10m10 10707.32 3.0 -0.3  7.260  (  165.96)   269.15  7.271  8.268 -0.997
t60g10m10 10707.32 3.0  0.0  7.560  (  194.98)   331.13  7.564  8.837 -1.273
t60g10m10 10707.32 3.0 +0.3  7.860  (  229.09)   389.05  7.845  9.292 -1.447
t55g50m10 10707.32 3.0 -0.3  7.260  (   18.62)    19.50  7.266  7.280 -0.014
t55g50m10 10707.32 3.0  0.0  7.560  (   33.11)    33.88  7.562  7.579 -0.017
t55g50m10 10707.32 3.0 +0.3  7.860  (   53.70)    56.23  7.865  7.886 -0.021
t55g40m10 10707.32 3.0 -0.3  7.260  (   35.48)    38.90  7.261  7.309 -0.048
t55g40m10 10707.32 3.0  0.0  7.560  (   57.54)    63.10  7.568  7.633 -0.065
t55g40m10 10707.32 3.0 +0.3  7.860  (   85.11)    93.33  7.853  7.942 -0.089
t55g30m10 10707.32 3.0 -0.3  7.260  (   61.66)    74.13  7.266  7.403 -0.137
t55g30m10 10707.32 3.0  0.0  7.560  (   89.13)   109.65  7.558  7.753 -0.195
t55g30m10 10707.32 3.0 +0.3  7.860  (  120.23)   154.88  7.865  8.157 -0.292
t55g20m10 10707.32 3.0 -0.3  7.260  (   95.50)   128.82  7.253  7.571 -0.318
t55g20m10 10707.32 3.0  0.0  7.560  (  128.82)   181.97  7.568  8.057 -0.489
t55g20m10 10707.32 3.0 +0.3  7.860  (  162.18)   239.88  7.873  8.590 -0.717
t55g10m10 10707.32 3.0 -0.3  7.260  (  134.90)   208.93  7.264  7.959 -0.695
t55g10m10 10707.32 3.0  0.0  7.560  (  165.96)   269.15  7.560  8.533 -0.973
t55g10m10 10707.32 3.0 +0.3  7.860  (  199.53)   331.13  7.858  9.081 -1.223
t50g50m10 10707.32 3.0 -0.3  7.260  (    7.24)     7.24  7.260  7.265 -0.005
t50g50m10 10707.32 3.0  0.0  7.560  (   13.18)    13.18  7.556  7.562 -0.006
t50g50m10 10707.32 3.0 +0.3  7.860  (   22.91)    23.44  7.865  7.873 -0.008
t50g40m10 10707.32 3.0 -0.3  7.260  (   15.85)    16.60  7.262  7.283 -0.021
t50g40m10 10707.32 3.0  0.0  7.560  (   26.92)    27.54  7.556  7.581 -0.025
t50g40m10 10707.32 3.0 +0.3  7.860  (   41.69)    43.65  7.856  7.888 -0.032
t50g30m10 10707.32 3.0 -0.3  7.260  (   31.62)    35.48  7.267  7.335 -0.068
t50g30m10 10707.32 3.0  0.0  7.560  (   48.98)    54.95  7.558  7.650 -0.092
t50g30m10 10707.32 3.0 +0.3  7.860  (   70.79)    81.28  7.856  7.985 -0.129
t50g20m10 10707.32 3.0 -0.3  7.260  (   57.54)    70.79  7.257  7.433 -0.176
t50g20m10 10707.32 3.0  0.0  7.560  (   81.28)   104.71  7.558  7.805 -0.247
t50g20m10 10707.32 3.0 +0.3  7.860  (  109.65)   147.91  7.869  8.230 -0.361
t50g10m10 10707.32 3.0 -0.3  7.260  (   93.33)   131.83  7.255  7.634 -0.379
t50g10m10 10707.32 3.0  0.0  7.560  (  123.03)   181.97  7.557  8.107 -0.550
t50g10m10 10707.32 3.0 +0.3  7.860  (  154.88)   239.88  7.869  8.651 -0.782
t45g50m10 10707.32 3.0 -0.3  7.260  (    1.05)     1.07  7.263  7.266 -0.003
t45g50m10 10707.32 3.0  0.0  7.560  (    2.04)     2.04  7.557  7.560 -0.003
t45g50m10 10707.32 3.0 +0.3  7.860  (    3.80)     3.89  7.863  7.866 -0.003
t45g40m10 10707.32 3.0 -0.3  7.260  (    4.37)     4.47  7.265  7.274 -0.009
t45g40m10 10707.32 3.0  0.0  7.560  (    7.76)     7.76  7.555  7.565 -0.010
t45g40m10 10707.32 3.0 +0.3  7.860  (   12.88)    13.18  7.862  7.874 -0.012
t45g30m10 10707.32 3.0 -0.3  7.260  (   10.72)    11.22  7.261  7.288 -0.027
t45g30m10 10707.32 3.0  0.0  7.560  (   17.38)    18.20  7.562  7.596 -0.034
t45g30m10 10707.32 3.0 +0.3  7.860  (   26.30)    28.18  7.869  7.913 -0.044
t45g20m10 10707.32 3.0 -0.3  7.260  (   22.91)    25.12  7.253  7.328 -0.075
t45g20m10 10707.32 3.0  0.0  7.560  (   34.67)    38.90  7.560  7.662 -0.102
t45g20m10 10707.32 3.0 +0.3  7.860  (   48.98)    56.23  7.855  7.994 -0.139
t45g10m10 10707.32 3.0 -0.3  7.260  (   44.67)    54.95  7.264  7.440 -0.176
t45g10m10 10707.32 3.0  0.0  7.560  (   63.10)    79.43  7.559  7.804 -0.245
t45g10m10 10707.32 3.0 +0.3  7.860  (   83.18)   109.65  7.858  8.199 -0.341
t70g50m20 10707.32 3.0 -0.3  6.260  (   10.47)    12.30  6.258  6.339 -0.081
t70g50m20 10707.32 3.0  0.0  6.560  (   19.50)    22.91  6.556  6.642 -0.086
t70g50m20 10707.32 3.0 +0.3  6.860  (   34.67)    40.74  6.854  6.954 -0.100
t70g40m20 10707.32 3.0 -0.3  6.260  (   19.50)    28.84  6.264  6.461 -0.197
t70g40m20 10707.32 3.0  0.0  6.560  (   34.67)    51.29  6.564  6.792 -0.228
t70g40m20 10707.32 3.0 +0.3  6.860  (   57.54)    85.11  6.864  7.150 -0.286
t70g30m20 10707.32 3.0 -0.3  6.260  (   36.31)    70.79  6.266  6.680 -0.414
t70g30m20 10707.32 3.0  0.0  6.560  (   58.88)   114.82  6.564  7.106 -0.542
t70g30m20 10707.32 3.0 +0.3  6.860  (   89.13)   169.82  6.864  7.639 -0.775
t70g20m20 10707.32 3.0 -0.3  6.260  (   51.29)   128.82  6.262  7.008 -0.746
t70g20m20 10707.32 3.0  0.0  6.560  (   79.43)   190.55  6.565  7.608 -1.043
t70g20m20 10707.32 3.0 +0.3  6.860  (  112.20)   257.04  6.867  8.318 -1.451
t70g10m20 10707.32 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10707.32 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10707.32 3.0 -0.3  6.260  (    7.08)     7.94  6.261  6.314 -0.053
t65g50m20 10707.32 3.0  0.0  6.560  (   13.49)    15.14  6.564  6.620 -0.056
t65g50m20 10707.32 3.0 +0.3  6.860  (   24.55)    27.54  6.858  6.921 -0.063
t65g40m20 10707.32 3.0 -0.3  6.260  (   14.13)    19.05  6.264  6.406 -0.142
t65g40m20 10707.32 3.0  0.0  6.560  (   25.70)    34.67  6.564  6.725 -0.161
t65g40m20 10707.32 3.0 +0.3  6.860  (   43.65)    58.88  6.857  7.051 -0.194
t65g30m20 10707.32 3.0 -0.3  6.260  (   26.30)    45.71  6.264  6.573 -0.309
t65g30m20 10707.32 3.0  0.0  6.560  (   44.67)    77.62  6.562  6.936 -0.374
t65g30m20 10707.32 3.0 +0.3  6.860  (   70.79)   123.03  6.866  7.362 -0.496
t65g20m20 10707.32 3.0 -0.3  6.260  (   47.86)   104.71  6.256  6.850 -0.594
t65g20m20 10707.32 3.0  0.0  6.560  (   74.13)   162.18  6.568  7.399 -0.831
t65g20m20 10707.32 3.0 +0.3  6.860  (  104.71)   223.87  6.862  8.034 -1.172
t65g10m20 10707.32 3.0 -0.3  6.260  (   66.07)   162.18  6.256  7.153 -0.897
t65g10m20 10707.32 3.0  0.0  6.560  (   97.72)   229.09  6.565  7.833 -1.268
t65g10m20 10707.32 3.0 +0.3  6.860  (  131.83)   295.12  6.861  8.517 -1.656
t60g50m20 10707.32 3.0 -0.3  6.260  (    4.27)     4.57  6.258  6.290 -0.032
t60g50m20 10707.32 3.0  0.0  6.560  (    8.32)     8.91  6.560  6.593 -0.033
t60g50m20 10707.32 3.0 +0.3  6.860  (   15.49)    16.60  6.855  6.891 -0.036
t60g40m20 10707.32 3.0 -0.3  6.260  (    9.12)    10.96  6.262  6.353 -0.091
t60g40m20 10707.32 3.0  0.0  6.560  (   16.60)    20.42  6.562  6.662 -0.100
t60g40m20 10707.32 3.0 +0.3  6.860  (   29.51)    36.31  6.860  6.975 -0.115
t60g30m20 10707.32 3.0 -0.3  6.260  (   17.78)    26.92  6.259  6.471 -0.212
t60g30m20 10707.32 3.0  0.0  6.560  (   31.62)    47.86  6.561  6.810 -0.249
t60g30m20 10707.32 3.0 +0.3  6.860  (   51.29)    79.43  6.863  7.171 -0.308
t60g20m20 10707.32 3.0 -0.3  6.260  (   33.11)    63.10  6.260  6.666 -0.406
t60g20m20 10707.32 3.0  0.0  6.560  (   53.70)   102.33  6.557  7.060 -0.503
t60g20m20 10707.32 3.0 +0.3  6.860  (   81.28)   154.88  6.862  7.546 -0.684
t60g10m20 10707.32 3.0 -0.3  6.260  (   58.88)   123.03  6.255  6.897 -0.642
t60g10m20 10707.32 3.0  0.0  6.560  (   87.10)   181.97  6.562  7.466 -0.904
t60g10m20 10707.32 3.0 +0.3  6.860  (  120.23)   245.47  6.863  8.118 -1.255
t55g50m20 10707.32 3.0 -0.3  6.260  (    2.24)     2.29  6.255  6.273 -0.018
t55g50m20 10707.32 3.0  0.0  6.560  (    4.37)     4.57  6.562  6.580 -0.018
t55g50m20 10707.32 3.0 +0.3  6.860  (    8.51)     8.91  6.863  6.882 -0.019
t55g40m20 10707.32 3.0 -0.3  6.260  (    4.90)     5.50  6.256  6.310 -0.054
t55g40m20 10707.32 3.0  0.0  6.560  (    9.33)    10.72  6.565  6.622 -0.057
t55g40m20 10707.32 3.0 +0.3  6.860  (   17.38)    19.50  6.857  6.921 -0.064
t55g30m20 10707.32 3.0 -0.3  6.260  (   10.72)    13.80  6.256  6.391 -0.135
t55g30m20 10707.32 3.0  0.0  6.560  (   19.05)    25.12  6.555  6.704 -0.149
t55g30m20 10707.32 3.0 +0.3  6.860  (   33.11)    44.67  6.866  7.042 -0.176
t55g20m20 10707.32 3.0 -0.3  6.260  (   21.38)    34.67  6.262  6.533 -0.271
t55g20m20 10707.32 3.0  0.0  6.560  (   36.31)    60.26  6.566  6.894 -0.328
t55g20m20 10707.32 3.0 +0.3  6.860  (   57.54)    95.50  6.858  7.265 -0.407
t55g10m20 10707.32 3.0 -0.3  6.260  (   38.90)    75.86  6.261  6.720 -0.459
t55g10m20 10707.32 3.0  0.0  6.560  (   61.66)   120.23  6.565  7.152 -0.587
t55g10m20 10707.32 3.0 +0.3  6.860  (   89.13)   173.78  6.860  7.648 -0.788
t50g50m20 10707.32 3.0 -0.3  6.260  (    0.87)     0.89  6.264  6.273 -0.009
t50g50m20 10707.32 3.0  0.0  6.560  (    1.74)     1.74  6.556  6.565 -0.009
t50g50m20 10707.32 3.0 +0.3  6.860  (    3.39)     3.47  6.861  6.870 -0.009
t50g40m20 10707.32 3.0 -0.3  6.260  (    2.14)     2.29  6.259  6.286 -0.027
t50g40m20 10707.32 3.0  0.0  6.560  (    4.17)     4.47  6.559  6.586 -0.027
t50g40m20 10707.32 3.0 +0.3  6.860  (    8.13)     8.51  6.856  6.885 -0.029
t50g30m20 10707.32 3.0 -0.3  6.260  (    4.90)     5.89  6.261  6.340 -0.079
t50g30m20 10707.32 3.0  0.0  6.560  (    9.33)    11.22  6.562  6.646 -0.084
t50g30m20 10707.32 3.0 +0.3  6.860  (   16.98)    20.42  6.859  6.953 -0.094
t50g20m20 10707.32 3.0 -0.3  6.260  (   10.96)    15.49  6.264  6.437 -0.173
t50g20m20 10707.32 3.0  0.0  6.560  (   19.50)    28.18  6.564  6.762 -0.198
t50g20m20 10707.32 3.0 +0.3  6.860  (   33.11)    47.86  6.857  7.091 -0.234
t50g10m20 10707.32 3.0 -0.3  6.260  (   22.91)    38.90  6.266  6.564 -0.298
t50g10m20 10707.32 3.0  0.0  6.560  (   38.90)    64.57  6.555  6.913 -0.358
t50g10m20 10707.32 3.0 +0.3  6.860  (   60.26)   102.33  6.858  7.313 -0.455
t45g50m20 10707.32 3.0 -0.3  6.260  (    0.15)     0.15  6.254  6.259 -0.005
t45g50m20 10707.32 3.0  0.0  6.560  (    0.30)     0.30  6.556  6.560 -0.004
t45g50m20 10707.32 3.0 +0.3  6.860  (    0.60)     0.60  6.858  6.863 -0.005
t45g40m20 10707.32 3.0 -0.3  6.260  (    0.59)     0.60  6.260  6.273 -0.013
t45g40m20 10707.32 3.0  0.0  6.560  (    1.15)     1.20  6.565  6.578 -0.013
t45g40m20 10707.32 3.0 +0.3  6.860  (    2.24)     2.34  6.864  6.877 -0.013
t45g30m20 10707.32 3.0 -0.3  6.260  (    1.58)     1.70  6.259  6.295 -0.036
t45g30m20 10707.32 3.0  0.0  6.560  (    3.02)     3.31  6.562  6.599 -0.037
t45g30m20 10707.32 3.0 +0.3  6.860  (    5.75)     6.31  6.866  6.905 -0.039
t45g20m20 10707.32 3.0 -0.3  6.260  (    3.98)     4.79  6.261  6.348 -0.087
t45g20m20 10707.32 3.0  0.0  6.560  (    7.41)     9.12  6.566  6.660 -0.094
t45g20m20 10707.32 3.0 +0.3  6.860  (   13.49)    16.22  6.855  6.962 -0.107
t45g10m20 10707.32 3.0 -0.3  6.260  (   10.00)    13.49  6.259  6.419 -0.160
t45g10m20 10707.32 3.0  0.0  6.560  (   17.78)    24.55  6.564  6.748 -0.184
t45g10m20 10707.32 3.0 +0.3  6.860  (   29.51)    41.69  6.863  7.085 -0.222
t70g50m30 10707.32 3.0 -0.3  5.260  (    1.10)     1.58  5.262  5.422 -0.160
t70g50m30 10707.32 3.0  0.0  5.560  (    2.19)     3.09  5.555  5.715 -0.160
t70g50m30 10707.32 3.0 +0.3  5.860  (    4.27)     6.17  5.863  6.026 -0.163
t70g40m30 10707.32 3.0 -0.3  5.260  (    2.24)     4.90  5.259  5.614 -0.355
t70g40m30 10707.32 3.0  0.0  5.560  (    4.37)     9.55  5.560  5.922 -0.362
t70g40m30 10707.32 3.0 +0.3  5.860  (    8.32)    18.20  5.856  6.229 -0.373
t70g30m30 10707.32 3.0 -0.3  5.260  (    3.98)    13.80  5.259  5.835 -0.576
t70g30m30 10707.32 3.0  0.0  5.560  (    7.59)    26.30  5.556  6.152 -0.596
t70g30m30 10707.32 3.0 +0.3  5.860  (   14.45)    48.98  5.864  6.497 -0.633
t70g20m30 10707.32 3.0 -0.3  5.260  (    6.92)    36.31  5.258  6.063 -0.805
t70g20m30 10707.32 3.0  0.0  5.560  (   13.18)    66.07  5.564  6.422 -0.858
t70g20m30 10707.32 3.0 +0.3  5.860  (   24.55)   109.65  5.859  6.836 -0.977
t70g10m30 10707.32 3.0 -0.3  5.260  (    8.13)    43.65  5.262  6.076 -0.814
t70g10m30 10707.32 3.0  0.0  5.560  (   15.85)    77.62  5.564  6.437 -0.873
t70g10m30 10707.32 3.0 +0.3  5.860  (   28.84)   125.89  5.860  6.866 -1.006
t65g50m30 10707.32 3.0 -0.3  5.260  (    0.72)     0.93  5.259  5.368 -0.109
t65g50m30 10707.32 3.0  0.0  5.560  (    1.45)     1.86  5.562  5.671 -0.109
t65g50m30 10707.32 3.0 +0.3  5.860  (    2.88)     3.63  5.857  5.968 -0.111
t65g40m30 10707.32 3.0 -0.3  5.260  (    1.55)     3.02  5.265  5.555 -0.290
t65g40m30 10707.32 3.0  0.0  5.560  (    3.02)     5.89  5.561  5.855 -0.294
t65g40m30 10707.32 3.0 +0.3  5.860  (    5.89)    11.48  5.864  6.167 -0.303
t65g30m30 10707.32 3.0 -0.3  5.260  (    3.16)    10.23  5.260  5.797 -0.537
t65g30m30 10707.32 3.0  0.0  5.560  (    6.17)    19.50  5.555  6.110 -0.555
t65g30m30 10707.32 3.0 +0.3  5.860  (   11.75)    36.31  5.855  6.442 -0.587
t65g20m30 10707.32 3.0 -0.3  5.260  (    5.89)    26.30  5.260  5.985 -0.725
t65g20m30 10707.32 3.0  0.0  5.560  (   10.96)    47.86  5.555  6.321 -0.766
t65g20m30 10707.32 3.0 +0.3  5.860  (   20.89)    83.18  5.854  6.705 -0.851
t65g10m30 10707.32 3.0 -0.3  5.260  (   10.00)    54.95  5.260  6.133 -0.873
t65g10m30 10707.32 3.0  0.0  5.560  (   19.05)    95.50  5.565  6.538 -0.973
t65g10m30 10707.32 3.0 +0.3  5.860  (   33.88)   147.91  5.854  7.028 -1.174
t60g50m30 10707.32 3.0 -0.3  5.260  (    0.43)     0.49  5.257  5.324 -0.067
t60g50m30 10707.32 3.0  0.0  5.560  (    0.85)     0.98  5.558  5.625 -0.067
t60g50m30 10707.32 3.0 +0.3  5.860  (    1.66)     1.95  5.861  5.928 -0.067
t60g40m30 10707.32 3.0 -0.3  5.260  (    0.95)     1.51  5.260  5.465 -0.205
t60g40m30 10707.32 3.0  0.0  5.560  (    1.86)     3.02  5.564  5.772 -0.208
t60g40m30 10707.32 3.0 +0.3  5.860  (    3.72)     5.89  5.863  6.074 -0.211
t60g30m30 10707.32 3.0 -0.3  5.260  (    2.09)     5.50  5.263  5.699 -0.436
t60g30m30 10707.32 3.0  0.0  5.560  (    4.07)    10.47  5.556  6.002 -0.446
t60g30m30 10707.32 3.0 +0.3  5.860  (    7.76)    19.95  5.856  6.323 -0.467
t60g20m30 10707.32 3.0 -0.3  5.260  (    4.37)    16.60  5.258  5.897 -0.639
t60g20m30 10707.32 3.0  0.0  5.560  (    8.32)    31.62  5.563  6.236 -0.673
t60g20m30 10707.32 3.0 +0.3  5.860  (   15.49)    56.23  5.857  6.591 -0.734
t60g10m30 10707.32 3.0 -0.3  5.260  (    8.51)    33.11  5.259  5.953 -0.694
t60g10m30 10707.32 3.0  0.0  5.560  (   15.49)    60.26  5.566  6.324 -0.758
t60g10m30 10707.32 3.0 +0.3  5.860  (   28.18)   100.00  5.860  6.729 -0.869
t55g50m30 10707.32 3.0 -0.3  5.260  (    0.22)     0.24  5.257  5.292 -0.035
t55g50m30 10707.32 3.0  0.0  5.560  (    0.45)     0.48  5.558  5.593 -0.035
t55g50m30 10707.32 3.0 +0.3  5.860  (    0.89)     0.95  5.859  5.894 -0.035
t55g40m30 10707.32 3.0 -0.3  5.260  (    0.51)     0.66  5.261  5.375 -0.114
t55g40m30 10707.32 3.0  0.0  5.560  (    1.00)     1.32  5.563  5.677 -0.114
t55g40m30 10707.32 3.0 +0.3  5.860  (    2.00)     2.57  5.857  5.973 -0.116
t55g30m30 10707.32 3.0 -0.3  5.260  (    1.12)     2.14  5.261  5.540 -0.279
t55g30m30 10707.32 3.0  0.0  5.560  (    2.24)     4.17  5.557  5.840 -0.283
t55g30m30 10707.32 3.0 +0.3  5.860  (    4.37)     8.13  5.857  6.148 -0.291
t55g20m30 10707.32 3.0 -0.3  5.260  (    2.51)     6.76  5.258  5.711 -0.453
t55g20m30 10707.32 3.0  0.0  5.560  (    4.90)    13.18  5.561  6.028 -0.467
t55g20m30 10707.32 3.0 +0.3  5.860  (    9.33)    25.12  5.865  6.363 -0.498
t55g10m30 10707.32 3.0 -0.3  5.260  (    5.37)    16.22  5.257  5.784 -0.527
t55g10m30 10707.32 3.0  0.0  5.560  (   10.23)    30.90  5.565  6.127 -0.562
t55g10m30 10707.32 3.0 +0.3  5.860  (   19.05)    54.95  5.862  6.487 -0.625
t50g50m30 10707.32 3.0 -0.3  5.260  (    0.10)     0.10  5.258  5.275 -0.017
t50g50m30 10707.32 3.0  0.0  5.560  (    0.19)     0.20  5.559  5.576 -0.017
t50g50m30 10707.32 3.0 +0.3  5.860  (    0.39)     0.40  5.858  5.875 -0.017
t50g40m30 10707.32 3.0 -0.3  5.260  (    0.22)     0.25  5.256  5.307 -0.051
t50g40m30 10707.32 3.0  0.0  5.560  (    0.45)     0.50  5.557  5.608 -0.051
t50g40m30 10707.32 3.0 +0.3  5.860  (    0.89)     1.00  5.858  5.909 -0.051
t50g30m30 10707.32 3.0 -0.3  5.260  (    0.50)     0.69  5.263  5.403 -0.140
t50g30m30 10707.32 3.0  0.0  5.560  (    1.00)     1.38  5.565  5.706 -0.141
t50g30m30 10707.32 3.0 +0.3  5.860  (    2.00)     2.75  5.862  6.004 -0.142
t50g20m30 10707.32 3.0 -0.3  5.260  (    1.23)     2.24  5.257  5.527 -0.270
t50g20m30 10707.32 3.0  0.0  5.560  (    2.40)     4.47  5.563  5.838 -0.275
t50g20m30 10707.32 3.0 +0.3  5.860  (    4.68)     8.51  5.856  6.140 -0.284
t50g10m30 10707.32 3.0 -0.3  5.260  (    2.82)     6.17  5.256  5.619 -0.363
t50g10m30 10707.32 3.0  0.0  5.560  (    5.50)    12.02  5.561  5.936 -0.375
t50g10m30 10707.32 3.0 +0.3  5.860  (   10.23)    22.91  5.861  6.263 -0.402
t45g50m30 10707.32 3.0 -0.3  5.260  (    0.03)     0.03  5.251  5.261 -0.010
t45g50m30 10707.32 3.0  0.0  5.560  (    0.06)     0.06  5.568  5.577 -0.009
t45g50m30 10707.32 3.0 +0.3  5.860  (    0.11)     0.11  5.856  5.864 -0.008
t45g40m30 10707.32 3.0 -0.3  5.260  (    0.07)     0.07  5.255  5.279 -0.024
t45g40m30 10707.32 3.0  0.0  5.560  (    0.14)     0.15  5.556  5.581 -0.025
t45g40m30 10707.32 3.0 +0.3  5.860  (    0.28)     0.30  5.857  5.881 -0.024
t45g30m30 10707.32 3.0 -0.3  5.260  (    0.18)     0.21  5.257  5.322 -0.065
t45g30m30 10707.32 3.0  0.0  5.560  (    0.36)     0.42  5.558  5.624 -0.066
t45g30m30 10707.32 3.0 +0.3  5.860  (    0.72)     0.83  5.860  5.926 -0.066
t45g20m30 10707.32 3.0 -0.3  5.260  (    0.46)     0.63  5.257  5.403 -0.146
t45g20m30 10707.32 3.0  0.0  5.560  (    0.91)     1.26  5.559  5.707 -0.148
t45g20m30 10707.32 3.0 +0.3  5.860  (    1.78)     2.51  5.865  6.015 -0.150
t45g10m30 10707.32 3.0 -0.3  5.260  (    1.23)     2.04  5.262  5.485 -0.223
t45g10m30 10707.32 3.0  0.0  5.560  (    2.40)     3.98  5.562  5.790 -0.228
t45g10m30 10707.32 3.0 +0.3  5.860  (    4.68)     7.59  5.856  6.093 -0.237
t70g50m40 10707.32 3.0 -0.3  4.260  (    0.11)     0.26  4.262  4.640 -0.378
t70g50m40 10707.32 3.0  0.0  4.560  (    0.22)     0.52  4.562  4.941 -0.379
t70g50m40 10707.32 3.0 +0.3  4.860  (    0.44)     1.05  4.864  5.243 -0.379
t70g40m40 10707.32 3.0 -0.3  4.260  (    0.22)     0.83  4.256  4.830 -0.574
t70g40m40 10707.32 3.0  0.0  4.560  (    0.45)     1.66  4.556  5.130 -0.574
t70g40m40 10707.32 3.0 +0.3  4.860  (    0.89)     3.31  4.864  5.438 -0.574
t70g30m40 10707.32 3.0 -0.3  4.260  (    0.42)     2.14  4.264  4.981 -0.717
t70g30m40 10707.32 3.0  0.0  4.560  (    0.83)     4.07  4.555  5.275 -0.720
t70g30m40 10707.32 3.0 +0.3  4.860  (    1.62)     7.94  4.858  5.583 -0.725
t70g20m40 10707.32 3.0 -0.3  4.260  (    0.71)     4.27  4.258  5.045 -0.787
t70g20m40 10707.32 3.0  0.0  4.560  (    1.41)     8.51  4.565  5.356 -0.791
t70g20m40 10707.32 3.0 +0.3  4.860  (    2.82)    16.22  4.858  5.656 -0.798
t70g10m40 10707.32 3.0 -0.3  4.260  (    0.85)     2.95  4.264  4.803 -0.539
t70g10m40 10707.32 3.0  0.0  4.560  (    1.70)     5.75  4.559  5.099 -0.540
t70g10m40 10707.32 3.0 +0.3  4.860  (    3.39)    11.22  4.858  5.401 -0.543
t65g50m40 10707.32 3.0 -0.3  4.260  (    0.07)     0.15  4.261  4.586 -0.325
t65g50m40 10707.32 3.0  0.0  4.560  (    0.14)     0.31  4.562  4.887 -0.325
t65g50m40 10707.32 3.0 +0.3  4.860  (    0.29)     0.62  4.863  5.189 -0.326
t65g40m40 10707.32 3.0 -0.3  4.260  (    0.15)     0.59  4.263  4.840 -0.577
t65g40m40 10707.32 3.0  0.0  4.560  (    0.31)     1.17  4.564  5.142 -0.578
t65g40m40 10707.32 3.0 +0.3  4.860  (    0.62)     2.29  4.857  5.436 -0.579
t65g30m40 10707.32 3.0 -0.3  4.260  (    0.32)     1.91  4.259  5.039 -0.780
t65g30m40 10707.32 3.0  0.0  4.560  (    0.65)     3.80  4.564  5.344 -0.780
t65g30m40 10707.32 3.0 +0.3  4.860  (    1.26)     7.41  4.863  5.648 -0.785
t65g20m40 10707.32 3.0 -0.3  4.260  (    0.60)     4.17  4.257  5.108 -0.851
t65g20m40 10707.32 3.0  0.0  4.560  (    1.20)     8.13  4.559  5.414 -0.855
t65g20m40 10707.32 3.0 +0.3  4.860  (    2.40)    15.85  4.864  5.731 -0.867
t65g10m40 10707.32 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10707.32 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10707.32 3.0 -0.3  4.260  (    0.04)     0.07  4.261  4.499 -0.238
t60g50m40 10707.32 3.0  0.0  4.560  (    0.09)     0.15  4.563  4.800 -0.237
t60g50m40 10707.32 3.0 +0.3  4.860  (    0.17)     0.30  4.863  5.100 -0.237
t60g40m40 10707.32 3.0 -0.3  4.260  (    0.09)     0.30  4.259  4.767 -0.508
t60g40m40 10707.32 3.0  0.0  4.560  (    0.19)     0.60  4.560  5.068 -0.508
t60g40m40 10707.32 3.0 +0.3  4.860  (    0.37)     1.20  4.861  5.370 -0.509
t60g30m40 10707.32 3.0 -0.3  4.260  (    0.20)     1.20  4.259  5.031 -0.772
t60g30m40 10707.32 3.0  0.0  4.560  (    0.41)     2.40  4.561  5.336 -0.775
t60g30m40 10707.32 3.0 +0.3  4.860  (    0.81)     4.68  4.857  5.635 -0.778
t60g20m40 10707.32 3.0 -0.3  4.260  (    0.45)     3.24  4.259  5.129 -0.870
t60g20m40 10707.32 3.0  0.0  4.560  (    0.89)     6.31  4.556  5.433 -0.877
t60g20m40 10707.32 3.0 +0.3  4.860  (    1.78)    12.30  4.863  5.750 -0.887
t60g10m40 10707.32 3.0 -0.3  4.260  (    0.89)     5.37  4.260  5.057 -0.797
t60g10m40 10707.32 3.0  0.0  4.560  (    1.78)    10.47  4.561  5.368 -0.807
t60g10m40 10707.32 3.0 +0.3  4.860  (    3.47)    19.95  4.865  5.687 -0.822
t55g50m40 10707.32 3.0 -0.3  4.260  (    0.02)     0.03  4.253  4.393 -0.140
t55g50m40 10707.32 3.0  0.0  4.560  (    0.04)     0.06  4.556  4.697 -0.141
t55g50m40 10707.32 3.0 +0.3  4.860  (    0.09)     0.12  4.858  4.998 -0.140
t55g40m40 10707.32 3.0 -0.3  4.260  (    0.05)     0.11  4.261  4.620 -0.359
t55g40m40 10707.32 3.0  0.0  4.560  (    0.10)     0.23  4.560  4.919 -0.359
t55g40m40 10707.32 3.0 +0.3  4.860  (    0.20)     0.46  4.861  5.221 -0.360
t55g30m40 10707.32 3.0 -0.3  4.260  (    0.11)     0.49  4.265  4.897 -0.632
t55g30m40 10707.32 3.0  0.0  4.560  (    0.22)     0.95  4.556  5.188 -0.632
t55g30m40 10707.32 3.0 +0.3  4.860  (    0.45)     1.91  4.858  5.493 -0.635
t55g20m40 10707.32 3.0 -0.3  4.260  (    0.25)     1.41  4.264  5.014 -0.750
t55g20m40 10707.32 3.0  0.0  4.560  (    0.50)     2.75  4.556  5.310 -0.754
t55g20m40 10707.32 3.0 +0.3  4.860  (    1.00)     5.50  4.858  5.621 -0.763
t55g10m40 10707.32 3.0 -0.3  4.260  (    0.56)     2.63  4.264  4.938 -0.674
t55g10m40 10707.32 3.0  0.0  4.560  (    1.12)     5.13  4.560  5.238 -0.678
t55g10m40 10707.32 3.0 +0.3  4.860  (    2.19)    10.00  4.861  5.550 -0.689
t50g50m40 10707.32 3.0 -0.3  4.260  (    0.01)     0.01  4.264  4.326 -0.062
t50g50m40 10707.32 3.0  0.0  4.560  (    0.02)     0.02  4.548  4.611 -0.063
t50g50m40 10707.32 3.0 +0.3  4.860  (    0.04)     0.05  4.861  4.920 -0.059
t50g40m40 10707.32 3.0 -0.3  4.260  (    0.02)     0.03  4.259  4.439 -0.180
t50g40m40 10707.32 3.0  0.0  4.560  (    0.04)     0.07  4.561  4.739 -0.178
t50g40m40 10707.32 3.0 +0.3  4.860  (    0.09)     0.13  4.859  5.036 -0.177
t50g30m40 10707.32 3.0 -0.3  4.260  (    0.05)     0.11  4.258  4.622 -0.364
t50g30m40 10707.32 3.0  0.0  4.560  (    0.10)     0.23  4.558  4.923 -0.365
t50g30m40 10707.32 3.0 +0.3  4.860  (    0.20)     0.46  4.859  5.224 -0.365
t50g20m40 10707.32 3.0 -0.3  4.260  (    0.12)     0.39  4.263  4.762 -0.499
t50g20m40 10707.32 3.0  0.0  4.560  (    0.25)     0.78  4.564  5.064 -0.500
t50g20m40 10707.32 3.0 +0.3  4.860  (    0.49)     1.51  4.856  5.358 -0.502
t50g10m40 10707.32 3.0 -0.3  4.260  (    0.29)     0.85  4.262  4.733 -0.471
t50g10m40 10707.32 3.0  0.0  4.560  (    0.58)     1.70  4.564  5.038 -0.474
t50g10m40 10707.32 3.0 +0.3  4.860  (    1.15)     3.31  4.858  5.336 -0.478
t45g50m40 10707.32 3.0 -0.3  4.260  (    0.00)     0.00  4.296  4.309 -0.013
t45g50m40 10707.32 3.0  0.0  4.560  (    0.01)     0.01  4.580  4.602 -0.022
t45g50m40 10707.32 3.0 +0.3  4.860  (    0.01)     0.02  4.847  4.864 -0.017
t45g40m40 10707.32 3.0 -0.3  4.260  (    0.01)     0.01  4.265  4.329 -0.064
t45g40m40 10707.32 3.0  0.0  4.560  (    0.02)     0.02  4.552  4.611 -0.059
t45g40m40 10707.32 3.0 +0.3  4.860  (    0.03)     0.04  4.865  4.925 -0.060
t45g30m40 10707.32 3.0 -0.3  4.260  (    0.02)     0.03  4.264  4.412 -0.148
t45g30m40 10707.32 3.0  0.0  4.560  (    0.04)     0.06  4.562  4.712 -0.150
t45g30m40 10707.32 3.0 +0.3  4.860  (    0.08)     0.11  4.862  5.013 -0.151
t45g20m40 10707.32 3.0 -0.3  4.260  (    0.05)     0.09  4.254  4.523 -0.269
t45g20m40 10707.32 3.0  0.0  4.560  (    0.10)     0.18  4.565  4.834 -0.269
t45g20m40 10707.32 3.0 +0.3  4.860  (    0.19)     0.35  4.856  5.125 -0.269
t45g10m40 10707.32 3.0 -0.3  4.260  (    0.13)     0.26  4.263  4.573 -0.310
t45g10m40 10707.32 3.0  0.0  4.560  (    0.25)     0.51  4.565  4.875 -0.310
t45g10m40 10707.32 3.0 +0.3  4.860  (    0.50)     1.00  4.856  5.167 -0.311


==> anc/tableE1/ncor10729_chreduce.dat <==
t70g50p00 10729.53 1.0 -0.3  8.260  (  165.96)   194.98  8.252  8.465 -0.213
t70g50p00 10729.53 1.0  0.0  8.560  (  208.93)   251.19  8.555  8.807 -0.252
t70g50p00 10729.53 1.0 +0.3  8.860  (  263.03)   323.59  8.865  9.127 -0.262
t70g40p00 10729.53 1.0 -0.3  8.260  (  181.97)   229.09  8.245  8.680 -0.435
t70g40p00 10729.53 1.0  0.0  8.560  (  213.80)   281.84  8.550  9.035 -0.485
t70g40p00 10729.53 1.0 +0.3  8.860  (  251.19)   346.74  8.876  9.354 -0.478
t70g30p00 10729.53 1.0 -0.3  8.260  (  204.17)   275.42  8.252  8.928 -0.676
t70g30p00 10729.53 1.0  0.0  8.560  (  234.42)   323.59  8.544  9.245 -0.701
t70g30p00 10729.53 1.0 +0.3  8.860  (  269.15)   380.19  8.861  9.523 -0.662
t70g20p00 10729.53 1.0 -0.3  8.260  (  218.78)   309.03  8.242  9.180 -0.938
t70g20p00 10729.53 1.0  0.0  8.560  (  245.47)   354.81  8.544  9.502 -0.958
t70g20p00 10729.53 1.0 +0.3  8.860  (  275.42)   407.38  8.883  9.774 -0.891
t70g10p00 10729.53 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10729.53 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10729.53 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10729.53 1.0 -0.3  8.260  (  147.91)   169.82  8.258  8.437 -0.179
t65g50p00 10729.53 1.0  0.0  8.560  (  186.21)   223.87  8.559  8.777 -0.218
t65g50p00 10729.53 1.0 +0.3  8.860  (  239.88)   295.12  8.874  9.108 -0.234
t65g40p00 10729.53 1.0 -0.3  8.260  (  162.18)   208.93  8.247  8.654 -0.407
t65g40p00 10729.53 1.0  0.0  8.560  (  194.98)   263.03  8.561  9.020 -0.459
t65g40p00 10729.53 1.0 +0.3  8.860  (  239.88)   323.59  8.864  9.322 -0.458
t65g30p00 10729.53 1.0 -0.3  8.260  (  186.21)   257.04  8.245  8.951 -0.706
t65g30p00 10729.53 1.0  0.0  8.560  (  213.80)   309.03  8.564  9.309 -0.745
t65g30p00 10729.53 1.0 +0.3  8.860  (  245.47)   363.08  8.876  9.585 -0.709
t65g20p00 10729.53 1.0 -0.3  8.260  (  208.93)   309.03  8.252  9.207 -0.955
t65g20p00 10729.53 1.0  0.0  8.560  (  239.88)   354.81  8.554  9.501 -0.947
t65g20p00 10729.53 1.0 +0.3  8.860  (  269.15)   398.11  8.832  9.711 -0.879
t65g10p00 10729.53 1.0 -0.3  8.260  (  229.09)   346.74  8.268  9.448 -1.180
t65g10p00 10729.53 1.0  0.0  8.560  (  251.19)   389.05  8.569  9.711 -1.142
t65g10p00 10729.53 1.0 +0.3  8.860  (  281.84)   426.58  8.836  9.892 -1.056
t60g50p00 10729.53 1.0 -0.3  8.260  (  112.20)   125.89  8.250  8.379 -0.129
t60g50p00 10729.53 1.0  0.0  8.560  (  147.91)   173.78  8.562  8.730 -0.168
t60g50p00 10729.53 1.0 +0.3  8.860  (  194.98)   234.42  8.872  9.064 -0.192
t60g40p00 10729.53 1.0 -0.3  8.260  (  134.90)   169.82  8.248  8.577 -0.329
t60g40p00 10729.53 1.0  0.0  8.560  (  165.96)   218.78  8.554  8.947 -0.393
t60g40p00 10729.53 1.0 +0.3  8.860  (  204.17)   275.42  8.855  9.272 -0.417
t60g30p00 10729.53 1.0 -0.3  8.260  (  162.18)   229.09  8.272  8.933 -0.661
t60g30p00 10729.53 1.0  0.0  8.560  (  190.55)   275.42  8.560  9.268 -0.708
t60g30p00 10729.53 1.0 +0.3  8.860  (  218.78)   323.59  8.842  9.534 -0.692
t60g20p00 10729.53 1.0 -0.3  8.260  (  186.21)   288.40  8.279  9.271 -0.992
t60g20p00 10729.53 1.0  0.0  8.560  (  213.80)   331.13  8.563  9.560 -0.997
t60g20p00 10729.53 1.0 +0.3  8.860  (  239.88)   380.19  8.885  9.813 -0.928
t60g10p00 10729.53 1.0 -0.3  8.260  (  213.80)   338.84  8.253  9.456 -1.203
t60g10p00 10729.53 1.0  0.0  8.560  (  239.88)   380.19  8.552  9.702 -1.150
t60g10p00 10729.53 1.0 +0.3  8.860  (  269.15)   426.58  8.882  9.915 -1.033
t55g50p00 10729.53 1.0 -0.3  8.260  (   67.61)    74.13  8.262  8.336 -0.074
t55g50p00 10729.53 1.0  0.0  8.560  (   93.33)   104.71  8.562  8.661 -0.099
t55g50p00 10729.53 1.0 +0.3  8.860  (  128.82)   144.54  8.860  8.983 -0.123
t55g40p00 10729.53 1.0 -0.3  8.260  (   93.33)   112.20  8.256  8.479 -0.223
t55g40p00 10729.53 1.0  0.0  8.560  (  120.23)   151.36  8.568  8.856 -0.288
t55g40p00 10729.53 1.0 +0.3  8.860  (  151.36)   194.98  8.853  9.185 -0.332
t55g30p00 10729.53 1.0 -0.3  8.260  (  123.03)   169.82  8.270  8.780 -0.510
t55g30p00 10729.53 1.0  0.0  8.560  (  147.91)   213.80  8.571  9.170 -0.599
t55g30p00 10729.53 1.0 +0.3  8.860  (  177.83)   263.03  8.875  9.504 -0.629
t55g20p00 10729.53 1.0 -0.3  8.260  (  154.88)   234.42  8.248  9.136 -0.888
t55g20p00 10729.53 1.0  0.0  8.560  (  177.83)   281.84  8.566  9.514 -0.948
t55g20p00 10729.53 1.0 +0.3  8.860  (  204.17)   323.59  8.841  9.765 -0.924
t55g10p00 10729.53 1.0 -0.3  8.260  (  186.21)   309.03  8.284  9.532 -1.248
t55g10p00 10729.53 1.0  0.0  8.560  (  208.93)   346.74  8.557  9.779 -1.222
t55g10p00 10729.53 1.0 +0.3  8.860  (  234.42)   389.05  8.864  9.995 -1.131
t50g50p00 10729.53 1.0 -0.3  8.260  (   31.62)    32.36  8.253  8.287 -0.034
t50g50p00 10729.53 1.0  0.0  8.560  (   44.67)    45.71  8.559  8.592 -0.033
t50g50p00 10729.53 1.0 +0.3  8.860  (   60.26)    63.10  8.851  8.905 -0.054
t50g40p00 10729.53 1.0 -0.3  8.260  (   46.77)    52.48  8.261  8.369 -0.108
t50g40p00 10729.53 1.0  0.0  8.560  (   63.10)    72.44  8.569  8.713 -0.144
t50g40p00 10729.53 1.0 +0.3  8.860  (   83.18)    97.72  8.870  9.052 -0.182
t50g30p00 10729.53 1.0 -0.3  8.260  (   70.79)    89.13  8.257  8.549 -0.292
t50g30p00 10729.53 1.0  0.0  8.560  (   89.13)   117.49  8.558  8.930 -0.372
t50g30p00 10729.53 1.0 +0.3  8.860  (  112.20)   151.36  8.857  9.298 -0.441
t50g20p00 10729.53 1.0 -0.3  8.260  (  102.33)   147.91  8.258  8.870 -0.612
t50g20p00 10729.53 1.0  0.0  8.560  (  123.03)   186.21  8.564  9.295 -0.731
t50g20p00 10729.53 1.0 +0.3  8.860  (  147.91)   229.09  8.879  9.677 -0.798
t50g10p00 10729.53 1.0 -0.3  8.260  (  138.04)   223.87  8.258  9.289 -1.031
t50g10p00 10729.53 1.0  0.0  8.560  (  162.18)   263.03  8.546  9.648 -1.102
t50g10p00 10729.53 1.0 +0.3  8.860  (  186.21)   309.03  8.878  9.974 -1.096
t45g50p00 10729.53 1.0 -0.3  8.260  (    7.08)     7.24  8.264  8.278 -0.014
t45g50p00 10729.53 1.0  0.0  8.560  (   10.96)    11.22  8.559  8.577 -0.018
t45g50p00 10729.53 1.0 +0.3  8.860  (   16.22)    16.60  8.859  8.884 -0.025
t45g40p00 10729.53 1.0 -0.3  8.260  (   17.38)    18.20  8.269  8.307 -0.038
t45g40p00 10729.53 1.0  0.0  8.560  (   24.55)    25.70  8.562  8.613 -0.051
t45g40p00 10729.53 1.0 +0.3  8.860  (   33.11)    35.48  8.872  8.944 -0.072
t45g30p00 10729.53 1.0 -0.2  8.260  (   33.11)    37.15  8.400  8.524 -0.124
t45g30p00 10729.53 1.0  0.0  8.560  (   38.02)    42.66  8.572  8.720 -0.148
t45g30p00 10729.53 1.0 +0.3  8.860  (   47.86)    54.95  8.864  9.045 -0.181
t45g20p00 10729.53 1.0 -0.3  8.260  (   46.77)    57.54  8.261  8.533 -0.272
t45g20p00 10729.53 1.0  0.0  8.560  (   58.88)    74.13  8.554  8.894 -0.340
t45g20p00 10729.53 1.0 +0.3  8.860  (   72.44)    95.50  8.872  9.285 -0.413
t45g10p00 10729.53 1.0 -0.3  8.260  (   74.13)   104.71  8.263  8.811 -0.548
t45g10p00 10729.53 1.0  0.0  8.560  (   91.20)   131.83  8.578  9.237 -0.659
t45g10p00 10729.53 1.0 +0.3  8.860  (  107.15)   158.49  8.855  9.591 -0.736
t70g50m10 10729.53 1.0 -0.3  7.260  (   61.66)    79.43  7.269  7.467 -0.198
t70g50m10 10729.53 1.0  0.0  7.560  (   87.10)   114.82  7.555  7.830 -0.275
t70g50m10 10729.53 1.0 +0.3  7.860  (  117.49)   158.49  7.852  8.226 -0.374
t70g40m10 10729.53 1.0 -0.3  7.260  (   85.11)   120.23  7.258  7.676 -0.418
t70g40m10 10729.53 1.0  0.0  7.560  (  109.65)   162.18  7.551  8.151 -0.600
t70g40m10 10729.53 1.0 +0.3  7.860  (  134.90)   208.93  7.851  8.608 -0.757
t70g30m10 10729.53 1.0 -0.3  7.260  (  109.65)   169.82  7.252  8.014 -0.762
t70g30m10 10729.53 1.0  0.0  7.560  (  134.90)   218.78  7.569  8.570 -1.001
t70g30m10 10729.53 1.0 +0.3  7.860  (  158.49)   263.03  7.849  8.964 -1.115
t70g20m10 10729.53 1.0 -0.3  7.260  (  128.82)   213.80  7.271  8.368 -1.097
t70g20m10 10729.53 1.0  0.0  7.560  (  151.36)   257.04  7.544  8.855 -1.311
t70g20m10 10729.53 1.0 +0.3  7.860  (  173.78)   309.03  7.884  9.311 -1.427
t70g10m10 10729.53 1.0 -0.3  7.260  (  138.04)   239.88  7.266  8.581 -1.315
t70g10m10 10729.53 1.0  0.0  7.560  (  162.18)   288.40  7.576  9.128 -1.552
t70g10m10 10729.53 1.0 +0.3  7.860  (  181.97)   331.13  7.865  9.511 -1.646
t65g50m10 10729.53 1.0 -0.3  7.260  (   48.98)    60.26  7.256  7.417 -0.161
t65g50m10 10729.53 1.0  0.0  7.560  (   72.44)    93.33  7.559  7.775 -0.216
t65g50m10 10729.53 1.0 +0.3  7.860  (  102.33)   134.90  7.857  8.147 -0.290
t65g40m10 10729.53 1.0 -0.3  7.260  (   70.79)   100.00  7.254  7.614 -0.360
t65g40m10 10729.53 1.0  0.0  7.560  (   95.50)   141.25  7.556  8.076 -0.520
t65g40m10 10729.53 1.0 +0.3  7.860  (  123.03)   186.21  7.849  8.520 -0.671
t65g30m10 10729.53 1.0 -0.3  7.260  (   95.50)   151.36  7.258  7.963 -0.705
t65g30m10 10729.53 1.0  0.0  7.560  (  120.23)   199.53  7.571  8.532 -0.961
t65g30m10 10729.53 1.0 +0.3  7.860  (  144.54)   245.47  7.863  8.966 -1.103
t65g20m10 10729.53 1.0 -0.3  7.260  (  120.23)   204.17  7.252  8.335 -1.083
t65g20m10 10729.53 1.0  0.0  7.560  (  144.54)   251.19  7.554  8.856 -1.302
t65g20m10 10729.53 1.0 +0.3  7.860  (  165.96)   295.12  7.843  9.232 -1.389
t65g10m10 10729.53 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10729.53 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10729.53 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10729.53 1.0 -0.3  7.260  (   36.31)    41.69  7.266  7.384 -0.118
t60g50m10 10729.53 1.0  0.0  7.560  (   53.70)    66.07  7.561  7.709 -0.148
t60g50m10 10729.53 1.0 +0.3  7.860  (   81.28)   100.00  7.852  8.042 -0.190
t60g40m10 10729.53 1.0 -0.3  7.260  (   52.48)    72.44  7.253  7.519 -0.266
t60g40m10 10729.53 1.0  0.0  7.560  (   75.86)   109.65  7.567  7.939 -0.372
t60g40m10 10729.53 1.0 +0.3  7.860  (  102.33)   151.36  7.861  8.357 -0.496
t60g30m10 10729.53 1.0 -0.3  7.260  (   75.86)   123.03  7.266  7.833 -0.567
t60g30m10 10729.53 1.0  0.0  7.560  (  100.00)   165.96  7.559  8.347 -0.788
t60g30m10 10729.53 1.0 +0.3  7.860  (  125.89)   213.80  7.869  8.833 -0.964
t60g20m10 10729.53 1.0 -0.3  7.260  (  102.33)   177.83  7.249  8.234 -0.985
t60g20m10 10729.53 1.0  0.0  7.560  (  125.89)   223.87  7.547  8.779 -1.232
t60g20m10 10729.53 1.0 +0.3  7.860  (  147.91)   269.15  7.845  9.205 -1.360
t60g10m10 10729.53 1.0 -0.3  7.260  (  128.82)   234.42  7.273  8.632 -1.359
t60g10m10 10729.53 1.0  0.0  7.560  (  151.36)   275.42  7.546  9.068 -1.522
t60g10m10 10729.53 1.0 +0.3  7.860  (  173.78)   323.59  7.885  9.458 -1.573
t55g50m10 10729.53 1.0 -0.3  7.260  (   19.50)    22.39  7.258  7.332 -0.074
t55g50m10 10729.53 1.0  0.0  7.560  (   33.88)    38.90  7.558  7.648 -0.090
t55g50m10 10729.53 1.0 +0.3  7.860  (   51.29)    58.88  7.854  7.964 -0.110
t55g40m10 10729.53 1.0 -0.3  7.260  (   37.15)    43.65  7.264  7.439 -0.175
t55g40m10 10729.53 1.0  0.0  7.560  (   51.29)    67.61  7.561  7.788 -0.227
t55g40m10 10729.53 1.0 +0.3  7.860  (   74.13)   100.00  7.860  8.156 -0.296
t55g30m10 10729.53 1.0 -0.3  7.260  (   53.70)    81.28  7.267  7.639 -0.372
t55g30m10 10729.53 1.0  0.0  7.560  (   75.86)   117.49  7.567  8.080 -0.513
t55g30m10 10729.53 1.0 +0.3  7.860  (  100.00)   158.49  7.862  8.540 -0.678
t55g20m10 10729.53 1.0 -0.3  7.260  (   79.43)   138.04  7.269  8.017 -0.748
t55g20m10 10729.53 1.0  0.0  7.560  (  102.33)   181.97  7.568  8.566 -0.998
t55g20m10 10729.53 1.0 +0.3  7.860  (  125.89)   223.87  7.847  9.012 -1.165
t55g10m10 10729.53 1.0 -0.3  7.260  (  107.15)   199.53  7.266  8.488 -1.222
t55g10m10 10729.53 1.0  0.0  7.560  (  128.82)   245.47  7.573  9.024 -1.451
t55g10m10 10729.53 1.0 +0.3  7.860  (  151.36)   288.40  7.875  9.419 -1.544
t50g50m10 10729.53 1.0 -0.3  7.260  (    7.41)     7.94  7.259  7.299 -0.040
t50g50m10 10729.53 1.0  0.0  7.560  (   13.18)    14.45  7.563  7.608 -0.045
t50g50m10 10729.53 1.0 +0.3  7.860  (   22.39)    24.55  7.859  7.913 -0.054
t50g40m10 10729.53 1.0 -0.3  7.260  (   16.60)    19.50  7.261  7.353 -0.092
t50g40m10 10729.53 1.0  0.0  7.560  (   27.54)    32.36  7.557  7.671 -0.114
t50g40m10 10729.53 1.0 +0.3  7.860  (   38.90)    46.77  7.868  8.015 -0.147
t50g30m10 10729.53 1.0 -0.3  7.260  (   32.36)    38.90  7.265  7.476 -0.211
t50g30m10 10729.53 1.0  0.0  7.560  (   42.66)    58.88  7.569  7.845 -0.276
t50g30m10 10729.53 1.0 +0.3  7.860  (   60.26)    85.11  7.869  8.228 -0.359
t50g20m10 10729.53 1.0 -0.3  7.260  (   48.98)    75.86  7.259  7.681 -0.422
t50g20m10 10729.53 1.0  0.0  7.560  (   67.61)   107.15  7.550  8.112 -0.562
t50g20m10 10729.53 1.0 +0.3  7.860  (   89.13)   144.54  7.853  8.590 -0.737
t50g10m10 10729.53 1.0 -0.3  7.260  (   75.86)   138.04  7.272  8.096 -0.824
t50g10m10 10729.53 1.0  0.0  7.560  (   97.72)   177.83  7.560  8.621 -1.061
t50g10m10 10729.53 1.0 +0.3  7.860  (  120.23)   218.78  7.850  9.104 -1.254
t45g50m10 10729.53 1.0 -0.3  7.260  (    1.02)     1.10  7.265  7.287 -0.022
t45g50m10 10729.53 1.0  0.0  7.560  (    2.00)     2.09  7.563  7.587 -0.024
t45g50m10 10729.53 1.0 +0.3  7.860  (    3.63)     3.89  7.865  7.892 -0.027
t45g40m10 10729.53 1.0 -0.3  7.260  (    4.57)     5.01  7.260  7.308 -0.048
t45g40m10 10729.53 1.0  0.0  7.560  (    7.94)     8.71  7.555  7.610 -0.055
t45g40m10 10729.53 1.0 +0.3  7.860  (   13.18)    14.45  7.855  7.921 -0.066
t45g30m10 10729.53 1.0 -0.3  7.260  (   10.96)    12.88  7.264  7.359 -0.095
t45g30m10 10729.53 1.0  0.0  7.560  (   17.38)    20.89  7.567  7.682 -0.115
t45g30m10 10729.53 1.0 +0.3  7.860  (   26.30)    31.62  7.858  8.000 -0.142
t45g20m10 10729.53 1.0 -0.3  7.260  (   22.91)    29.51  7.267  7.446 -0.179
t45g20m10 10729.53 1.0  0.0  7.560  (   33.88)    38.90  7.557  7.806 -0.249
t45g20m10 10729.53 1.0 +0.3  7.860  (   40.74)    54.95  7.868  8.189 -0.321
t45g10m10 10729.53 1.0 -0.3  7.260  (   38.02)    54.95  7.269  7.638 -0.369
t45g10m10 10729.53 1.0  0.0  7.560  (   51.29)    75.86  7.557  8.033 -0.476
t45g10m10 10729.53 1.0 +0.3  7.860  (   66.07)   102.33  7.869  8.478 -0.609
t70g50m20 10729.53 1.0 -0.3  6.260  (   11.48)    18.20  6.265  6.481 -0.216
t70g50m20 10729.53 1.0  0.0  6.560  (   21.38)    33.11  6.558  6.794 -0.236
t70g50m20 10729.53 1.0 +0.3  6.860  (   37.15)    51.29  6.859  7.142 -0.283
t70g40m20 10729.53 1.0 -0.3  6.260  (   21.38)    38.90  6.264  6.655 -0.391
t70g40m20 10729.53 1.0  0.0  6.560  (   33.88)    64.57  6.566  7.035 -0.469
t70g40m20 10729.53 1.0 +0.3  6.860  (   51.29)   100.00  6.862  7.464 -0.602
t70g30m20 10729.53 1.0 -0.3  6.260  (   35.48)    81.28  6.253  6.926 -0.673
t70g30m20 10729.53 1.0  0.0  6.560  (   53.70)   123.03  6.552  7.466 -0.914
t70g30m20 10729.53 1.0 +0.3  6.860  (   75.86)   169.82  6.851  8.107 -1.256
t70g20m20 10729.53 1.0 -0.3  6.260  (   46.77)   125.89  6.264  7.272 -1.008
t70g20m20 10729.53 1.0  0.0  6.560  (   69.18)   173.78  6.560  7.947 -1.387
t70g20m20 10729.53 1.0 +0.3  6.860  (   93.33)   223.87  6.867  8.632 -1.765
t70g10m20 10729.53 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10729.53 1.0 -0.3  6.260  (    7.76)    11.22  6.255  6.435 -0.180
t65g50m20 10729.53 1.0  0.0  6.560  (   14.45)    21.38  6.559  6.751 -0.192
t65g50m20 10729.53 1.0 +0.3  6.860  (   26.30)    36.31  6.859  7.036 -0.177
t65g40m20 10729.53 1.0 -0.3  6.260  (   15.49)    30.20  6.261  6.608 -0.347
t65g40m20 10729.53 1.0  0.0  6.560  (   27.54)    47.86  6.561  6.976 -0.415
t65g40m20 10729.53 1.0 +0.3  6.860  (   40.74)    77.62  6.862  7.372 -0.510
t65g30m20 10729.53 1.0 -0.3  6.260  (   28.18)    61.66  6.265  6.864 -0.599
t65g30m20 10729.53 1.0  0.0  6.560  (   41.69)    97.72  6.565  7.320 -0.755
t65g30m20 10729.53 1.0 +0.3  6.860  (   61.66)   141.25  6.861  7.885 -1.024
t65g20m20 10729.53 1.0 -0.3  6.260  (   43.65)   117.49  6.269  7.249 -0.980
t65g20m20 10729.53 1.0  0.0  6.560  (   64.57)   162.18  6.553  7.875 -1.322
t65g20m20 10729.53 1.0 +0.3  6.860  (   87.10)   213.80  6.875  8.571 -1.696
t65g10m20 10729.53 1.0 -0.3  6.260  (   58.88)   147.91  6.252  7.423 -1.171
t65g10m20 10729.53 1.0  0.0  6.560  (   83.18)   199.53  6.570  8.160 -1.590
t65g10m20 10729.53 1.0 +0.3  6.860  (  107.15)   245.47  6.860  8.758 -1.898
t60g50m20 10729.53 1.0 -0.3  6.260  (    4.68)     6.31  6.264  6.400 -0.136
t60g50m20 10729.53 1.0  0.0  6.560  (    8.91)    12.02  6.559  6.702 -0.143
t60g50m20 10729.53 1.0 +0.3  6.860  (   16.60)    22.39  6.857  7.011 -0.154
t60g40m20 10729.53 1.0 -0.3  6.260  (    9.77)    16.98  6.261  6.533 -0.272
t60g40m20 10729.53 1.0  0.0  6.560  (   17.78)    30.90  6.555  6.853 -0.298
t60g40m20 10729.53 1.0 +0.3  6.860  (   31.62)    48.98  6.859  7.218 -0.359
t60g30m20 10729.53 1.0 -0.3  6.260  (   19.05)    40.74  6.257  6.763 -0.506
t60g30m20 10729.53 1.0  0.0  6.560  (   33.11)    67.61  6.561  7.164 -0.603
t60g30m20 10729.53 1.0 +0.3  6.860  (   46.77)   104.71  6.865  7.631 -0.766
t60g20m20 10729.53 1.0 -0.3  6.260  (   34.67)    79.43  6.255  6.991 -0.736
t60g20m20 10729.53 1.0  0.0  6.560  (   47.86)   120.23  6.557  7.516 -0.959
t60g20m20 10729.53 1.0 +0.3  6.860  (   69.18)   165.96  6.858  8.146 -1.288
t60g10m20 10729.53 1.0 -0.3  6.260  (   52.48)   123.03  6.253  7.211 -0.958
t60g10m20 10729.53 1.0  0.0  6.560  (   74.13)   169.82  6.560  7.876 -1.316
t60g10m20 10729.53 1.0 +0.3  6.860  (   97.72)   213.80  6.846  8.488 -1.642
t55g50m20 10729.53 1.0 -0.3  6.260  (    2.34)     2.95  6.263  6.362 -0.099
t55g50m20 10729.53 1.0  0.0  6.560  (    4.57)     5.75  6.561  6.661 -0.100
t55g50m20 10729.53 1.0 +0.3  6.860  (    8.91)    11.22  6.864  6.968 -0.104
t55g40m20 10729.53 1.0 -0.3  6.260  (    5.25)     8.13  6.263  6.459 -0.196
t55g40m20 10729.53 1.0  0.0  6.560  (   10.00)    15.14  6.555  6.764 -0.209
t55g40m20 10729.53 1.0 +0.3  6.860  (   18.20)    28.18  6.863  7.093 -0.230
t55g30m20 10729.53 1.0 -0.3  6.260  (   11.22)    22.39  6.265  6.618 -0.353
t55g30m20 10729.53 1.0  0.0  6.560  (   19.95)    37.15  6.561  6.974 -0.413
t55g30m20 10729.53 1.0 +0.3  6.860  (   33.88)    60.26  6.859  7.347 -0.488
t55g20m20 10729.53 1.0 -0.3  6.260  (   22.39)    48.98  6.255  6.840 -0.585
t55g20m20 10729.53 1.0  0.0  6.560  (   33.88)    79.43  6.560  7.269 -0.709
t55g20m20 10729.53 1.0 +0.3  6.860  (   50.12)   117.49  6.857  7.759 -0.902
t55g10m20 10729.53 1.0 -0.3  6.260  (   36.31)    85.11  6.254  6.999 -0.745
t55g10m20 10729.53 1.0  0.0  6.560  (   53.70)   125.89  6.560  7.535 -0.975
t55g10m20 10729.53 1.0 +0.3  6.860  (   74.13)   169.82  6.861  8.152 -1.291
t50g50m20 10729.53 1.0 -0.3  6.260  (    0.85)     0.98  6.258  6.320 -0.062
t50g50m20 10729.53 1.0  0.0  6.560  (    1.70)     1.95  6.561  6.624 -0.063
t50g50m20 10729.53 1.0 +0.3  6.860  (    3.31)     3.80  6.857  6.921 -0.064
t50g40m20 10729.53 1.0 -0.3  6.260  (    2.29)     3.09  6.262  6.390 -0.128
t50g40m20 10729.53 1.0  0.0  6.560  (    4.47)     6.03  6.563  6.696 -0.133
t50g40m20 10729.53 1.0 +0.3  6.860  (    8.51)    11.48  6.864  7.005 -0.141
t50g30m20 10729.53 1.0 -0.3  6.260  (    5.25)     8.71  6.256  6.500 -0.244
t50g30m20 10729.53 1.0  0.0  6.560  (    9.77)    16.60  6.563  6.826 -0.263
t50g30m20 10729.53 1.0 +0.3  6.860  (   17.78)    29.51  6.855  7.148 -0.293
t50g20m20 10729.53 1.0 -0.3  6.260  (   11.48)    23.99  6.262  6.658 -0.396
t50g20m20 10729.53 1.0  0.0  6.560  (   19.95)    39.81  6.566  7.043 -0.477
t50g20m20 10729.53 1.0 +0.3  6.860  (   33.88)    63.10  6.856  7.420 -0.564
t50g10m20 10729.53 1.0 -0.3  6.260  (   23.44)    48.98  6.255  6.819 -0.564
t50g10m20 10729.53 1.0  0.0  6.560  (   35.48)    77.62  6.555  7.241 -0.686
t50g10m20 10729.53 1.0 +0.3  6.860  (   51.29)   114.82  6.863  7.738 -0.875
t45g50m20 10729.53 1.0 -0.3  6.260  (    0.13)     0.14  6.257  6.298 -0.041
t45g50m20 10729.53 1.0  0.0  6.560  (    0.26)     0.28  6.559  6.600 -0.041
t45g50m20 10729.53 1.0 +0.3  6.860  (    0.51)     0.56  6.860  6.901 -0.041
t45g40m20 10729.53 1.0 -0.3  6.260  (    0.62)     0.74  6.264  6.339 -0.075
t45g40m20 10729.53 1.0  0.0  6.560  (    1.23)     1.45  6.560  6.636 -0.076
t45g40m20 10729.53 1.0 +0.3  6.860  (    2.40)     2.82  6.860  6.939 -0.079
t45g30m20 10729.53 1.0 -0.3  6.260  (    1.66)     2.24  6.260  6.393 -0.133
t45g30m20 10729.53 1.0  0.0  6.560  (    3.24)     4.37  6.566  6.704 -0.138
t45g30m20 10729.53 1.0 +0.3  6.860  (    6.03)     8.13  6.862  7.013 -0.151
t45g20m20 10729.53 1.0 -0.3  6.260  (    4.17)     6.46  6.260  6.473 -0.213
t45g20m20 10729.53 1.0  0.0  6.560  (    7.76)    12.02  6.558  6.792 -0.234
t45g20m20 10729.53 1.0 +0.3  6.860  (   13.49)    21.38  6.856  7.122 -0.266
t45g10m20 10729.53 1.0 -0.3  6.260  (   10.23)    17.78  6.255  6.563 -0.308
t45g10m20 10729.53 1.0  0.0  6.560  (   17.78)    31.62  6.560  6.913 -0.353
t45g10m20 10729.53 1.0 +0.3  6.860  (   28.84)    47.86  6.862  7.310 -0.448
t70g50m30 10729.53 1.0 -0.3  5.260  (    1.23)     3.24  5.263  5.689 -0.426
t70g50m30 10729.53 1.0  0.0  5.560  (    2.40)     6.31  5.559  5.990 -0.431
t70g50m30 10729.53 1.0 +0.3  5.860  (    4.79)    12.30  5.861  6.301 -0.440
t70g40m30 10729.53 1.0 -0.3  5.260  (    2.51)     9.33  5.257  5.863 -0.606
t70g40m30 10729.53 1.0  0.0  5.560  (    4.79)    18.20  5.561  6.181 -0.620
t70g40m30 10729.53 1.0 +0.3  5.860  (    9.33)    33.88  5.860  6.508 -0.648
t70g30m30 10729.53 1.0 -0.3  5.260  (    4.37)    20.89  5.260  5.989 -0.729
t70g30m30 10729.53 1.0  0.0  5.560  (    8.51)    35.48  5.555  6.326 -0.771
t70g30m30 10729.53 1.0 +0.3  5.860  (   16.22)    60.26  5.862  6.713 -0.851
t70g20m30 10729.53 1.0 -0.3  5.260  (    7.59)    40.74  5.257  6.161 -0.904
t70g20m30 10729.53 1.0  0.0  5.560  (   14.45)    69.18  5.561  6.558 -0.997
t70g20m30 10729.53 1.0 +0.3  5.860  (   26.92)   109.65  5.867  7.071 -1.204
t70g10m30 10729.53 1.0 -0.3  5.260  (    9.12)    43.65  5.261  6.116 -0.855
t70g10m30 10729.53 1.0  0.0  5.560  (   17.38)    74.13  5.566  6.512 -0.946
t70g10m30 10729.53 1.0 +0.3  5.860  (   31.62)   114.82  5.865  7.011 -1.146
t65g50m30 10729.53 1.0 -0.3  5.260  (    0.81)     1.95  5.262  5.649 -0.387
t65g50m30 10729.53 1.0  0.0  5.560  (    1.58)     3.80  5.558  5.947 -0.389
t65g50m30 10729.53 1.0 +0.3  5.860  (    3.16)     7.41  5.858  6.251 -0.393
t65g40m30 10729.53 1.0 -0.3  5.260  (    1.70)     7.08  5.260  5.897 -0.637
t65g40m30 10729.53 1.0  0.0  5.560  (    3.39)    13.80  5.562  6.214 -0.652
t65g40m30 10729.53 1.0 +0.3  5.860  (    6.61)    26.30  5.865  6.542 -0.677
t65g30m30 10729.53 1.0 -0.3  5.260  (    3.47)    19.50  5.261  6.069 -0.808
t65g30m30 10729.53 1.0  0.0  5.560  (    6.76)    33.88  5.558  6.419 -0.861
t65g30m30 10729.53 1.0 +0.3  5.860  (   12.88)    57.54  5.865  6.814 -0.949
t65g20m30 10729.53 1.0 -0.3  5.260  (    6.46)    33.88  5.259  6.082 -0.823
t65g20m30 10729.53 1.0  0.0  5.560  (   12.02)    57.54  5.564  6.523 -0.959
t65g20m30 10729.53 1.0 +0.3  5.860  (   22.39)    93.33  5.866  6.984 -1.118
t65g10m30 10729.53 1.0 -0.3  5.260  (   10.96)    56.23  5.256  6.226 -0.970
t65g10m30 10729.53 1.0  0.0  5.560  (   20.42)    93.33  5.567  6.701 -1.134
t65g10m30 10729.53 1.0 +0.3  5.860  (   33.88)   138.04  5.869  7.310 -1.441
t60g50m30 10729.53 1.0 -0.3  5.260  (    0.46)     0.91  5.257  5.559 -0.302
t60g50m30 10729.53 1.0  0.0  5.560  (    0.91)     1.82  5.559  5.862 -0.303
t60g50m30 10729.53 1.0 +0.3  5.860  (    1.82)     3.63  5.862  6.169 -0.307
t60g40m30 10729.53 1.0 -0.3  5.260  (    1.05)     3.80  5.255  5.836 -0.581
t60g40m30 10729.53 1.0  0.0  5.560  (    2.04)     7.41  5.555  6.143 -0.588
t60g40m30 10729.53 1.0 +0.3  5.860  (    3.98)    14.45  5.861  6.466 -0.605
t60g30m30 10729.53 1.0 -0.3  5.260  (    2.24)    13.18  5.265  6.080 -0.815
t60g30m30 10729.53 1.0  0.0  5.560  (    4.37)    24.55  5.555  6.400 -0.845
t60g30m30 10729.53 1.0 +0.3  5.860  (    8.32)    41.69  5.863  6.789 -0.926
t60g20m30 10729.53 1.0 -0.3  5.260  (    4.68)    28.18  5.262  6.142 -0.880
t60g20m30 10729.53 1.0  0.0  5.560  (    8.91)    45.71  5.555  6.524 -0.969
t60g20m30 10729.53 1.0 +0.3  5.860  (   16.60)    75.86  5.858  6.951 -1.093
t60g10m30 10729.53 1.0 -0.3  5.260  (    9.12)    38.02  5.263  6.075 -0.812
t60g10m30 10729.53 1.0  0.0  5.560  (   16.60)    63.10  5.557  6.467 -0.910
t60g10m30 10729.53 1.0 +0.3  5.860  (   29.51)   100.00  5.861  6.946 -1.085
t55g50m30 10729.53 1.0 -0.3  5.260  (    0.23)     0.37  5.262  5.462 -0.200
t55g50m30 10729.53 1.0  0.0  5.560  (    0.47)     0.74  5.562  5.763 -0.201
t55g50m30 10729.53 1.0 +0.3  5.860  (    0.93)     1.48  5.864  6.065 -0.201
t55g40m30 10729.53 1.0 -0.3  5.260  (    0.55)     1.45  5.261  5.683 -0.422
t55g40m30 10729.53 1.0  0.0  5.560  (    1.10)     2.88  5.565  5.990 -0.425
t55g40m30 10729.53 1.0 +0.3  5.860  (    2.14)     5.62  5.862  6.293 -0.431
t55g30m30 10729.53 1.0 -0.3  5.260  (    1.23)     5.37  5.260  5.924 -0.664
t55g30m30 10729.53 1.0  0.0  5.560  (    2.40)    10.47  5.564  6.240 -0.676
t55g30m30 10729.53 1.0 +0.3  5.860  (    4.68)    19.95  5.865  6.569 -0.704
t55g20m30 10729.53 1.0 -0.3  5.260  (    2.69)    13.18  5.257  6.001 -0.744
t55g20m30 10729.53 1.0  0.0  5.560  (    5.25)    25.12  5.562  6.342 -0.780
t55g20m30 10729.53 1.0 +0.3  5.860  (   10.00)    41.69  5.859  6.727 -0.868
t55g10m30 10729.53 1.0 -0.3  5.260  (    5.75)    21.88  5.264  5.915 -0.651
t55g10m30 10729.53 1.0  0.0  5.560  (   10.96)    37.15  5.563  6.287 -0.724
t55g10m30 10729.53 1.0 +0.3  5.860  (   19.95)    61.66  5.866  6.690 -0.824
t50g50m30 10729.53 1.0 -0.3  5.260  (    0.09)     0.12  5.259  5.380 -0.121
t50g50m30 10729.53 1.0  0.0  5.560  (    0.19)     0.25  5.559  5.680 -0.121
t50g50m30 10729.53 1.0 +0.3  5.860  (    0.37)     0.49  5.860  5.981 -0.121
t50g40m30 10729.53 1.0 -0.3  5.260  (    0.24)     0.43  5.265  5.509 -0.244
t50g40m30 10729.53 1.0  0.0  5.560  (    0.48)     0.83  5.555  5.800 -0.245
t50g40m30 10729.53 1.0 +0.3  5.860  (    0.95)     1.66  5.857  6.103 -0.246
t50g30m30 10729.53 1.0 -0.3  5.260  (    0.54)     1.38  5.258  5.675 -0.417
t50g30m30 10729.53 1.0  0.0  5.560  (    1.07)     2.82  5.562  5.984 -0.422
t50g30m30 10729.53 1.0 +0.3  5.860  (    2.14)     5.62  5.863  6.293 -0.430
t50g20m30 10729.53 1.0 -0.3  5.260  (    1.32)     4.17  5.257  5.780 -0.523
t50g20m30 10729.53 1.0  0.0  5.560  (    2.57)     8.13  5.560  6.097 -0.537
t50g20m30 10729.53 1.0 +0.3  5.860  (    4.90)    15.49  5.862  6.422 -0.560
t50g10m30 10729.53 1.0 -0.3  5.260  (    3.02)     8.51  5.261  5.747 -0.486
t50g10m30 10729.53 1.0  0.0  5.560  (    5.75)    16.22  5.557  6.064 -0.507
t50g10m30 10729.53 1.0 +0.3  5.860  (   10.72)    30.20  5.864  6.412 -0.548
t45g50m30 10729.53 1.0 -0.3  5.260  (    0.02)     0.03  5.266  5.332 -0.066
t45g50m30 10729.53 1.0  0.0  5.560  (    0.04)     0.05  5.559  5.625 -0.066
t45g50m30 10729.53 1.0 +0.3  5.860  (    0.09)     0.10  5.860  5.926 -0.066
t45g40m30 10729.53 1.0 -0.3  5.260  (    0.07)     0.10  5.255  5.396 -0.141
t45g40m30 10729.53 1.0  0.0  5.560  (    0.14)     0.20  5.557  5.698 -0.141
t45g40m30 10729.53 1.0 +0.3  5.860  (    0.29)     0.40  5.857  5.998 -0.141
t45g30m30 10729.53 1.0 -0.3  5.260  (    0.19)     0.34  5.263  5.506 -0.243
t45g30m30 10729.53 1.0  0.0  5.560  (    0.38)     0.68  5.564  5.808 -0.244
t45g30m30 10729.53 1.0 +0.3  5.860  (    0.76)     1.32  5.856  6.103 -0.247
t45g20m30 10729.53 1.0 -0.3  5.260  (    0.48)     1.05  5.262  5.601 -0.339
t45g20m30 10729.53 1.0  0.0  5.560  (    0.95)     2.04  5.556  5.899 -0.343
t45g20m30 10729.53 1.0 +0.3  5.860  (    1.86)     4.07  5.864  6.215 -0.351
t45g10m30 10729.53 1.0 -0.3  5.260  (    1.32)     2.82  5.265  5.610 -0.345
t45g10m30 10729.53 1.0  0.0  5.560  (    2.51)     5.37  5.557  5.911 -0.354
t45g10m30 10729.53 1.0 +0.3  5.860  (    4.79)    10.23  5.857  6.230 -0.373
t70g50m40 10729.53 1.0 -0.3  4.260  (    0.12)     0.59  4.261  4.944 -0.683
t70g50m40 10729.53 1.0  0.0  4.560  (    0.25)     1.17  4.562  5.246 -0.684
t70g50m40 10729.53 1.0 +0.3  4.860  (    0.49)     2.29  4.856  5.538 -0.682
t70g40m40 10729.53 1.0 -0.3  4.260  (    0.25)     1.58  4.264  5.061 -0.797
t70g40m40 10729.53 1.0  0.0  4.560  (    0.50)     3.09  4.561  5.360 -0.799
t70g40m40 10729.53 1.0 +0.3  4.860  (    1.00)     6.03  4.860  5.663 -0.803
t70g30m40 10729.53 1.0 -0.3  4.260  (    0.47)     3.02  4.259  5.090 -0.831
t70g30m40 10729.53 1.0  0.0  4.560  (    0.93)     5.89  4.560  5.396 -0.836
t70g30m40 10729.53 1.0 +0.3  4.860  (    1.82)    11.48  4.860  5.701 -0.841
t70g20m40 10729.53 1.0 -0.3  4.260  (    0.79)     5.25  4.258  5.091 -0.833
t70g20m40 10729.53 1.0  0.0  4.560  (    1.58)    10.23  4.557  5.394 -0.837
t70g20m40 10729.53 1.0 +0.3  4.860  (    3.16)    19.95  4.864  5.711 -0.847
t70g10m40 10729.53 1.0 -0.3  4.260  (    0.95)     3.39  4.263  4.818 -0.555
t70g10m40 10729.53 1.0  0.0  4.560  (    1.91)     6.61  4.558  5.115 -0.557
t70g10m40 10729.53 1.0 +0.3  4.860  (    3.72)    12.88  4.860  5.421 -0.561
t65g50m40 10729.53 1.0 -0.3  4.260  (    0.08)     0.41  4.262  4.965 -0.703
t65g50m40 10729.53 1.0  0.0  4.560  (    0.16)     0.81  4.563  5.267 -0.704
t65g50m40 10729.53 1.0 +0.3  4.860  (    0.32)     1.62  4.865  5.570 -0.705
t65g40m40 10729.53 1.0 -0.3  4.260  (    0.17)     1.38  4.255  5.168 -0.913
t65g40m40 10729.53 1.0  0.0  4.560  (    0.35)     2.75  4.561  5.472 -0.911
t65g40m40 10729.53 1.0 +0.3  4.860  (    0.69)     5.37  4.858  5.773 -0.915
t65g30m40 10729.53 1.0 -0.3  4.260  (    0.35)     3.31  4.258  5.238 -0.980
t65g30m40 10729.53 1.0  0.0  4.560  (    0.71)     6.46  4.556  5.542 -0.986
t65g30m40 10729.53 1.0 +0.3  4.860  (    1.41)    12.59  4.859  5.857 -0.998
t65g20m40 10729.53 1.0 -0.3  4.260  (    0.68)     5.50  4.258  5.191 -0.933
t65g20m40 10729.53 1.0  0.0  4.560  (    1.32)    10.72  4.561  5.503 -0.942
t65g20m40 10729.53 1.0 +0.3  4.860  (    2.63)    20.42  4.857  5.814 -0.957
t65g10m40 10729.53 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10729.53 1.0 -0.3  4.260  (    0.05)     0.20  4.261  4.896 -0.635
t60g50m40 10729.53 1.0  0.0  4.560  (    0.09)     0.40  4.560  5.195 -0.635
t60g50m40 10729.53 1.0 +0.3  4.860  (    0.19)     0.79  4.861  5.497 -0.636
t60g40m40 10729.53 1.0 -0.3  4.260  (    0.10)     0.87  4.261  5.189 -0.928
t60g40m40 10729.53 1.0  0.0  4.560  (    0.20)     1.74  4.562  5.494 -0.932
t60g40m40 10729.53 1.0 +0.3  4.860  (    0.41)     3.39  4.857  5.791 -0.934
t60g30m40 10729.53 1.0 -0.3  4.260  (    0.22)     2.63  4.262  5.338 -1.076
t60g30m40 10729.53 1.0  0.0  4.560  (    0.45)     5.13  4.560  5.638 -1.078
t60g30m40 10729.53 1.0 +0.3  4.860  (    0.89)    10.00  4.860  5.950 -1.090
t60g20m40 10729.53 1.0 -0.3  4.260  (    0.49)     4.90  4.256  5.279 -1.023
t60g20m40 10729.53 1.0  0.0  4.560  (    0.98)     9.55  4.561  5.591 -1.030
t60g20m40 10729.53 1.0 +0.3  4.860  (    1.95)    18.20  4.860  5.911 -1.051
t60g10m40 10729.53 1.0 -0.3  4.260  (    0.98)     6.46  4.259  5.105 -0.846
t60g10m40 10729.53 1.0  0.0  4.560  (    1.95)    12.30  4.555  5.411 -0.856
t60g10m40 10729.53 1.0 +0.3  4.860  (    3.80)    23.44  4.860  5.737 -0.877
t55g50m40 10729.53 1.0 -0.3  4.260  (    0.02)     0.07  4.263  4.750 -0.487
t55g50m40 10729.53 1.0  0.0  4.560  (    0.05)     0.14  4.561  5.048 -0.487
t55g50m40 10729.53 1.0 +0.3  4.860  (    0.09)     0.28  4.862  5.350 -0.488
t55g40m40 10729.53 1.0 -0.3  4.260  (    0.05)     0.35  4.263  5.065 -0.802
t55g40m40 10729.53 1.0  0.0  4.560  (    0.11)     0.69  4.563  5.367 -0.804
t55g40m40 10729.53 1.0 +0.3  4.860  (    0.22)     1.38  4.865  5.670 -0.805
t55g30m40 10729.53 1.0 -0.3  4.260  (    0.12)     1.23  4.260  5.265 -1.005
t55g30m40 10729.53 1.0  0.0  4.560  (    0.25)     2.45  4.563  5.572 -1.009
t55g30m40 10729.53 1.0 +0.3  4.860  (    0.49)     4.79  4.858  5.875 -1.017
t55g20m40 10729.53 1.0 -0.3  4.260  (    0.28)     2.45  4.256  5.224 -0.968
t55g20m40 10729.53 1.0  0.0  4.560  (    0.55)     4.90  4.559  5.535 -0.976
t55g20m40 10729.53 1.0 +0.3  4.860  (    1.07)     9.55  4.858  5.848 -0.990
t55g10m40 10729.53 1.0 -0.3  4.260  (    0.62)     3.31  4.258  5.007 -0.749
t55g10m40 10729.53 1.0  0.0  4.560  (    1.20)     6.46  4.556  5.312 -0.756
t55g10m40 10729.53 1.0 +0.3  4.860  (    2.40)    12.59  4.860  5.634 -0.774
t50g50m40 10729.53 1.0 -0.3  4.260  (    0.01)     0.02  4.252  4.544 -0.292
t50g50m40 10729.53 1.0  0.0  4.560  (    0.02)     0.04  4.555  4.845 -0.290
t50g50m40 10729.53 1.0 +0.3  4.860  (    0.04)     0.08  4.856  5.146 -0.290
t50g40m40 10729.53 1.0 -0.3  4.260  (    0.02)     0.08  4.259  4.796 -0.537
t50g40m40 10729.53 1.0  0.0  4.560  (    0.05)     0.17  4.560  5.097 -0.537
t50g40m40 10729.53 1.0 +0.3  4.860  (    0.10)     0.33  4.860  5.398 -0.538
t50g30m40 10729.53 1.0 -0.3  4.260  (    0.05)     0.28  4.262  4.972 -0.710
t50g30m40 10729.53 1.0  0.0  4.560  (    0.11)     0.55  4.564  5.275 -0.711
t50g30m40 10729.53 1.0 +0.3  4.860  (    0.21)     1.07  4.855  5.568 -0.713
t50g20m40 10729.53 1.0 -0.3  4.260  (    0.13)     0.65  4.260  4.954 -0.694
t50g20m40 10729.53 1.0  0.0  4.560  (    0.26)     1.29  4.561  5.257 -0.696
t50g20m40 10729.53 1.0 +0.3  4.860  (    0.52)     2.57  4.864  5.565 -0.701
t50g10m40 10729.53 1.0 -0.3  4.260  (    0.31)     1.02  4.261  4.784 -0.523
t50g10m40 10729.53 1.0  0.0  4.560  (    0.62)     2.04  4.565  5.090 -0.525
t50g10m40 10729.53 1.0 +0.3  4.860  (    1.23)     3.98  4.861  5.393 -0.532
t45g50m40 10729.53 1.0 -0.3  4.260  (    0.00)     0.00  4.252  4.391 -0.139
t45g50m40 10729.53 1.0  0.0  4.560  (    0.01)     0.01  4.542  4.687 -0.145
t45g50m40 10729.53 1.0 +0.3  4.860  (    0.01)     0.02  4.872  5.013 -0.141
t45g40m40 10729.53 1.0 -0.3  4.260  (    0.01)     0.02  4.242  4.501 -0.259
t45g40m40 10729.53 1.0  0.0  4.560  (    0.02)     0.03  4.569  4.831 -0.262
t45g40m40 10729.53 1.0 +0.3  4.860  (    0.03)     0.06  4.864  5.125 -0.261
t45g30m40 10729.53 1.0 -0.3  4.260  (    0.02)     0.05  4.257  4.654 -0.397
t45g30m40 10729.53 1.0  0.0  4.560  (    0.04)     0.10  4.563  4.959 -0.396
t45g30m40 10729.53 1.0 +0.3  4.860  (    0.08)     0.21  4.862  5.258 -0.396
t45g20m40 10729.53 1.0 -0.3  4.260  (    0.05)     0.13  4.262  4.679 -0.417
t45g20m40 10729.53 1.0  0.0  4.560  (    0.10)     0.27  4.561  4.980 -0.419
t45g20m40 10729.53 1.0 +0.3  4.860  (    0.20)     0.54  4.863  5.282 -0.419
t45g10m40 10729.53 1.0 -0.3  4.260  (    0.13)     0.28  4.259  4.589 -0.330
t45g10m40 10729.53 1.0  0.0  4.560  (    0.26)     0.56  4.559  4.890 -0.331
t45g10m40 10729.53 1.0 +0.3  4.860  (    0.52)     1.12  4.862  5.194 -0.332
t70g50p00 10729.53 2.0 -0.3  8.260  (  177.83)   208.93  8.252  8.464 -0.212
t70g50p00 10729.53 2.0  0.0  8.560  (  223.87)   269.15  8.556  8.815 -0.259
t70g50p00 10729.53 2.0 +0.3  8.860  (  275.42)   346.74  8.872  9.149 -0.277
t70g40p00 10729.53 2.0 -0.3  8.260  (  199.53)   251.19  8.252  8.687 -0.435
t70g40p00 10729.53 2.0  0.0  8.560  (  234.42)   309.03  8.555  9.056 -0.501
t70g40p00 10729.53 2.0 +0.3  8.860  (  275.42)   371.54  8.844  9.356 -0.512
t70g30p00 10729.53 2.0 -0.3  8.260  (  223.87)   309.03  8.279  8.970 -0.691
t70g30p00 10729.53 2.0  0.0  8.560  (  257.04)   363.08  8.568  9.299 -0.731
t70g30p00 10729.53 2.0 +0.3  8.860  (  295.12)   416.87  8.840  9.549 -0.709
t70g20p00 10729.53 2.0 -0.3  8.260  (  239.88)   346.74  8.256  9.206 -0.950
t70g20p00 10729.53 2.0  0.0  8.560  (  275.42)   398.11  8.551  9.543 -0.992
t70g20p00 10729.53 2.0 +0.3  8.860  (  302.00)   457.09  8.887  9.831 -0.944
t70g10p00 10729.53 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10729.53 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10729.53 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10729.53 2.0 -0.3  8.260  (  154.88)   181.97  8.263  8.441 -0.178
t65g50p00 10729.53 2.0  0.0  8.560  (  199.53)   239.88  8.564  8.788 -0.224
t65g50p00 10729.53 2.0 +0.3  8.860  (  251.19)   309.03  8.855  9.102 -0.247
t65g40p00 10729.53 2.0 -0.3  8.260  (  177.83)   229.09  8.255  8.660 -0.405
t65g40p00 10729.53 2.0  0.0  8.560  (  213.80)   288.40  8.566  9.041 -0.475
t65g40p00 10729.53 2.0 +0.3  8.860  (  257.04)   354.81  8.870  9.358 -0.488
t65g30p00 10729.53 2.0 -0.3  8.260  (  204.17)   288.40  8.266  8.980 -0.714
t65g30p00 10729.53 2.0  0.0  8.560  (  234.42)   346.74  8.583  9.354 -0.771
t65g30p00 10729.53 2.0 +0.3  8.860  (  275.42)   398.11  8.846  9.605 -0.759
t65g20p00 10729.53 2.0 -0.3  8.260  (  234.42)   346.74  8.258  9.231 -0.973
t65g20p00 10729.53 2.0  0.0  8.560  (  263.03)   398.11  8.552  9.540 -0.988
t65g20p00 10729.53 2.0 +0.3  8.860  (  302.00)   457.09  8.885  9.807 -0.922
t65g10p00 10729.53 2.0 -0.3  8.260  (  257.04)   389.05  8.257  9.463 -1.206
t65g10p00 10729.53 2.0  0.0  8.560  (  281.84)   436.52  8.549  9.746 -1.197
t65g10p00 10729.53 2.0 +0.3  8.860  (  316.23)   489.78  8.878  9.984 -1.106
t60g50p00 10729.53 2.0 -0.3  8.260  (  120.23)   134.90  8.262  8.389 -0.127
t60g50p00 10729.53 2.0  0.0  8.560  (  158.49)   181.97  8.551  8.715 -0.164
t60g50p00 10729.53 2.0 +0.3  8.860  (  208.93)   245.47  8.860  9.059 -0.199
t60g40p00 10729.53 2.0 -0.3  8.260  (  147.91)   186.21  8.260  8.586 -0.326
t60g40p00 10729.53 2.0  0.0  8.560  (  181.97)   239.88  8.563  8.965 -0.402
t60g40p00 10729.53 2.0 +0.3  8.860  (  223.87)   302.00  8.864  9.302 -0.438
t60g30p00 10729.53 2.0 -0.3  8.260  (  177.83)   251.19  8.259  8.912 -0.653
t60g30p00 10729.53 2.0  0.0  8.560  (  208.93)   309.03  8.577  9.308 -0.731
t60g30p00 10729.53 2.0 +0.3  8.860  (  245.47)   363.08  8.855  9.585 -0.730
t60g20p00 10729.53 2.0 -0.3  8.260  (  208.93)   323.59  8.277  9.283 -1.006
t60g20p00 10729.53 2.0  0.0  8.560  (  239.88)   371.54  8.553  9.588 -1.035
t60g20p00 10729.53 2.0 +0.3  8.860  (  269.15)   426.58  8.867  9.856 -0.989
t60g10p00 10729.53 2.0 -0.3  8.260  (  245.47)   389.05  8.284  9.523 -1.239
t60g10p00 10729.53 2.0  0.0  8.560  (  275.42)   436.52  8.578  9.781 -1.203
t60g10p00 10729.53 2.0 +0.3  8.860  (  302.00)   478.63  8.839  9.961 -1.122
t55g50p00 10729.53 2.0 -0.3  8.260  (   70.79)    77.62  8.260  8.332 -0.072
t55g50p00 10729.53 2.0  0.0  8.560  (  100.00)   109.65  8.559  8.656 -0.097
t55g50p00 10729.53 2.0 +0.3  8.860  (  134.90)   151.36  8.857  8.980 -0.123
t55g40p00 10729.53 2.0 -0.3  8.260  (  100.00)   120.23  8.252  8.466 -0.214
t55g40p00 10729.53 2.0  0.0  8.560  (  128.82)   162.18  8.560  8.843 -0.283
t55g40p00 10729.53 2.0 +0.3  8.860  (  165.96)   213.80  8.868  9.208 -0.340
t55g30p00 10729.53 2.0 -0.3  8.260  (  134.90)   186.21  8.268  8.761 -0.493
t55g30p00 10729.53 2.0  0.0  8.560  (  165.96)   234.42  8.559  9.160 -0.601
t55g30p00 10729.53 2.0 +0.3  8.860  (  199.53)   288.40  8.856  9.509 -0.653
t55g20p00 10729.53 2.0 -0.3  8.260  (  173.78)   263.03  8.252  9.133 -0.881
t55g20p00 10729.53 2.0  0.0  8.560  (  204.17)   316.23  8.558  9.529 -0.971
t55g20p00 10729.53 2.0 +0.3  8.860  (  234.42)   371.54  8.873  9.841 -0.968
t55g10p00 10729.53 2.0 -0.3  8.260  (  208.93)   346.74  8.256  9.529 -1.273
t55g10p00 10729.53 2.0  0.0  8.560  (  239.88)   398.11  8.570  9.842 -1.272
t55g10p00 10729.53 2.0 +0.3  8.860  (  269.15)   446.68  8.873 10.069 -1.196
t50g50p00 10729.53 2.0 -0.3  8.260  (   31.62)    32.36  8.257  8.286 -0.029
t50g50p00 10729.53 2.0  0.0  8.560  (   45.71)    47.86  8.561  8.601 -0.040
t50g50p00 10729.53 2.0 +0.3  8.860  (   63.10)    67.61  8.864  8.919 -0.055
t50g40p00 10729.53 2.0 -0.3  8.260  (   51.29)    57.54  8.269  8.368 -0.099
t50g40p00 10729.53 2.0  0.0  8.560  (   67.61)    77.62  8.570  8.709 -0.139
t50g40p00 10729.53 2.0 +0.3  8.860  (   89.13)   104.71  8.870  9.049 -0.179
t50g30p00 10729.53 2.0 -0.3  8.260  (   77.62)    97.72  8.265  8.545 -0.280
t50g30p00 10729.53 2.0  0.0  8.560  (  100.00)   128.82  8.560  8.924 -0.364
t50g30p00 10729.53 2.0 +0.3  8.860  (  123.03)   165.96  8.856  9.296 -0.440
t50g20p00 10729.53 2.0 -0.3  8.260  (  114.82)   165.96  8.274  8.869 -0.595
t50g20p00 10729.53 2.0  0.0  8.560  (  138.04)   208.93  8.573  9.299 -0.726
t50g20p00 10729.53 2.0 +0.3  8.860  (  165.96)   257.04  8.878  9.689 -0.811
t50g10p00 10729.53 2.0 -0.3  8.260  (  158.49)   251.19  8.250  9.262 -1.012
t50g10p00 10729.53 2.0  0.0  8.560  (  181.97)   302.00  8.564  9.689 -1.125
t50g10p00 10729.53 2.0 +0.3  8.860  (  208.93)   346.74  8.840  9.985 -1.145
t45g50p00 10729.53 2.0 -0.3  8.260  (    7.08)     7.24  8.260  8.273 -0.013
t45g50p00 10729.53 2.0  0.0  8.560  (   11.22)    11.48  8.560  8.577 -0.017
t45g50p00 10729.53 2.0 +0.3  8.860  (   16.98)    17.38  8.856  8.877 -0.021
t45g40p00 10729.53 2.0 -0.3  8.260  (   16.22)    16.98  8.260  8.296 -0.036
t45g40p00 10729.53 2.0  0.0  8.560  (   23.44)    24.55  8.556  8.602 -0.046
t45g40p00 10729.53 2.0 +0.3  8.860  (   32.36)    34.67  8.862  8.923 -0.061
t45g30p00 10729.53 2.0 -0.3  8.260  (   30.20)    33.88  8.265  8.366 -0.101
t45g30p00 10729.53 2.0  0.0  8.560  (   40.74)    45.71  8.550  8.679 -0.129
t45g30p00 10729.53 2.0 +0.3  8.860  (   53.70)    60.26  8.869  9.049 -0.180
t45g20p00 10729.53 2.0 -0.3  8.260  (   53.70)    63.10  8.258  8.516 -0.258
t45g20p00 10729.53 2.0  0.0  8.560  (   64.57)    83.18  8.573  8.903 -0.330
t45g20p00 10729.53 2.0 +0.3  8.860  (   81.28)   104.71  8.856  9.257 -0.401
t45g10p00 10729.53 2.0 -0.3  8.260  (   83.18)   117.49  8.272  8.798 -0.526
t45g10p00 10729.53 2.0  0.0  8.560  (  102.33)   144.54  8.546  9.175 -0.629
t45g10p00 10729.53 2.0 +0.3  8.860  (  123.03)   177.83  8.847  9.577 -0.730
t70g50m10 10729.53 2.0 -0.3  7.260  (   64.57)    81.28  7.253  7.440 -0.187
t70g50m10 10729.53 2.0  0.0  7.560  (   93.33)   123.03  7.565  7.832 -0.267
t70g50m10 10729.53 2.0 +0.3  7.860  (  125.89)   169.82  7.855  8.222 -0.367
t70g40m10 10729.53 2.0 -0.3  7.260  (   91.20)   128.82  7.262  7.653 -0.391
t70g40m10 10729.53 2.0  0.0  7.560  (  120.23)   177.83  7.567  8.149 -0.582
t70g40m10 10729.53 2.0 +0.3  7.860  (  147.91)   229.09  7.858  8.613 -0.755
t70g30m10 10729.53 2.0 -0.3  7.260  (  120.23)   186.21  7.262  7.991 -0.729
t70g30m10 10729.53 2.0  0.0  7.560  (  147.91)   239.88  7.568  8.551 -0.983
t70g30m10 10729.53 2.0 +0.3  7.860  (  173.78)   295.12  7.873  9.009 -1.136
t70g20m10 10729.53 2.0 -0.3  7.260  (  141.25)   234.42  7.268  8.318 -1.050
t70g20m10 10729.53 2.0  0.0  7.560  (  165.96)   288.40  7.567  8.873 -1.306
t70g20m10 10729.53 2.0 +0.3  7.860  (  194.98)   338.84  7.850  9.292 -1.442
t70g10m10 10729.53 2.0 -0.3  7.260  (  151.36)   263.03  7.255  8.516 -1.261
t70g10m10 10729.53 2.0  0.0  7.560  (  177.83)   316.23  7.548  9.065 -1.517
t70g10m10 10729.53 2.0 +0.3  7.860  (  204.17)   371.54  7.867  9.533 -1.666
t65g50m10 10729.53 2.0 -0.3  7.260  (   50.12)    63.10  7.256  7.408 -0.152
t65g50m10 10729.53 2.0  0.0  7.560  (   75.86)    97.72  7.558  7.765 -0.207
t65g50m10 10729.53 2.0 +0.3  7.860  (  109.65)   144.54  7.867  8.153 -0.286
t65g40m10 10729.53 2.0 -0.3  7.260  (   74.13)   107.15  7.262  7.602 -0.340
t65g40m10 10729.53 2.0  0.0  7.560  (  102.33)   151.36  7.551  8.042 -0.491
t65g40m10 10729.53 2.0 +0.3  7.860  (  131.83)   204.17  7.858  8.524 -0.666
t65g30m10 10729.53 2.0 -0.3  7.260  (  102.33)   165.96  7.271  7.939 -0.668
t65g30m10 10729.53 2.0  0.0  7.560  (  131.83)   218.78  7.570  8.499 -0.929
t65g30m10 10729.53 2.0 +0.3  7.860  (  158.49)   269.15  7.847  8.950 -1.103
t65g20m10 10729.53 2.0 -0.3  7.260  (  134.90)   223.87  7.248  8.280 -1.032
t65g20m10 10729.53 2.0  0.0  7.560  (  162.18)   281.84  7.569  8.865 -1.296
t65g20m10 10729.53 2.0 +0.3  7.860  (  186.21)   331.13  7.847  9.258 -1.411
t65g10m10 10729.53 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10729.53 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10729.53 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10729.53 2.0 -0.3  7.260  (   33.88)    41.69  7.261  7.374 -0.113
t60g50m10 10729.53 2.0  0.0  7.560  (   56.23)    69.18  7.568  7.712 -0.144
t60g50m10 10729.53 2.0 +0.3  7.860  (   83.18)   104.71  7.854  8.038 -0.184
t60g40m10 10729.53 2.0 -0.3  7.260  (   56.23)    77.62  7.267  7.522 -0.255
t60g40m10 10729.53 2.0  0.0  7.560  (   81.28)   114.82  7.554  7.900 -0.346
t60g40m10 10729.53 2.0 +0.3  7.860  (  109.65)   162.18  7.854  8.333 -0.479
t60g30m10 10729.53 2.0 -0.3  7.260  (   83.18)   131.83  7.263  7.787 -0.524
t60g30m10 10729.53 2.0  0.0  7.560  (  109.65)   181.97  7.564  8.317 -0.753
t60g30m10 10729.53 2.0 +0.3  7.860  (  138.04)   234.42  7.858  8.809 -0.951
t60g20m10 10729.53 2.0 -0.3  7.260  (  112.20)   194.98  7.249  8.175 -0.926
t60g20m10 10729.53 2.0  0.0  7.560  (  141.25)   251.19  7.560  8.774 -1.214
t60g20m10 10729.53 2.0 +0.3  7.860  (  165.96)   302.00  7.845  9.218 -1.373
t60g10m10 10729.53 2.0 -0.3  7.260  (  144.54)   257.04  7.248  8.545 -1.297
t60g10m10 10729.53 2.0  0.0  7.560  (  169.82)   309.03  7.541  9.055 -1.514
t60g10m10 10729.53 2.0 +0.3  7.860  (  194.98)   363.08  7.862  9.472 -1.610
t55g50m10 10729.53 2.0 -0.3  7.260  (   18.62)    21.38  7.259  7.332 -0.073
t55g50m10 10729.53 2.0  0.0  7.560  (   32.36)    37.15  7.555  7.640 -0.085
t55g50m10 10729.53 2.0 +0.3  7.860  (   52.48)    61.66  7.858  7.963 -0.105
t55g40m10 10729.53 2.0 -0.3  7.260  (   34.67)    44.67  7.260  7.426 -0.166
t55g40m10 10729.53 2.0  0.0  7.560  (   53.70)    70.79  7.558  7.775 -0.217
t55g40m10 10729.53 2.0 +0.3  7.860  (   77.62)   107.15  7.867  8.153 -0.286
t55g30m10 10729.53 2.0 -0.3  7.260  (   57.54)    85.11  7.257  7.602 -0.345
t55g30m10 10729.53 2.0  0.0  7.560  (   81.28)   125.89  7.561  8.040 -0.479
t55g30m10 10729.53 2.0 +0.3  7.860  (  109.65)   173.78  7.864  8.518 -0.654
t55g20m10 10729.53 2.0 -0.3  7.260  (   87.10)   147.91  7.254  7.938 -0.684
t55g20m10 10729.53 2.0  0.0  7.560  (  112.20)   199.53  7.558  8.504 -0.946
t55g20m10 10729.53 2.0 +0.3  7.860  (  141.25)   251.19  7.851  9.009 -1.158
t55g10m10 10729.53 2.0 -0.3  7.260  (  117.49)   218.78  7.248  8.395 -1.147
t55g10m10 10729.53 2.0  0.0  7.560  (  144.54)   275.42  7.569  8.994 -1.425
t55g10m10 10729.53 2.0 +0.3  7.860  (  173.78)   323.59  7.851  9.410 -1.559
t50g50m10 10729.53 2.0 -0.3  7.260  (    7.24)     7.76  7.259  7.298 -0.039
t50g50m10 10729.53 2.0  0.0  7.560  (   13.18)    14.13  7.557  7.599 -0.042
t50g50m10 10729.53 2.0 +0.3  7.860  (   22.91)    24.55  7.856  7.905 -0.049
t50g40m10 10729.53 2.0 -0.3  7.260  (   15.49)    18.20  7.260  7.351 -0.091
t50g40m10 10729.53 2.0  0.0  7.560  (   25.70)    30.90  7.568  7.679 -0.111
t50g40m10 10729.53 2.0 +0.3  7.860  (   39.81)    48.98  7.868  8.007 -0.139
t50g30m10 10729.53 2.0 -0.3  7.260  (   30.20)    39.81  7.260  7.457 -0.197
t50g30m10 10729.53 2.0  0.0  7.560  (   45.71)    61.66  7.553  7.816 -0.263
t50g30m10 10729.53 2.0 +0.3  7.860  (   64.57)    91.20  7.865  8.206 -0.341
t50g20m10 10729.53 2.0 -0.3  7.260  (   52.48)    81.28  7.258  7.655 -0.397
t50g20m10 10729.53 2.0  0.0  7.560  (   74.13)   117.49  7.558  8.089 -0.531
t50g20m10 10729.53 2.0 +0.3  7.860  (   97.72)   162.18  7.871  8.586 -0.715
t50g10m10 10729.53 2.0 -0.3  7.260  (   85.11)   151.36  7.270  8.038 -0.768
t50g10m10 10729.53 2.0  0.0  7.560  (  109.65)   199.53  7.568  8.584 -1.016
t50g10m10 10729.53 2.0 +0.3  7.860  (  134.90)   251.19  7.876  9.122 -1.246
t45g50m10 10729.53 2.0 -0.3  7.260  (    1.05)     1.12  7.264  7.287 -0.023
t45g50m10 10729.53 2.0  0.0  7.560  (    2.04)     2.14  7.560  7.583 -0.023
t45g50m10 10729.53 2.0 +0.3  7.860  (    3.80)     3.98  7.856  7.882 -0.026
t45g40m10 10729.53 2.0 -0.3  7.260  (    4.27)     4.68  7.256  7.303 -0.047
t45g40m10 10729.53 2.0  0.0  7.560  (    7.59)     8.32  7.560  7.614 -0.054
t45g40m10 10729.53 2.0 +0.3  7.860  (   12.59)    13.80  7.855  7.920 -0.065
t45g30m10 10729.53 2.0 -0.3  7.260  (   10.23)    12.02  7.262  7.357 -0.095
t45g30m10 10729.53 2.0  0.0  7.560  (   16.22)    19.50  7.566  7.683 -0.117
t45g30m10 10729.53 2.0 +0.3  7.860  (   24.55)    29.51  7.858  8.001 -0.143
t45g20m10 10729.53 2.0 -0.3  7.260  (   21.38)    27.54  7.264  7.448 -0.184
t45g20m10 10729.53 2.0  0.0  7.560  (   31.62)    41.69  7.562  7.794 -0.232
t45g20m10 10729.53 2.0 +0.3  7.860  (   44.67)    60.26  7.875  8.181 -0.306
t45g10m10 10729.53 2.0 -0.3  7.260  (   40.74)    58.88  7.258  7.607 -0.349
t45g10m10 10729.53 2.0  0.0  7.560  (   57.54)    83.18  7.559  8.007 -0.448
t45g10m10 10729.53 2.0 +0.3  7.860  (   74.13)   112.20  7.857  8.431 -0.574
t70g50m20 10729.53 2.0 -0.3  6.260  (   10.47)    16.22  6.258  6.475 -0.217
t70g50m20 10729.53 2.0  0.0  6.560  (   19.05)    30.20  6.560  6.798 -0.238
t70g50m20 10729.53 2.0 +0.3  6.860  (   33.88)    52.48  6.854  7.126 -0.272
t70g40m20 10729.53 2.0 -0.3  6.260  (   19.50)    38.90  6.264  6.644 -0.380
t70g40m20 10729.53 2.0  0.0  6.560  (   33.88)    66.07  6.554  7.007 -0.453
t70g40m20 10729.53 2.0 +0.3  6.860  (   54.95)   104.71  6.857  7.427 -0.570
t70g30m20 10729.53 2.0 -0.3  6.260  (   34.67)    85.11  6.255  6.899 -0.644
t70g30m20 10729.53 2.0  0.0  6.560  (   56.23)   131.83  6.558  7.424 -0.866
t70g30m20 10729.53 2.0 +0.3  6.860  (   81.28)   186.21  6.863  8.077 -1.214
t70g20m20 10729.53 2.0 -0.3  6.260  (   48.98)   131.83  6.252  7.191 -0.939
t70g20m20 10729.53 2.0  0.0  6.560  (   74.13)   190.55  6.571  7.902 -1.331
t70g20m20 10729.53 2.0 +0.3  6.860  (  102.33)   245.47  6.862  8.576 -1.714
t70g10m20 10729.53 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10729.53 2.0 -0.3  6.260  (    7.08)    10.47  6.264  6.444 -0.180
t65g50m20 10729.53 2.0  0.0  6.560  (   13.18)    19.50  6.557  6.748 -0.191
t65g50m20 10729.53 2.0 +0.3  6.860  (   23.99)    35.48  6.857  7.069 -0.212
t65g40m20 10729.53 2.0 -0.3  6.260  (   14.13)    27.54  6.260  6.612 -0.352
t65g40m20 10729.53 2.0  0.0  6.560  (   25.12)    48.98  6.559  6.958 -0.399
t65g40m20 10729.53 2.0 +0.3  6.860  (   41.69)    81.28  6.862  7.352 -0.490
t65g30m20 10729.53 2.0 -0.3  6.260  (   25.70)    63.10  6.254  6.833 -0.579
t65g30m20 10729.53 2.0  0.0  6.560  (   42.66)   102.33  6.558  7.273 -0.715
t65g30m20 10729.53 2.0 +0.3  6.860  (   66.07)   151.36  6.857  7.819 -0.962
t65g20m20 10729.53 2.0 -0.3  6.260  (   45.71)   123.03  6.257  7.169 -0.912
t65g20m20 10729.53 2.0  0.0  6.560  (   69.18)   177.83  6.564  7.825 -1.261
t65g20m20 10729.53 2.0 +0.3  6.860  (   95.50)   234.42  6.867  8.513 -1.646
t65g10m20 10729.53 2.0 -0.3  6.260  (   63.10)   162.18  6.267  7.384 -1.117
t65g10m20 10729.53 2.0  0.0  6.560  (   89.13)   218.78  6.568  8.082 -1.514
t65g10m20 10729.53 2.0 +0.3  6.860  (  117.49)   275.42  6.874  8.747 -1.873
t60g50m20 10729.53 2.0 -0.3  6.260  (    4.27)     5.75  6.256  6.392 -0.136
t60g50m20 10729.53 2.0  0.0  6.560  (    8.32)    11.22  6.560  6.702 -0.142
t60g50m20 10729.53 2.0 +0.3  6.860  (   15.49)    20.89  6.857  7.009 -0.152
t60g40m20 10729.53 2.0 -0.3  6.260  (    8.91)    15.49  6.257  6.531 -0.274
t60g40m20 10729.53 2.0  0.0  6.560  (   16.60)    28.84  6.560  6.861 -0.301
t60g40m20 10729.53 2.0 +0.3  6.860  (   28.84)    50.12  6.854  7.199 -0.345
t60g30m20 10729.53 2.0 -0.3  6.260  (   17.38)    41.69  6.263  6.753 -0.490
t60g30m20 10729.53 2.0  0.0  6.560  (   30.20)    70.79  6.559  7.143 -0.584
t60g30m20 10729.53 2.0 +0.3  6.860  (   48.98)   109.65  6.852  7.572 -0.720
t60g20m20 10729.53 2.0 -0.3  6.260  (   32.36)    83.18  6.253  6.958 -0.705
t60g20m20 10729.53 2.0  0.0  6.560  (   51.29)   128.82  6.557  7.460 -0.903
t60g20m20 10729.53 2.0 +0.3  6.860  (   74.13)   181.97  6.861  8.086 -1.225
t60g10m20 10729.53 2.0 -0.3  6.260  (   54.95)   131.83  6.252  7.149 -0.897
t60g10m20 10729.53 2.0  0.0  6.560  (   79.43)   186.21  6.563  7.805 -1.242
t60g10m20 10729.53 2.0 +0.3  6.860  (  107.15)   239.88  6.859  8.461 -1.602
t55g50m20 10729.53 2.0 -0.3  6.260  (    2.24)     2.82  6.264  6.361 -0.097
t55g50m20 10729.53 2.0  0.0  6.560  (    4.37)     5.50  6.561  6.660 -0.099
t55g50m20 10729.53 2.0 +0.3  6.860  (    8.51)    10.72  6.862  6.965 -0.103
t55g40m20 10729.53 2.0 -0.3  6.260  (    4.90)     7.41  6.256  6.452 -0.196
t55g40m20 10729.53 2.0  0.0  6.560  (    9.33)    14.13  6.556  6.766 -0.210
t55g40m20 10729.53 2.0 +0.3  6.860  (   16.98)    26.30  6.863  7.093 -0.230
t55g30m20 10729.53 2.0 -0.3  6.260  (   10.47)    20.42  6.255  6.609 -0.354
t55g30m20 10729.53 2.0  0.0  6.560  (   18.62)    37.15  6.558  6.957 -0.399
t55g30m20 10729.53 2.0 +0.3  6.860  (   31.62)    63.10  6.857  7.323 -0.466
t55g20m20 10729.53 2.0 -0.3  6.260  (   20.42)    51.29  6.262  6.825 -0.563
t55g20m20 10729.53 2.0  0.0  6.560  (   34.67)    83.18  6.554  7.229 -0.675
t55g20m20 10729.53 2.0 +0.3  6.860  (   53.70)   125.89  6.852  7.700 -0.848
t55g10m20 10729.53 2.0 -0.3  6.260  (   37.15)    91.20  6.262  6.975 -0.713
t55g10m20 10729.53 2.0  0.0  6.560  (   57.54)   134.90  6.553  7.461 -0.908
t55g10m20 10729.53 2.0 +0.3  6.860  (   81.28)   186.21  6.854  8.067 -1.213
t50g50m20 10729.53 2.0 -0.3  6.260  (    0.87)     1.00  6.262  6.324 -0.062
t50g50m20 10729.53 2.0  0.0  6.560  (    1.70)     2.00  6.564  6.626 -0.062
t50g50m20 10729.53 2.0 +0.3  6.860  (    3.39)     3.89  6.860  6.923 -0.063
t50g40m20 10729.53 2.0 -0.3  6.260  (    2.14)     2.88  6.261  6.389 -0.128
t50g40m20 10729.53 2.0  0.0  6.560  (    4.17)     5.62  6.561  6.694 -0.133
t50g40m20 10729.53 2.0 +0.3  6.860  (    7.94)    10.72  6.860  7.000 -0.140
t50g30m20 10729.53 2.0 -0.3  6.260  (    4.90)     8.32  6.265  6.510 -0.245
t50g30m20 10729.53 2.0  0.0  6.560  (    9.33)    15.49  6.558  6.822 -0.264
t50g30m20 10729.53 2.0 +0.3  6.860  (   16.60)    28.18  6.862  7.157 -0.295
t50g20m20 10729.53 2.0 -0.3  6.260  (   10.72)    22.39  6.256  6.654 -0.398
t50g20m20 10729.53 2.0  0.0  6.560  (   19.05)    39.81  6.555  7.009 -0.454
t50g20m20 10729.53 2.0 +0.3  6.860  (   31.62)    67.61  6.864  7.411 -0.547
t50g10m20 10729.53 2.0 -0.3  6.260  (   22.39)    51.29  6.259  6.797 -0.538
t50g10m20 10729.53 2.0  0.0  6.560  (   36.31)    83.18  6.559  7.218 -0.659
t50g10m20 10729.53 2.0 +0.3  6.860  (   56.23)   123.03  6.851  7.669 -0.818
t45g50m20 10729.53 2.0 -0.3  6.260  (    0.15)     0.16  6.254  6.293 -0.039
t45g50m20 10729.53 2.0  0.0  6.560  (    0.29)     0.32  6.555  6.595 -0.040
t45g50m20 10729.53 2.0 +0.3  6.860  (    0.58)     0.63  6.858  6.897 -0.039
t45g40m20 10729.53 2.0 -0.3  6.260  (    0.59)     0.69  6.256  6.330 -0.074
t45g40m20 10729.53 2.0  0.0  6.560  (    1.17)     1.38  6.560  6.636 -0.076
t45g40m20 10729.53 2.0 +0.3  6.860  (    2.29)     2.69  6.860  6.938 -0.078
t45g30m20 10729.53 2.0 -0.3  6.260  (    1.55)     2.09  6.259  6.391 -0.132
t45g30m20 10729.53 2.0  0.0  6.560  (    3.02)     4.07  6.563  6.701 -0.138
t45g30m20 10729.53 2.0 +0.3  6.860  (    5.62)     7.59  6.857  7.007 -0.150
t45g20m20 10729.53 2.0 -0.3  6.260  (    3.89)     6.17  6.265  6.478 -0.213
t45g20m20 10729.53 2.0  0.0  6.560  (    7.24)    11.48  6.561  6.795 -0.234
t45g20m20 10729.53 2.0 +0.3  6.860  (   12.88)    20.42  6.857  7.123 -0.266
t45g10m20 10729.53 2.0 -0.3  6.260  (    9.55)    16.98  6.257  6.563 -0.306
t45g10m20 10729.53 2.0  0.0  6.560  (   16.98)    30.20  6.558  6.913 -0.355
t45g10m20 10729.53 2.0 +0.3  6.860  (   27.54)    50.12  6.856  7.280 -0.424
t70g50m30 10729.53 2.0 -0.3  5.260  (    1.10)     2.88  5.255  5.683 -0.428
t70g50m30 10729.53 2.0  0.0  5.560  (    2.19)     5.75  5.562  5.994 -0.432
t70g50m30 10729.53 2.0 +0.3  5.860  (    4.27)    11.22  5.864  6.306 -0.442
t70g40m30 10729.53 2.0 -0.3  5.260  (    2.24)     8.51  5.261  5.871 -0.610
t70g40m30 10729.53 2.0  0.0  5.560  (    4.37)    16.60  5.565  6.190 -0.625
t70g40m30 10729.53 2.0 +0.3  5.860  (    8.32)    30.90  5.863  6.516 -0.653
t70g30m30 10729.53 2.0 -0.3  5.260  (    3.98)    19.05  5.264  5.997 -0.733
t70g30m30 10729.53 2.0  0.0  5.560  (    7.59)    35.48  5.563  6.327 -0.764
t70g30m30 10729.53 2.0 +0.3  5.860  (   14.45)    63.10  5.866  6.704 -0.838
t70g20m30 10729.53 2.0 -0.3  5.260  (    6.76)    40.74  5.255  6.146 -0.891
t70g20m30 10729.53 2.0  0.0  5.560  (   13.18)    72.44  5.563  6.543 -0.980
t70g20m30 10729.53 2.0 +0.3  5.860  (   23.99)   114.82  5.859  7.008 -1.149
t70g10m30 10729.53 2.0 -0.3  5.260  (    8.13)    44.67  5.266  6.110 -0.844
t70g10m30 10729.53 2.0  0.0  5.560  (   15.49)    75.86  5.557  6.476 -0.919
t70g10m30 10729.53 2.0 +0.3  5.860  (   28.18)   120.23  5.855  6.944 -1.089
t65g50m30 10729.53 2.0 -0.3  5.260  (    0.74)     1.78  5.260  5.648 -0.388
t65g50m30 10729.53 2.0  0.0  5.560  (    1.45)     3.47  5.556  5.946 -0.390
t65g50m30 10729.53 2.0 +0.3  5.860  (    2.88)     6.76  5.855  6.250 -0.395
t65g40m30 10729.53 2.0 -0.3  5.260  (    1.55)     6.46  5.259  5.900 -0.641
t65g40m30 10729.53 2.0  0.0  5.560  (    3.02)    12.59  5.561  6.217 -0.656
t65g40m30 10729.53 2.0 +0.3  5.860  (    5.89)    23.99  5.862  6.545 -0.683
t65g30m30 10729.53 2.0 -0.3  5.260  (    3.16)    17.78  5.258  6.073 -0.815
t65g30m30 10729.53 2.0  0.0  5.560  (    6.17)    33.11  5.557  6.409 -0.852
t65g30m30 10729.53 2.0 +0.3  5.860  (   11.48)    58.88  5.857  6.780 -0.923
t65g20m30 10729.53 2.0 -0.3  5.260  (    5.75)    33.11  5.260  6.126 -0.866
t65g20m30 10729.53 2.0  0.0  5.560  (   10.96)    58.88  5.557  6.491 -0.934
t65g20m30 10729.53 2.0 +0.3  5.860  (   20.42)    97.72  5.862  6.939 -1.077
t65g10m30 10729.53 2.0 -0.3  5.260  (   10.00)    58.88  5.263  6.213 -0.950
t65g10m30 10729.53 2.0  0.0  5.560  (   18.62)    97.72  5.564  6.655 -1.091
t65g10m30 10729.53 2.0 +0.3  5.860  (   33.11)   147.91  5.865  7.233 -1.368
t60g50m30 10729.53 2.0 -0.3  5.260  (    0.43)     0.85  5.260  5.562 -0.302
t60g50m30 10729.53 2.0  0.0  5.560  (    0.85)     1.70  5.561  5.865 -0.304
t60g50m30 10729.53 2.0 +0.3  5.860  (    1.70)     3.39  5.864  6.171 -0.307
t60g40m30 10729.53 2.0 -0.3  5.260  (    0.95)     3.55  5.260  5.845 -0.585
t60g40m30 10729.53 2.0  0.0  5.560  (    1.86)     6.92  5.560  6.152 -0.592
t60g40m30 10729.53 2.0 +0.3  5.860  (    3.63)    13.18  5.855  6.463 -0.608
t60g30m30 10729.53 2.0 -0.3  5.260  (    2.04)    12.02  5.259  6.078 -0.819
t60g30m30 10729.53 2.0  0.0  5.560  (    3.98)    22.91  5.559  6.409 -0.850
t60g30m30 10729.53 2.0 +0.3  5.860  (    7.76)    41.69  5.856  6.762 -0.906
t60g20m30 10729.53 2.0 -0.3  5.260  (    4.27)    25.70  5.255  6.140 -0.885
t60g20m30 10729.53 2.0  0.0  5.560  (    8.13)    46.77  5.556  6.505 -0.949
t60g20m30 10729.53 2.0 +0.3  5.860  (   15.14)    79.43  5.856  6.921 -1.065
t60g10m30 10729.53 2.0 -0.3  5.260  (    8.32)    38.02  5.263  6.059 -0.796
t60g10m30 10729.53 2.0  0.0  5.560  (   15.14)    66.07  5.559  6.447 -0.888
t60g10m30 10729.53 2.0 +0.3  5.860  (   26.92)   107.15  5.867  6.913 -1.046
t55g50m30 10729.53 2.0 -0.3  5.260  (    0.22)     0.35  5.262  5.459 -0.197
t55g50m30 10729.53 2.0  0.0  5.560  (    0.45)     0.71  5.562  5.760 -0.198
t55g50m30 10729.53 2.0 +0.3  5.860  (    0.89)     1.41  5.864  6.062 -0.198
t55g40m30 10729.53 2.0 -0.3  5.260  (    0.51)     1.35  5.263  5.687 -0.424
t55g40m30 10729.53 2.0  0.0  5.560  (    1.00)     2.63  5.556  5.983 -0.427
t55g40m30 10729.53 2.0 +0.3  5.860  (    2.00)     5.25  5.863  6.297 -0.434
t55g30m30 10729.53 2.0 -0.3  5.260  (    1.12)     5.01  5.260  5.929 -0.669
t55g30m30 10729.53 2.0  0.0  5.560  (    2.24)     9.77  5.563  6.244 -0.681
t55g30m30 10729.53 2.0 +0.3  5.860  (    4.37)    18.62  5.864  6.573 -0.709
t55g20m30 10729.53 2.0 -0.3  5.260  (    2.45)    12.30  5.256  6.005 -0.749
t55g20m30 10729.53 2.0  0.0  5.560  (    4.79)    23.44  5.560  6.345 -0.785
t55g20m30 10729.53 2.0 +0.3  5.860  (    9.12)    42.66  5.862  6.709 -0.847
t55g10m30 10729.53 2.0 -0.3  5.260  (    5.37)    20.42  5.263  5.918 -0.655
t55g10m30 10729.53 2.0  0.0  5.560  (   10.00)    37.15  5.560  6.266 -0.706
t55g10m30 10729.53 2.0 +0.3  5.860  (   18.20)    64.57  5.864  6.665 -0.801
t50g50m30 10729.53 2.0 -0.3  5.260  (    0.10)     0.13  5.260  5.377 -0.117
t50g50m30 10729.53 2.0  0.0  5.560  (    0.19)     0.25  5.559  5.677 -0.118
t50g50m30 10729.53 2.0 +0.3  5.860  (    0.38)     0.50  5.860  5.977 -0.117
t50g40m30 10729.53 2.0 -0.3  5.260  (    0.22)     0.40  5.261  5.506 -0.245
t50g40m30 10729.53 2.0  0.0  5.560  (    0.45)     0.79  5.562  5.807 -0.245
t50g40m30 10729.53 2.0 +0.3  5.860  (    0.89)     1.58  5.864  6.110 -0.246
t50g30m30 10729.53 2.0 -0.3  5.260  (    0.50)     1.29  5.257  5.677 -0.420
t50g30m30 10729.53 2.0  0.0  5.560  (    0.98)     2.63  5.562  5.986 -0.424
t50g30m30 10729.53 2.0 +0.3  5.860  (    1.95)     5.25  5.861  6.293 -0.432
t50g20m30 10729.53 2.0 -0.3  5.260  (    1.23)     3.98  5.264  5.790 -0.526
t50g20m30 10729.53 2.0  0.0  5.560  (    2.40)     7.59  5.556  6.094 -0.538
t50g20m30 10729.53 2.0 +0.3  5.860  (    4.68)    14.45  5.856  6.419 -0.563
t50g10m30 10729.53 2.0 -0.3  5.260  (    2.82)     7.94  5.259  5.748 -0.489
t50g10m30 10729.53 2.0  0.0  5.560  (    5.37)    15.49  5.564  6.073 -0.509
t50g10m30 10729.53 2.0 +0.3  5.860  (   10.00)    28.18  5.857  6.405 -0.548
t45g50m30 10729.53 2.0 -0.3  5.260  (    0.03)     0.03  5.259  5.322 -0.063
t45g50m30 10729.53 2.0  0.0  5.560  (    0.05)     0.06  5.559  5.622 -0.063
t45g50m30 10729.53 2.0 +0.3  5.860  (    0.10)     0.12  5.860  5.923 -0.063
t45g40m30 10729.53 2.0 -0.3  5.260  (    0.07)     0.10  5.260  5.400 -0.140
t45g40m30 10729.53 2.0  0.0  5.560  (    0.14)     0.19  5.559  5.699 -0.140
t45g40m30 10729.53 2.0 +0.3  5.860  (    0.28)     0.39  5.860  6.000 -0.140
t45g30m30 10729.53 2.0 -0.3  5.260  (    0.18)     0.32  5.258  5.503 -0.245
t45g30m30 10729.53 2.0  0.0  5.560  (    0.36)     0.63  5.560  5.805 -0.245
t45g30m30 10729.53 2.0 +0.3  5.860  (    0.71)     1.26  5.862  6.110 -0.248
t45g20m30 10729.53 2.0 -0.3  5.260  (    0.46)     0.98  5.256  5.598 -0.342
t45g20m30 10729.53 2.0  0.0  5.560  (    0.89)     1.95  5.560  5.905 -0.345
t45g20m30 10729.53 2.0 +0.3  5.860  (    1.78)     3.80  5.857  6.209 -0.352
t45g10m30 10729.53 2.0 -0.3  5.260  (    1.23)     2.63  5.258  5.605 -0.347
t45g10m30 10729.53 2.0  0.0  5.560  (    2.40)     5.13  5.560  5.916 -0.356
t45g10m30 10729.53 2.0 +0.3  5.860  (    4.57)     9.77  5.859  6.232 -0.373
t70g50m40 10729.53 2.0 -0.3  4.260  (    0.11)     0.54  4.263  4.949 -0.686
t70g50m40 10729.53 2.0  0.0  4.560  (    0.22)     1.07  4.564  5.250 -0.686
t70g50m40 10729.53 2.0 +0.3  4.860  (    0.44)     2.09  4.858  5.542 -0.684
t70g40m40 10729.53 2.0 -0.3  4.260  (    0.22)     1.41  4.257  5.059 -0.802
t70g40m40 10729.53 2.0  0.0  4.560  (    0.45)     2.82  4.565  5.366 -0.801
t70g40m40 10729.53 2.0 +0.3  4.860  (    0.89)     5.50  4.864  5.670 -0.806
t70g30m40 10729.53 2.0 -0.3  4.260  (    0.42)     2.75  4.264  5.098 -0.834
t70g30m40 10729.53 2.0  0.0  4.560  (    0.83)     5.25  4.555  5.394 -0.839
t70g30m40 10729.53 2.0 +0.3  4.860  (    1.62)    10.23  4.857  5.701 -0.844
t70g20m40 10729.53 2.0 -0.3  4.260  (    0.71)     4.79  4.262  5.098 -0.836
t70g20m40 10729.53 2.0  0.0  4.560  (    1.41)     9.33  4.561  5.402 -0.841
t70g20m40 10729.53 2.0 +0.3  4.860  (    2.82)    17.78  4.857  5.708 -0.851
t70g10m40 10729.53 2.0 -0.3  4.260  (    0.85)     3.02  4.256  4.814 -0.558
t70g10m40 10729.53 2.0  0.0  4.560  (    1.70)     6.03  4.562  5.122 -0.560
t70g10m40 10729.53 2.0 +0.3  4.860  (    3.39)    11.75  4.863  5.427 -0.564
t65g50m40 10729.53 2.0 -0.3  4.260  (    0.07)     0.37  4.261  4.965 -0.704
t65g50m40 10729.53 2.0  0.0  4.560  (    0.15)     0.74  4.560  5.266 -0.706
t65g50m40 10729.53 2.0 +0.3  4.860  (    0.30)     1.48  4.862  5.569 -0.707
t65g40m40 10729.53 2.0 -0.3  4.260  (    0.15)     1.29  4.265  5.182 -0.917
t65g40m40 10729.53 2.0  0.0  4.560  (    0.31)     2.51  4.560  5.476 -0.916
t65g40m40 10729.53 2.0 +0.3  4.860  (    0.62)     4.90  4.857  5.777 -0.920
t65g30m40 10729.53 2.0 -0.3  4.260  (    0.32)     3.02  4.257  5.243 -0.986
t65g30m40 10729.53 2.0  0.0  4.560  (    0.65)     5.89  4.556  5.546 -0.990
t65g30m40 10729.53 2.0 +0.3  4.860  (    1.26)    11.48  4.858  5.861 -1.003
t65g20m40 10729.53 2.0 -0.3  4.260  (    0.60)     5.01  4.257  5.195 -0.938
t65g20m40 10729.53 2.0  0.0  4.560  (    1.20)     9.77  4.561  5.507 -0.946
t65g20m40 10729.53 2.0 +0.3  4.860  (    2.40)    18.62  4.856  5.817 -0.961
t65g10m40 10729.53 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10729.53 2.0 -0.3  4.260  (    0.04)     0.19  4.261  4.897 -0.636
t60g50m40 10729.53 2.0  0.0  4.560  (    0.09)     0.37  4.563  5.198 -0.635
t60g50m40 10729.53 2.0 +0.3  4.860  (    0.17)     0.74  4.863  5.499 -0.636
t60g40m40 10729.53 2.0 -0.3  4.260  (    0.09)     0.79  4.255  5.188 -0.933
t60g40m40 10729.53 2.0  0.0  4.560  (    0.19)     1.58  4.557  5.493 -0.936
t60g40m40 10729.53 2.0 +0.3  4.860  (    0.37)     3.16  4.861  5.800 -0.939
t60g30m40 10729.53 2.0 -0.3  4.260  (    0.20)     2.40  4.257  5.338 -1.081
t60g30m40 10729.53 2.0  0.0  4.560  (    0.41)     4.79  4.564  5.648 -1.084
t60g30m40 10729.53 2.0 +0.3  4.860  (    0.81)     9.33  4.864  5.959 -1.095
t60g20m40 10729.53 2.0 -0.3  4.260  (    0.45)     4.57  4.261  5.290 -1.029
t60g20m40 10729.53 2.0  0.0  4.560  (    0.89)     8.71  4.555  5.590 -1.035
t60g20m40 10729.53 2.0 +0.3  4.860  (    1.78)    16.98  4.865  5.922 -1.057
t60g10m40 10729.53 2.0 -0.3  4.260  (    0.89)     6.03  4.264  5.115 -0.851
t60g10m40 10729.53 2.0  0.0  4.560  (    1.78)    11.48  4.560  5.420 -0.860
t60g10m40 10729.53 2.0 +0.3  4.860  (    3.47)    21.38  4.855  5.736 -0.881
t55g50m40 10729.53 2.0 -0.3  4.260  (    0.02)     0.07  4.266  4.748 -0.482
t55g50m40 10729.53 2.0  0.0  4.560  (    0.04)     0.13  4.564  5.046 -0.482
t55g50m40 10729.53 2.0 +0.3  4.860  (    0.09)     0.27  4.864  5.346 -0.482
t55g40m40 10729.53 2.0 -0.3  4.260  (    0.05)     0.32  4.264  5.070 -0.806
t55g40m40 10729.53 2.0  0.0  4.560  (    0.10)     0.65  4.564  5.371 -0.807
t55g40m40 10729.53 2.0 +0.3  4.860  (    0.20)     1.26  4.855  5.664 -0.809
t55g30m40 10729.53 2.0 -0.3  4.260  (    0.11)     1.15  4.261  5.270 -1.009
t55g30m40 10729.53 2.0  0.0  4.560  (    0.22)     2.29  4.563  5.577 -1.014
t55g30m40 10729.53 2.0 +0.3  4.860  (    0.45)     4.47  4.858  5.880 -1.022
t55g20m40 10729.53 2.0 -0.3  4.260  (    0.25)     2.29  4.258  5.230 -0.972
t55g20m40 10729.53 2.0  0.0  4.560  (    0.50)     4.57  4.560  5.541 -0.981
t55g20m40 10729.53 2.0 +0.3  4.860  (    1.00)     8.91  4.858  5.854 -0.996
t55g10m40 10729.53 2.0 -0.3  4.260  (    0.56)     3.09  4.260  5.013 -0.753
t55g10m40 10729.53 2.0  0.0  4.560  (    1.12)     6.03  4.558  5.318 -0.760
t55g10m40 10729.53 2.0 +0.3  4.860  (    2.19)    11.75  4.861  5.638 -0.777
t50g50m40 10729.53 2.0 -0.3  4.260  (    0.01)     0.02  4.247  4.529 -0.282
t50g50m40 10729.53 2.0  0.0  4.560  (    0.02)     0.04  4.562  4.843 -0.281
t50g50m40 10729.53 2.0 +0.3  4.860  (    0.04)     0.08  4.865  5.144 -0.279
t50g40m40 10729.53 2.0 -0.3  4.260  (    0.02)     0.08  4.259  4.797 -0.538
t50g40m40 10729.53 2.0  0.0  4.560  (    0.05)     0.15  4.556  5.095 -0.539
t50g40m40 10729.53 2.0 +0.3  4.860  (    0.09)     0.31  4.856  5.395 -0.539
t50g30m40 10729.53 2.0 -0.3  4.260  (    0.05)     0.26  4.260  4.974 -0.714
t50g30m40 10729.53 2.0  0.0  4.560  (    0.10)     0.51  4.561  5.275 -0.714
t50g30m40 10729.53 2.0 +0.3  4.860  (    0.20)     1.02  4.862  5.579 -0.717
t50g20m40 10729.53 2.0 -0.3  4.260  (    0.12)     0.60  4.258  4.955 -0.697
t50g20m40 10729.53 2.0  0.0  4.560  (    0.25)     1.20  4.558  5.258 -0.700
t50g20m40 10729.53 2.0 +0.3  4.860  (    0.49)     2.40  4.862  5.566 -0.704
t50g10m40 10729.53 2.0 -0.3  4.260  (    0.29)     0.95  4.261  4.786 -0.525
t50g10m40 10729.53 2.0  0.0  4.560  (    0.58)     1.91  4.564  5.091 -0.527
t50g10m40 10729.53 2.0 +0.3  4.860  (    1.12)     3.72  4.860  5.393 -0.533
t45g50m40 10729.53 2.0 -0.3  4.260  (    0.00)     0.00  4.287  4.418 -0.131
t45g50m40 10729.53 2.0  0.0  4.560  (    0.01)     0.01  4.581  4.707 -0.126
t45g50m40 10729.53 2.0 +0.3  4.860  (    0.01)     0.02  4.859  4.987 -0.128
t45g40m40 10729.53 2.0 -0.3  4.260  (    0.01)     0.02  4.257  4.518 -0.261
t45g40m40 10729.53 2.0  0.0  4.560  (    0.02)     0.03  4.558  4.814 -0.256
t45g40m40 10729.53 2.0 +0.3  4.860  (    0.03)     0.06  4.857  5.115 -0.258
t45g30m40 10729.53 2.0 -0.3  4.260  (    0.02)     0.05  4.264  4.662 -0.398
t45g30m40 10729.53 2.0  0.0  4.560  (    0.04)     0.10  4.558  4.955 -0.397
t45g30m40 10729.53 2.0 +0.3  4.860  (    0.08)     0.19  4.857  5.254 -0.397
t45g20m40 10729.53 2.0 -0.3  4.260  (    0.05)     0.13  4.257  4.676 -0.419
t45g20m40 10729.53 2.0  0.0  4.560  (    0.10)     0.25  4.556  4.976 -0.420
t45g20m40 10729.53 2.0 +0.3  4.860  (    0.19)     0.50  4.857  5.278 -0.421
t45g10m40 10729.53 2.0 -0.3  4.260  (    0.13)     0.27  4.264  4.595 -0.331
t45g10m40 10729.53 2.0  0.0  4.560  (    0.25)     0.54  4.565  4.897 -0.332
t45g10m40 10729.53 2.0 +0.3  4.860  (    0.49)     1.05  4.857  5.190 -0.333
t70g50p00 10729.53 3.0 -0.3  8.260  (  194.98)   229.09  8.258  8.465 -0.207
t70g50p00 10729.53 3.0  0.0  8.560  (  245.47)   295.12  8.562  8.827 -0.265
t70g50p00 10729.53 3.0 +0.3  8.860  (  302.00)   371.54  8.852  9.147 -0.295
t70g40p00 10729.53 3.0 -0.3  8.260  (  223.87)   281.84  8.262  8.691 -0.429
t70g40p00 10729.53 3.0  0.0  8.560  (  263.03)   346.74  8.562  9.076 -0.514
t70g40p00 10729.53 3.0 +0.3  8.860  (  309.03)   416.87  8.852  9.395 -0.543
t70g30p00 10729.53 3.0 -0.3  8.260  (  257.04)   346.74  8.269  8.953 -0.684
t70g30p00 10729.53 3.0  0.0  8.560  (  295.12)   407.38  8.551  9.307 -0.756
t70g30p00 10729.53 3.0 +0.3  8.860  (  331.13)   478.63  8.864  9.619 -0.755
t70g20p00 10729.53 3.0 -0.3  8.260  (  275.42)   398.11  8.270  9.224 -0.954
t70g20p00 10729.53 3.0  0.0  8.560  (  309.03)   457.09  8.556  9.581 -1.025
t70g20p00 10729.53 3.0 +0.3  8.860  (  346.74)   524.81  8.885  9.892 -1.007
t70g10p00 10729.53 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10729.53 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00 10729.53 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00 10729.53 3.0 -0.3  8.260  (  169.82)   194.98  8.252  8.422 -0.170
t65g50p00 10729.53 3.0  0.0  8.560  (  218.78)   257.04  8.551  8.774 -0.223
t65g50p00 10729.53 3.0 +0.3  8.860  (  275.42)   338.84  8.870  9.131 -0.261
t65g40p00 10729.53 3.0 -0.3  8.260  (  199.53)   257.04  8.267  8.669 -0.402
t65g40p00 10729.53 3.0  0.0  8.560  (  239.88)   323.59  8.576  9.063 -0.487
t65g40p00 10729.53 3.0 +0.3  8.860  (  288.40)   389.05  8.844  9.362 -0.518
t65g30p00 10729.53 3.0 -0.3  8.260  (  234.42)   323.59  8.254  8.958 -0.704
t65g30p00 10729.53 3.0  0.0  8.560  (  269.15)   389.05  8.558  9.353 -0.795
t65g30p00 10729.53 3.0 +0.3  8.860  (  309.03)   457.09  8.861  9.665 -0.804
t65g20p00 10729.53 3.0 -0.3  8.260  (  269.15)   398.11  8.264  9.249 -0.985
t65g20p00 10729.53 3.0  0.0  8.560  (  302.00)   457.09  8.549  9.579 -1.030
t65g20p00 10729.53 3.0 +0.3  8.860  (  346.74)   524.81  8.874  9.867 -0.993
t65g10p00 10729.53 3.0 -0.3  8.260  (  295.12)   446.68  8.246  9.468 -1.222
t65g10p00 10729.53 3.0  0.0  8.560  (  331.13)   512.86  8.586  9.831 -1.245
t65g10p00 10729.53 3.0 +0.3  8.860  (  363.08)   562.34  8.843 10.038 -1.195
t60g50p00 10729.53 3.0 -0.3  8.260  (  128.82)   144.54  8.261  8.383 -0.122
t60g50p00 10729.53 3.0  0.0  8.560  (  169.82)   199.53  8.570  8.735 -0.165
t60g50p00 10729.53 3.0 +0.3  8.860  (  223.87)   263.03  8.856  9.059 -0.203
t60g40p00 10729.53 3.0 -0.3  8.260  (  165.96)   204.17  8.252  8.562 -0.310
t60g40p00 10729.53 3.0  0.0  8.560  (  204.17)   263.03  8.550  8.950 -0.400
t60g40p00 10729.53 3.0 +0.3  8.860  (  251.19)   331.13  8.847  9.303 -0.456
t60g30p00 10729.53 3.0 -0.3  8.260  (  204.17)   281.84  8.252  8.890 -0.638
t60g30p00 10729.53 3.0  0.0  8.560  (  239.88)   346.74  8.557  9.304 -0.747
t60g30p00 10729.53 3.0 +0.3  8.860  (  275.42)   416.87  8.869  9.643 -0.774
t60g20p00 10729.53 3.0 -0.3  8.260  (  239.88)   371.54  8.280  9.290 -1.010
t60g20p00 10729.53 3.0  0.0  8.560  (  275.42)   426.58  8.545  9.616 -1.071
t60g20p00 10729.53 3.0 +0.3  8.860  (  316.23)   489.78  8.849  9.905 -1.056
t60g10p00 10729.53 3.0 -0.3  8.260  (  281.84)   446.68  8.261  9.527 -1.266
t60g10p00 10729.53 3.0  0.0  8.560  (  316.23)   501.19  8.542  9.812 -1.270
t60g10p00 10729.53 3.0 +0.3  8.860  (  354.81)   562.34  8.860 10.053 -1.193
t55g50p00 10729.53 3.0 -0.3  8.260  (   75.86)    83.18  8.268  8.337 -0.069
t55g50p00 10729.53 3.0  0.0  8.560  (  107.15)   117.49  8.565  8.659 -0.094
t55g50p00 10729.53 3.0 +0.3  8.860  (  144.54)   162.18  8.863  8.985 -0.122
t55g40p00 10729.53 3.0 -0.3  8.260  (  109.65)   131.83  8.257  8.459 -0.202
t55g40p00 10729.53 3.0  0.0  8.560  (  144.54)   177.83  8.559  8.834 -0.275
t55g40p00 10729.53 3.0 +0.3  8.860  (  181.97)   234.42  8.864  9.206 -0.342
t55g30p00 10729.53 3.0 -0.3  8.260  (  151.36)   208.93  8.273  8.744 -0.471
t55g30p00 10729.53 3.0  0.0  8.560  (  186.21)   263.03  8.556  9.147 -0.591
t55g30p00 10729.53 3.0 +0.3  8.860  (  223.87)   323.59  8.844  9.514 -0.670
t55g20p00 10729.53 3.0 -0.3  8.260  (  199.53)   302.00  8.263  9.131 -0.868
t55g20p00 10729.53 3.0  0.0  8.560  (  234.42)   363.08  8.557  9.545 -0.988
t55g20p00 10729.53 3.0 +0.3  8.860  (  269.15)   426.58  8.860  9.878 -1.018
t55g10p00 10729.53 3.0 -0.3  8.260  (  245.47)   407.38  8.282  9.578 -1.296
t55g10p00 10729.53 3.0  0.0  8.560  (  275.42)   467.74  8.585  9.910 -1.325
t55g10p00 10729.53 3.0 +0.3  8.860  (  309.03)   524.81  8.882 10.153 -1.271
t50g50p00 10729.53 3.0 -0.3  8.260  (   32.36)    33.11  8.254  8.282 -0.028
t50g50p00 10729.53 3.0  0.0  8.560  (   47.86)    50.12  8.567  8.604 -0.037
t50g50p00 10729.53 3.0 +0.3  8.860  (   67.61)    70.79  8.857  8.908 -0.051
t50g40p00 10729.53 3.0 -0.3  8.260  (   54.95)    60.26  8.263  8.358 -0.095
t50g40p00 10729.53 3.0  0.0  8.560  (   74.13)    83.18  8.555  8.685 -0.130
t50g40p00 10729.53 3.0 +0.3  8.860  (   97.72)   112.20  8.854  9.026 -0.172
t50g30p00 10729.53 3.0 -0.3  8.260  (   87.10)   107.15  8.258  8.516 -0.258
t50g30p00 10729.53 3.0  0.0  8.560  (  112.20)   144.54  8.572  8.922 -0.350
t50g30p00 10729.53 3.0 +0.3  8.860  (  138.04)   186.21  8.861  9.296 -0.435
t50g20p00 10729.53 3.0 -0.3  8.260  (  128.82)   186.21  8.271  8.830 -0.559
t50g20p00 10729.53 3.0  0.0  8.560  (  158.49)   234.42  8.557  9.257 -0.700
t50g20p00 10729.53 3.0 +0.3  8.860  (  190.55)   288.40  8.850  9.661 -0.811
t50g10p00 10729.53 3.0 -0.3  8.260  (  181.97)   288.40  8.251  9.236 -0.985
t50g10p00 10729.53 3.0  0.0  8.560  (  213.80)   346.74  8.551  9.675 -1.124
t50g10p00 10729.53 3.0 +0.3  8.860  (  245.47)   407.38  8.859 10.044 -1.185
t45g50p00 10729.53 3.0 -0.3  8.260  (    7.08)     7.24  8.256  8.268 -0.012
t45g50p00 10729.53 3.0  0.0  8.560  (   11.48)    11.75  8.558  8.574 -0.016
t45g50p00 10729.53 3.0 +0.3  8.860  (   17.78)    18.20  8.865  8.885 -0.020
t45g40p00 10729.53 3.0 -0.3  8.260  (   16.98)    17.78  8.262  8.296 -0.034
t45g40p00 10729.53 3.0  0.0  8.560  (   24.55)    25.70  8.554  8.598 -0.044
t45g40p00 10729.53 3.0 +0.3  8.860  (   34.67)    36.31  8.855  8.914 -0.059
t45g30p00 10729.53 3.0 -0.3  8.260  (   32.36)    36.31  8.266  8.364 -0.098
t45g30p00 10729.53 3.0  0.0  8.560  (   43.65)    48.98  8.551  8.679 -0.128
t45g30p00 10729.53 3.0 +0.3  8.860  (   57.54)    66.07  8.860  9.028 -0.168
t45g20p00 10729.53 3.0 -0.3  8.260  (   57.54)    70.79  8.266  8.503 -0.237
t45g20p00 10729.53 3.0  0.0  8.560  (   74.13)    93.33  8.572  8.885 -0.313
t45g20p00 10729.53 3.0 +0.3  8.860  (   91.20)   117.49  8.848  9.234 -0.386
t45g10p00 10729.53 3.0 -0.3  8.260  (   95.50)   131.83  8.261  8.754 -0.493
t45g10p00 10729.53 3.0  0.0  8.560  (  117.49)   165.96  8.555  9.162 -0.607
t45g10p00 10729.53 3.0 +0.3  8.860  (  141.25)   204.17  8.848  9.566 -0.718
t70g50m10 10729.53 3.0 -0.3  7.260  (   67.61)    87.10  7.265  7.442 -0.177
t70g50m10 10729.53 3.0  0.0  7.560  (  100.00)   131.83  7.566  7.816 -0.250
t70g50m10 10729.53 3.0 +0.3  7.860  (  138.04)   186.21  7.866  8.223 -0.357
t70g40m10 10729.53 3.0 -0.3  7.260  (   97.72)   138.04  7.255  7.610 -0.355
t70g40m10 10729.53 3.0  0.0  7.560  (  131.83)   194.98  7.566  8.108 -0.542
t70g40m10 10729.53 3.0 +0.3  7.860  (  165.96)   257.04  7.870  8.615 -0.745
t70g30m10 10729.53 3.0 -0.3  7.260  (  134.90)   204.17  7.256  7.922 -0.666
t70g30m10 10729.53 3.0  0.0  7.560  (  165.96)   269.15  7.572  8.522 -0.950
t70g30m10 10729.53 3.0 +0.3  7.860  (  199.53)   331.13  7.862  9.000 -1.138
t70g20m10 10729.53 3.0 -0.3  7.260  (  158.49)   263.03  7.274  8.263 -0.989
t70g20m10 10729.53 3.0  0.0  7.560  (  190.55)   323.59  7.556  8.818 -1.262
t70g20m10 10729.53 3.0 +0.3  7.860  (  223.87)   389.05  7.863  9.319 -1.456
t70g10m10 10729.53 3.0 -0.3  7.260  (  169.82)   295.12  7.252  8.439 -1.187
t70g10m10 10729.53 3.0  0.0  7.560  (  204.17)   363.08  7.564  9.058 -1.494
t70g10m10 10729.53 3.0 +0.3  7.860  (  234.42)   426.58  7.869  9.546 -1.677
t65g50m10 10729.53 3.0 -0.3  7.260  (   51.29)    64.57  7.256  7.403 -0.147
t65g50m10 10729.53 3.0  0.0  7.560  (   81.28)   104.71  7.567  7.764 -0.197
t65g50m10 10729.53 3.0 +0.3  7.860  (  117.49)   154.88  7.867  8.140 -0.273
t65g40m10 10729.53 3.0 -0.3  7.260  (   81.28)   114.82  7.262  7.576 -0.314
t65g40m10 10729.53 3.0  0.0  7.560  (  112.20)   165.96  7.558  8.015 -0.457
t65g40m10 10729.53 3.0 +0.3  7.860  (  147.91)   223.87  7.848  8.486 -0.638
t65g30m10 10729.53 3.0 -0.3  7.260  (  112.20)   181.97  7.270  7.878 -0.608
t65g30m10 10729.53 3.0  0.0  7.560  (  147.91)   239.88  7.551  8.412 -0.861
t65g30m10 10729.53 3.0 +0.3  7.860  (  181.97)   309.03  7.872  8.975 -1.103
t65g20m10 10729.53 3.0 -0.3  7.260  (  151.36)   251.19  7.251  8.220 -0.969
t65g20m10 10729.53 3.0  0.0  7.560  (  181.97)   316.23  7.554  8.808 -1.254
t65g20m10 10729.53 3.0 +0.3  7.860  (  213.80)   380.19  7.854  9.281 -1.427
t65g10m10 10729.53 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10729.53 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10 10729.53 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10 10729.53 3.0 -0.3  7.260  (   34.67)    41.69  7.254  7.365 -0.111
t60g50m10 10729.53 3.0  0.0  7.560  (   57.54)    70.79  7.560  7.697 -0.137
t60g50m10 10729.53 3.0 +0.3  7.860  (   89.13)   112.20  7.864  8.045 -0.181
t60g40m10 10729.53 3.0 -0.3  7.260  (   58.88)    81.28  7.262  7.498 -0.236
t60g40m10 10729.53 3.0  0.0  7.560  (   87.10)   125.89  7.568  7.896 -0.328
t60g40m10 10729.53 3.0 +0.3  7.860  (  123.03)   177.83  7.857  8.312 -0.455
t60g30m10 10729.53 3.0 -0.3  7.260  (   91.20)   141.25  7.252  7.724 -0.472
t60g30m10 10729.53 3.0  0.0  7.560  (  123.03)   199.53  7.556  8.247 -0.691
t60g30m10 10729.53 3.0 +0.3  7.860  (  154.88)   263.03  7.856  8.783 -0.927
t60g20m10 10729.53 3.0 -0.3  7.260  (  125.89)   218.78  7.258  8.120 -0.862
t60g20m10 10729.53 3.0  0.0  7.560  (  158.49)   281.84  7.551  8.705 -1.154
t60g20m10 10729.53 3.0 +0.3  7.860  (  190.55)   346.74  7.851  9.224 -1.373
t60g10m10 10729.53 3.0 -0.3  7.260  (  165.96)   295.12  7.264  8.517 -1.253
t60g10m10 10729.53 3.0  0.0  7.560  (  194.98)   354.81  7.543  9.035 -1.492
t60g10m10 10729.53 3.0 +0.3  7.860  (  229.09)   416.87  7.845  9.478 -1.633
t55g50m10 10729.53 3.0 -0.3  7.260  (   18.62)    21.38  7.259  7.331 -0.072
t55g50m10 10729.53 3.0  0.0  7.560  (   32.36)    38.02  7.563  7.648 -0.085
t55g50m10 10729.53 3.0 +0.3  7.860  (   53.70)    63.10  7.861  7.965 -0.104
t55g40m10 10729.53 3.0 -0.3  7.260  (   35.48)    45.71  7.256  7.414 -0.158
t55g40m10 10729.53 3.0  0.0  7.560  (   56.23)    74.13  7.554  7.756 -0.202
t55g40m10 10729.53 3.0 +0.3  7.860  (   85.11)   114.82  7.864  8.135 -0.271
t55g30m10 10729.53 3.0 -0.3  7.260  (   61.66)    91.20  7.259  7.579 -0.320
t55g30m10 10729.53 3.0  0.0  7.560  (   89.13)   138.04  7.566  8.012 -0.446
t55g30m10 10729.53 3.0 +0.3  7.860  (  120.23)   190.55  7.853  8.464 -0.611
t55g20m10 10729.53 3.0 -0.3  7.260  (   95.50)   162.18  7.252  7.876 -0.624
t55g20m10 10729.53 3.0  0.0  7.560  (  128.82)   223.87  7.560  8.445 -0.885
t55g20m10 10729.53 3.0 +0.3  7.860  (  162.18)   288.40  7.864  9.003 -1.139
t55g10m10 10729.53 3.0 -0.3  7.260  (  131.83)   251.19  7.270  8.362 -1.092
t55g10m10 10729.53 3.0  0.0  7.560  (  165.96)   316.23  7.572  8.959 -1.387
t55g10m10 10729.53 3.0 +0.3  7.860  (  199.53)   380.19  7.877  9.453 -1.576
t50g50m10 10729.53 3.0 -0.3  7.260  (    7.08)     7.76  7.263  7.301 -0.038
t50g50m10 10729.53 3.0  0.0  7.560  (   13.18)    14.13  7.557  7.599 -0.042
t50g50m10 10729.53 3.0 +0.3  7.860  (   22.91)    25.12  7.865  7.914 -0.049
t50g40m10 10729.53 3.0 -0.3  7.260  (   15.85)    18.62  7.261  7.351 -0.090
t50g40m10 10729.53 3.0  0.0  7.560  (   26.30)    31.62  7.563  7.671 -0.108
t50g40m10 10729.53 3.0 +0.3  7.860  (   41.69)    50.12  7.857  7.991 -0.134
t50g30m10 10729.53 3.0 -0.3  7.260  (   31.62)    41.69  7.261  7.448 -0.187
t50g30m10 10729.53 3.0  0.0  7.560  (   48.98)    66.07  7.561  7.802 -0.241
t50g30m10 10729.53 3.0 +0.3  7.860  (   70.79)    97.72  7.853  8.168 -0.315
t50g20m10 10729.53 3.0 -0.3  7.260  (   57.54)    87.10  7.254  7.621 -0.367
t50g20m10 10729.53 3.0  0.0  7.560  (   81.28)   128.82  7.557  8.047 -0.490
t50g20m10 10729.53 3.0 +0.3  7.860  (  109.65)   177.83  7.852  8.510 -0.658
t50g10m10 10729.53 3.0 -0.3  7.260  (   93.33)   165.96  7.258  7.960 -0.702
t50g10m10 10729.53 3.0  0.0  7.560  (  123.03)   223.87  7.560  8.503 -0.943
t50g10m10 10729.53 3.0 +0.3  7.860  (  154.88)   281.84  7.845  9.030 -1.185
t45g50m10 10729.53 3.0 -0.3  7.260  (    1.05)     1.10  7.255  7.277 -0.022
t45g50m10 10729.53 3.0  0.0  7.560  (    2.04)     2.14  7.560  7.582 -0.022
t45g50m10 10729.53 3.0 +0.3  7.860  (    3.80)     4.07  7.865  7.890 -0.025
t45g40m10 10729.53 3.0 -0.3  7.260  (    4.37)     4.79  7.264  7.310 -0.046
t45g40m10 10729.53 3.0  0.0  7.560  (    7.76)     8.51  7.564  7.617 -0.053
t45g40m10 10729.53 3.0 +0.3  7.860  (   12.88)    14.13  7.855  7.918 -0.063
t45g30m10 10729.53 3.0 -0.3  7.260  (   10.72)    12.30  7.254  7.345 -0.091
t45g30m10 10729.53 3.0  0.0  7.560  (   17.38)    20.42  7.564  7.677 -0.113
t45g30m10 10729.53 3.0 +0.3  7.860  (   26.30)    31.62  7.866  8.005 -0.139
t45g20m10 10729.53 3.0 -0.3  7.260  (   22.91)    28.84  7.257  7.430 -0.173
t45g20m10 10729.53 3.0  0.0  7.560  (   33.88)    44.67  7.561  7.782 -0.221
t45g20m10 10729.53 3.0 +0.3  7.860  (   48.98)    64.57  7.856  8.136 -0.280
t45g10m10 10729.53 3.0 -0.3  7.260  (   44.67)    63.10  7.253  7.569 -0.316
t45g10m10 10729.53 3.0  0.0  7.560  (   63.10)    91.20  7.551  7.965 -0.414
t45g10m10 10729.53 3.0 +0.3  7.860  (   83.18)   125.89  7.858  8.397 -0.539
t70g50m20 10729.53 3.0 -0.3  6.260  (   10.47)    16.22  6.258  6.474 -0.216
t70g50m20 10729.53 3.0  0.0  6.560  (   19.50)    30.20  6.556  6.791 -0.235
t70g50m20 10729.53 3.0 +0.3  6.860  (   34.67)    53.70  6.856  7.123 -0.267
t70g40m20 10729.53 3.0 -0.3  6.260  (   19.50)    38.90  6.257  6.629 -0.372
t70g40m20 10729.53 3.0  0.0  6.560  (   34.67)    69.18  6.564  6.995 -0.431
t70g40m20 10729.53 3.0 +0.3  6.860  (   56.23)   112.20  6.862  7.402 -0.540
t70g30m20 10729.53 3.0 -0.3  6.260  (   36.31)    89.13  6.254  6.865 -0.611
t70g30m20 10729.53 3.0  0.0  6.560  (   58.88)   141.25  6.556  7.359 -0.803
t70g30m20 10729.53 3.0 +0.3  6.860  (   89.13)   204.17  6.861  7.995 -1.134
t70g20m20 10729.53 3.0 -0.3  6.260  (   51.29)   141.25  6.252  7.126 -0.874
t70g20m20 10729.53 3.0  0.0  6.560  (   79.43)   208.93  6.569  7.804 -1.235
t70g20m20 10729.53 3.0 +0.3  6.860  (  112.20)   275.42  6.866  8.514 -1.648
t70g10m20 10729.53 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10729.53 3.0 -0.3  6.260  (    7.08)    10.23  6.255  6.434 -0.179
t65g50m20 10729.53 3.0  0.0  6.560  (   13.18)    19.50  6.557  6.746 -0.189
t65g50m20 10729.53 3.0 +0.3  6.860  (   24.55)    36.31  6.863  7.073 -0.210
t65g40m20 10729.53 3.0 -0.3  6.260  (   14.13)    27.54  6.255  6.600 -0.345
t65g40m20 10729.53 3.0  0.0  6.560  (   25.70)    50.12  6.558  6.947 -0.389
t65g40m20 10729.53 3.0 +0.3  6.860  (   43.65)    85.11  6.860  7.324 -0.464
t65g30m20 10729.53 3.0 -0.3  6.260  (   26.30)    66.07  6.264  6.819 -0.555
t65g30m20 10729.53 3.0  0.0  6.560  (   44.67)   109.65  6.565  7.242 -0.677
t65g30m20 10729.53 3.0 +0.3  6.860  (   69.18)   165.96  6.864  7.764 -0.900
t65g20m20 10729.53 3.0 -0.3  6.260  (   47.86)   131.83  6.257  7.109 -0.852
t65g20m20 10729.53 3.0  0.0  6.560  (   74.13)   194.98  6.563  7.734 -1.171
t65g20m20 10729.53 3.0 +0.3  6.860  (  104.71)   263.03  6.869  8.445 -1.576
t65g10m20 10729.53 3.0 -0.3  6.260  (   66.07)   173.78  6.253  7.270 -1.017
t65g10m20 10729.53 3.0  0.0  6.560  (   97.72)   239.88  6.551  7.947 -1.396
t65g10m20 10729.53 3.0 +0.3  6.860  (  131.83)   309.03  6.860  8.655 -1.795
t60g50m20 10729.53 3.0 -0.3  6.260  (    4.27)     5.75  6.260  6.396 -0.136
t60g50m20 10729.53 3.0  0.0  6.560  (    8.32)    11.22  6.562  6.704 -0.142
t60g50m20 10729.53 3.0 +0.3  6.860  (   15.49)    20.89  6.857  7.008 -0.151
t60g40m20 10729.53 3.0 -0.3  6.260  (    8.91)    15.85  6.265  6.537 -0.272
t60g40m20 10729.53 3.0  0.0  6.560  (   16.60)    29.51  6.565  6.859 -0.294
t60g40m20 10729.53 3.0 +0.3  6.860  (   29.51)    52.48  6.865  7.202 -0.337
t60g30m20 10729.53 3.0 -0.3  6.260  (   17.78)    42.66  6.263  6.741 -0.478
t60g30m20 10729.53 3.0  0.0  6.560  (   31.62)    74.13  6.563  7.118 -0.555
t60g30m20 10729.53 3.0 +0.3  6.860  (   51.29)   120.23  6.868  7.556 -0.688
t60g20m20 10729.53 3.0 -0.3  6.260  (   33.11)    89.13  6.264  6.939 -0.675
t60g20m20 10729.53 3.0  0.0  6.560  (   53.70)   141.25  6.568  7.421 -0.853
t60g20m20 10729.53 3.0 +0.3  6.860  (   81.28)   199.53  6.853  7.983 -1.130
t60g10m20 10729.53 3.0 -0.3  6.260  (   58.88)   144.54  6.262  7.102 -0.840
t60g10m20 10729.53 3.0  0.0  6.560  (   87.10)   204.17  6.553  7.691 -1.138
t60g10m20 10729.53 3.0 +0.3  6.860  (  117.49)   269.15  6.852  8.363 -1.511
t55g50m20 10729.53 3.0 -0.3  6.260  (    2.19)     2.75  6.259  6.357 -0.098
t55g50m20 10729.53 3.0  0.0  6.560  (    4.37)     5.37  6.556  6.655 -0.099
t55g50m20 10729.53 3.0 +0.3  6.860  (    8.51)    10.47  6.856  6.958 -0.102
t55g40m20 10729.53 3.0 -0.3  6.260  (    4.90)     7.41  6.256  6.451 -0.195
t55g40m20 10729.53 3.0  0.0  6.560  (    9.33)    14.45  6.564  6.771 -0.207
t55g40m20 10729.53 3.0 +0.3  6.860  (   17.38)    26.30  6.856  7.081 -0.225
t55g30m20 10729.53 3.0 -0.3  6.260  (   10.47)    20.89  6.259  6.609 -0.350
t55g30m20 10729.53 3.0  0.0  6.560  (   19.05)    38.02  6.556  6.945 -0.389
t55g30m20 10729.53 3.0 +0.3  6.860  (   33.11)    66.07  6.859  7.310 -0.451
t55g20m20 10729.53 3.0 -0.3  6.260  (   21.38)    52.48  6.257  6.800 -0.543
t55g20m20 10729.53 3.0  0.0  6.560  (   36.31)    89.13  6.561  7.207 -0.646
t55g20m20 10729.53 3.0 +0.3  6.860  (   57.54)   138.04  6.859  7.659 -0.800
t55g10m20 10729.53 3.0 -0.3  6.260  (   38.90)    97.72  6.267  6.943 -0.676
t55g10m20 10729.53 3.0  0.0  6.560  (   61.66)   147.91  6.558  7.408 -0.850
t55g10m20 10729.53 3.0 +0.3  6.860  (   89.13)   208.93  6.860  7.995 -1.135
t50g50m20 10729.53 3.0 -0.3  6.260  (    0.87)     1.00  6.264  6.326 -0.062
t50g50m20 10729.53 3.0  0.0  6.560  (    1.70)     1.95  6.556  6.618 -0.062
t50g50m20 10729.53 3.0 +0.3  6.860  (    3.39)     3.89  6.861  6.924 -0.063
t50g40m20 10729.53 3.0 -0.3  6.260  (    2.14)     2.88  6.263  6.392 -0.129
t50g40m20 10729.53 3.0  0.0  6.560  (    4.17)     5.62  6.563  6.694 -0.131
t50g40m20 10729.53 3.0 +0.3  6.860  (    7.94)    10.72  6.859  6.998 -0.139
t50g30m20 10729.53 3.0 -0.3  6.260  (    4.90)     8.32  6.263  6.505 -0.242
t50g30m20 10729.53 3.0  0.0  6.560  (    9.33)    15.85  6.564  6.822 -0.258
t50g30m20 10729.53 3.0 +0.3  6.860  (   16.98)    28.84  6.861  7.148 -0.287
t50g20m20 10729.53 3.0 -0.3  6.260  (   10.96)    22.91  6.259  6.647 -0.388
t50g20m20 10729.53 3.0  0.0  6.560  (   19.50)    41.69  6.562  7.003 -0.441
t50g20m20 10729.53 3.0 +0.3  6.860  (   33.11)    70.79  6.861  7.379 -0.518
t50g10m20 10729.53 3.0 -0.3  6.260  (   22.91)    53.70  6.262  6.781 -0.519
t50g10m20 10729.53 3.0  0.0  6.560  (   38.90)    89.13  6.563  7.185 -0.622
t50g10m20 10729.53 3.0 +0.3  6.860  (   60.26)   134.90  6.854  7.623 -0.769
t45g50m20 10729.53 3.0 -0.3  6.260  (    0.15)     0.17  6.264  6.303 -0.039
t45g50m20 10729.53 3.0  0.0  6.560  (    0.30)     0.33  6.564  6.603 -0.039
t45g50m20 10729.53 3.0 +0.3  6.860  (    0.60)     0.65  6.856  6.896 -0.040
t45g40m20 10729.53 3.0 -0.3  6.260  (    0.59)     0.69  6.261  6.336 -0.075
t45g40m20 10729.53 3.0  0.0  6.560  (    1.15)     1.35  6.555  6.631 -0.076
t45g40m20 10729.53 3.0 +0.3  6.860  (    2.24)     2.69  6.864  6.942 -0.078
t45g30m20 10729.53 3.0 -0.3  6.260  (    1.55)     2.09  6.259  6.391 -0.132
t45g30m20 10729.53 3.0  0.0  6.560  (    3.02)     4.07  6.561  6.698 -0.137
t45g30m20 10729.53 3.0 +0.3  6.860  (    5.75)     7.76  6.863  7.011 -0.148
t45g20m20 10729.53 3.0 -0.3  6.260  (    3.89)     6.17  6.261  6.471 -0.210
t45g20m20 10729.53 3.0  0.0  6.560  (    7.41)    11.75  6.565  6.792 -0.227
t45g20m20 10729.53 3.0 +0.3  6.860  (   13.49)    21.38  6.865  7.122 -0.257
t45g10m20 10729.53 3.0 -0.3  6.260  (    9.77)    17.38  6.258  6.556 -0.298
t45g10m20 10729.53 3.0  0.0  6.560  (   17.38)    31.62  6.563  6.906 -0.343
t45g10m20 10729.53 3.0 +0.3  6.860  (   29.51)    53.70  6.865  7.273 -0.408
t70g50m30 10729.53 3.0 -0.3  5.260  (    1.10)     2.88  5.259  5.687 -0.428
t70g50m30 10729.53 3.0  0.0  5.560  (    2.14)     5.75  5.565  5.997 -0.432
t70g50m30 10729.53 3.0 +0.3  5.860  (    4.27)    11.22  5.865  6.306 -0.441
t70g40m30 10729.53 3.0 -0.3  5.260  (    2.24)     8.51  5.262  5.871 -0.609
t70g40m30 10729.53 3.0  0.0  5.560  (    4.37)    16.60  5.565  6.187 -0.622
t70g40m30 10729.53 3.0 +0.3  5.860  (    8.32)    30.90  5.858  6.506 -0.648
t70g30m30 10729.53 3.0 -0.3  5.260  (    3.98)    19.05  5.263  5.991 -0.728
t70g30m30 10729.53 3.0  0.0  5.560  (    7.59)    35.48  5.557  6.313 -0.756
t70g30m30 10729.53 3.0 +0.3  5.860  (   14.45)    64.57  5.864  6.678 -0.814
t70g20m30 10729.53 3.0 -0.3  5.260  (    6.76)    41.69  5.259  6.143 -0.884
t70g20m30 10729.53 3.0  0.0  5.560  (   13.18)    74.13  5.559  6.507 -0.948
t70g20m30 10729.53 3.0 +0.3  5.860  (   24.55)   123.03  5.864  6.963 -1.099
t70g10m30 10729.53 3.0 -0.3  5.260  (    8.13)    44.67  5.257  6.093 -0.836
t70g10m30 10729.53 3.0  0.0  5.560  (   15.49)    79.43  5.560  6.457 -0.897
t70g10m30 10729.53 3.0 +0.3  5.860  (   28.84)   128.82  5.858  6.896 -1.038
t65g50m30 10729.53 3.0 -0.3  5.260  (    0.72)     1.78  5.264  5.653 -0.389
t65g50m30 10729.53 3.0  0.0  5.560  (    1.45)     3.47  5.559  5.949 -0.390
t65g50m30 10729.53 3.0 +0.3  5.860  (    2.82)     6.76  5.857  6.252 -0.395
t65g40m30 10729.53 3.0 -0.3  5.260  (    1.55)     6.46  5.260  5.900 -0.640
t65g40m30 10729.53 3.0  0.0  5.560  (    3.02)    12.59  5.560  6.214 -0.654
t65g40m30 10729.53 3.0 +0.3  5.860  (    5.89)    23.99  5.858  6.535 -0.677
t65g30m30 10729.53 3.0 -0.3  5.260  (    3.16)    17.78  5.257  6.067 -0.810
t65g30m30 10729.53 3.0  0.0  5.560  (    6.17)    33.88  5.561  6.406 -0.845
t65g30m30 10729.53 3.0 +0.3  5.860  (   11.48)    60.26  5.855  6.761 -0.906
t65g20m30 10729.53 3.0 -0.3  5.260  (    5.75)    33.88  5.265  6.123 -0.858
t65g20m30 10729.53 3.0  0.0  5.560  (   10.96)    60.26  5.555  6.472 -0.917
t65g20m30 10729.53 3.0 +0.3  5.860  (   20.42)   102.33  5.856  6.889 -1.033
t65g10m30 10729.53 3.0 -0.3  5.260  (   10.00)    60.26  5.262  6.195 -0.933
t65g10m30 10729.53 3.0  0.0  5.560  (   19.05)   102.33  5.559  6.604 -1.045
t65g10m30 10729.53 3.0 +0.3  5.860  (   33.88)   158.49  5.856  7.134 -1.278
t60g50m30 10729.53 3.0 -0.3  5.260  (    0.42)     0.85  5.264  5.567 -0.303
t60g50m30 10729.53 3.0  0.0  5.560  (    0.83)     1.66  5.556  5.860 -0.304
t60g50m30 10729.53 3.0 +0.3  5.860  (    1.66)     3.31  5.858  6.165 -0.307
t60g40m30 10729.53 3.0 -0.3  5.260  (    0.95)     3.55  5.261  5.847 -0.586
t60g40m30 10729.53 3.0  0.0  5.560  (    1.86)     6.92  5.560  6.151 -0.591
t60g40m30 10729.53 3.0 +0.3  5.860  (    3.63)    13.49  5.864  6.469 -0.605
t60g30m30 10729.53 3.0 -0.3  5.260  (    2.04)    12.02  5.256  6.071 -0.815
t60g30m30 10729.53 3.0  0.0  5.560  (    3.98)    23.44  5.564  6.409 -0.845
t60g30m30 10729.53 3.0 +0.3  5.860  (    7.76)    42.66  5.856  6.750 -0.894
t60g20m30 10729.53 3.0 -0.3  5.260  (    4.27)    26.30  5.260  6.137 -0.877
t60g20m30 10729.53 3.0  0.0  5.560  (    8.32)    47.86  5.555  6.487 -0.932
t60g20m30 10729.53 3.0 +0.3  5.860  (   15.49)    83.18  5.855  6.887 -1.032
t60g10m30 10729.53 3.0 -0.3  5.260  (    8.32)    38.90  5.264  6.050 -0.786
t60g10m30 10729.53 3.0  0.0  5.560  (   15.49)    69.18  5.565  6.426 -0.861
t60g10m30 10729.53 3.0 +0.3  5.860  (   27.54)   112.20  5.854  6.846 -0.992
t55g50m30 10729.53 3.0 -0.3  5.260  (    0.22)     0.35  5.257  5.455 -0.198
t55g50m30 10729.53 3.0  0.0  5.560  (    0.45)     0.69  5.557  5.756 -0.199
t55g50m30 10729.53 3.0 +0.3  5.860  (    0.87)     1.38  5.859  6.057 -0.198
t55g40m30 10729.53 3.0 -0.3  5.260  (    0.50)     1.35  5.265  5.690 -0.425
t55g40m30 10729.53 3.0  0.0  5.560  (    1.00)     2.63  5.558  5.985 -0.427
t55g40m30 10729.53 3.0 +0.3  5.860  (    2.00)     5.25  5.864  6.297 -0.433
t55g30m30 10729.53 3.0 -0.3  5.260  (    1.12)     5.01  5.260  5.927 -0.667
t55g30m30 10729.53 3.0  0.0  5.560  (    2.24)     9.77  5.561  6.238 -0.677
t55g30m30 10729.53 3.0 +0.3  5.860  (    4.37)    18.62  5.859  6.560 -0.701
t55g20m30 10729.53 3.0 -0.3  5.260  (    2.45)    12.59  5.264  6.009 -0.745
t55g20m30 10729.53 3.0  0.0  5.560  (    4.79)    23.99  5.564  6.341 -0.777
t55g20m30 10729.53 3.0 +0.3  5.860  (    9.12)    43.65  5.859  6.690 -0.831
t55g10m30 10729.53 3.0 -0.3  5.260  (    5.37)    20.42  5.258  5.904 -0.646
t55g10m30 10729.53 3.0  0.0  5.560  (   10.23)    38.02  5.560  6.251 -0.691
t55g10m30 10729.53 3.0 +0.3  5.860  (   18.62)    67.61  5.866  6.640 -0.774
t50g50m30 10729.53 3.0 -0.3  5.260  (    0.10)     0.13  5.262  5.379 -0.117
t50g50m30 10729.53 3.0  0.0  5.560  (    0.19)     0.25  5.561  5.678 -0.117
t50g50m30 10729.53 3.0 +0.3  5.860  (    0.38)     0.50  5.861  5.979 -0.118
t50g40m30 10729.53 3.0 -0.3  5.260  (    0.22)     0.39  5.256  5.501 -0.245
t50g40m30 10729.53 3.0  0.0  5.560  (    0.45)     0.78  5.556  5.802 -0.246
t50g40m30 10729.53 3.0 +0.3  5.860  (    0.89)     1.55  5.858  6.105 -0.247
t50g30m30 10729.53 3.0 -0.3  5.260  (    0.50)     1.29  5.259  5.678 -0.419
t50g30m30 10729.53 3.0  0.0  5.560  (    0.98)     2.57  5.556  5.978 -0.422
t50g30m30 10729.53 3.0 +0.3  5.860  (    1.95)     5.25  5.862  6.292 -0.430
t50g20m30 10729.53 3.0 -0.3  5.260  (    1.23)     3.98  5.264  5.788 -0.524
t50g20m30 10729.53 3.0  0.0  5.560  (    2.40)     7.76  5.563  6.098 -0.535
t50g20m30 10729.53 3.0 +0.3  5.860  (    4.68)    14.79  5.861  6.419 -0.558
t50g10m30 10729.53 3.0 -0.3  5.260  (    2.82)     7.94  5.256  5.743 -0.487
t50g10m30 10729.53 3.0  0.0  5.560  (    5.37)    15.49  5.560  6.062 -0.502
t50g10m30 10729.53 3.0 +0.3  5.860  (   10.23)    28.84  5.856  6.395 -0.539
t45g50m30 10729.53 3.0 -0.3  5.260  (    0.03)     0.03  5.265  5.328 -0.063
t45g50m30 10729.53 3.0  0.0  5.560  (    0.05)     0.06  5.559  5.621 -0.062
t45g50m30 10729.53 3.0 +0.3  5.860  (    0.11)     0.13  5.860  5.922 -0.062
t45g40m30 10729.53 3.0 -0.3  5.260  (    0.07)     0.10  5.264  5.404 -0.140
t45g40m30 10729.53 3.0  0.0  5.560  (    0.14)     0.19  5.564  5.704 -0.140
t45g40m30 10729.53 3.0 +0.3  5.860  (    0.28)     0.39  5.864  6.005 -0.141
t45g30m30 10729.53 3.0 -0.3  5.260  (    0.18)     0.32  5.261  5.505 -0.244
t45g30m30 10729.53 3.0  0.0  5.560  (    0.35)     0.63  5.562  5.807 -0.245
t45g30m30 10729.53 3.0 +0.3  5.860  (    0.71)     1.26  5.864  6.111 -0.247
t45g20m30 10729.53 3.0 -0.3  5.260  (    0.46)     0.98  5.257  5.598 -0.341
t45g20m30 10729.53 3.0  0.0  5.560  (    0.89)     1.95  5.560  5.904 -0.344
t45g20m30 10729.53 3.0 +0.3  5.860  (    1.78)     3.80  5.856  6.206 -0.350
t45g10m30 10729.53 3.0 -0.3  5.260  (    1.23)     2.63  5.257  5.602 -0.345
t45g10m30 10729.53 3.0  0.0  5.560  (    2.40)     5.13  5.557  5.910 -0.353
t45g10m30 10729.53 3.0 +0.3  5.860  (    4.57)    10.00  5.864  6.231 -0.367
t70g50m40 10729.53 3.0 -0.3  4.260  (    0.11)     0.52  4.257  4.944 -0.687
t70g50m40 10729.53 3.0  0.0  4.560  (    0.22)     1.05  4.558  5.245 -0.687
t70g50m40 10729.53 3.0 +0.3  4.860  (    0.44)     2.09  4.861  5.547 -0.686
t70g40m40 10729.53 3.0 -0.3  4.260  (    0.22)     1.41  4.259  5.063 -0.804
t70g40m40 10729.53 3.0  0.0  4.560  (    0.45)     2.75  4.556  5.358 -0.802
t70g40m40 10729.53 3.0 +0.3  4.860  (    0.89)     5.50  4.865  5.671 -0.806
t70g30m40 10729.53 3.0 -0.3  4.260  (    0.42)     2.75  4.264  5.099 -0.835
t70g30m40 10729.53 3.0  0.0  4.560  (    0.83)     5.25  4.555  5.394 -0.839
t70g30m40 10729.53 3.0 +0.3  4.860  (    1.62)    10.23  4.859  5.703 -0.844
t70g20m40 10729.53 3.0 -0.3  4.260  (    0.71)     4.79  4.264  5.100 -0.836
t70g20m40 10729.53 3.0  0.0  4.560  (    1.41)     9.33  4.561  5.402 -0.841
t70g20m40 10729.53 3.0 +0.3  4.860  (    2.82)    17.78  4.855  5.704 -0.849
t70g10m40 10729.53 3.0 -0.3  4.260  (    0.85)     3.02  4.258  4.817 -0.559
t70g10m40 10729.53 3.0  0.0  4.560  (    1.70)     6.03  4.563  5.123 -0.560
t70g10m40 10729.53 3.0 +0.3  4.860  (    3.31)    11.75  4.862  5.426 -0.564
t65g50m40 10729.53 3.0 -0.3  4.260  (    0.07)     0.37  4.264  4.970 -0.706
t65g50m40 10729.53 3.0  0.0  4.560  (    0.14)     0.74  4.564  5.271 -0.707
t65g50m40 10729.53 3.0 +0.3  4.860  (    0.29)     1.45  4.855  5.564 -0.709
t65g40m40 10729.53 3.0 -0.3  4.260  (    0.15)     1.26  4.257  5.175 -0.918
t65g40m40 10729.53 3.0  0.0  4.560  (    0.31)     2.51  4.560  5.479 -0.919
t65g40m40 10729.53 3.0 +0.3  4.860  (    0.62)     4.90  4.858  5.777 -0.919
t65g30m40 10729.53 3.0 -0.3  4.260  (    0.32)     3.02  4.257  5.245 -0.988
t65g30m40 10729.53 3.0  0.0  4.560  (    0.63)     5.89  4.556  5.545 -0.989
t65g30m40 10729.53 3.0 +0.3  4.860  (    1.26)    11.48  4.857  5.857 -1.000
t65g20m40 10729.53 3.0 -0.3  4.260  (    0.60)     5.01  4.257  5.194 -0.937
t65g20m40 10729.53 3.0  0.0  4.560  (    1.20)     9.77  4.559  5.503 -0.944
t65g20m40 10729.53 3.0 +0.3  4.860  (    2.34)    19.05  4.865  5.823 -0.958
t65g10m40 10729.53 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10729.53 3.0 -0.3  4.260  (    0.04)     0.18  4.256  4.893 -0.637
t60g50m40 10729.53 3.0  0.0  4.560  (    0.09)     0.36  4.556  5.194 -0.638
t60g50m40 10729.53 3.0 +0.3  4.860  (    0.17)     0.72  4.857  5.495 -0.638
t60g40m40 10729.53 3.0 -0.3  4.260  (    0.09)     0.79  4.257  5.191 -0.934
t60g40m40 10729.53 3.0  0.0  4.560  (    0.19)     1.58  4.559  5.495 -0.936
t60g40m40 10729.53 3.0 +0.3  4.860  (    0.37)     3.16  4.862  5.802 -0.940
t60g30m40 10729.53 3.0 -0.3  4.260  (    0.20)     2.40  4.258  5.339 -1.081
t60g30m40 10729.53 3.0  0.0  4.560  (    0.41)     4.79  4.563  5.648 -1.085
t60g30m40 10729.53 3.0 +0.3  4.860  (    0.81)     9.33  4.863  5.955 -1.092
t60g20m40 10729.53 3.0 -0.3  4.260  (    0.45)     4.57  4.261  5.288 -1.027
t60g20m40 10729.53 3.0  0.0  4.560  (    0.89)     8.91  4.563  5.596 -1.033
t60g20m40 10729.53 3.0 +0.3  4.860  (    1.78)    16.98  4.862  5.913 -1.051
t60g10m40 10729.53 3.0 -0.3  4.260  (    0.89)     6.03  4.264  5.113 -0.849
t60g10m40 10729.53 3.0  0.0  4.560  (    1.74)    11.48  4.556  5.414 -0.858
t60g10m40 10729.53 3.0 +0.3  4.860  (    3.47)    21.88  4.861  5.737 -0.876
t55g50m40 10729.53 3.0 -0.3  4.260  (    0.02)     0.07  4.260  4.741 -0.481
t55g50m40 10729.53 3.0  0.0  4.560  (    0.04)     0.13  4.559  5.043 -0.484
t55g50m40 10729.53 3.0 +0.3  4.860  (    0.09)     0.26  4.859  5.342 -0.483
t55g40m40 10729.53 3.0 -0.3  4.260  (    0.05)     0.32  4.255  5.062 -0.807
t55g40m40 10729.53 3.0  0.0  4.560  (    0.10)     0.63  4.556  5.364 -0.808
t55g40m40 10729.53 3.0 +0.3  4.860  (    0.20)     1.26  4.857  5.667 -0.810
t55g30m40 10729.53 3.0 -0.3  4.260  (    0.11)     1.15  4.262  5.272 -1.010
t55g30m40 10729.53 3.0  0.0  4.560  (    0.22)     2.29  4.564  5.577 -1.013
t55g30m40 10729.53 3.0 +0.3  4.860  (    0.45)     4.47  4.858  5.878 -1.020
t55g20m40 10729.53 3.0 -0.3  4.260  (    0.25)     2.29  4.259  5.231 -0.972
t55g20m40 10729.53 3.0  0.0  4.560  (    0.50)     4.57  4.560  5.540 -0.980
t55g20m40 10729.53 3.0 +0.3  4.860  (    1.00)     8.91  4.856  5.849 -0.993
t55g10m40 10729.53 3.0 -0.3  4.260  (    0.56)     3.09  4.259  5.013 -0.754
t55g10m40 10729.53 3.0  0.0  4.560  (    1.10)     6.03  4.557  5.315 -0.758
t55g10m40 10729.53 3.0 +0.3  4.860  (    2.19)    11.75  4.858  5.631 -0.773
t50g50m40 10729.53 3.0 -0.3  4.260  (    0.01)     0.02  4.249  4.528 -0.279
t50g50m40 10729.53 3.0  0.0  4.560  (    0.02)     0.04  4.564  4.844 -0.280
t50g50m40 10729.53 3.0 +0.3  4.860  (    0.04)     0.08  4.866  5.145 -0.279
t50g40m40 10729.53 3.0 -0.3  4.260  (    0.02)     0.08  4.262  4.802 -0.540
t50g40m40 10729.53 3.0  0.0  4.560  (    0.04)     0.15  4.560  5.100 -0.540
t50g40m40 10729.53 3.0 +0.3  4.860  (    0.09)     0.31  4.860  5.400 -0.540
t50g30m40 10729.53 3.0 -0.3  4.260  (    0.05)     0.26  4.261  4.975 -0.714
t50g30m40 10729.53 3.0  0.0  4.560  (    0.10)     0.51  4.562  5.278 -0.716
t50g30m40 10729.53 3.0 +0.3  4.860  (    0.20)     1.02  4.864  5.580 -0.716
t50g20m40 10729.53 3.0 -0.3  4.260  (    0.12)     0.60  4.258  4.956 -0.698
t50g20m40 10729.53 3.0  0.0  4.560  (    0.25)     1.20  4.559  5.259 -0.700
t50g20m40 10729.53 3.0 +0.3  4.860  (    0.48)     2.40  4.862  5.565 -0.703
t50g10m40 10729.53 3.0 -0.3  4.260  (    0.29)     0.95  4.262  4.786 -0.524
t50g10m40 10729.53 3.0  0.0  4.560  (    0.58)     1.91  4.564  5.091 -0.527
t50g10m40 10729.53 3.0 +0.3  4.860  (    1.12)     3.72  4.859  5.391 -0.532
t45g50m40 10729.53 3.0 -0.3  4.260  (    0.00)     0.00  4.281  4.392 -0.111
t45g50m40 10729.53 3.0  0.0  4.560  (    0.01)     0.01  4.562  4.690 -0.128
t45g50m40 10729.53 3.0 +0.3  4.860  (    0.01)     0.02  4.864  4.987 -0.123
t45g40m40 10729.53 3.0 -0.3  4.260  (    0.01)     0.02  4.260  4.520 -0.260
t45g40m40 10729.53 3.0  0.0  4.560  (    0.02)     0.03  4.562  4.819 -0.257
t45g40m40 10729.53 3.0 +0.3  4.860  (    0.03)     0.06  4.863  5.120 -0.257
t45g30m40 10729.53 3.0 -0.3  4.260  (    0.02)     0.05  4.259  4.656 -0.397
t45g30m40 10729.53 3.0  0.0  4.560  (    0.04)     0.10  4.560  4.957 -0.397
t45g30m40 10729.53 3.0 +0.3  4.860  (    0.08)     0.19  4.859  5.257 -0.398
t45g20m40 10729.53 3.0 -0.3  4.260  (    0.05)     0.13  4.258  4.678 -0.420
t45g20m40 10729.53 3.0  0.0  4.560  (    0.10)     0.25  4.557  4.977 -0.420
t45g20m40 10729.53 3.0 +0.3  4.860  (    0.19)     0.50  4.858  5.279 -0.421
t45g10m40 10729.53 3.0 -0.3  4.260  (    0.13)     0.27  4.264  4.596 -0.332
t45g10m40 10729.53 3.0  0.0  4.560  (    0.25)     0.52  4.555  4.888 -0.333
t45g10m40 10729.53 3.0 +0.3  4.860  (    0.49)     1.05  4.857  5.190 -0.333


==> anc/tableE1/ncor10729_standard.dat <==
t70g50p00 10729.53 1.0 -0.3  8.260  (  165.96)   181.97  8.259  8.372 -0.113
t70g50p00 10729.53 1.0  0.0  8.560  (  208.93)   234.42  8.570  8.715 -0.145
t70g50p00 10729.53 1.0 +0.3  8.860  (  263.03)   295.12  8.853  9.014 -0.161
t70g40p00 10729.53 1.0 -0.3  8.260  (  181.97)   213.80  8.253  8.557 -0.304
t70g40p00 10729.53 1.0  0.0  8.560  (  213.80)   263.03  8.557  8.921 -0.364
t70g40p00 10729.53 1.0 +0.3  8.860  (  251.19)   323.59  8.874  9.253 -0.379
t70g30p00 10729.53 1.0 -0.3  8.260  (  204.17)   263.03  8.263  8.831 -0.568
t70g30p00 10729.53 1.0  0.0  8.560  (  234.42)   309.03  8.548  9.159 -0.611
t70g30p00 10729.53 1.0 +0.3  8.860  (  269.15)   363.08  8.852  9.448 -0.596
t70g20p00 10729.53 1.0 -0.3  8.260  (  218.78)   302.00  8.247  9.123 -0.876
t70g20p00 10729.53 1.0  0.0  8.560  (  245.47)   346.74  8.542  9.451 -0.909
t70g20p00 10729.53 1.0 +0.3  8.860  (  275.42)   398.11  8.872  9.732 -0.860
t70g10p00 10729.53 1.0 -0.3  8.260  (  223.87)   331.13  8.264  9.408 -1.144
t70g10p00 10729.53 1.0  0.0  8.560  (  251.19)   371.54  8.546  9.711 -1.165
t70g10p00 10729.53 1.0 +0.3  8.860  (  275.42)   416.87  8.865  9.967 -1.102
t65g50p00 10729.53 1.0 -0.3  8.260  (  147.91)   154.88  8.251  8.326 -0.075
t65g50p00 10729.53 1.0  0.0  8.560  (  186.21)   204.17  8.562  8.664 -0.102
t65g50p00 10729.53 1.0 +0.3  8.860  (  239.88)   263.03  8.855  8.972 -0.117
t65g40p00 10729.53 1.0 -0.3  8.260  (  162.18)   190.55  8.269  8.506 -0.237
t65g40p00 10729.53 1.0  0.0  8.560  (  194.98)   234.42  8.554  8.841 -0.287
t65g40p00 10729.53 1.0 +0.3  8.860  (  239.88)   288.40  8.849  9.159 -0.310
t65g30p00 10729.53 1.0 -0.3  8.260  (  186.21)   234.42  8.250  8.760 -0.510
t65g30p00 10729.53 1.0  0.0  8.560  (  213.80)   281.84  8.556  9.135 -0.579
t65g30p00 10729.53 1.0 +0.3  8.860  (  245.47)   331.13  8.846  9.432 -0.586
t65g20p00 10729.53 1.0 -0.3  8.260  (  208.93)   295.12  8.282  9.101 -0.819
t65g20p00 10729.53 1.0  0.0  8.560  (  239.88)   338.84  8.569  9.407 -0.838
t65g20p00 10729.53 1.0 +0.3  8.860  (  269.15)   389.05  8.887  9.671 -0.784
t65g10p00 10729.53 1.0 -0.3  8.260  (  229.09)   338.84  8.276  9.389 -1.113
t65g10p00 10729.53 1.0  0.0  8.560  (  251.19)   380.19  8.567  9.660 -1.093
t65g10p00 10729.53 1.0 +0.3  8.860  (  281.84)   426.58  8.894  9.892 -0.998
t60g50p00 10729.53 1.0 -0.3  8.260  (  112.20)   117.49  8.260  8.307 -0.047
t60g50p00 10729.53 1.0  0.0  8.560  (  147.91)   158.49  8.562  8.627 -0.065
t60g50p00 10729.53 1.0 +0.3  8.860  (  194.98)   208.93  8.857  8.936 -0.079
t60g40p00 10729.53 1.0 -0.3  8.260  (  134.90)   151.36  8.252  8.412 -0.160
t60g40p00 10729.53 1.0  0.0  8.560  (  165.96)   194.98  8.567  8.779 -0.212
t60g40p00 10729.53 1.0 +0.3  8.860  (  204.17)   245.47  8.867  9.114 -0.247
t60g30p00 10729.53 1.0 -0.3  8.260  (  162.18)   199.53  8.263  8.665 -0.402
t60g30p00 10729.53 1.0  0.0  8.560  (  190.55)   245.47  8.576  9.063 -0.487
t60g30p00 10729.53 1.0 +0.3  8.860  (  218.78)   295.12  8.876  9.385 -0.509
t60g20p00 10729.53 1.0 -0.3  8.260  (  186.21)   257.04  8.265  9.006 -0.741
t60g20p00 10729.53 1.0  0.0  8.560  (  213.80)   302.00  8.566  9.371 -0.805
t60g20p00 10729.53 1.0 +0.3  8.860  (  239.88)   346.74  8.858  9.647 -0.789
t60g10p00 10729.53 1.0 -0.3  8.260  (  213.80)   316.23  8.250  9.289 -1.039
t60g10p00 10729.53 1.0  0.0  8.560  (  239.88)   363.08  8.582  9.608 -1.026
t60g10p00 10729.53 1.0 +0.3  8.860  (  269.15)   407.38  8.891  9.833 -0.942
t55g50p00 10729.53 1.0 -0.3  8.260  (   67.61)    69.18  8.253  8.275 -0.022
t55g50p00 10729.53 1.0  0.0  8.560  (   93.33)    97.72  8.564  8.594 -0.030
t55g50p00 10729.53 1.0 +0.3  8.860  (  128.82)   131.83  8.851  8.889 -0.038
t55g40p00 10729.53 1.0 -0.3  8.260  (   93.33)   100.00  8.248  8.342 -0.094
t55g40p00 10729.53 1.0  0.0  8.560  (  120.23)   131.83  8.549  8.679 -0.130
t55g40p00 10729.53 1.0 +0.3  8.860  (  151.36)   173.78  8.867  9.035 -0.168
t55g30p00 10729.53 1.0 -0.3  8.260  (  123.03)   147.91  8.271  8.552 -0.281
t55g30p00 10729.53 1.0  0.0  8.560  (  147.91)   186.21  8.571  8.938 -0.367
t55g30p00 10729.53 1.0 +0.3  8.860  (  177.83)   229.09  8.862  9.284 -0.422
t55g20p00 10729.53 1.0 -0.3  8.260  (  154.88)   204.17  8.253  8.839 -0.586
t55g20p00 10729.53 1.0  0.0  8.560  (  177.83)   245.47  8.546  9.234 -0.688
t55g20p00 10729.53 1.0 +0.3  8.860  (  204.17)   295.12  8.877  9.599 -0.722
t55g10p00 10729.53 1.0 -0.3  8.260  (  186.21)   269.15  8.247  9.203 -0.956
t55g10p00 10729.53 1.0  0.0  8.560  (  208.93)   316.23  8.580  9.584 -1.004
t55g10p00 10729.53 1.0 +0.3  8.860  (  234.42)   354.81  8.852  9.824 -0.972
t50g50p00 10729.53 1.0 -0.3  8.260  (   31.62)    31.62  8.261  8.268 -0.007
t50g50p00 10729.53 1.0  0.0  8.560  (   44.67)    44.67  8.559  8.570 -0.011
t50g50p00 10729.53 1.0 +0.3  8.860  (   60.26)    61.66  8.871  8.884 -0.013
t50g40p00 10729.53 1.0 -0.3  8.260  (   46.77)    48.98  8.260  8.297 -0.037
t50g40p00 10729.53 1.0  0.0  8.560  (   63.10)    66.07  8.560  8.612 -0.052
t50g40p00 10729.53 1.0 +0.3  8.860  (   83.18)    87.10  8.850  8.919 -0.069
t50g30p00 10729.53 1.0 -0.3  8.260  (   70.79)    79.43  8.255  8.399 -0.144
t50g30p00 10729.53 1.0  0.0  8.560  (   89.13)   104.71  8.567  8.768 -0.201
t50g30p00 10729.53 1.0 +0.3  8.860  (  112.20)   134.90  8.871  9.130 -0.259
t50g20p00 10729.53 1.0 -0.3  8.260  (  102.33)   128.82  8.253  8.626 -0.373
t50g20p00 10729.53 1.0  0.0  8.560  (  123.03)   162.18  8.550  9.039 -0.489
t50g20p00 10729.53 1.0 +0.3  8.860  (  147.91)   199.53  8.845  9.424 -0.579
t50g10p00 10729.53 1.0 -0.3  8.260  (  138.04)   194.98  8.247  8.970 -0.723
t50g10p00 10729.53 1.0  0.0  8.560  (  162.18)   234.42  8.544  9.394 -0.850
t50g10p00 10729.53 1.0 +0.3  8.860  (  186.21)   275.42  8.842  9.745 -0.903
t45g50p00 10729.53 1.0 -0.3  8.260  (    7.08)     7.08  8.261  8.263 -0.002
t45g50p00 10729.53 1.0  0.0  8.560  (   10.96)    10.96  8.557  8.561 -0.004
t45g50p00 10729.53 1.0 +0.3  8.860  (   16.22)    16.22  8.860  8.865 -0.005
t45g40p00 10729.53 1.0 -0.3  8.260  (   17.38)    17.38  8.259  8.269 -0.010
t45g40p00 10729.53 1.0  0.0  8.560  (   24.55)    24.55  8.556  8.570 -0.014
t45g40p00 10729.53 1.0 +0.3  8.860  (   33.11)    33.88  8.872  8.893 -0.021
t45g30p00 10729.53 1.0 -0.3  8.260  (   33.11)    34.67  8.258  8.299 -0.041
t45g30p00 10729.53 1.0  0.0  8.560  (   38.02)    39.81  8.561  8.626 -0.065
t45g30p00 10729.53 1.0 +0.3  8.860  (   47.86)    51.29  8.870  8.958 -0.088
t45g20p00 10729.53 1.0 -0.3  8.260  (   46.77)    52.48  8.256  8.407 -0.151
t45g20p00 10729.53 1.0  0.0  8.560  (   58.88)    67.61  8.552  8.758 -0.206
t45g20p00 10729.53 1.0 +0.3  8.860  (   72.44)    87.10  8.868  9.140 -0.272
t45g10p00 10729.53 1.0 -0.3  8.260  (   74.13)    95.50  8.272  8.651 -0.379
t45g10p00 10729.53 1.0  0.0  8.560  (   91.20)   120.23  8.573  9.060 -0.487
t45g10p00 10729.53 1.0 +0.3  8.860  (  107.15)   147.91  8.871  9.460 -0.589
t70g50m10 10729.53 1.0 -0.3  7.260  (   61.66)    69.18  7.264  7.351 -0.087
t70g50m10 10729.53 1.0  0.0  7.560  (   87.10)   100.00  7.556  7.684 -0.128
t70g50m10 10729.53 1.0 +0.3  7.860  (  117.49)   138.04  7.861  8.048 -0.187
t70g40m10 10729.53 1.0 -0.3  7.260  (   85.11)   107.15  7.270  7.526 -0.256
t70g40m10 10729.53 1.0  0.0  7.560  (  109.65)   144.54  7.564  7.956 -0.392
t70g40m10 10729.53 1.0 +0.3  7.860  (  134.90)   186.21  7.862  8.400 -0.538
t70g30m10 10729.53 1.0 -0.3  7.260  (  109.65)   154.88  7.250  7.827 -0.577
t70g30m10 10729.53 1.0  0.0  7.560  (  134.90)   199.53  7.556  8.368 -0.812
t70g30m10 10729.53 1.0 +0.3  7.860  (  158.49)   245.47  7.856  8.822 -0.966
t70g20m10 10729.53 1.0 -0.3  7.260  (  128.82)   204.17  7.267  8.248 -0.981
t70g20m10 10729.53 1.0  0.0  7.560  (  151.36)   251.19  7.568  8.795 -1.227
t70g20m10 10729.53 1.0 +0.3  7.860  (  173.78)   295.12  7.854  9.206 -1.352
t70g10m10 10729.53 1.0 -0.3  7.260  (  138.04)   234.42  7.254  8.516 -1.262
t70g10m10 10729.53 1.0  0.0  7.560  (  162.18)   281.84  7.557  9.060 -1.503
t70g10m10 10729.53 1.0 +0.3  7.860  (  181.97)   323.59  7.838  9.451 -1.613
t65g50m10 10729.53 1.0 -0.3  7.260  (   48.98)    52.48  7.261  7.316 -0.055
t65g50m10 10729.53 1.0  0.0  7.560  (   72.44)    79.43  7.559  7.634 -0.075
t65g50m10 10729.53 1.0 +0.3  7.860  (  102.33)   114.82  7.867  7.976 -0.109
t65g40m10 10729.53 1.0 -0.3  7.260  (   70.79)    85.11  7.268  7.442 -0.174
t65g40m10 10729.53 1.0  0.0  7.560  (   95.50)   117.49  7.554  7.813 -0.259
t65g40m10 10729.53 1.0 +0.3  7.860  (  123.03)   158.49  7.872  8.256 -0.384
t65g30m10 10729.53 1.0 -0.3  7.260  (   95.50)   128.82  7.250  7.680 -0.430
t65g30m10 10729.53 1.0  0.0  7.560  (  120.23)   169.82  7.548  8.190 -0.642
t65g30m10 10729.53 1.0 +0.3  7.860  (  144.54)   213.80  7.849  8.678 -0.829
t65g20m10 10729.53 1.0 -0.3  7.260  (  120.23)   186.21  7.255  8.112 -0.857
t65g20m10 10729.53 1.0  0.0  7.560  (  144.54)   234.42  7.572  8.683 -1.111
t65g20m10 10729.53 1.0 +0.3  7.860  (  165.96)   275.42  7.844  9.076 -1.232
t65g10m10 10729.53 1.0 -0.3  7.260  (  138.04)   234.42  7.261  8.503 -1.242
t65g10m10 10729.53 1.0  0.0  7.560  (  162.18)   281.84  7.574  9.025 -1.451
t65g10m10 10729.53 1.0 +0.3  7.860  (  186.21)   323.59  7.860  9.389 -1.529
t60g50m10 10729.53 1.0 -0.3  7.260  (   36.31)    38.90  7.304  7.336 -0.032
t60g50m10 10729.53 1.0  0.0  7.560  (   53.70)    56.23  7.553  7.592 -0.039
t60g50m10 10729.53 1.0 +0.3  7.860  (   81.28)    85.11  7.854  7.907 -0.053
t60g40m10 10729.53 1.0 -0.3  7.260  (   52.48)    60.26  7.261  7.364 -0.103
t60g40m10 10729.53 1.0  0.0  7.560  (   75.86)    89.13  7.566  7.714 -0.148
t60g40m10 10729.53 1.0 +0.3  7.860  (  102.33)   123.03  7.862  8.079 -0.217
t60g30m10 10729.53 1.0 -0.3  7.260  (   75.86)   100.00  7.268  7.551 -0.283
t60g30m10 10729.53 1.0  0.0  7.560  (  100.00)   134.90  7.554  7.979 -0.425
t60g30m10 10729.53 1.0 +0.3  7.860  (  125.89)   177.83  7.871  8.478 -0.607
t60g20m10 10729.53 1.0 -0.3  7.260  (  102.33)   151.36  7.253  7.890 -0.637
t60g20m10 10729.53 1.0  0.0  7.560  (  125.89)   194.98  7.556  8.449 -0.893
t60g20m10 10729.53 1.0 +0.3  7.860  (  147.91)   239.88  7.859  8.943 -1.084
t60g10m10 10729.53 1.0 -0.3  7.260  (  128.82)   213.80  7.268  8.380 -1.112
t60g10m10 10729.53 1.0  0.0  7.560  (  151.36)   257.04  7.556  8.882 -1.326
t60g10m10 10729.53 1.0 +0.3  7.860  (  173.78)   302.00  7.868  9.297 -1.429
t55g50m10 10729.53 1.0 -0.3  7.260  (   19.50)    19.95  7.256  7.271 -0.015
t55g50m10 10729.53 1.0  0.0  7.560  (   33.88)    34.67  7.560  7.578 -0.018
t55g50m10 10729.53 1.0 +0.3  7.860  (   51.29)    52.48  7.857  7.880 -0.023
t55g40m10 10729.53 1.0 -0.3  7.260  (   37.15)    37.15  7.262  7.316 -0.054
t55g40m10 10729.53 1.0  0.0  7.560  (   51.29)    56.23  7.562  7.635 -0.073
t55g40m10 10729.53 1.0 +0.3  7.860  (   74.13)    81.28  7.853  7.953 -0.100
t55g30m10 10729.53 1.0 -0.3  7.260  (   53.70)    64.57  7.260  7.418 -0.158
t55g30m10 10729.53 1.0  0.0  7.560  (   75.86)    93.33  7.559  7.789 -0.230
t55g30m10 10729.53 1.0 +0.3  7.860  (  100.00)   128.82  7.870  8.213 -0.343
t55g20m10 10729.53 1.0 -0.3  7.260  (   79.43)   109.65  7.262  7.651 -0.389
t55g20m10 10729.53 1.0  0.0  7.560  (  102.33)   147.91  7.562  8.143 -0.581
t55g20m10 10729.53 1.0 +0.3  7.860  (  125.89)   190.55  7.872  8.665 -0.793
t55g10m10 10729.53 1.0 -0.3  7.260  (  107.15)   169.82  7.271  8.097 -0.826
t55g10m10 10729.53 1.0  0.0  7.560  (  128.82)   213.80  7.573  8.665 -1.092
t55g10m10 10729.53 1.0 +0.3  7.860  (  151.36)   257.04  7.874  9.141 -1.267
t50g50m10 10729.53 1.0 -0.3  7.260  (    7.41)     7.41  7.259  7.265 -0.006
t50g50m10 10729.53 1.0  0.0  7.560  (   13.18)    13.49  7.564  7.570 -0.006
t50g50m10 10729.53 1.0 +0.3  7.860  (   22.39)    22.91  7.862  7.871 -0.009
t50g40m10 10729.53 1.0 -0.3  7.260  (   16.60)    17.38  7.265  7.286 -0.021
t50g40m10 10729.53 1.0  0.0  7.560  (   27.54)    28.84  7.566  7.594 -0.028
t50g40m10 10729.53 1.0 +0.3  7.860  (   38.90)    40.74  7.861  7.898 -0.037
t50g30m10 10729.53 1.0 -0.2  7.260  (   32.36)    35.48  7.314  7.397 -0.083
t50g30m10 10729.53 1.0  0.0  7.560  (   42.66)    48.98  7.568  7.675 -0.107
t50g30m10 10729.53 1.0 +0.3  7.860  (   60.26)    69.18  7.856  8.004 -0.148
t50g20m10 10729.53 1.0 -0.3  7.260  (   48.98)    61.66  7.262  7.469 -0.207
t50g20m10 10729.53 1.0  0.0  7.560  (   67.61)    87.10  7.550  7.839 -0.289
t50g20m10 10729.53 1.0 +0.3  7.860  (   89.13)   120.23  7.865  8.285 -0.420
t50g10m10 10729.53 1.0 -0.3  7.260  (   75.86)   109.65  7.258  7.714 -0.456
t50g10m10 10729.53 1.0  0.0  7.560  (   97.72)   147.91  7.568  8.229 -0.661
t50g10m10 10729.53 1.0 +0.3  7.860  (  120.23)   186.21  7.857  8.726 -0.869
t45g50m10 10729.53 1.0 -0.3  7.260  (    1.02)     1.05  7.264  7.267 -0.003
t45g50m10 10729.53 1.0  0.0  7.560  (    2.00)     2.00  7.562  7.566 -0.004
t45g50m10 10729.53 1.0 +0.3  7.860  (    3.63)     3.72  7.865  7.869 -0.004
t45g40m10 10729.53 1.0 -0.3  7.260  (    4.57)     4.68  7.263  7.272 -0.009
t45g40m10 10729.53 1.0  0.0  7.560  (    7.94)     8.13  7.560  7.571 -0.011
t45g40m10 10729.53 1.0 +0.3  7.860  (   13.18)    13.49  7.864  7.876 -0.012
t45g30m10 10729.53 1.0 -0.3  7.260  (   10.96)    11.48  7.259  7.287 -0.028
t45g30m10 10729.53 1.0  0.0  7.560  (   17.38)    18.62  7.566  7.601 -0.035
t45g30m10 10729.53 1.0 +0.3  7.860  (   26.30)    28.18  7.862  7.906 -0.044
t45g20m10 10729.53 1.0 -0.3  7.260  (   22.91)    25.70  7.265  7.343 -0.078
t45g20m10 10729.53 1.0  0.0  7.560  (   33.88)    34.67  7.561  7.570 -0.009
t45g20m10 10729.53 1.0 +0.3  7.860  (   40.74)    47.86  7.866  8.030 -0.164
t45g10m10 10729.53 1.0 -0.3  7.260  (   38.02)    46.77  7.258  7.467 -0.209
t45g10m10 10729.53 1.0  0.0  7.560  (   51.29)    66.07  7.562  7.855 -0.293
t45g10m10 10729.53 1.0 +0.3  7.860  (   66.07)    89.13  7.865  8.263 -0.398
t70g50m20 10729.53 1.0 -0.3  6.260  (   11.48)    13.49  6.256  6.336 -0.080
t70g50m20 10729.53 1.0  0.0  6.560  (   21.38)    25.12  6.557  6.646 -0.089
t70g50m20 10729.53 1.0 +0.3  6.860  (   37.15)    39.81  6.857  6.962 -0.105
t70g40m20 10729.53 1.0 -0.3  6.260  (   21.38)    30.90  6.254  6.452 -0.198
t70g40m20 10729.53 1.0  0.0  6.560  (   33.88)    47.86  6.558  6.804 -0.246
t70g40m20 10729.53 1.0 +0.3  6.860  (   51.29)    75.86  6.858  7.176 -0.318
t70g30m20 10729.53 1.0 -0.3  6.260  (   35.48)    64.57  6.259  6.711 -0.452
t70g30m20 10729.53 1.0  0.0  6.560  (   53.70)   100.00  6.553  7.164 -0.611
t70g30m20 10729.53 1.0 +0.3  6.860  (   75.86)   144.54  6.864  7.761 -0.897
t70g20m20 10729.53 1.0 -0.3  6.260  (   46.77)   112.20  6.254  7.091 -0.837
t70g20m20 10729.53 1.0  0.0  6.560  (   69.18)   158.49  6.549  7.727 -1.178
t70g20m20 10729.53 1.0 +0.3  6.860  (   93.33)   208.93  6.861  8.441 -1.580
t70g10m20 10729.53 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10729.53 1.0 -0.3  6.260  (    7.76)     8.71  6.263  6.315 -0.052
t65g50m20 10729.53 1.0  0.0  6.560  (   14.45)    16.22  6.557  6.613 -0.056
t65g50m20 10729.53 1.0 +0.3  6.860  (   26.30)    29.51  6.858  6.922 -0.064
t65g40m20 10729.53 1.0 -0.3  6.260  (   15.49)    20.42  6.258  6.400 -0.142
t65g40m20 10729.53 1.0  0.0  6.560  (   27.54)    34.67  6.568  6.739 -0.171
t65g40m20 10729.53 1.0 +0.3  6.860  (   40.74)    54.95  6.866  7.080 -0.214
t65g30m20 10729.53 1.0 -0.3  6.260  (   28.18)    43.65  6.266  6.599 -0.333
t65g30m20 10729.53 1.0  0.0  6.560  (   41.69)    70.79  6.566  6.984 -0.418
t65g30m20 10729.53 1.0 +0.3  6.860  (   61.66)   107.15  6.867  7.439 -0.572
t65g20m20 10729.53 1.0 -0.3  6.260  (   43.65)    93.33  6.257  6.930 -0.673
t65g20m20 10729.53 1.0  0.0  6.560  (   64.57)   138.04  6.567  7.530 -0.963
t65g20m20 10729.53 1.0 +0.3  6.860  (   87.10)   181.97  6.850  8.154 -1.304
t65g10m20 10729.53 1.0 -0.3  6.260  (   58.88)   138.04  6.252  7.285 -1.033
t65g10m20 10729.53 1.0  0.0  6.560  (   83.18)   186.21  6.552  7.971 -1.419
t65g10m20 10729.53 1.0 +0.3  6.860  (  107.15)   234.42  6.856  8.623 -1.767
t60g50m20 10729.53 1.0 -0.3  6.260  (    4.68)     5.01  6.264  6.296 -0.032
t60g50m20 10729.53 1.0  0.0  6.560  (    8.91)     9.55  6.559  6.592 -0.033
t60g50m20 10729.53 1.0 +0.3  6.860  (   16.60)    17.78  6.858  6.894 -0.036
t60g40m20 10729.53 1.0 -0.3  6.260  (    9.77)    11.75  6.259  6.351 -0.092
t60g40m20 10729.53 1.0  0.0  6.560  (   17.78)    21.88  6.563  6.664 -0.101
t60g40m20 10729.53 1.0 +0.3  6.860  (   31.62)    35.48  6.860  6.983 -0.123
t60g30m20 10729.53 1.0 -0.3  6.260  (   19.05)    28.84  6.263  6.480 -0.217
t60g30m20 10729.53 1.0  0.0  6.560  (   33.11)    44.67  6.560  6.831 -0.271
t60g30m20 10729.53 1.0 +0.3  6.860  (   46.77)    70.79  6.862  7.205 -0.343
t60g20m20 10729.53 1.0 -0.3  6.260  (   34.67)    57.54  6.256  6.700 -0.444
t60g20m20 10729.53 1.0  0.0  6.560  (   47.86)    91.20  6.565  7.141 -0.576
t60g20m20 10729.53 1.0 +0.3  6.860  (   69.18)   131.83  6.869  7.672 -0.803
t60g10m20 10729.53 1.0 -0.3  6.260  (   52.48)   107.15  6.256  6.997 -0.741
t60g10m20 10729.53 1.0  0.0  6.560  (   74.13)   151.36  6.560  7.608 -1.048
t60g10m20 10729.53 1.0 +0.3  6.860  (   97.72)   194.98  6.847  8.235 -1.388
t55g50m20 10729.53 1.0 -0.3  6.260  (    2.34)     2.45  6.262  6.280 -0.018
t55g50m20 10729.53 1.0  0.0  6.560  (    4.57)     4.79  6.560  6.579 -0.019
t55g50m20 10729.53 1.0 +0.3  6.860  (    8.91)     9.33  6.863  6.882 -0.019
t55g40m20 10729.53 1.0 -0.3  6.260  (    5.25)     6.03  6.265  6.319 -0.054
t55g40m20 10729.53 1.0  0.0  6.560  (   10.00)    11.22  6.556  6.614 -0.058
t55g40m20 10729.53 1.0 +0.3  6.860  (   18.20)    20.89  6.866  6.930 -0.064
t55g30m20 10729.53 1.0 -0.3  6.260  (   11.22)    14.79  6.264  6.401 -0.137
t55g30m20 10729.53 1.0  0.0  6.560  (   19.95)    26.30  6.555  6.707 -0.152
t55g30m20 10729.53 1.0 +0.3  6.860  (   33.88)    41.69  6.866  7.059 -0.193
t55g20m20 10729.53 1.0 -0.3  6.260  (   22.39)    33.88  6.264  6.558 -0.294
t55g20m20 10729.53 1.0  0.0  6.560  (   33.88)    53.70  6.555  6.914 -0.359
t55g20m20 10729.53 1.0 +0.3  6.860  (   50.12)    83.18  6.858  7.317 -0.459
t55g10m20 10729.53 1.0 -0.3  6.260  (   36.31)    67.61  6.257  6.766 -0.509
t55g10m20 10729.53 1.0  0.0  6.560  (   53.70)   102.33  6.557  7.222 -0.665
t55g10m20 10729.53 1.0 +0.3  6.860  (   74.13)   144.54  6.867  7.792 -0.925
t50g50m20 10729.53 1.0 -0.3  6.260  (    0.85)     0.87  6.261  6.269 -0.008
t50g50m20 10729.53 1.0  0.0  6.560  (    1.70)     1.74  6.564  6.573 -0.009
t50g50m20 10729.53 1.0 +0.3  6.860  (    3.31)     3.39  6.860  6.869 -0.009
t50g40m20 10729.53 1.0 -0.3  6.260  (    2.29)     2.45  6.260  6.287 -0.027
t50g40m20 10729.53 1.0  0.0  6.560  (    4.47)     4.79  6.562  6.589 -0.027
t50g40m20 10729.53 1.0 +0.3  6.860  (    8.51)     9.12  6.863  6.892 -0.029
t50g30m20 10729.53 1.0 -0.3  6.260  (    5.25)     6.17  6.256  6.335 -0.079
t50g30m20 10729.53 1.0  0.0  6.560  (    9.77)    11.75  6.562  6.647 -0.085
t50g30m20 10729.53 1.0 +0.3  6.860  (   17.78)    20.89  6.855  6.951 -0.096
t50g20m20 10729.53 1.0 -0.3  6.260  (   11.48)    15.85  6.255  6.431 -0.176
t50g20m20 10729.53 1.0  0.0  6.560  (   19.95)    28.84  6.564  6.766 -0.202
t50g20m20 10729.53 1.0 +0.3  6.860  (   33.88)    43.65  6.856  7.114 -0.258
t50g10m20 10729.53 1.0 -0.3  6.260  (   23.44)    36.31  6.258  6.582 -0.324
t50g10m20 10729.53 1.0  0.0  6.560  (   35.48)    57.54  6.553  6.955 -0.402
t50g10m20 10729.53 1.0 +0.3  6.860  (   51.29)    87.10  6.854  7.369 -0.515
t45g50m20 10729.53 1.0 -0.3  6.260  (    0.13)     0.13  6.264  6.269 -0.005
t45g50m20 10729.53 1.0  0.0  6.560  (    0.26)     0.26  6.564  6.569 -0.005
t45g50m20 10729.53 1.0 +0.3  6.860  (    0.51)     0.51  6.856  6.861 -0.005
t45g40m20 10729.53 1.0 -0.3  6.260  (    0.62)     0.63  6.256  6.268 -0.012
t45g40m20 10729.53 1.0  0.0  6.560  (    1.23)     1.26  6.562  6.575 -0.013
t45g40m20 10729.53 1.0 +0.3  6.860  (    2.40)     2.45  6.863  6.876 -0.013
t45g30m20 10729.53 1.0 -0.3  6.260  (    1.66)     1.82  6.263  6.298 -0.035
t45g30m20 10729.53 1.0  0.0  6.560  (    3.24)     3.47  6.558  6.595 -0.037
t45g30m20 10729.53 1.0 +0.3  6.860  (    6.03)     6.46  6.856  6.896 -0.040
t45g20m20 10729.53 1.0 -0.3  6.260  (    4.17)     5.01  6.262  6.350 -0.088
t45g20m20 10729.53 1.0  0.0  6.560  (    7.76)     9.33  6.561  6.658 -0.097
t45g20m20 10729.53 1.0 +0.3  6.860  (   13.49)    16.60  6.860  6.971 -0.111
t45g10m20 10729.53 1.0 -0.3  6.260  (   10.23)    13.80  6.259  6.423 -0.164
t45g10m20 10729.53 1.0  0.0  6.560  (   17.78)    24.55  6.562  6.753 -0.191
t45g10m20 10729.53 1.0 +0.3  6.860  (   28.84)    38.02  6.866  7.115 -0.249
t70g50m30 10729.53 1.0 -0.3  5.260  (    1.23)     1.74  5.256  5.414 -0.158
t70g50m30 10729.53 1.0  0.0  5.560  (    2.40)     3.47  5.561  5.720 -0.159
t70g50m30 10729.53 1.0 +0.3  5.860  (    4.79)     6.76  5.860  6.022 -0.162
t70g40m30 10729.53 1.0 -0.3  5.260  (    2.51)     5.37  5.256  5.608 -0.352
t70g40m30 10729.53 1.0  0.0  5.560  (    4.79)    10.47  5.557  5.917 -0.360
t70g40m30 10729.53 1.0 +0.3  5.860  (    9.33)    19.95  5.855  6.227 -0.372
t70g30m30 10729.53 1.0 -0.3  5.260  (    4.37)    15.49  5.264  5.840 -0.576
t70g30m30 10729.53 1.0  0.0  5.560  (    8.51)    28.84  5.559  6.154 -0.595
t70g30m30 10729.53 1.0 +0.3  5.860  (   16.22)    46.77  5.864  6.523 -0.659
t70g20m30 10729.53 1.0 -0.3  5.260  (    7.59)    36.31  5.261  6.082 -0.821
t70g20m30 10729.53 1.0  0.0  5.560  (   14.45)    61.66  5.565  6.461 -0.896
t70g20m30 10729.53 1.0 +0.3  5.860  (   26.92)    97.72  5.858  6.915 -1.057
t70g10m30 10729.53 1.0 -0.3  5.260  (    9.12)    41.69  5.255  6.086 -0.831
t70g10m30 10729.53 1.0  0.0  5.560  (   17.38)    70.79  5.559  6.472 -0.913
t70g10m30 10729.53 1.0 +0.3  5.860  (   31.62)   112.20  5.868  6.977 -1.109
t65g50m30 10729.53 1.0 -0.3  5.260  (    0.81)     1.02  5.258  5.365 -0.107
t65g50m30 10729.53 1.0  0.0  5.560  (    1.58)     2.04  5.561  5.669 -0.108
t65g50m30 10729.53 1.0 +0.3  5.860  (    3.16)     3.98  5.858  5.967 -0.109
t65g40m30 10729.53 1.0 -0.3  5.260  (    1.70)     3.31  5.264  5.552 -0.288
t65g40m30 10729.53 1.0  0.0  5.560  (    3.39)     6.46  5.562  5.854 -0.292
t65g40m30 10729.53 1.0 +0.3  5.860  (    6.61)    12.30  5.856  6.158 -0.302
t65g30m30 10729.53 1.0 -0.3  5.260  (    3.47)    11.22  5.264  5.799 -0.535
t65g30m30 10729.53 1.0  0.0  5.560  (    6.76)    21.38  5.563  6.117 -0.554
t65g30m30 10729.53 1.0 +0.3  5.860  (   12.88)    36.31  5.863  6.471 -0.608
t65g20m30 10729.53 1.0 -0.3  5.260  (    6.46)    28.18  5.259  5.982 -0.723
t65g20m30 10729.53 1.0  0.0  5.560  (   12.02)    45.71  5.555  6.351 -0.796
t65g20m30 10729.53 1.0 +0.3  5.860  (   22.39)    75.86  5.856  6.764 -0.908
t65g10m30 10729.53 1.0 -0.3  5.260  (   10.96)    52.48  5.266  6.174 -0.908
t65g10m30 10729.53 1.0  0.0  5.560  (   20.42)    85.11  5.557  6.597 -1.040
t65g10m30 10729.53 1.0 +0.3  5.860  (   33.88)   128.82  5.863  7.178 -1.315
t60g50m30 10729.53 1.0 -0.3  5.260  (    0.46)     0.54  5.262  5.328 -0.066
t60g50m30 10729.53 1.0  0.0  5.560  (    0.91)     1.07  5.564  5.630 -0.066
t60g50m30 10729.53 1.0 +0.3  5.860  (    1.82)     2.09  5.856  5.923 -0.067
t60g40m30 10729.53 1.0 -0.3  5.260  (    1.05)     1.66  5.263  5.466 -0.203
t60g40m30 10729.53 1.0  0.0  5.560  (    2.04)     3.24  5.558  5.763 -0.205
t60g40m30 10729.53 1.0 +0.3  5.860  (    3.98)     6.31  5.859  6.068 -0.209
t60g30m30 10729.53 1.0 -0.3  5.260  (    2.24)     5.89  5.261  5.693 -0.432
t60g30m30 10729.53 1.0  0.0  5.560  (    4.37)    11.22  5.556  6.000 -0.444
t60g30m30 10729.53 1.0 +0.3  5.860  (    8.32)    21.38  5.858  6.326 -0.468
t60g20m30 10729.53 1.0 -0.3  5.260  (    4.68)    17.78  5.259  5.897 -0.638
t60g20m30 10729.53 1.0  0.0  5.560  (    8.91)    33.11  5.559  6.282 -0.723
t60g20m30 10729.53 1.0 +0.3  5.860  (   16.60)    52.48  5.859  6.631 -0.772
t60g10m30 10729.53 1.0 -0.3  5.260  (    9.12)    34.67  5.287  6.007 -0.720
t60g10m30 10729.53 1.0  0.0  5.560  (   16.60)    54.95  5.555  6.353 -0.798
t60g10m30 10729.53 1.0 +0.3  5.860  (   29.51)    89.13  5.862  6.807 -0.945
t55g50m30 10729.53 1.0 -0.3  5.260  (    0.23)     0.25  5.255  5.290 -0.035
t55g50m30 10729.53 1.0  0.0  5.560  (    0.47)     0.50  5.556  5.591 -0.035
t55g50m30 10729.53 1.0 +0.3  5.860  (    0.93)     1.00  5.858  5.893 -0.035
t55g40m30 10729.53 1.0 -0.3  5.260  (    0.55)     0.71  5.257  5.369 -0.112
t55g40m30 10729.53 1.0  0.0  5.560  (    1.10)     1.41  5.560  5.673 -0.113
t55g40m30 10729.53 1.0 +0.3  5.860  (    2.14)     2.82  5.865  5.980 -0.115
t55g30m30 10729.53 1.0 -0.3  5.260  (    1.23)     2.29  5.260  5.537 -0.277
t55g30m30 10729.53 1.0  0.0  5.560  (    2.40)     4.47  5.557  5.839 -0.282
t55g30m30 10729.53 1.0 +0.3  5.860  (    4.68)     8.71  5.861  6.151 -0.290
t55g20m30 10729.53 1.0 -0.3  5.260  (    2.69)     7.24  5.261  5.713 -0.452
t55g20m30 10729.53 1.0  0.0  5.560  (    5.25)    13.80  5.556  6.024 -0.468
t55g20m30 10729.53 1.0 +0.3  5.860  (   10.00)    25.70  5.855  6.355 -0.500
t55g10m30 10729.53 1.0 -0.3  5.260  (    5.75)    17.38  5.264  5.793 -0.529
t55g10m30 10729.53 1.0  0.0  5.560  (   10.96)    31.62  5.556  6.122 -0.566
t55g10m30 10729.53 1.0 +0.3  5.860  (   19.95)    50.12  5.855  6.517 -0.662
t50g50m30 10729.53 1.0 -0.3  5.260  (    0.09)     0.10  5.264  5.281 -0.017
t50g50m30 10729.53 1.0  0.0  5.560  (    0.19)     0.19  5.563  5.581 -0.018
t50g50m30 10729.53 1.0 +0.3  5.860  (    0.37)     0.39  5.863  5.881 -0.018
t50g40m30 10729.53 1.0 -0.3  5.260  (    0.24)     0.27  5.257  5.307 -0.050
t50g40m30 10729.53 1.0  0.0  5.560  (    0.48)     0.54  5.558  5.609 -0.051
t50g40m30 10729.53 1.0 +0.3  5.860  (    0.95)     1.07  5.860  5.911 -0.051
t50g30m30 10729.53 1.0 -0.3  5.260  (    0.54)     0.74  5.264  5.402 -0.138
t50g30m30 10729.53 1.0  0.0  5.560  (    1.07)     1.45  5.556  5.694 -0.138
t50g30m30 10729.53 1.0 +0.3  5.860  (    2.14)     2.95  5.863  6.004 -0.141
t50g20m30 10729.53 1.0 -0.3  5.260  (    1.32)     2.40  5.261  5.530 -0.269
t50g20m30 10729.53 1.0  0.0  5.560  (    2.57)     4.68  5.559  5.833 -0.274
t50g20m30 10729.53 1.0 +0.3  5.860  (    4.90)     8.91  5.856  6.142 -0.286
t50g10m30 10729.53 1.0 -0.3  5.260  (    3.02)     6.61  5.265  5.628 -0.363
t50g10m30 10729.53 1.0  0.0  5.560  (    5.75)    12.59  5.558  5.935 -0.377
t50g10m30 10729.53 1.0 +0.3  5.860  (   10.72)    23.44  5.858  6.265 -0.407
t45g50m30 10729.53 1.0 -0.3  5.260  (    0.02)     0.02  5.251  5.260 -0.009
t45g50m30 10729.53 1.0  0.0  5.560  (    0.04)     0.04  5.562  5.571 -0.009
t45g50m30 10729.53 1.0 +0.3  5.860  (    0.09)     0.09  5.858  5.867 -0.009
t45g40m30 10729.53 1.0 -0.3  5.260  (    0.07)     0.08  5.264  5.288 -0.024
t45g40m30 10729.53 1.0  0.0  5.560  (    0.14)     0.15  5.563  5.587 -0.024
t45g40m30 10729.53 1.0 +0.3  5.860  (    0.29)     0.31  5.863  5.887 -0.024
t45g30m30 10729.53 1.0 -0.3  5.260  (    0.19)     0.22  5.261  5.325 -0.064
t45g30m30 10729.53 1.0  0.0  5.560  (    0.38)     0.45  5.562  5.627 -0.065
t45g30m30 10729.53 1.0 +0.3  5.860  (    0.76)     0.89  5.865  5.930 -0.065
t45g20m30 10729.53 1.0 -0.3  5.260  (    0.48)     0.68  5.263  5.408 -0.145
t45g20m30 10729.53 1.0  0.0  5.560  (    0.95)     1.32  5.557  5.703 -0.146
t45g20m30 10729.53 1.0 +0.3  5.860  (    1.86)     2.63  5.864  6.014 -0.150
t45g10m30 10729.53 1.0 -0.3  5.260  (    1.32)     2.14  5.262  5.484 -0.222
t45g10m30 10729.53 1.0  0.0  5.560  (    2.51)     4.17  5.563  5.792 -0.229
t45g10m30 10729.53 1.0 +0.3  5.860  (    4.79)     7.94  5.863  6.101 -0.238
t70g50m40 10729.53 1.0 -0.3  4.260  (    0.12)     0.29  4.256  4.632 -0.376
t70g50m40 10729.53 1.0  0.0  4.560  (    0.25)     0.58  4.557  4.933 -0.376
t70g50m40 10729.53 1.0 +0.3  4.860  (    0.49)     1.15  4.858  5.235 -0.377
t70g40m40 10729.53 1.0 -0.3  4.260  (    0.25)     0.93  4.260  4.831 -0.571
t70g40m40 10729.53 1.0  0.0  4.560  (    0.50)     1.86  4.564  5.133 -0.569
t70g40m40 10729.53 1.0 +0.3  4.860  (    1.00)     3.63  4.862  5.432 -0.570
t70g30m40 10729.53 1.0 -0.3  4.260  (    0.47)     2.34  4.262  4.975 -0.713
t70g30m40 10729.53 1.0  0.0  4.560  (    0.93)     4.57  4.562  5.279 -0.717
t70g30m40 10729.53 1.0 +0.3  4.860  (    1.82)     8.91  4.864  5.585 -0.721
t70g20m40 10729.53 1.0 -0.3  4.260  (    0.79)     4.79  4.265  5.050 -0.785
t70g20m40 10729.53 1.0  0.0  4.560  (    1.58)     9.33  4.563  5.352 -0.789
t70g20m40 10729.53 1.0 +0.3  4.860  (    3.16)    17.78  4.858  5.656 -0.798
t70g10m40 10729.53 1.0 -0.3  4.260  (    0.95)     3.24  4.262  4.797 -0.535
t70g10m40 10729.53 1.0  0.0  4.560  (    1.91)     6.31  4.558  5.095 -0.537
t70g10m40 10729.53 1.0 +0.3  4.860  (    3.72)    12.30  4.859  5.400 -0.541
t65g50m40 10729.53 1.0 -0.3  4.260  (    0.08)     0.17  4.262  4.584 -0.322
t65g50m40 10729.53 1.0  0.0  4.560  (    0.16)     0.34  4.562  4.885 -0.323
t65g50m40 10729.53 1.0 +0.3  4.860  (    0.32)     0.68  4.863  5.186 -0.323
t65g40m40 10729.53 1.0 -0.3  4.260  (    0.17)     0.65  4.263  4.835 -0.572
t65g40m40 10729.53 1.0  0.0  4.560  (    0.35)     1.29  4.564  5.138 -0.574
t65g40m40 10729.53 1.0 +0.3  4.860  (    0.69)     2.51  4.859  5.432 -0.573
t65g30m40 10729.53 1.0 -0.3  4.260  (    0.35)     2.09  4.260  5.034 -0.774
t65g30m40 10729.53 1.0  0.0  4.560  (    0.71)     4.07  4.557  5.331 -0.774
t65g30m40 10729.53 1.0 +0.3  4.860  (    1.41)     7.94  4.857  5.638 -0.781
t65g20m40 10729.53 1.0 -0.3  4.260  (    0.68)     4.57  4.261  5.107 -0.846
t65g20m40 10729.53 1.0  0.0  4.560  (    1.32)     8.91  4.563  5.416 -0.853
t65g20m40 10729.53 1.0 +0.3  4.860  (    2.63)    16.98  4.857  5.722 -0.865
t65g10m40 10729.53 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10729.53 1.0 -0.3  4.260  (    0.05)     0.08  4.256  4.492 -0.236
t60g50m40 10729.53 1.0  0.0  4.560  (    0.09)     0.16  4.557  4.793 -0.236
t60g50m40 10729.53 1.0 +0.3  4.860  (    0.19)     0.32  4.859  5.095 -0.236
t60g40m40 10729.53 1.0 -0.3  4.260  (    0.10)     0.33  4.263  4.766 -0.503
t60g40m40 10729.53 1.0  0.0  4.560  (    0.20)     0.66  4.565  5.068 -0.503
t60g40m40 10729.53 1.0 +0.3  4.860  (    0.41)     1.29  4.856  5.361 -0.505
t60g30m40 10729.53 1.0 -0.3  4.260  (    0.22)     1.32  4.265  5.031 -0.766
t60g30m40 10729.53 1.0  0.0  4.560  (    0.45)     2.57  4.558  5.328 -0.770
t60g30m40 10729.53 1.0 +0.3  4.860  (    0.89)     5.01  4.855  5.627 -0.772
t60g20m40 10729.53 1.0 -0.3  4.260  (    0.49)     3.47  4.256  5.121 -0.865
t60g20m40 10729.53 1.0  0.0  4.560  (    0.98)     6.76  4.557  5.427 -0.870
t60g20m40 10729.53 1.0 +0.3  4.860  (    1.95)    13.18  4.865  5.749 -0.884
t60g10m40 10729.53 1.0 -0.3  4.260  (    0.98)     5.75  4.257  5.051 -0.794
t60g10m40 10729.53 1.0  0.0  4.560  (    1.95)    11.22  4.562  5.366 -0.804
t60g10m40 10729.53 1.0 +0.3  4.860  (    3.80)    20.89  4.856  5.677 -0.821
t55g50m40 10729.53 1.0 -0.3  4.260  (    0.02)     0.03  4.264  4.405 -0.141
t55g50m40 10729.53 1.0  0.0  4.560  (    0.05)     0.06  4.557  4.698 -0.141
t55g50m40 10729.53 1.0 +0.3  4.860  (    0.09)     0.13  4.858  4.999 -0.141
t55g40m40 10729.53 1.0 -0.3  4.260  (    0.05)     0.12  4.259  4.614 -0.355
t55g40m40 10729.53 1.0  0.0  4.560  (    0.11)     0.25  4.558  4.914 -0.356
t55g40m40 10729.53 1.0 +0.3  4.860  (    0.22)     0.49  4.860  5.216 -0.356
t55g30m40 10729.53 1.0 -0.3  4.260  (    0.12)     0.51  4.256  4.882 -0.626
t55g30m40 10729.53 1.0  0.0  4.560  (    0.25)     1.02  4.557  5.184 -0.627
t55g30m40 10729.53 1.0 +0.3  4.860  (    0.49)     2.04  4.859  5.489 -0.630
t55g20m40 10729.53 1.0 -0.3  4.260  (    0.28)     1.51  4.265  5.010 -0.745
t55g20m40 10729.53 1.0  0.0  4.560  (    0.55)     2.95  4.556  5.306 -0.750
t55g20m40 10729.53 1.0 +0.3  4.860  (    1.07)     5.89  4.861  5.621 -0.760
t55g10m40 10729.53 1.0 -0.3  4.260  (    0.62)     2.82  4.264  4.934 -0.670
t55g10m40 10729.53 1.0  0.0  4.560  (    1.20)     5.50  4.562  5.238 -0.676
t55g10m40 10729.53 1.0 +0.3  4.860  (    2.40)    10.72  4.864  5.555 -0.691
t50g50m40 10729.53 1.0 -0.3  4.260  (    0.01)     0.01  4.241  4.303 -0.062
t50g50m40 10729.53 1.0  0.0  4.560  (    0.02)     0.02  4.563  4.626 -0.063
t50g50m40 10729.53 1.0 +0.3  4.860  (    0.04)     0.05  4.864  4.928 -0.064
t50g40m40 10729.53 1.0 -0.3  4.260  (    0.02)     0.04  4.258  4.434 -0.176
t50g40m40 10729.53 1.0  0.0  4.560  (    0.05)     0.07  4.559  4.734 -0.175
t50g40m40 10729.53 1.0 +0.3  4.860  (    0.10)     0.14  4.863  5.039 -0.176
t50g30m40 10729.53 1.0 -0.3  4.260  (    0.05)     0.12  4.261  4.621 -0.360
t50g30m40 10729.53 1.0  0.0  4.560  (    0.11)     0.25  4.561  4.921 -0.360
t50g30m40 10729.53 1.0 +0.3  4.860  (    0.21)     0.49  4.863  5.225 -0.362
t50g20m40 10729.53 1.0 -0.3  4.260  (    0.13)     0.41  4.257  4.752 -0.495
t50g20m40 10729.53 1.0  0.0  4.560  (    0.26)     0.81  4.559  5.055 -0.496
t50g20m40 10729.53 1.0 +0.3  4.860  (    0.52)     1.62  4.861  5.359 -0.498
t50g10m40 10729.53 1.0 -0.3  4.260  (    0.31)     0.91  4.264  4.733 -0.469
t50g10m40 10729.53 1.0  0.0  4.560  (    0.62)     1.78  4.557  5.029 -0.472
t50g10m40 10729.53 1.0 +0.3  4.860  (    1.23)     3.55  4.863  5.340 -0.477
t45g50m40 10729.53 1.0 -0.3  4.260  (    0.00)     0.00  4.245  4.270 -0.025
t45g50m40 10729.53 1.0  0.0  4.560  (    0.01)     0.01  4.535  4.556 -0.021
t45g50m40 10729.53 1.0 +0.3  4.860  (    0.01)     0.01  4.871  4.896 -0.025
t45g40m40 10729.53 1.0 -0.3  4.260  (    0.01)     0.01  4.265  4.327 -0.062
t45g40m40 10729.53 1.0  0.0  4.560  (    0.02)     0.02  4.566  4.625 -0.059
t45g40m40 10729.53 1.0 +0.3  4.860  (    0.03)     0.04  4.866  4.928 -0.062
t45g30m40 10729.53 1.0 -0.3  4.260  (    0.02)     0.03  4.266  4.415 -0.149
t45g30m40 10729.53 1.0  0.0  4.560  (    0.04)     0.06  4.559  4.708 -0.149
t45g30m40 10729.53 1.0 +0.3  4.860  (    0.08)     0.12  4.857  5.006 -0.149
t45g20m40 10729.53 1.0 -0.3  4.260  (    0.05)     0.10  4.261  4.526 -0.265
t45g20m40 10729.53 1.0  0.0  4.560  (    0.10)     0.19  4.564  4.831 -0.267
t45g20m40 10729.53 1.0 +0.3  4.860  (    0.20)     0.38  4.864  5.131 -0.267
t45g10m40 10729.53 1.0 -0.3  4.260  (    0.13)     0.27  4.261  4.568 -0.307
t45g10m40 10729.53 1.0  0.0  4.560  (    0.26)     0.54  4.562  4.870 -0.308
t45g10m40 10729.53 1.0 +0.3  4.860  (    0.52)     1.07  4.865  5.174 -0.309
t70g50p00 10729.53 2.0 -0.3  8.260  (  177.83)   194.98  8.258  8.369 -0.111
t70g50p00 10729.53 2.0  0.0  8.560  (  223.87)   251.19  8.572  8.720 -0.148
t70g50p00 10729.53 2.0 +0.3  8.860  (  275.42)   316.23  8.862  9.031 -0.169
t70g40p00 10729.53 2.0 -0.3  8.260  (  199.53)   234.42  8.260  8.561 -0.301
t70g40p00 10729.53 2.0  0.0  8.560  (  234.42)   288.40  8.565  8.936 -0.371
t70g40p00 10729.53 2.0 +0.3  8.860  (  275.42)   346.74  8.848  9.247 -0.399
t70g30p00 10729.53 2.0 -0.3  8.260  (  223.87)   288.40  8.254  8.818 -0.564
t70g30p00 10729.53 2.0  0.0  8.560  (  257.04)   346.74  8.575  9.209 -0.634
t70g30p00 10729.53 2.0 +0.3  8.860  (  295.12)   407.38  8.881  9.510 -0.629
t70g20p00 10729.53 2.0 -0.3  8.260  (  239.88)   338.84  8.262  9.147 -0.885
t70g20p00 10729.53 2.0  0.0  8.560  (  275.42)   389.05  8.551  9.491 -0.940
t70g20p00 10729.53 2.0 +0.3  8.860  (  302.00)   446.68  8.877  9.787 -0.910
t70g10p00 10729.53 2.0 -0.3  8.260  (  251.19)   371.54  8.269  9.422 -1.153
t70g10p00 10729.53 2.0  0.0  8.560  (  281.84)   416.87  8.543  9.739 -1.196
t70g10p00 10729.53 2.0 +0.3  8.860  (  309.03)   467.74  8.853 10.016 -1.163
t65g50p00 10729.53 2.0 -0.3  8.260  (  154.88)   165.96  8.256  8.330 -0.074
t65g50p00 10729.53 2.0  0.0  8.560  (  199.53)   218.78  8.569  8.670 -0.101
t65g50p00 10729.53 2.0 +0.3  8.860  (  251.19)   281.84  8.866  8.990 -0.124
t65g40p00 10729.53 2.0 -0.3  8.260  (  177.83)   204.17  8.246  8.470 -0.224
t65g40p00 10729.53 2.0  0.0  8.560  (  213.80)   257.04  8.562  8.853 -0.291
t65g40p00 10729.53 2.0 +0.3  8.860  (  257.04)   316.23  8.859  9.186 -0.327
t65g30p00 10729.53 2.0 -0.3  8.260  (  204.17)   263.03  8.274  8.782 -0.508
t65g30p00 10729.53 2.0  0.0  8.560  (  234.42)   316.23  8.578  9.172 -0.594
t65g30p00 10729.53 2.0 +0.3  8.860  (  275.42)   371.54  8.867  9.483 -0.616
t65g20p00 10729.53 2.0 -0.3  8.260  (  234.42)   323.59  8.248  9.060 -0.812
t65g20p00 10729.53 2.0  0.0  8.560  (  263.03)   380.19  8.572  9.443 -0.871
t65g20p00 10729.53 2.0 +0.3  8.860  (  302.00)   436.52  8.886  9.722 -0.836
t65g10p00 10729.53 2.0 -0.3  8.260  (  257.04)   380.19  8.267  9.401 -1.134
t65g10p00 10729.53 2.0  0.0  8.560  (  281.84)   426.58  8.550  9.693 -1.143
t65g10p00 10729.53 2.0 +0.3  8.860  (  316.23)   478.63  8.869  9.940 -1.071
t60g50p00 10729.53 2.0 -0.3  8.260  (  120.23)   123.03  8.249  8.294 -0.045
t60g50p00 10729.53 2.0  0.0  8.560  (  158.49)   165.96  8.550  8.612 -0.062
t60g50p00 10729.53 2.0 +0.3  8.860  (  208.93)   223.87  8.871  8.954 -0.083
t60g40p00 10729.53 2.0 -0.3  8.260  (  147.91)   165.96  8.263  8.419 -0.156
t60g40p00 10729.53 2.0  0.0  8.560  (  181.97)   208.93  8.549  8.758 -0.209
t60g40p00 10729.53 2.0 +0.3  8.860  (  223.87)   263.03  8.849  9.103 -0.254
t60g30p00 10729.53 2.0 -0.3  8.260  (  177.83)   218.78  8.253  8.640 -0.387
t60g30p00 10729.53 2.0  0.0  8.560  (  208.93)   269.15  8.560  9.048 -0.488
t60g30p00 10729.53 2.0 +0.3  8.860  (  245.47)   323.59  8.857  9.390 -0.533
t60g20p00 10729.53 2.0 -0.3  8.260  (  208.93)   288.40  8.271  9.008 -0.737
t60g20p00 10729.53 2.0  0.0  8.560  (  239.88)   338.84  8.564  9.389 -0.825
t60g20p00 10729.53 2.0 +0.3  8.860  (  269.15)   389.05  8.849  9.682 -0.833
t60g10p00 10729.53 2.0 -0.3  8.260  (  245.47)   363.08  8.285  9.349 -1.064
t60g10p00 10729.53 2.0  0.0  8.560  (  275.42)   407.38  8.554  9.630 -1.076
t60g10p00 10729.53 2.0 +0.3  8.860  (  302.00)   457.09  8.856  9.874 -1.018
t55g50p00 10729.53 2.0 -0.3  8.260  (   70.79)    74.13  8.270  8.291 -0.021
t55g50p00 10729.53 2.0  0.0  8.560  (  100.00)   102.33  8.560  8.589 -0.029
t55g50p00 10729.53 2.0 +0.3  8.860  (  134.90)   141.25  8.870  8.909 -0.039
t55g40p00 10729.53 2.0 -0.3  8.260  (  100.00)   109.65  8.266  8.357 -0.091
t55g40p00 10729.53 2.0  0.0  8.560  (  128.82)   144.54  8.566  8.694 -0.128
t55g40p00 10729.53 2.0 +0.3  8.860  (  165.96)   186.21  8.858  9.025 -0.167
t55g30p00 10729.53 2.0 -0.3  8.260  (  134.90)   162.18  8.269  8.533 -0.264
t55g30p00 10729.53 2.0  0.0  8.560  (  165.96)   204.17  8.563  8.920 -0.357
t55g30p00 10729.53 2.0 +0.3  8.860  (  199.53)   251.19  8.851  9.278 -0.427
t55g20p00 10729.53 2.0 -0.3  8.260  (  173.78)   229.09  8.263  8.830 -0.567
t55g20p00 10729.53 2.0  0.0  8.560  (  204.17)   275.42  8.548  9.237 -0.689
t55g20p00 10729.53 2.0 +0.3  8.860  (  234.42)   331.13  8.870  9.623 -0.753
t55g10p00 10729.53 2.0 -0.3  8.260  (  208.93)   309.03  8.277  9.241 -0.964
t55g10p00 10729.53 2.0  0.0  8.560  (  239.88)   354.81  8.552  9.584 -1.032
t55g10p00 10729.53 2.0 +0.3  8.860  (  269.15)   407.38  8.869  9.890 -1.021
t50g50p00 10729.53 2.0 -0.3  8.260  (   31.62)    31.62  8.262  8.269 -0.007
t50g50p00 10729.53 2.0  0.0  8.560  (   45.71)    45.71  8.553  8.562 -0.009
t50g50p00 10729.53 2.0 +0.3  8.860  (   63.10)    64.57  8.861  8.874 -0.013
t50g40p00 10729.53 2.0 -0.3  8.260  (   51.29)    53.70  8.269  8.301 -0.032
t50g40p00 10729.53 2.0  0.0  8.560  (   67.61)    70.79  8.559  8.609 -0.050
t50g40p00 10729.53 2.0 +0.3  8.860  (   89.13)    93.33  8.849  8.916 -0.067
t50g30p00 10729.53 2.0 -0.3  8.260  (   77.62)    87.10  8.262  8.396 -0.134
t50g30p00 10729.53 2.0  0.0  8.560  (  100.00)   114.82  8.569  8.761 -0.192
t50g30p00 10729.53 2.0 +0.3  8.860  (  123.03)   147.91  8.871  9.125 -0.254
t50g20p00 10729.53 2.0 -0.3  8.260  (  114.82)   144.54  8.271  8.627 -0.356
t50g20p00 10729.53 2.0  0.0  8.560  (  138.04)   181.97  8.561  9.038 -0.477
t50g20p00 10729.53 2.0 +0.3  8.860  (  165.96)   223.87  8.851  9.431 -0.580
t50g10p00 10729.53 2.0 -0.3  8.260  (  158.49)   218.78  8.246  8.940 -0.694
t50g10p00 10729.53 2.0  0.0  8.560  (  181.97)   269.15  8.570  9.424 -0.854
t50g10p00 10729.53 2.0 +0.3  8.860  (  208.93)   316.23  8.861  9.791 -0.930
t45g50p00 10729.53 2.0 -0.3  8.260  (    7.08)     7.08  8.256  8.258 -0.002
t45g50p00 10729.53 2.0  0.0  8.560  (   11.22)    11.22  8.558  8.561 -0.003
t45g50p00 10729.53 2.0 +0.3  8.860  (   16.98)    16.98  8.855  8.860 -0.005
t45g40p00 10729.53 2.0 -0.3  8.260  (   16.22)    16.60  8.268  8.277 -0.009
t45g40p00 10729.53 2.0  0.0  8.560  (   23.44)    23.99  8.569  8.582 -0.013
t45g40p00 10729.53 2.0 +0.3  8.860  (   32.36)    33.11  8.861  8.879 -0.018
t45g30p00 10729.53 2.0 -0.3  8.260  (   30.20)    31.62  8.257  8.297 -0.040
t45g30p00 10729.53 2.0  0.0  8.560  (   40.74)    43.65  8.571  8.629 -0.058
t45g30p00 10729.53 2.0 +0.3  8.860  (   53.70)    57.54  8.902  8.990 -0.088
t45g20p00 10729.53 2.0 -0.3  8.260  (   53.70)    57.54  8.253  8.393 -0.140
t45g20p00 10729.53 2.0  0.0  8.560  (   64.57)    75.86  8.571  8.769 -0.198
t45g20p00 10729.53 2.0 +0.3  8.860  (   81.28)    95.50  8.854  9.114 -0.260
t45g10p00 10729.53 2.0 -0.3  8.260  (   83.18)   104.71  8.255  8.604 -0.349
t45g10p00 10729.53 2.0  0.0  8.560  (  102.33)   131.83  8.546  9.003 -0.457
t45g10p00 10729.53 2.0 +0.3  8.860  (  123.03)   165.96  8.867  9.442 -0.575
t70g50m10 10729.53 2.0 -0.3  7.260  (   64.57)    72.44  7.264  7.347 -0.083
t70g50m10 10729.53 2.0  0.0  7.560  (   93.33)   107.15  7.567  7.689 -0.122
t70g50m10 10729.53 2.0 +0.3  7.860  (  125.89)   147.91  7.864  8.046 -0.182
t70g40m10 10729.53 2.0 -0.3  7.260  (   91.20)   112.20  7.254  7.484 -0.230
t70g40m10 10729.53 2.0  0.0  7.560  (  120.23)   154.88  7.556  7.919 -0.363
t70g40m10 10729.53 2.0 +0.3  7.860  (  147.91)   204.17  7.871  8.399 -0.528
t70g30m10 10729.53 2.0 -0.3  7.260  (  120.23)   169.82  7.263  7.809 -0.546
t70g30m10 10729.53 2.0  0.0  7.560  (  147.91)   218.78  7.558  8.341 -0.783
t70g30m10 10729.53 2.0 +0.3  7.860  (  173.78)   269.15  7.848  8.810 -0.962
t70g20m10 10729.53 2.0 -0.3  7.260  (  141.25)   223.87  7.268  8.201 -0.933
t70g20m10 10729.53 2.0  0.0  7.560  (  165.96)   275.42  7.555  8.749 -1.194
t70g20m10 10729.53 2.0 +0.3  7.860  (  194.98)   331.13  7.868  9.235 -1.367
t70g10m10 10729.53 2.0 -0.3  7.260  (  151.36)   257.04  7.245  8.448 -1.203
t70g10m10 10729.53 2.0  0.0  7.560  (  177.83)   316.23  7.573  9.065 -1.492
t70g10m10 10729.53 2.0 +0.3  7.860  (  204.17)   363.08  7.842  9.472 -1.630
t65g50m10 10729.53 2.0 -0.3  7.260  (   50.12)    54.95  7.264  7.315 -0.051
t65g50m10 10729.53 2.0  0.0  7.560  (   75.86)    83.18  7.558  7.629 -0.071
t65g50m10 10729.53 2.0 +0.3  7.860  (  109.65)   120.23  7.857  7.959 -0.102
t65g40m10 10729.53 2.0 -0.3  7.260  (   74.13)    89.13  7.258  7.416 -0.158
t65g40m10 10729.53 2.0  0.0  7.560  (  102.33)   125.89  7.551  7.790 -0.239
t65g40m10 10729.53 2.0 +0.3  7.860  (  131.83)   169.82  7.856  8.218 -0.362
t65g30m10 10729.53 2.0 -0.3  7.260  (  102.33)   141.25  7.265  7.668 -0.403
t65g30m10 10729.53 2.0  0.0  7.560  (  131.83)   186.21  7.552  8.159 -0.607
t65g30m10 10729.53 2.0 +0.3  7.860  (  158.49)   239.88  7.871  8.700 -0.829
t65g20m10 10729.53 2.0 -0.3  7.260  (  134.90)   204.17  7.254  8.060 -0.806
t65g20m10 10729.53 2.0  0.0  7.560  (  162.18)   257.04  7.557  8.630 -1.073
t65g20m10 10729.53 2.0 +0.3  7.860  (  186.21)   309.03  7.853  9.096 -1.243
t65g10m10 10729.53 2.0 -0.3  7.260  (  154.88)   263.03  7.278  8.492 -1.214
t65g10m10 10729.53 2.0  0.0  7.560  (  181.97)   316.23  7.577  9.023 -1.446
t65g10m10 10729.53 2.0 +0.3  7.860  (  208.93)   363.08  7.853  9.406 -1.553
t60g50m10 10729.53 2.0 -0.3  7.260  (   33.88)    36.31  7.264  7.294 -0.030
t60g50m10 10729.53 2.0  0.0  7.560  (   56.23)    58.88  7.554  7.591 -0.037
t60g50m10 10729.53 2.0 +0.3  7.860  (   83.18)    89.13  7.855  7.906 -0.051
t60g40m10 10729.53 2.0 -0.3  7.260  (   56.23)    64.57  7.268  7.371 -0.103
t60g40m10 10729.53 2.0  0.0  7.560  (   81.28)    93.33  7.551  7.688 -0.137
t60g40m10 10729.53 2.0 +0.3  7.860  (  109.65)   131.83  7.857  8.060 -0.203
t60g30m10 10729.53 2.0 -0.3  7.260  (   83.18)   107.15  7.267  7.526 -0.259
t60g30m10 10729.53 2.0  0.0  7.560  (  109.65)   147.91  7.562  7.958 -0.396
t60g30m10 10729.53 2.0 +0.3  7.860  (  138.04)   194.98  7.867  8.448 -0.581
t60g20m10 10729.53 2.0 -0.3  7.260  (  112.20)   165.96  7.258  7.848 -0.590
t60g20m10 10729.53 2.0  0.0  7.560  (  141.25)   218.78  7.574  8.439 -0.865
t60g20m10 10729.53 2.0 +0.3  7.860  (  165.96)   269.15  7.866  8.943 -1.077
t60g10m10 10729.53 2.0 -0.3  7.260  (  144.54)   234.42  7.251  8.295 -1.044
t60g10m10 10729.53 2.0  0.0  7.560  (  169.82)   288.40  7.558  8.865 -1.307
t60g10m10 10729.53 2.0 +0.3  7.860  (  194.98)   338.84  7.854  9.300 -1.446
t55g50m10 10729.53 2.0 -0.3  7.260  (   18.62)    19.05  7.257  7.271 -0.014
t55g50m10 10729.53 2.0  0.0  7.560  (   32.36)    33.11  7.556  7.573 -0.017
t55g50m10 10729.53 2.0 +0.3  7.860  (   52.48)    54.95  7.864  7.885 -0.021
t55g40m10 10729.53 2.0 -0.3  7.260  (   34.67)    37.15  7.255  7.305 -0.050
t55g40m10 10729.53 2.0  0.0  7.560  (   53.70)    58.88  7.553  7.620 -0.067
t55g40m10 10729.53 2.0 +0.3  7.860  (   77.62)    87.10  7.859  7.955 -0.096
t55g30m10 10729.53 2.0 -0.3  7.260  (   57.54)    69.18  7.266  7.415 -0.149
t55g30m10 10729.53 2.0  0.0  7.560  (   81.28)   100.00  7.555  7.766 -0.211
t55g30m10 10729.53 2.0 +0.3  7.860  (  109.65)   138.04  7.852  8.165 -0.313
t55g20m10 10729.53 2.0 -0.3  7.260  (   87.10)   117.49  7.254  7.604 -0.350
t55g20m10 10729.53 2.0  0.0  7.560  (  112.20)   162.18  7.560  8.095 -0.535
t55g20m10 10729.53 2.0 +0.3  7.860  (  141.25)   208.93  7.854  8.602 -0.748
t55g10m10 10729.53 2.0 -0.3  7.260  (  117.49)   186.21  7.263  8.023 -0.760
t55g10m10 10729.53 2.0  0.0  7.560  (  144.54)   234.42  7.547  8.569 -1.022
t55g10m10 10729.53 2.0 +0.3  7.860  (  173.78)   288.40  7.862  9.116 -1.254
t50g50m10 10729.53 2.0 -0.3  7.260  (    7.24)     7.24  7.258  7.264 -0.006
t50g50m10 10729.53 2.0  0.0  7.560  (   13.18)    13.18  7.557  7.563 -0.006
t50g50m10 10729.53 2.0 +0.3  7.860  (   22.91)    22.91  7.857  7.865 -0.008
t50g40m10 10729.53 2.0 -0.3  7.260  (   15.49)    16.22  7.263  7.285 -0.022
t50g40m10 10729.53 2.0  0.0  7.560  (   25.70)    26.92  7.562  7.589 -0.027
t50g40m10 10729.53 2.0 +0.3  7.860  (   39.81)    41.69  7.853  7.887 -0.034
t50g30m10 10729.53 2.0 -0.3  7.260  (   30.20)    33.11  7.255  7.326 -0.071
t50g30m10 10729.53 2.0  0.0  7.560  (   45.71)    51.29  7.553  7.650 -0.097
t50g30m10 10729.53 2.0 +0.3  7.860  (   64.57)    74.13  7.852  7.990 -0.138
t50g20m10 10729.53 2.0 -0.3  7.260  (   52.48)    66.07  7.257  7.455 -0.198
t50g20m10 10729.53 2.0  0.0  7.560  (   74.13)    95.50  7.560  7.830 -0.270
t50g20m10 10729.53 2.0 +0.3  7.860  (   97.72)   131.83  7.863  8.253 -0.390
t50g10m10 10729.53 2.0 -0.3  7.260  (   85.11)   120.23  7.262  7.683 -0.421
t50g10m10 10729.53 2.0  0.0  7.560  (  109.65)   162.18  7.557  8.161 -0.604
t50g10m10 10729.53 2.0 +0.3  7.860  (  134.90)   208.93  7.859  8.687 -0.828
t45g50m10 10729.53 2.0 -0.3  7.260  (    1.05)     1.07  7.263  7.266 -0.003
t45g50m10 10729.53 2.0  0.0  7.560  (    2.04)     2.04  7.558  7.562 -0.004
t45g50m10 10729.53 2.0 +0.3  7.860  (    3.80)     3.80  7.855  7.859 -0.004
t45g40m10 10729.53 2.0 -0.3  7.260  (    4.27)     4.37  7.259  7.267 -0.008
t45g40m10 10729.53 2.0  0.0  7.560  (    7.59)     7.76  7.565  7.575 -0.010
t45g40m10 10729.53 2.0 +0.3  7.860  (   12.59)    12.88  7.864  7.876 -0.012
t45g30m10 10729.53 2.0 -0.3  7.260  (   10.23)    10.72  7.257  7.286 -0.029
t45g30m10 10729.53 2.0  0.0  7.560  (   16.22)    17.38  7.566  7.601 -0.035
t45g30m10 10729.53 2.0 +0.3  7.860  (   24.55)    26.30  7.862  7.908 -0.046
t45g20m10 10729.53 2.0 -0.3  7.260  (   21.38)    23.99  7.263  7.344 -0.081
t45g20m10 10729.53 2.0  0.0  7.560  (   31.62)    36.31  7.563  7.672 -0.109
t45g20m10 10729.53 2.0 +0.3  7.860  (   44.67)    52.48  7.867  8.015 -0.148
t45g10m10 10729.53 2.0 -0.3  7.260  (   40.74)    50.12  7.253  7.439 -0.186
t45g10m10 10729.53 2.0  0.0  7.560  (   57.54)    72.44  7.566  7.836 -0.270
t45g10m10 10729.53 2.0 +0.3  7.860  (   74.13)    97.72  7.856  8.225 -0.369
t70g50m20 10729.53 2.0 -0.3  6.260  (   10.47)    12.30  6.260  6.341 -0.081
t70g50m20 10729.53 2.0  0.0  6.560  (   19.05)    22.91  6.560  6.649 -0.089
t70g50m20 10729.53 2.0 +0.3  6.860  (   33.88)    40.74  6.865  6.969 -0.104
t70g40m20 10729.53 2.0 -0.3  6.260  (   19.50)    28.18  6.261  6.461 -0.200
t70g40m20 10729.53 2.0  0.0  6.560  (   33.88)    48.98  6.554  6.787 -0.233
t70g40m20 10729.53 2.0 +0.3  6.860  (   54.95)    79.43  6.856  7.159 -0.303
t70g30m20 10729.53 2.0 -0.3  6.260  (   34.67)    67.61  6.260  6.699 -0.439
t70g30m20 10729.53 2.0  0.0  6.560  (   56.23)   107.15  6.564  7.144 -0.580
t70g30m20 10729.53 2.0 +0.3  6.860  (   81.28)   154.88  6.860  7.697 -0.837
t70g20m20 10729.53 2.0 -0.3  6.260  (   48.98)   120.23  6.262  7.060 -0.798
t70g20m20 10729.53 2.0  0.0  6.560  (   74.13)   173.78  6.565  7.692 -1.127
t70g20m20 10729.53 2.0 +0.3  6.860  (  102.33)   229.09  6.861  8.386 -1.525
t70g10m20 10729.53 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10729.53 2.0 -0.3  6.260  (    7.08)     7.94  6.261  6.314 -0.053
t65g50m20 10729.53 2.0  0.0  6.560  (   13.18)    14.79  6.555  6.611 -0.056
t65g50m20 10729.53 2.0 +0.3  6.860  (   23.99)    27.54  6.865  6.929 -0.064
t65g40m20 10729.53 2.0 -0.3  6.260  (   14.13)    18.62  6.259  6.403 -0.144
t65g40m20 10729.53 2.0  0.0  6.560  (   25.12)    33.88  6.564  6.730 -0.166
t65g40m20 10729.53 2.0 +0.3  6.860  (   41.69)    57.54  6.866  7.068 -0.202
t65g30m20 10729.53 2.0 -0.3  6.260  (   25.70)    43.65  6.255  6.571 -0.316
t65g30m20 10729.53 2.0  0.0  6.560  (   42.66)    74.13  6.566  6.964 -0.398
t65g30m20 10729.53 2.0 +0.3  6.860  (   66.07)   112.20  6.854  7.380 -0.526
t65g20m20 10729.53 2.0 -0.3  6.260  (   45.71)   100.00  6.267  6.910 -0.643
t65g20m20 10729.53 2.0  0.0  6.560  (   69.18)   147.91  6.564  7.459 -0.895
t65g20m20 10729.53 2.0 +0.3  6.860  (   95.50)   199.53  6.853  8.095 -1.242
t65g10m20 10729.53 2.0 -0.3  6.260  (   63.10)   151.36  6.269  7.254 -0.985
t65g10m20 10729.53 2.0  0.0  6.560  (   89.13)   204.17  6.556  7.903 -1.347
t65g10m20 10729.53 2.0 +0.3  6.860  (  117.49)   263.03  6.873  8.609 -1.736
t60g50m20 10729.53 2.0 -0.3  6.260  (    4.27)     4.57  6.256  6.288 -0.032
t60g50m20 10729.53 2.0  0.0  6.560  (    8.32)     8.91  6.560  6.593 -0.033
t60g50m20 10729.53 2.0 +0.3  6.860  (   15.49)    16.60  6.858  6.894 -0.036
t60g40m20 10729.53 2.0 -0.3  6.260  (    8.91)    10.72  6.256  6.348 -0.092
t60g40m20 10729.53 2.0  0.0  6.560  (   16.60)    19.95  6.559  6.660 -0.101
t60g40m20 10729.53 2.0 +0.3  6.860  (   28.84)    35.48  6.864  6.982 -0.118
t60g30m20 10729.53 2.0 -0.3  6.260  (   17.38)    26.30  6.259  6.478 -0.219
t60g30m20 10729.53 2.0  0.0  6.560  (   30.20)    45.71  6.556  6.813 -0.257
t60g30m20 10729.53 2.0 +0.3  6.860  (   48.98)    74.13  6.857  7.182 -0.325
t60g20m20 10729.53 2.0 -0.3  6.260  (   32.36)    60.26  6.258  6.678 -0.420
t60g20m20 10729.53 2.0  0.0  6.560  (   51.29)    95.50  6.556  7.094 -0.538
t60g20m20 10729.53 2.0 +0.3  6.860  (   74.13)   141.25  6.861  7.601 -0.740
t60g10m20 10729.53 2.0 -0.3  6.260  (   54.95)   114.82  6.260  6.955 -0.695
t60g10m20 10729.53 2.0  0.0  6.560  (   79.43)   165.96  6.568  7.554 -0.986
t60g10m20 10729.53 2.0 +0.3  6.860  (  107.15)   218.78  6.866  8.207 -1.341
t55g50m20 10729.53 2.0 -0.3  6.260  (    2.24)     2.34  6.262  6.280 -0.018
t55g50m20 10729.53 2.0  0.0  6.560  (    4.37)     4.57  6.559  6.578 -0.019
t55g50m20 10729.53 2.0 +0.3  6.860  (    8.51)     8.91  6.861  6.880 -0.019
t55g40m20 10729.53 2.0 -0.3  6.260  (    4.90)     5.50  6.258  6.313 -0.055
t55g40m20 10729.53 2.0  0.0  6.560  (    9.33)    10.47  6.559  6.617 -0.058
t55g40m20 10729.53 2.0 +0.3  6.860  (   16.98)    19.05  6.855  6.919 -0.064
t55g30m20 10729.53 2.0 -0.3  6.260  (   10.47)    13.80  6.266  6.404 -0.138
t55g30m20 10729.53 2.0  0.0  6.560  (   18.62)    24.55  6.557  6.711 -0.154
t55g30m20 10729.53 2.0 +0.3  6.860  (   31.62)    42.66  6.863  7.046 -0.183
t55g20m20 10729.53 2.0 -0.3  6.260  (   20.42)    33.11  6.254  6.535 -0.281
t55g20m20 10729.53 2.0  0.0  6.560  (   34.67)    56.23  6.555  6.893 -0.338
t55g20m20 10729.53 2.0 +0.3  6.860  (   53.70)    89.13  6.862  7.297 -0.435
t55g10m20 10729.53 2.0 -0.3  6.260  (   37.15)    72.44  6.266  6.757 -0.491
t55g10m20 10729.53 2.0  0.0  6.560  (   57.54)   109.65  6.556  7.181 -0.625
t55g10m20 10729.53 2.0 +0.3  6.860  (   81.28)   158.49  6.870  7.733 -0.863
t50g50m20 10729.53 2.0 -0.3  6.260  (    0.87)     0.89  6.265  6.273 -0.008
t50g50m20 10729.53 2.0  0.0  6.560  (    1.70)     1.74  6.557  6.566 -0.009
t50g50m20 10729.53 2.0 +0.3  6.860  (    3.39)     3.47  6.863  6.871 -0.008
t50g40m20 10729.53 2.0 -0.3  6.260  (    2.14)     2.29  6.259  6.286 -0.027
t50g40m20 10729.53 2.0  0.0  6.560  (    4.17)     4.47  6.560  6.588 -0.028
t50g40m20 10729.53 2.0 +0.3  6.860  (    7.94)     8.51  6.860  6.889 -0.029
t50g30m20 10729.53 2.0 -0.3  6.260  (    4.90)     5.75  6.256  6.335 -0.079
t50g30m20 10729.53 2.0  0.0  6.560  (    9.33)    10.96  6.559  6.645 -0.086
t50g30m20 10729.53 2.0 +0.3  6.860  (   16.60)    19.95  6.862  6.959 -0.097
t50g20m20 10729.53 2.0 -0.3  6.260  (   10.72)    15.14  6.264  6.440 -0.176
t50g20m20 10729.53 2.0  0.0  6.560  (   19.05)    26.92  6.558  6.762 -0.204
t50g20m20 10729.53 2.0 +0.3  6.860  (   31.62)    45.71  6.860  7.104 -0.244
t50g10m20 10729.53 2.0 -0.3  6.260  (   22.39)    37.15  6.263  6.572 -0.309
t50g10m20 10729.53 2.0  0.0  6.560  (   36.31)    61.66  6.562  6.940 -0.378
t50g10m20 10729.53 2.0 +0.3  6.860  (   56.23)    95.50  6.869  7.359 -0.490
t45g50m20 10729.53 2.0 -0.3  6.260  (    0.15)     0.15  6.260  6.265 -0.005
t45g50m20 10729.53 2.0  0.0  6.560  (    0.29)     0.30  6.560  6.565 -0.005
t45g50m20 10729.53 2.0 +0.3  6.860  (    0.58)     0.59  6.862  6.867 -0.005
t45g40m20 10729.53 2.0 -0.3  6.260  (    0.59)     0.60  6.257  6.270 -0.013
t45g40m20 10729.53 2.0  0.0  6.560  (    1.17)     1.20  6.562  6.575 -0.013
t45g40m20 10729.53 2.0 +0.3  6.860  (    2.29)     2.34  6.862  6.875 -0.013
t45g30m20 10729.53 2.0 -0.3  6.260  (    1.55)     1.70  6.262  6.297 -0.035
t45g30m20 10729.53 2.0  0.0  6.560  (    3.02)     3.24  6.556  6.593 -0.037
t45g30m20 10729.53 2.0 +0.3  6.860  (    5.62)     6.17  6.862  6.903 -0.041
t45g20m20 10729.53 2.0 -0.3  6.260  (    3.89)     4.68  6.257  6.345 -0.088
t45g20m20 10729.53 2.0  0.0  6.560  (    7.24)     8.91  6.566  6.662 -0.096
t45g20m20 10729.53 2.0 +0.3  6.860  (   12.88)    15.85  6.862  6.973 -0.111
t45g10m20 10729.53 2.0 -0.3  6.260  (    9.55)    13.18  6.261  6.425 -0.164
t45g10m20 10729.53 2.0  0.0  6.560  (   16.98)    23.44  6.561  6.753 -0.192
t45g10m20 10729.53 2.0 +0.3  6.860  (   27.54)    38.90  6.855  7.088 -0.233
t70g50m30 10729.53 2.0 -0.3  5.260  (    1.10)     1.58  5.260  5.419 -0.159
t70g50m30 10729.53 2.0  0.0  5.560  (    2.19)     3.16  5.565  5.724 -0.159
t70g50m30 10729.53 2.0 +0.3  5.860  (    4.27)     6.17  5.863  6.026 -0.163
t70g40m30 10729.53 2.0 -0.3  5.260  (    2.24)     4.90  5.261  5.615 -0.354
t70g40m30 10729.53 2.0  0.0  5.560  (    4.37)     9.55  5.563  5.926 -0.363
t70g40m30 10729.53 2.0 +0.3  5.860  (    8.32)    18.20  5.860  6.236 -0.376
t70g30m30 10729.53 2.0 -0.3  5.260  (    3.98)    13.80  5.260  5.839 -0.579
t70g30m30 10729.53 2.0  0.0  5.560  (    7.59)    26.30  5.563  6.163 -0.600
t70g30m30 10729.53 2.0 +0.3  5.860  (   14.45)    47.86  5.864  6.507 -0.643
t70g20m30 10729.53 2.0 -0.3  5.260  (    6.76)    35.48  5.256  6.067 -0.811
t70g20m30 10729.53 2.0  0.0  5.560  (   13.18)    63.10  5.557  6.435 -0.878
t70g20m30 10729.53 2.0 +0.3  5.860  (   23.99)   102.33  5.854  6.869 -1.015
t70g10m30 10729.53 2.0 -0.3  5.260  (    8.13)    42.66  5.262  6.083 -0.821
t70g10m30 10729.53 2.0  0.0  5.560  (   15.49)    74.13  5.564  6.458 -0.894
t70g10m30 10729.53 2.0 +0.3  5.860  (   28.18)   117.49  5.860  6.914 -1.054
t65g50m30 10729.53 2.0 -0.3  5.260  (    0.74)     0.93  5.257  5.365 -0.108
t65g50m30 10729.53 2.0  0.0  5.560  (    1.45)     1.86  5.560  5.669 -0.109
t65g50m30 10729.53 2.0 +0.3  5.860  (    2.88)     3.63  5.856  5.966 -0.110
t65g40m30 10729.53 2.0 -0.3  5.260  (    1.55)     2.95  5.255  5.545 -0.290
t65g40m30 10729.53 2.0  0.0  5.560  (    3.02)     5.89  5.563  5.857 -0.294
t65g40m30 10729.53 2.0 +0.3  5.860  (    5.89)    11.22  5.857  6.161 -0.304
t65g30m30 10729.53 2.0 -0.3  5.260  (    3.16)    10.23  5.263  5.803 -0.540
t65g30m30 10729.53 2.0  0.0  5.560  (    6.17)    19.50  5.561  6.120 -0.559
t65g30m30 10729.53 2.0 +0.3  5.860  (   11.48)    35.48  5.855  6.450 -0.595
t65g20m30 10729.53 2.0 -0.3  5.260  (    5.75)    25.70  5.257  5.987 -0.730
t65g20m30 10729.53 2.0  0.0  5.560  (   10.96)    46.77  5.557  6.334 -0.777
t65g20m30 10729.53 2.0 +0.3  5.860  (   20.42)    79.43  5.857  6.739 -0.882
t65g10m30 10729.53 2.0 -0.3  5.260  (   10.00)    53.70  5.264  6.151 -0.887
t65g10m30 10729.53 2.0  0.0  5.560  (   18.62)    89.13  5.557  6.562 -1.005
t65g10m30 10729.53 2.0 +0.3  5.860  (   33.11)   138.04  5.862  7.114 -1.252
t60g50m30 10729.53 2.0 -0.3  5.260  (    0.43)     0.50  5.265  5.331 -0.066
t60g50m30 10729.53 2.0  0.0  5.560  (    0.85)     0.98  5.556  5.622 -0.066
t60g50m30 10729.53 2.0 +0.3  5.860  (    1.70)     1.95  5.859  5.926 -0.067
t60g40m30 10729.53 2.0 -0.3  5.260  (    0.95)     1.51  5.260  5.465 -0.205
t60g40m30 10729.53 2.0  0.0  5.560  (    1.86)     2.95  5.555  5.762 -0.207
t60g40m30 10729.53 2.0 +0.3  5.860  (    3.63)     5.75  5.855  6.066 -0.211
t60g30m30 10729.53 2.0 -0.3  5.260  (    2.04)     5.37  5.256  5.692 -0.436
t60g30m30 10729.53 2.0  0.0  5.560  (    3.98)    10.47  5.562  6.010 -0.448
t60g30m30 10729.53 2.0 +0.3  5.860  (    7.76)    19.95  5.863  6.336 -0.473
t60g20m30 10729.53 2.0 -0.3  5.260  (    4.27)    16.60  5.265  5.908 -0.643
t60g20m30 10729.53 2.0  0.0  5.560  (    8.13)    30.90  5.563  6.246 -0.683
t60g20m30 10729.53 2.0 +0.3  5.860  (   15.14)    54.95  5.865  6.616 -0.751
t60g10m30 10729.53 2.0 -0.3  5.260  (    8.32)    32.36  5.259  5.963 -0.704
t60g10m30 10729.53 2.0  0.0  5.560  (   15.14)    57.54  5.561  6.334 -0.773
t60g10m30 10729.53 2.0 +0.3  5.860  (   26.92)    93.33  5.856  6.761 -0.905
t55g50m30 10729.53 2.0 -0.3  5.260  (    0.22)     0.25  5.263  5.297 -0.034
t55g50m30 10729.53 2.0  0.0  5.560  (    0.45)     0.49  5.565  5.599 -0.034
t55g50m30 10729.53 2.0 +0.3  5.860  (    0.89)     0.95  5.856  5.891 -0.035
t55g40m30 10729.53 2.0 -0.3  5.260  (    0.51)     0.66  5.261  5.374 -0.113
t55g40m30 10729.53 2.0  0.0  5.560  (    1.00)     1.32  5.563  5.677 -0.114
t55g40m30 10729.53 2.0 +0.3  5.860  (    2.00)     2.57  5.858  5.973 -0.115
t55g30m30 10729.53 2.0 -0.3  5.260  (    1.12)     2.14  5.263  5.542 -0.279
t55g30m30 10729.53 2.0  0.0  5.560  (    2.24)     4.17  5.560  5.844 -0.284
t55g30m30 10729.53 2.0 +0.3  5.860  (    4.37)     8.13  5.862  6.154 -0.292
t55g20m30 10729.53 2.0 -0.3  5.260  (    2.45)     6.76  5.262  5.718 -0.456
t55g20m30 10729.53 2.0  0.0  5.560  (    4.79)    12.88  5.557  6.028 -0.471
t55g20m30 10729.53 2.0 +0.3  5.860  (    9.12)    24.55  5.865  6.371 -0.506
t55g10m30 10729.53 2.0 -0.3  5.260  (    5.37)    16.22  5.265  5.797 -0.532
t55g10m30 10729.53 2.0  0.0  5.560  (   10.00)    29.51  5.555  6.125 -0.570
t55g10m30 10729.53 2.0 +0.3  5.860  (   18.20)    52.48  5.860  6.500 -0.640
t50g50m30 10729.53 2.0 -0.3  5.260  (    0.10)     0.10  5.260  5.277 -0.017
t50g50m30 10729.53 2.0  0.0  5.560  (    0.19)     0.20  5.561  5.578 -0.017
t50g50m30 10729.53 2.0 +0.3  5.860  (    0.38)     0.40  5.860  5.877 -0.017
t50g40m30 10729.53 2.0 -0.3  5.260  (    0.22)     0.26  5.265  5.316 -0.051
t50g40m30 10729.53 2.0  0.0  5.560  (    0.45)     0.50  5.556  5.607 -0.051
t50g40m30 10729.53 2.0 +0.3  5.860  (    0.89)     1.00  5.857  5.908 -0.051
t50g30m30 10729.53 2.0 -0.3  5.260  (    0.50)     0.69  5.265  5.404 -0.139
t50g30m30 10729.53 2.0  0.0  5.560  (    0.98)     1.35  5.557  5.697 -0.140
t50g30m30 10729.53 2.0 +0.3  5.860  (    1.95)     2.75  5.864  6.006 -0.142
t50g20m30 10729.53 2.0 -0.3  5.260  (    1.23)     2.24  5.260  5.530 -0.270
t50g20m30 10729.53 2.0  0.0  5.560  (    2.40)     4.37  5.557  5.833 -0.276
t50g20m30 10729.53 2.0 +0.3  5.860  (    4.68)     8.51  5.863  6.150 -0.287
t50g10m30 10729.53 2.0 -0.3  5.260  (    2.82)     6.17  5.262  5.628 -0.366
t50g10m30 10729.53 2.0  0.0  5.560  (    5.37)    11.75  5.556  5.934 -0.378
t50g10m30 10729.53 2.0 +0.3  5.860  (   10.00)    22.39  5.862  6.274 -0.412
t45g50m30 10729.53 2.0 -0.3  5.260  (    0.03)     0.03  5.253  5.260 -0.007
t45g50m30 10729.53 2.0  0.0  5.560  (    0.05)     0.05  5.552  5.560 -0.008
t45g50m30 10729.53 2.0 +0.3  5.860  (    0.10)     0.10  5.857  5.865 -0.008
t45g40m30 10729.53 2.0 -0.3  5.260  (    0.07)     0.08  5.265  5.290 -0.025
t45g40m30 10729.53 2.0  0.0  5.560  (    0.14)     0.15  5.564  5.588 -0.024
t45g40m30 10729.53 2.0 +0.3  5.860  (    0.28)     0.30  5.856  5.880 -0.024
t45g30m30 10729.53 2.0 -0.3  5.260  (    0.18)     0.21  5.258  5.322 -0.064
t45g30m30 10729.53 2.0  0.0  5.560  (    0.36)     0.42  5.559  5.624 -0.065
t45g30m30 10729.53 2.0 +0.3  5.860  (    0.71)     0.83  5.861  5.927 -0.066
t45g20m30 10729.53 2.0 -0.3  5.260  (    0.46)     0.63  5.259  5.405 -0.146
t45g20m30 10729.53 2.0  0.0  5.560  (    0.89)     1.26  5.562  5.710 -0.148
t45g20m30 10729.53 2.0 +0.3  5.860  (    1.78)     2.45  5.858  6.009 -0.151
t45g10m30 10729.53 2.0 -0.3  5.260  (    1.23)     2.00  5.255  5.479 -0.224
t45g10m30 10729.53 2.0  0.0  5.560  (    2.40)     3.89  5.556  5.786 -0.230
t45g10m30 10729.53 2.0 +0.3  5.860  (    4.57)     7.59  5.865  6.104 -0.239
t70g50m40 10729.53 2.0 -0.3  4.260  (    0.11)     0.26  4.260  4.637 -0.377
t70g50m40 10729.53 2.0  0.0  4.560  (    0.22)     0.52  4.561  4.939 -0.378
t70g50m40 10729.53 2.0 +0.3  4.860  (    0.44)     1.05  4.862  5.240 -0.378
t70g40m40 10729.53 2.0 -0.3  4.260  (    0.22)     0.83  4.255  4.829 -0.574
t70g40m40 10729.53 2.0  0.0  4.560  (    0.45)     1.66  4.557  5.130 -0.573
t70g40m40 10729.53 2.0 +0.3  4.860  (    0.89)     3.24  4.855  5.429 -0.574
t70g30m40 10729.53 2.0 -0.3  4.260  (    0.42)     2.09  4.255  4.972 -0.717
t70g30m40 10729.53 2.0  0.0  4.560  (    0.83)     4.07  4.557  5.277 -0.720
t70g30m40 10729.53 2.0 +0.3  4.860  (    1.62)     7.94  4.860  5.586 -0.726
t70g20m40 10729.53 2.0 -0.3  4.260  (    0.71)     4.27  4.259  5.047 -0.788
t70g20m40 10729.53 2.0  0.0  4.560  (    1.41)     8.32  4.557  5.349 -0.792
t70g20m40 10729.53 2.0 +0.3  4.860  (    2.82)    16.22  4.862  5.662 -0.800
t70g10m40 10729.53 2.0 -0.3  4.260  (    0.85)     2.88  4.256  4.794 -0.538
t70g10m40 10729.53 2.0  0.0  4.560  (    1.70)     5.75  4.561  5.101 -0.540
t70g10m40 10729.53 2.0 +0.3  4.860  (    3.39)    11.22  4.862  5.406 -0.544
t65g50m40 10729.53 2.0 -0.3  4.260  (    0.07)     0.15  4.261  4.584 -0.323
t65g50m40 10729.53 2.0  0.0  4.560  (    0.15)     0.31  4.561  4.884 -0.323
t65g50m40 10729.53 2.0 +0.3  4.860  (    0.30)     0.62  4.862  5.186 -0.324
t65g40m40 10729.53 2.0 -0.3  4.260  (    0.15)     0.59  4.263  4.839 -0.576
t65g40m40 10729.53 2.0  0.0  4.560  (    0.31)     1.17  4.564  5.142 -0.578
t65g40m40 10729.53 2.0 +0.3  4.860  (    0.62)     2.29  4.859  5.436 -0.577
t65g30m40 10729.53 2.0 -0.3  4.260  (    0.32)     1.91  4.260  5.039 -0.779
t65g30m40 10729.53 2.0  0.0  4.560  (    0.65)     3.72  4.556  5.335 -0.779
t65g30m40 10729.53 2.0 +0.3  4.860  (    1.26)     7.24  4.856  5.641 -0.785
t65g20m40 10729.53 2.0 -0.3  4.260  (    0.60)     4.17  4.260  5.111 -0.851
t65g20m40 10729.53 2.0  0.0  4.560  (    1.20)     8.13  4.563  5.419 -0.856
t65g20m40 10729.53 2.0 +0.3  4.860  (    2.40)    15.49  4.858  5.727 -0.869
t65g10m40 10729.53 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10729.53 2.0 -0.3  4.260  (    0.04)     0.07  4.260  4.496 -0.236
t60g50m40 10729.53 2.0  0.0  4.560  (    0.09)     0.15  4.561  4.797 -0.236
t60g50m40 10729.53 2.0 +0.3  4.860  (    0.17)     0.30  4.861  5.097 -0.236
t60g40m40 10729.53 2.0 -0.3  4.260  (    0.09)     0.30  4.259  4.766 -0.507
t60g40m40 10729.53 2.0  0.0  4.560  (    0.19)     0.60  4.560  5.067 -0.507
t60g40m40 10729.53 2.0 +0.3  4.860  (    0.37)     1.20  4.862  5.370 -0.508
t60g30m40 10729.53 2.0 -0.3  4.260  (    0.20)     1.20  4.261  5.032 -0.771
t60g30m40 10729.53 2.0  0.0  4.560  (    0.41)     2.40  4.563  5.338 -0.775
t60g30m40 10729.53 2.0 +0.3  4.860  (    0.81)     4.68  4.860  5.637 -0.777
t60g20m40 10729.53 2.0 -0.3  4.260  (    0.45)     3.24  4.262  5.132 -0.870
t60g20m40 10729.53 2.0  0.0  4.560  (    0.89)     6.31  4.561  5.438 -0.877
t60g20m40 10729.53 2.0 +0.3  4.860  (    1.78)    12.02  4.859  5.748 -0.889
t60g10m40 10729.53 2.0 -0.3  4.260  (    0.89)     5.37  4.263  5.061 -0.798
t60g10m40 10729.53 2.0  0.0  4.560  (    1.78)    10.23  4.556  5.364 -0.808
t60g10m40 10729.53 2.0 +0.3  4.860  (    3.47)    19.50  4.862  5.688 -0.826
t55g50m40 10729.53 2.0 -0.3  4.260  (    0.02)     0.03  4.256  4.394 -0.138
t55g50m40 10729.53 2.0  0.0  4.560  (    0.04)     0.06  4.556  4.695 -0.139
t55g50m40 10729.53 2.0 +0.3  4.860  (    0.09)     0.12  4.856  4.995 -0.139
t55g40m40 10729.53 2.0 -0.3  4.260  (    0.05)     0.11  4.261  4.619 -0.358
t55g40m40 10729.53 2.0  0.0  4.560  (    0.10)     0.23  4.561  4.919 -0.358
t55g40m40 10729.53 2.0 +0.3  4.860  (    0.20)     0.46  4.861  5.220 -0.359
t55g30m40 10729.53 2.0 -0.3  4.260  (    0.11)     0.48  4.257  4.888 -0.631
t55g30m40 10729.53 2.0  0.0  4.560  (    0.22)     0.95  4.558  5.189 -0.631
t55g30m40 10729.53 2.0 +0.3  4.860  (    0.45)     1.91  4.860  5.495 -0.635
t55g20m40 10729.53 2.0 -0.3  4.260  (    0.25)     1.38  4.256  5.005 -0.749
t55g20m40 10729.53 2.0  0.0  4.560  (    0.50)     2.75  4.558  5.313 -0.755
t55g20m40 10729.53 2.0 +0.3  4.860  (    1.00)     5.50  4.861  5.626 -0.765
t55g10m40 10729.53 2.0 -0.3  4.260  (    0.56)     2.57  4.256  4.930 -0.674
t55g10m40 10729.53 2.0  0.0  4.560  (    1.12)     5.13  4.564  5.243 -0.679
t55g10m40 10729.53 2.0 +0.3  4.860  (    2.19)     9.77  4.855  5.548 -0.693
t50g50m40 10729.53 2.0 -0.3  4.260  (    0.01)     0.01  4.263  4.326 -0.063
t50g50m40 10729.53 2.0  0.0  4.560  (    0.02)     0.02  4.550  4.611 -0.061
t50g50m40 10729.53 2.0 +0.3  4.860  (    0.04)     0.05  4.862  4.923 -0.061
t50g40m40 10729.53 2.0 -0.3  4.260  (    0.02)     0.03  4.260  4.435 -0.175
t50g40m40 10729.53 2.0  0.0  4.560  (    0.05)     0.07  4.560  4.737 -0.177
t50g40m40 10729.53 2.0 +0.3  4.860  (    0.09)     0.13  4.858  5.035 -0.177
t50g30m40 10729.53 2.0 -0.3  4.260  (    0.05)     0.11  4.260  4.623 -0.363
t50g30m40 10729.53 2.0  0.0  4.560  (    0.10)     0.23  4.559  4.923 -0.364
t50g30m40 10729.53 2.0 +0.3  4.860  (    0.20)     0.46  4.861  5.225 -0.364
t50g20m40 10729.53 2.0 -0.3  4.260  (    0.12)     0.38  4.255  4.753 -0.498
t50g20m40 10729.53 2.0  0.0  4.560  (    0.25)     0.76  4.557  5.056 -0.499
t50g20m40 10729.53 2.0 +0.3  4.860  (    0.49)     1.51  4.859  5.360 -0.501
t50g10m40 10729.53 2.0 -0.3  4.260  (    0.29)     0.85  4.264  4.735 -0.471
t50g10m40 10729.53 2.0  0.0  4.560  (    0.58)     1.66  4.556  5.030 -0.474
t50g10m40 10729.53 2.0 +0.3  4.860  (    1.12)     3.31  4.862  5.340 -0.478
t45g50m40 10729.53 2.0 -0.3  4.260  (    0.00)     0.00  4.295  4.322 -0.027
t45g50m40 10729.53 2.0  0.0  4.560  (    0.01)     0.01  4.534  4.553 -0.019
t45g50m40 10729.53 2.0 +0.3  4.860  (    0.01)     0.01  4.862  4.886 -0.024
t45g40m40 10729.53 2.0 -0.3  4.260  (    0.01)     0.01  4.279  4.340 -0.061
t45g40m40 10729.53 2.0  0.0  4.560  (    0.02)     0.02  4.559  4.617 -0.058
t45g40m40 10729.53 2.0 +0.3  4.860  (    0.03)     0.04  4.858  4.917 -0.059
t45g30m40 10729.53 2.0 -0.3  4.260  (    0.02)     0.03  4.261  4.410 -0.149
t45g30m40 10729.53 2.0  0.0  4.560  (    0.04)     0.06  4.561  4.712 -0.151
t45g30m40 10729.53 2.0 +0.3  4.860  (    0.08)     0.11  4.863  5.013 -0.150
t45g20m40 10729.53 2.0 -0.3  4.260  (    0.05)     0.09  4.258  4.525 -0.267
t45g20m40 10729.53 2.0  0.0  4.560  (    0.10)     0.18  4.558  4.826 -0.268
t45g20m40 10729.53 2.0 +0.3  4.860  (    0.19)     0.35  4.859  5.128 -0.269
t45g10m40 10729.53 2.0 -0.3  4.260  (    0.13)     0.25  4.256  4.564 -0.308
t45g10m40 10729.53 2.0  0.0  4.560  (    0.25)     0.50  4.557  4.867 -0.310
t45g10m40 10729.53 2.0 +0.3  4.860  (    0.49)     1.00  4.859  5.170 -0.311
t70g50p00 10729.53 3.0 -0.3  8.260  (  194.98)   213.80  8.263  8.370 -0.107
t70g50p00 10729.53 3.0  0.0  8.560  (  245.47)   269.15  8.550  8.694 -0.144
t70g50p00 10729.53 3.0 +0.3  8.860  (  302.00)   338.84  8.845  9.021 -0.176
t70g40p00 10729.53 3.0 -0.3  8.260  (  223.87)   263.03  8.271  8.562 -0.291
t70g40p00 10729.53 3.0  0.0  8.560  (  263.03)   323.59  8.575  8.949 -0.374
t70g40p00 10729.53 3.0 +0.3  8.860  (  309.03)   389.05  8.860  9.279 -0.419
t70g30p00 10729.53 3.0 -0.3  8.260  (  257.04)   323.59  8.246  8.795 -0.549
t70g30p00 10729.53 3.0  0.0  8.560  (  295.12)   389.05  8.560  9.210 -0.650
t70g30p00 10729.53 3.0 +0.3  8.860  (  331.13)   457.09  8.863  9.535 -0.672
t70g20p00 10729.53 3.0 -0.3  8.260  (  275.42)   389.05  8.278  9.162 -0.884
t70g20p00 10729.53 3.0  0.0  8.560  (  309.03)   446.68  8.557  9.523 -0.966
t70g20p00 10729.53 3.0 +0.3  8.860  (  346.74)   512.86  8.878  9.844 -0.966
t70g10p00 10729.53 3.0 -0.3  8.260  (  288.40)   426.58  8.273  9.421 -1.148
t70g10p00 10729.53 3.0  0.0  8.560  (  323.59)   478.63  8.534  9.760 -1.226
t70g10p00 10729.53 3.0 +0.3  8.860  (  354.81)   537.03  8.835 10.062 -1.227
t65g50p00 10729.53 3.0 -0.3  8.260  (  169.82)   181.97  8.267  8.339 -0.072
t65g50p00 10729.53 3.0  0.0  8.560  (  218.78)   234.42  8.555  8.655 -0.100
t65g50p00 10729.53 3.0 +0.3  8.860  (  275.42)   302.00  8.858  8.983 -0.125
t65g40p00 10729.53 3.0 -0.3  8.260  (  199.53)   229.09  8.258  8.473 -0.215
t65g40p00 10729.53 3.0  0.0  8.560  (  239.88)   288.40  8.574  8.866 -0.292
t65g40p00 10729.53 3.0 +0.3  8.860  (  288.40)   354.81  8.873  9.215 -0.342
t65g30p00 10729.53 3.0 -0.3  8.260  (  234.42)   295.12  8.266  8.755 -0.489
t65g30p00 10729.53 3.0  0.0  8.560  (  269.15)   354.81  8.560  9.159 -0.599
t65g30p00 10729.53 3.0 +0.3  8.860  (  309.03)   416.87  8.845  9.492 -0.647
t65g20p00 10729.53 3.0 -0.3  8.260  (  269.15)   371.54  8.259  9.071 -0.812
t65g20p00 10729.53 3.0  0.0  8.560  (  302.00)   436.52  8.574  9.475 -0.901
t65g20p00 10729.53 3.0 +0.3  8.860  (  346.74)   501.19  8.882  9.777 -0.895
t65g10p00 10729.53 3.0 -0.3  8.260  (  295.12)   436.52  8.260  9.402 -1.142
t65g10p00 10729.53 3.0  0.0  8.560  (  331.13)   501.19  8.590  9.775 -1.185
t65g10p00 10729.53 3.0 +0.3  8.860  (  363.08)   549.54  8.838  9.989 -1.151
t60g50p00 10729.53 3.0 -0.3  8.260  (  128.82)   134.90  8.269  8.312 -0.043
t60g50p00 10729.53 3.0  0.0  8.560  (  169.82)   181.97  8.569  8.630 -0.061
t60g50p00 10729.53 3.0 +0.3  8.860  (  223.87)   239.88  8.867  8.950 -0.083
t60g40p00 10729.53 3.0 -0.3  8.260  (  165.96)   181.97  8.253  8.397 -0.144
t60g40p00 10729.53 3.0  0.0  8.560  (  204.17)   234.42  8.565  8.770 -0.205
t60g40p00 10729.53 3.0 +0.3  8.860  (  251.19)   295.12  8.867  9.127 -0.260
t60g30p00 10729.53 3.0 -0.3  8.260  (  204.17)   245.47  8.249  8.612 -0.363
t60g30p00 10729.53 3.0  0.0  8.560  (  239.88)   302.00  8.549  9.028 -0.479
t60g30p00 10729.53 3.0 +0.3  8.860  (  275.42)   371.54  8.879  9.436 -0.557
t60g20p00 10729.53 3.0 -0.3  8.260  (  239.88)   323.59  8.244  8.947 -0.703
t60g20p00 10729.53 3.0  0.0  8.560  (  275.42)   389.05  8.565  9.402 -0.837
t60g20p00 10729.53 3.0 +0.3  8.860  (  316.23)   446.68  8.842  9.716 -0.874
t60g10p00 10729.53 3.0 -0.3  8.260  (  281.84)   416.87  8.273  9.342 -1.069
t60g10p00 10729.53 3.0  0.0  8.560  (  316.23)   478.63  8.585  9.701 -1.116
t60g10p00 10729.53 3.0 +0.3  8.860  (  354.81)   537.03  8.881  9.963 -1.082
t55g50p00 10729.53 3.0 -0.3  8.260  (   75.86)    77.62  8.258  8.278 -0.020
t55g50p00 10729.53 3.0  0.0  8.560  (  107.15)   109.65  8.564  8.592 -0.028
t55g50p00 10729.53 3.0 +0.3  8.860  (  144.54)   147.91  8.852  8.890 -0.038
t55g40p00 10729.53 3.0 -0.3  8.260  (  109.65)   120.23  8.268  8.352 -0.084
t55g40p00 10729.53 3.0  0.0  8.560  (  144.54)   158.49  8.563  8.685 -0.122
t55g40p00 10729.53 3.0 +0.3  8.860  (  181.97)   204.17  8.855  9.018 -0.163
t55g30p00 10729.53 3.0 -0.3  8.260  (  151.36)   181.97  8.274  8.519 -0.245
t55g30p00 10729.53 3.0  0.0  8.560  (  186.21)   229.09  8.561  8.903 -0.342
t55g30p00 10729.53 3.0 +0.3  8.860  (  223.87)   281.84  8.844  9.272 -0.428
t55g20p00 10729.53 3.0 -0.3  8.260  (  199.53)   257.04  8.246  8.771 -0.525
t55g20p00 10729.53 3.0  0.0  8.560  (  234.42)   316.23  8.555  9.234 -0.679
t55g20p00 10729.53 3.0 +0.3  8.860  (  269.15)   380.19  8.868  9.644 -0.776
t55g10p00 10729.53 3.0 -0.3  8.260  (  245.47)   354.81  8.270  9.211 -0.941
t55g10p00 10729.53 3.0  0.0  8.560  (  275.42)   416.87  8.580  9.637 -1.057
t55g10p00 10729.53 3.0 +0.3  8.860  (  309.03)   467.74  8.834  9.910 -1.076
t50g50p00 10729.53 3.0 -0.3  8.260  (   32.36)    32.36  8.259  8.265 -0.006
t50g50p00 10729.53 3.0  0.0  8.560  (   47.86)    47.86  8.558  8.567 -0.009
t50g50p00 10729.53 3.0 +0.3  8.860  (   67.61)    67.61  8.854  8.865 -0.011
t50g40p00 10729.53 3.0 -0.3  8.260  (   54.95)    56.23  8.261  8.293 -0.032
t50g40p00 10729.53 3.0  0.0  8.560  (   74.13)    77.62  8.565  8.611 -0.046
t50g40p00 10729.53 3.0 +0.3  8.860  (   97.72)   102.33  8.855  8.920 -0.065
t50g30p00 10729.53 3.0 -0.3  8.260  (   87.10)    95.50  8.252  8.373 -0.121
t50g30p00 10729.53 3.0  0.0  8.560  (  112.20)   125.89  8.553  8.728 -0.175
t50g30p00 10729.53 3.0 +0.3  8.860  (  138.04)   162.18  8.849  9.090 -0.241
t50g20p00 10729.53 3.0 -0.3  8.260  (  128.82)   162.18  8.270  8.596 -0.326
t50g20p00 10729.53 3.0  0.0  8.560  (  158.49)   204.17  8.552  8.996 -0.444
t50g20p00 10729.53 3.0 +0.3  8.860  (  190.55)   257.04  8.864  9.438 -0.574
t50g10p00 10729.53 3.0 -0.3  8.260  (  181.97)   251.19  8.255  8.911 -0.656
t50g10p00 10729.53 3.0  0.0  8.560  (  213.80)   309.03  8.565  9.402 -0.837
t50g10p00 10729.53 3.0 +0.3  8.860  (  245.47)   363.08  8.844  9.785 -0.941
t45g50p00 10729.53 3.0 -0.3  8.260  (    7.08)     7.24  8.266  8.268 -0.002
t45g50p00 10729.53 3.0  0.0  8.560  (   11.48)    11.48  8.556  8.558 -0.002
t45g50p00 10729.53 3.0 +0.3  8.860  (   17.78)    17.78  8.864  8.868 -0.004
t45g40p00 10729.53 3.0 -0.3  8.260  (   16.98)    17.38  8.269  8.278 -0.009
t45g40p00 10729.53 3.0  0.0  8.560  (   24.55)    25.12  8.565  8.578 -0.013
t45g40p00 10729.53 3.0 +0.3  8.860  (   34.67)    34.67  8.853  8.870 -0.017
t45g30p00 10729.53 3.0 -0.3  8.260  (   32.36)    33.88  8.257  8.296 -0.039
t45g30p00 10729.53 3.0  0.0  8.560  (   43.65)    46.77  8.572  8.628 -0.056
t45g30p00 10729.53 3.0 +0.3  8.860  (   57.54)    61.66  8.867  8.945 -0.078
t45g20p00 10729.53 3.0 -0.3  8.260  (   57.54)    64.57  8.262  8.390 -0.128
t45g20p00 10729.53 3.0  0.0  8.560  (   74.13)    85.11  8.567  8.754 -0.187
t45g20p00 10729.53 3.0 +0.3  8.860  (   91.20)   107.15  8.848  9.092 -0.244
t45g10p00 10729.53 3.0 -0.3  8.260  (   95.50)   117.49  8.248  8.568 -0.320
t45g10p00 10729.53 3.0  0.0  8.560  (  117.49)   151.36  8.559  8.994 -0.435
t45g10p00 10729.53 3.0 +0.3  8.860  (  141.25)   190.55  8.872  9.429 -0.557
t70g50m10 10729.53 3.0 -0.3  7.260  (   67.61)    75.86  7.261  7.338 -0.077
t70g50m10 10729.53 3.0  0.0  7.560  (  100.00)   114.82  7.568  7.680 -0.112
t70g50m10 10729.53 3.0 +0.3  7.860  (  138.04)   158.49  7.853  8.021 -0.168
t70g40m10 10729.53 3.0 -0.3  7.260  (   97.72)   123.03  7.267  7.480 -0.213
t70g40m10 10729.53 3.0  0.0  7.560  (  131.83)   169.82  7.557  7.888 -0.331
t70g40m10 10729.53 3.0 +0.3  7.860  (  165.96)   223.87  7.856  8.354 -0.498
t70g30m10 10729.53 3.0 -0.3  7.260  (  134.90)   186.21  7.258  7.751 -0.493
t70g30m10 10729.53 3.0  0.0  7.560  (  165.96)   245.47  7.568  8.310 -0.742
t70g30m10 10729.53 3.0 +0.3  7.860  (  199.53)   309.03  7.878  8.841 -0.963
t70g20m10 10729.53 3.0 -0.3  7.260  (  158.49)   251.19  7.274  8.149 -0.875
t70g20m10 10729.53 3.0  0.0  7.560  (  190.55)   309.03  7.547  8.688 -1.141
t70g20m10 10729.53 3.0 +0.3  7.860  (  223.87)   371.54  7.842  9.197 -1.355
t70g10m10 10729.53 3.0 -0.3  7.260  (  169.82)   295.12  7.273  8.439 -1.166
t70g10m10 10729.53 3.0  0.0  7.560  (  204.17)   354.81  7.551  8.989 -1.438
t70g10m10 10729.53 3.0 +0.3  7.860  (  234.42)   416.87  7.846  9.477 -1.631
t65g50m10 10729.53 3.0 -0.3  7.260  (   51.29)    56.23  7.263  7.313 -0.050
t65g50m10 10729.53 3.0  0.0  7.560  (   81.28)    89.13  7.566  7.634 -0.068
t65g50m10 10729.53 3.0 +0.3  7.860  (  117.49)   128.82  7.856  7.953 -0.097
t65g40m10 10729.53 3.0 -0.3  7.260  (   81.28)    95.50  7.258  7.403 -0.145
t65g40m10 10729.53 3.0  0.0  7.560  (  112.20)   138.04  7.557  7.777 -0.220
t65g40m10 10729.53 3.0 +0.3  7.860  (  147.91)   186.21  7.849  8.184 -0.335
t65g30m10 10729.53 3.0 -0.3  7.260  (  112.20)   154.88  7.267  7.630 -0.363
t65g30m10 10729.53 3.0  0.0  7.560  (  147.91)   208.93  7.564  8.128 -0.564
t65g30m10 10729.53 3.0 +0.3  7.860  (  181.97)   269.15  7.869  8.666 -0.797
t65g20m10 10729.53 3.0 -0.3  7.260  (  151.36)   229.09  7.262  8.008 -0.746
t65g20m10 10729.53 3.0  0.0  7.560  (  181.97)   288.40  7.548  8.567 -1.019
t65g20m10 10729.53 3.0 +0.3  7.860  (  213.80)   354.81  7.865  9.108 -1.243
t65g10m10 10729.53 3.0 -0.3  7.260  (  177.83)   295.12  7.268  8.404 -1.136
t65g10m10 10729.53 3.0  0.0  7.560  (  208.93)   354.81  7.547  8.940 -1.393
t65g10m10 10729.53 3.0 +0.3  7.860  (  239.88)   416.87  7.848  9.411 -1.563
t60g50m10 10729.53 3.0 -0.3  7.260  (   34.67)    36.31  7.257  7.286 -0.029
t60g50m10 10729.53 3.0  0.0  7.560  (   57.54)    60.26  7.554  7.590 -0.036
t60g50m10 10729.53 3.0 +0.3  7.860  (   89.13)    95.50  7.864  7.913 -0.049
t60g40m10 10729.53 3.0 -0.3  7.260  (   58.88)    66.07  7.254  7.342 -0.088
t60g40m10 10729.53 3.0  0.0  7.560  (   87.10)   102.33  7.566  7.692 -0.126
t60g40m10 10729.53 3.0 +0.3  7.860  (  123.03)   144.54  7.861  8.049 -0.188
t60g30m10 10729.53 3.0 -0.3  7.260  (   91.20)   114.82  7.257  7.489 -0.232
t60g30m10 10729.53 3.0  0.0  7.560  (  123.03)   162.18  7.557  7.912 -0.355
t60g30m10 10729.53 3.0 +0.3  7.860  (  154.88)   218.78  7.872  8.417 -0.545
t60g20m10 10729.53 3.0 -0.3  7.260  (  125.89)   181.97  7.250  7.774 -0.524
t60g20m10 10729.53 3.0  0.0  7.560  (  158.49)   245.47  7.572  8.374 -0.802
t60g20m10 10729.53 3.0 +0.3  7.860  (  190.55)   302.00  7.846  8.879 -1.033
t60g10m10 10729.53 3.0 -0.3  7.260  (  165.96)   269.15  7.273  8.269 -0.996
t60g10m10 10729.53 3.0  0.0  7.560  (  194.98)   331.13  7.566  8.838 -1.272
t60g10m10 10729.53 3.0 +0.3  7.860  (  229.09)   389.05  7.846  9.293 -1.447
t55g50m10 10729.53 3.0 -0.3  7.260  (   18.62)    19.05  7.257  7.271 -0.014
t55g50m10 10729.53 3.0  0.0  7.560  (   32.36)    33.88  7.564  7.581 -0.017
t55g50m10 10729.53 3.0 +0.3  7.860  (   53.70)    56.23  7.867  7.888 -0.021
t55g40m10 10729.53 3.0 -0.3  7.260  (   35.48)    38.90  7.263  7.312 -0.049
t55g40m10 10729.53 3.0  0.0  7.560  (   56.23)    61.66  7.555  7.619 -0.064
t55g40m10 10729.53 3.0 +0.3  7.860  (   85.11)    93.33  7.856  7.944 -0.088
t55g30m10 10729.53 3.0 -0.3  7.260  (   61.66)    72.44  7.253  7.387 -0.134
t55g30m10 10729.53 3.0  0.0  7.560  (   89.13)   109.65  7.561  7.755 -0.194
t55g30m10 10729.53 3.0 +0.3  7.860  (  120.23)   154.88  7.867  8.159 -0.292
t55g20m10 10729.53 3.0 -0.3  7.260  (   95.50)   128.82  7.256  7.573 -0.317
t55g20m10 10729.53 3.0  0.0  7.560  (  128.82)   181.97  7.569  8.058 -0.489
t55g20m10 10729.53 3.0 +0.3  7.860  (  162.18)   234.42  7.847  8.542 -0.695
t55g10m10 10729.53 3.0 -0.3  7.260  (  131.83)   208.93  7.266  7.960 -0.694
t55g10m10 10729.53 3.0  0.0  7.560  (  165.96)   269.15  7.562  8.534 -0.972
t55g10m10 10729.53 3.0 +0.3  7.860  (  199.53)   331.13  7.860  9.081 -1.221
t50g50m10 10729.53 3.0 -0.3  7.260  (    7.08)     7.24  7.261  7.267 -0.006
t50g50m10 10729.53 3.0  0.0  7.560  (   13.18)    13.18  7.557  7.564 -0.007
t50g50m10 10729.53 3.0 +0.3  7.860  (   22.91)    23.44  7.867  7.874 -0.007
t50g40m10 10729.53 3.0 -0.3  7.260  (   15.85)    16.60  7.264  7.285 -0.021
t50g40m10 10729.53 3.0  0.0  7.560  (   26.30)    27.54  7.558  7.583 -0.025
t50g40m10 10729.53 3.0 +0.3  7.860  (   41.69)    43.65  7.858  7.890 -0.032
t50g30m10 10729.53 3.0 -0.3  7.260  (   31.62)    34.67  7.255  7.322 -0.067
t50g30m10 10729.53 3.0  0.0  7.560  (   48.98)    54.95  7.560  7.653 -0.093
t50g30m10 10729.53 3.0 +0.3  7.860  (   70.79)    81.28  7.859  7.987 -0.128
t50g20m10 10729.53 3.0 -0.3  7.260  (   57.54)    70.79  7.260  7.435 -0.175
t50g20m10 10729.53 3.0  0.0  7.560  (   81.28)   104.71  7.561  7.807 -0.246
t50g20m10 10729.53 3.0 +0.3  7.860  (  109.65)   144.54  7.849  8.199 -0.350
t50g10m10 10729.53 3.0 -0.3  7.260  (   93.33)   131.83  7.258  7.636 -0.378
t50g10m10 10729.53 3.0  0.0  7.560  (  123.03)   181.97  7.559  8.109 -0.550
t50g10m10 10729.53 3.0 +0.3  7.860  (  154.88)   239.88  7.871  8.652 -0.781
t45g50m10 10729.53 3.0 -0.3  7.260  (    1.05)     1.07  7.264  7.267 -0.003
t45g50m10 10729.53 3.0  0.0  7.560  (    2.04)     2.04  7.558  7.561 -0.003
t45g50m10 10729.53 3.0 +0.3  7.860  (    3.80)     3.89  7.864  7.867 -0.003
t45g40m10 10729.53 3.0 -0.3  7.260  (    4.37)     4.37  7.255  7.263 -0.008
t45g40m10 10729.53 3.0  0.0  7.560  (    7.76)     7.76  7.556  7.566 -0.010
t45g40m10 10729.53 3.0 +0.3  7.860  (   12.88)    13.18  7.863  7.875 -0.012
t45g30m10 10729.53 3.0 -0.3  7.260  (   10.72)    11.22  7.262  7.289 -0.027
t45g30m10 10729.53 3.0  0.0  7.560  (   17.38)    18.20  7.563  7.597 -0.034
t45g30m10 10729.53 3.0 +0.3  7.860  (   26.30)    27.54  7.853  7.896 -0.043
t45g20m10 10729.53 3.0 -0.3  7.260  (   22.91)    25.12  7.256  7.330 -0.074
t45g20m10 10729.53 3.0  0.0  7.560  (   33.88)    38.90  7.562  7.664 -0.102
t45g20m10 10729.53 3.0 +0.3  7.860  (   48.98)    56.23  7.857  7.996 -0.139
t45g10m10 10729.53 3.0 -0.3  7.260  (   44.67)    54.95  7.266  7.442 -0.176
t45g10m10 10729.53 3.0  0.0  7.560  (   63.10)    79.43  7.561  7.806 -0.245
t45g10m10 10729.53 3.0 +0.3  7.860  (   83.18)   109.65  7.860  8.200 -0.340
t70g50m20 10729.53 3.0 -0.3  6.260  (   10.47)    12.30  6.261  6.341 -0.080
t70g50m20 10729.53 3.0  0.0  6.560  (   19.50)    22.91  6.558  6.645 -0.087
t70g50m20 10729.53 3.0 +0.3  6.860  (   34.67)    40.74  6.857  6.956 -0.099
t70g40m20 10729.53 3.0 -0.3  6.260  (   19.50)    28.18  6.255  6.452 -0.197
t70g40m20 10729.53 3.0  0.0  6.560  (   34.67)    50.12  6.554  6.780 -0.226
t70g40m20 10729.53 3.0 +0.3  6.860  (   56.23)    85.11  6.867  7.153 -0.286
t70g30m20 10729.53 3.0 -0.3  6.260  (   36.31)    69.18  6.256  6.667 -0.411
t70g30m20 10729.53 3.0  0.0  6.560  (   58.88)   114.82  6.567  7.108 -0.541
t70g30m20 10729.53 3.0 +0.3  6.860  (   89.13)   169.82  6.866  7.641 -0.775
t70g20m20 10729.53 3.0 -0.3  6.260  (   51.29)   128.82  6.265  7.011 -0.746
t70g20m20 10729.53 3.0  0.0  6.560  (   79.43)   190.55  6.567  7.611 -1.044
t70g20m20 10729.53 3.0 +0.3  6.860  (  112.20)   257.04  6.869  8.320 -1.451
t70g10m20 10729.53 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20 10729.53 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20 10729.53 3.0 -0.3  6.260  (    7.08)     7.94  6.263  6.316 -0.053
t65g50m20 10729.53 3.0  0.0  6.560  (   13.18)    14.79  6.555  6.611 -0.056
t65g50m20 10729.53 3.0 +0.3  6.860  (   24.55)    27.54  6.861  6.923 -0.062
t65g40m20 10729.53 3.0 -0.3  6.260  (   14.13)    18.62  6.255  6.397 -0.142
t65g40m20 10729.53 3.0  0.0  6.560  (   25.70)    34.67  6.566  6.727 -0.161
t65g40m20 10729.53 3.0 +0.3  6.860  (   43.65)    58.88  6.860  7.053 -0.193
t65g30m20 10729.53 3.0 -0.3  6.260  (   26.30)    44.67  6.255  6.562 -0.307
t65g30m20 10729.53 3.0  0.0  6.560  (   44.67)    77.62  6.565  6.939 -0.374
t65g30m20 10729.53 3.0 +0.3  6.860  (   69.18)   120.23  6.852  7.339 -0.487
t65g20m20 10729.53 3.0 -0.3  6.260  (   47.86)   104.71  6.259  6.853 -0.594
t65g20m20 10729.53 3.0  0.0  6.560  (   74.13)   158.49  6.552  7.365 -0.813
t65g20m20 10729.53 3.0 +0.3  6.860  (  104.71)   223.87  6.864  8.036 -1.172
t65g10m20 10729.53 3.0 -0.3  6.260  (   66.07)   162.18  6.259  7.156 -0.897
t65g10m20 10729.53 3.0  0.0  6.560  (   97.72)   229.09  6.566  7.835 -1.269
t65g10m20 10729.53 3.0 +0.3  6.860  (  131.83)   295.12  6.863  8.519 -1.656
t60g50m20 10729.53 3.0 -0.3  6.260  (    4.27)     4.57  6.261  6.292 -0.031
t60g50m20 10729.53 3.0  0.0  6.560  (    8.32)     8.91  6.563  6.596 -0.033
t60g50m20 10729.53 3.0 +0.3  6.860  (   15.49)    16.60  6.858  6.893 -0.035
t60g40m20 10729.53 3.0 -0.3  6.260  (    8.91)    10.96  6.264  6.356 -0.092
t60g40m20 10729.53 3.0  0.0  6.560  (   16.60)    20.42  6.565  6.664 -0.099
t60g40m20 10729.53 3.0 +0.3  6.860  (   29.51)    36.31  6.862  6.977 -0.115
t60g30m20 10729.53 3.0 -0.3  6.260  (   17.78)    26.92  6.262  6.474 -0.212
t60g30m20 10729.53 3.0  0.0  6.560  (   31.62)    47.86  6.565  6.813 -0.248
t60g30m20 10729.53 3.0 +0.3  6.860  (   51.29)    79.43  6.865  7.173 -0.308
t60g20m20 10729.53 3.0 -0.3  6.260  (   33.11)    63.10  6.263  6.669 -0.406
t60g20m20 10729.53 3.0  0.0  6.560  (   53.70)   102.33  6.559  7.064 -0.505
t60g20m20 10729.53 3.0 +0.3  6.860  (   81.28)   154.88  6.865  7.547 -0.682
t60g10m20 10729.53 3.0 -0.3  6.260  (   58.88)   123.03  6.258  6.900 -0.642
t60g10m20 10729.53 3.0  0.0  6.560  (   87.10)   181.97  6.565  7.467 -0.902
t60g10m20 10729.53 3.0 +0.3  6.860  (  117.49)   245.47  6.865  8.119 -1.254
t55g50m20 10729.53 3.0 -0.3  6.260  (    2.19)     2.29  6.258  6.275 -0.017
t55g50m20 10729.53 3.0  0.0  6.560  (    4.37)     4.57  6.565  6.583 -0.018
t55g50m20 10729.53 3.0 +0.3  6.860  (    8.51)     8.71  6.855  6.874 -0.019
t55g40m20 10729.53 3.0 -0.3  6.260  (    4.90)     5.50  6.258  6.313 -0.055
t55g40m20 10729.53 3.0  0.0  6.560  (    9.33)    10.47  6.557  6.614 -0.057
t55g40m20 10729.53 3.0 +0.3  6.860  (   17.38)    19.50  6.860  6.923 -0.063
t55g30m20 10729.53 3.0 -0.3  6.260  (   10.47)    13.80  6.259  6.394 -0.135
t55g30m20 10729.53 3.0  0.0  6.560  (   19.05)    25.12  6.558  6.707 -0.149
t55g30m20 10729.53 3.0 +0.3  6.860  (   33.11)    43.65  6.855  7.030 -0.175
t55g20m20 10729.53 3.0 -0.3  6.260  (   21.38)    34.67  6.265  6.536 -0.271
t55g20m20 10729.53 3.0  0.0  6.560  (   36.31)    58.88  6.556  6.880 -0.324
t55g20m20 10729.53 3.0 +0.3  6.860  (   57.54)    95.50  6.861  7.268 -0.407
t55g10m20 10729.53 3.0 -0.3  6.260  (   38.90)    75.86  6.264  6.722 -0.458
t55g10m20 10729.53 3.0  0.0  6.560  (   61.66)   120.23  6.567  7.154 -0.587
t55g10m20 10729.53 3.0 +0.3  6.860  (   89.13)   173.78  6.863  7.650 -0.787
t50g50m20 10729.53 3.0 -0.3  6.260  (    0.87)     0.87  6.257  6.265 -0.008
t50g50m20 10729.53 3.0  0.0  6.560  (    1.70)     1.74  6.559  6.568 -0.009
t50g50m20 10729.53 3.0 +0.3  6.860  (    3.39)     3.47  6.864  6.873 -0.009
t50g40m20 10729.53 3.0 -0.3  6.260  (    2.14)     2.29  6.262  6.289 -0.027
t50g40m20 10729.53 3.0  0.0  6.560  (    4.17)     4.47  6.562  6.589 -0.027
t50g40m20 10729.53 3.0 +0.3  6.860  (    7.94)     8.51  6.859  6.888 -0.029
t50g30m20 10729.53 3.0 -0.3  6.260  (    4.90)     5.89  6.265  6.343 -0.078
t50g30m20 10729.53 3.0  0.0  6.560  (    9.33)    11.22  6.566  6.649 -0.083
t50g30m20 10729.53 3.0 +0.3  6.860  (   16.98)    20.42  6.862  6.956 -0.094
t50g20m20 10729.53 3.0 -0.3  6.260  (   10.96)    15.14  6.255  6.428 -0.173
t50g20m20 10729.53 3.0  0.0  6.560  (   19.50)    27.54  6.555  6.751 -0.196
t50g20m20 10729.53 3.0 +0.3  6.860  (   33.11)    47.86  6.860  7.093 -0.233
t50g10m20 10729.53 3.0 -0.3  6.260  (   22.91)    38.02  6.257  6.552 -0.295
t50g10m20 10729.53 3.0  0.0  6.560  (   38.90)    64.57  6.558  6.916 -0.358
t50g10m20 10729.53 3.0 +0.3  6.860  (   60.26)   102.33  6.861  7.316 -0.455
t45g50m20 10729.53 3.0 -0.3  6.260  (    0.15)     0.15  6.257  6.261 -0.004
t45g50m20 10729.53 3.0  0.0  6.560  (    0.30)     0.30  6.558  6.563 -0.005
t45g50m20 10729.53 3.0 +0.3  6.860  (    0.60)     0.60  6.860  6.865 -0.005
t45g40m20 10729.53 3.0 -0.3  6.260  (    0.59)     0.60  6.263  6.275 -0.012
t45g40m20 10729.53 3.0  0.0  6.560  (    1.15)     1.17  6.557  6.570 -0.013
t45g40m20 10729.53 3.0 +0.3  6.860  (    2.24)     2.29  6.856  6.869 -0.013
t45g30m20 10729.53 3.0 -0.3  6.260  (    1.55)     1.70  6.262  6.297 -0.035
t45g30m20 10729.53 3.0  0.0  6.560  (    3.02)     3.31  6.565  6.601 -0.036
t45g30m20 10729.53 3.0 +0.3  6.860  (    5.75)     6.17  6.857  6.897 -0.040
t45g20m20 10729.53 3.0 -0.3  6.260  (    3.89)     4.79  6.264  6.351 -0.087
t45g20m20 10729.53 3.0  0.0  6.560  (    7.41)     8.91  6.557  6.651 -0.094
t45g20m20 10729.53 3.0 +0.3  6.860  (   13.49)    16.22  6.858  6.965 -0.107
t45g10m20 10729.53 3.0 -0.3  6.260  (    9.77)    13.49  6.262  6.421 -0.159
t45g10m20 10729.53 3.0  0.0  6.560  (   17.38)    23.99  6.555  6.737 -0.182
t45g10m20 10729.53 3.0 +0.3  6.860  (   29.51)    41.69  6.866  7.088 -0.222
t70g50m30 10729.53 3.0 -0.3  5.260  (    1.10)     1.58  5.265  5.424 -0.159
t70g50m30 10729.53 3.0  0.0  5.560  (    2.14)     3.09  5.558  5.718 -0.160
t70g50m30 10729.53 3.0 +0.3  5.860  (    4.27)     6.03  5.856  6.018 -0.162
t70g40m30 10729.53 3.0 -0.3  5.260  (    2.24)     4.90  5.262  5.617 -0.355
t70g40m30 10729.53 3.0  0.0  5.560  (    4.37)     9.55  5.563  5.925 -0.362
t70g40m30 10729.53 3.0 +0.3  5.860  (    8.32)    18.20  5.859  6.232 -0.373
t70g30m30 10729.53 3.0 -0.3  5.260  (    3.98)    13.80  5.262  5.838 -0.576
t70g30m30 10729.53 3.0  0.0  5.560  (    7.59)    26.30  5.558  6.155 -0.597
t70g30m30 10729.53 3.0 +0.3  5.860  (   14.45)    48.98  5.866  6.500 -0.634
t70g20m30 10729.53 3.0 -0.3  5.260  (    6.76)    36.31  5.261  6.066 -0.805
t70g20m30 10729.53 3.0  0.0  5.560  (   13.18)    64.57  5.555  6.410 -0.855
t70g20m30 10729.53 3.0 +0.3  5.860  (   24.55)   109.65  5.862  6.839 -0.977
t70g10m30 10729.53 3.0 -0.3  5.260  (    8.13)    43.65  5.266  6.080 -0.814
t70g10m30 10729.53 3.0  0.0  5.560  (   15.49)    75.86  5.555  6.424 -0.869
t70g10m30 10729.53 3.0 +0.3  5.860  (   28.84)   125.89  5.863  6.870 -1.007
t65g50m30 10729.53 3.0 -0.3  5.260  (    0.72)     0.93  5.261  5.370 -0.109
t65g50m30 10729.53 3.0  0.0  5.560  (    1.45)     1.86  5.564  5.673 -0.109
t65g50m30 10729.53 3.0 +0.3  5.860  (    2.82)     3.63  5.860  5.970 -0.110
t65g40m30 10729.53 3.0 -0.3  5.260  (    1.55)     2.95  5.257  5.548 -0.291
t65g40m30 10729.53 3.0  0.0  5.560  (    3.02)     5.89  5.564  5.858 -0.294
t65g40m30 10729.53 3.0 +0.3  5.860  (    5.89)    11.22  5.856  6.158 -0.302
t65g30m30 10729.53 3.0 -0.3  5.260  (    3.16)    10.23  5.263  5.800 -0.537
t65g30m30 10729.53 3.0  0.0  5.560  (    6.17)    19.50  5.558  6.113 -0.555
t65g30m30 10729.53 3.0 +0.3  5.860  (   11.48)    36.31  5.858  6.445 -0.587
t65g20m30 10729.53 3.0 -0.3  5.260  (    5.75)    26.30  5.263  5.987 -0.724
t65g20m30 10729.53 3.0  0.0  5.560  (   10.96)    47.86  5.557  6.324 -0.767
t65g20m30 10729.53 3.0 +0.3  5.860  (   20.42)    83.18  5.857  6.708 -0.851
t65g10m30 10729.53 3.0 -0.3  5.260  (   10.00)    54.95  5.263  6.136 -0.873
t65g10m30 10729.53 3.0  0.0  5.560  (   19.05)    93.33  5.555  6.521 -0.966
t65g10m30 10729.53 3.0 +0.3  5.860  (   33.88)   147.91  5.857  7.031 -1.174
t60g50m30 10729.53 3.0 -0.3  5.260  (    0.42)     0.49  5.260  5.326 -0.066
t60g50m30 10729.53 3.0  0.0  5.560  (    0.83)     0.98  5.561  5.628 -0.067
t60g50m30 10729.53 3.0 +0.3  5.860  (    1.66)     1.95  5.864  5.931 -0.067
t60g40m30 10729.53 3.0 -0.3  5.260  (    0.95)     1.51  5.263  5.467 -0.204
t60g40m30 10729.53 3.0  0.0  5.560  (    1.86)     2.95  5.557  5.764 -0.207
t60g40m30 10729.53 3.0 +0.3  5.860  (    3.63)     5.75  5.855  6.066 -0.211
t60g30m30 10729.53 3.0 -0.3  5.260  (    2.04)     5.37  5.255  5.691 -0.436
t60g30m30 10729.53 3.0  0.0  5.560  (    3.98)    10.47  5.559  6.004 -0.445
t60g30m30 10729.53 3.0 +0.3  5.860  (    7.76)    19.95  5.859  6.326 -0.467
t60g20m30 10729.53 3.0 -0.3  5.260  (    4.27)    16.60  5.261  5.899 -0.638
t60g20m30 10729.53 3.0  0.0  5.560  (    8.32)    30.90  5.555  6.226 -0.671
t60g20m30 10729.53 3.0 +0.3  5.860  (   15.49)    56.23  5.861  6.593 -0.732
t60g10m30 10729.53 3.0 -0.3  5.260  (    8.32)    33.11  5.262  5.956 -0.694
t60g10m30 10729.53 3.0  0.0  5.560  (   15.49)    58.88  5.557  6.311 -0.754
t60g10m30 10729.53 3.0 +0.3  5.860  (   27.54)   100.00  5.863  6.732 -0.869
t55g50m30 10729.53 3.0 -0.3  5.260  (    0.22)     0.24  5.260  5.295 -0.035
t55g50m30 10729.53 3.0  0.0  5.560  (    0.45)     0.48  5.560  5.595 -0.035
t55g50m30 10729.53 3.0 +0.3  5.860  (    0.87)     0.95  5.862  5.897 -0.035
t55g40m30 10729.53 3.0 -0.3  5.260  (    0.50)     0.66  5.264  5.377 -0.113
t55g40m30 10729.53 3.0  0.0  5.560  (    1.00)     1.29  5.555  5.669 -0.114
t55g40m30 10729.53 3.0 +0.3  5.860  (    2.00)     2.57  5.860  5.975 -0.115
t55g30m30 10729.53 3.0 -0.3  5.260  (    1.12)     2.14  5.264  5.543 -0.279
t55g30m30 10729.53 3.0  0.0  5.560  (    2.24)     4.17  5.560  5.843 -0.283
t55g30m30 10729.53 3.0 +0.3  5.860  (    4.37)     8.13  5.860  6.150 -0.290
t55g20m30 10729.53 3.0 -0.3  5.260  (    2.45)     6.76  5.261  5.714 -0.453
t55g20m30 10729.53 3.0  0.0  5.560  (    4.79)    13.18  5.564  6.031 -0.467
t55g20m30 10729.53 3.0 +0.3  5.860  (    9.12)    24.55  5.857  6.354 -0.497
t55g10m30 10729.53 3.0 -0.3  5.260  (    5.37)    16.22  5.260  5.787 -0.527
t55g10m30 10729.53 3.0  0.0  5.560  (   10.23)    30.20  5.557  6.117 -0.560
t55g10m30 10729.53 3.0 +0.3  5.860  (   18.62)    54.95  5.865  6.489 -0.624
t50g50m30 10729.53 3.0 -0.3  5.260  (    0.10)     0.10  5.261  5.278 -0.017
t50g50m30 10729.53 3.0  0.0  5.560  (    0.19)     0.20  5.562  5.580 -0.018
t50g50m30 10729.53 3.0 +0.3  5.860  (    0.38)     0.40  5.861  5.879 -0.018
t50g40m30 10729.53 3.0 -0.3  5.260  (    0.22)     0.25  5.259  5.310 -0.051
t50g40m30 10729.53 3.0  0.0  5.560  (    0.45)     0.50  5.560  5.611 -0.051
t50g40m30 10729.53 3.0 +0.3  5.860  (    0.89)     1.00  5.862  5.913 -0.051
t50g30m30 10729.53 3.0 -0.3  5.260  (    0.50)     0.68  5.256  5.395 -0.139
t50g30m30 10729.53 3.0  0.0  5.560  (    0.98)     1.35  5.558  5.699 -0.141
t50g30m30 10729.53 3.0 +0.3  5.860  (    1.95)     2.69  5.857  5.998 -0.141
t50g20m30 10729.53 3.0 -0.3  5.260  (    1.23)     2.24  5.260  5.530 -0.270
t50g20m30 10729.53 3.0  0.0  5.560  (    2.40)     4.37  5.556  5.830 -0.274
t50g20m30 10729.53 3.0 +0.3  5.860  (    4.68)     8.51  5.859  6.143 -0.284
t50g10m30 10729.53 3.0 -0.3  5.260  (    2.82)     6.17  5.259  5.622 -0.363
t50g10m30 10729.53 3.0  0.0  5.560  (    5.37)    12.02  5.564  5.939 -0.375
t50g10m30 10729.53 3.0 +0.3  5.860  (   10.23)    22.91  5.864  6.265 -0.401
t45g50m30 10729.53 3.0 -0.3  5.260  (    0.03)     0.03  5.259  5.268 -0.009
t45g50m30 10729.53 3.0  0.0  5.560  (    0.05)     0.06  5.562  5.571 -0.009
t45g50m30 10729.53 3.0 +0.3  5.860  (    0.11)     0.11  5.863  5.872 -0.009
t45g40m30 10729.53 3.0 -0.3  5.260  (    0.07)     0.07  5.257  5.281 -0.024
t45g40m30 10729.53 3.0  0.0  5.560  (    0.14)     0.15  5.559  5.583 -0.024
t45g40m30 10729.53 3.0 +0.3  5.860  (    0.28)     0.30  5.860  5.884 -0.024
t45g30m30 10729.53 3.0 -0.3  5.260  (    0.18)     0.21  5.260  5.325 -0.065
t45g30m30 10729.53 3.0  0.0  5.560  (    0.35)     0.42  5.561  5.626 -0.065
t45g30m30 10729.53 3.0 +0.3  5.860  (    0.71)     0.83  5.863  5.929 -0.066
t45g20m30 10729.53 3.0 -0.3  5.260  (    0.46)     0.63  5.260  5.406 -0.146
t45g20m30 10729.53 3.0  0.0  5.560  (    0.89)     1.26  5.562  5.710 -0.148
t45g20m30 10729.53 3.0 +0.3  5.860  (    1.78)     2.45  5.857  6.007 -0.150
t45g10m30 10729.53 3.0 -0.3  5.260  (    1.23)     2.04  5.264  5.487 -0.223
t45g10m30 10729.53 3.0  0.0  5.560  (    2.40)     3.98  5.564  5.792 -0.228
t45g10m30 10729.53 3.0 +0.3  5.860  (    4.57)     7.59  5.859  6.096 -0.237
t70g50m40 10729.53 3.0 -0.3  4.260  (    0.11)     0.26  4.264  4.643 -0.379
t70g50m40 10729.53 3.0  0.0  4.560  (    0.22)     0.52  4.565  4.944 -0.379
t70g50m40 10729.53 3.0 +0.3  4.860  (    0.44)     1.02  4.856  5.235 -0.379
t70g40m40 10729.53 3.0 -0.3  4.260  (    0.22)     0.83  4.258  4.834 -0.576
t70g40m40 10729.53 3.0  0.0  4.560  (    0.45)     1.66  4.559  5.133 -0.574
t70g40m40 10729.53 3.0 +0.3  4.860  (    0.89)     3.24  4.857  5.431 -0.574
t70g30m40 10729.53 3.0 -0.3  4.260  (    0.42)     2.09  4.255  4.973 -0.718
t70g30m40 10729.53 3.0  0.0  4.560  (    0.83)     4.07  4.557  5.277 -0.720
t70g30m40 10729.53 3.0 +0.3  4.860  (    1.62)     7.94  4.860  5.586 -0.726
t70g20m40 10729.53 3.0 -0.3  4.260  (    0.71)     4.27  4.261  5.049 -0.788
t70g20m40 10729.53 3.0  0.0  4.560  (    1.41)     8.32  4.558  5.349 -0.791
t70g20m40 10729.53 3.0 +0.3  4.860  (    2.82)    16.22  4.861  5.659 -0.798
t70g10m40 10729.53 3.0 -0.3  4.260  (    0.85)     2.88  4.258  4.796 -0.538
t70g10m40 10729.53 3.0  0.0  4.560  (    1.70)     5.75  4.562  5.102 -0.540
t70g10m40 10729.53 3.0 +0.3  4.860  (    3.31)    11.22  4.861  5.405 -0.544
t65g50m40 10729.53 3.0 -0.3  4.260  (    0.07)     0.15  4.265  4.589 -0.324
t65g50m40 10729.53 3.0  0.0  4.560  (    0.14)     0.31  4.565  4.890 -0.325
t65g50m40 10729.53 3.0 +0.3  4.860  (    0.29)     0.60  4.856  5.181 -0.325
t65g40m40 10729.53 3.0 -0.3  4.260  (    0.15)     0.58  4.255  4.832 -0.577
t65g40m40 10729.53 3.0  0.0  4.560  (    0.31)     1.15  4.557  5.135 -0.578
t65g40m40 10729.53 3.0 +0.3  4.860  (    0.62)     2.29  4.859  5.439 -0.580
t65g30m40 10729.53 3.0 -0.3  4.260  (    0.32)     1.91  4.262  5.042 -0.780
t65g30m40 10729.53 3.0  0.0  4.560  (    0.63)     3.72  4.557  5.337 -0.780
t65g30m40 10729.53 3.0 +0.3  4.860  (    1.26)     7.24  4.856  5.640 -0.784
t65g20m40 10729.53 3.0 -0.3  4.260  (    0.60)     4.17  4.260  5.111 -0.851
t65g20m40 10729.53 3.0  0.0  4.560  (    1.20)     8.13  4.562  5.417 -0.855
t65g20m40 10729.53 3.0 +0.3  4.860  (    2.34)    15.49  4.857  5.723 -0.866
t65g10m40 10729.53 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40 10729.53 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40 10729.53 3.0 -0.3  4.260  (    0.04)     0.07  4.254  4.489 -0.235
t60g50m40 10729.53 3.0  0.0  4.560  (    0.09)     0.14  4.557  4.794 -0.237
t60g50m40 10729.53 3.0 +0.3  4.860  (    0.17)     0.29  4.856  5.093 -0.237
t60g40m40 10729.53 3.0 -0.3  4.260  (    0.09)     0.30  4.261  4.769 -0.508
t60g40m40 10729.53 3.0  0.0  4.560  (    0.19)     0.60  4.563  5.071 -0.508
t60g40m40 10729.53 3.0 +0.3  4.860  (    0.37)     1.20  4.864  5.373 -0.509
t60g30m40 10729.53 3.0 -0.3  4.260  (    0.20)     1.20  4.262  5.033 -0.771
t60g30m40 10729.53 3.0  0.0  4.560  (    0.41)     2.40  4.564  5.339 -0.775
t60g30m40 10729.53 3.0 +0.3  4.860  (    0.81)     4.68  4.860  5.638 -0.778
t60g20m40 10729.53 3.0 -0.3  4.260  (    0.45)     3.24  4.262  5.131 -0.869
t60g20m40 10729.53 3.0  0.0  4.560  (    0.89)     6.31  4.559  5.436 -0.877
t60g20m40 10729.53 3.0 +0.3  4.860  (    1.78)    12.02  4.855  5.741 -0.886
t60g10m40 10729.53 3.0 -0.3  4.260  (    0.89)     5.37  4.263  5.060 -0.797
t60g10m40 10729.53 3.0  0.0  4.560  (    1.74)    10.47  4.564  5.370 -0.806
t60g10m40 10729.53 3.0 +0.3  4.860  (    3.47)    19.50  4.857  5.678 -0.821
t55g50m40 10729.53 3.0 -0.3  4.260  (    0.02)     0.03  4.263  4.402 -0.139
t55g50m40 10729.53 3.0  0.0  4.560  (    0.04)     0.06  4.561  4.700 -0.139
t55g50m40 10729.53 3.0 +0.3  4.860  (    0.09)     0.12  4.862  5.001 -0.139
t55g40m40 10729.53 3.0 -0.3  4.260  (    0.05)     0.11  4.264  4.623 -0.359
t55g40m40 10729.53 3.0  0.0  4.560  (    0.10)     0.23  4.563  4.922 -0.359
t55g40m40 10729.53 3.0 +0.3  4.860  (    0.20)     0.46  4.864  5.223 -0.359
t55g30m40 10729.53 3.0 -0.3  4.260  (    0.11)     0.48  4.259  4.890 -0.631
t55g30m40 10729.53 3.0  0.0  4.560  (    0.22)     0.95  4.559  5.191 -0.632
t55g30m40 10729.53 3.0 +0.3  4.860  (    0.45)     1.91  4.861  5.495 -0.634
t55g20m40 10729.53 3.0 -0.3  4.260  (    0.25)     1.38  4.257  5.006 -0.749
t55g20m40 10729.53 3.0  0.0  4.560  (    0.50)     2.75  4.559  5.313 -0.754
t55g20m40 10729.53 3.0 +0.3  4.860  (    1.00)     5.50  4.861  5.623 -0.762
t55g10m40 10729.53 3.0 -0.3  4.260  (    0.56)     2.57  4.257  4.931 -0.674
t55g10m40 10729.53 3.0  0.0  4.560  (    1.10)     5.13  4.563  5.241 -0.678
t55g10m40 10729.53 3.0 +0.3  4.860  (    2.19)    10.00  4.864  5.552 -0.688
t50g50m40 10729.53 3.0 -0.3  4.260  (    0.01)     0.01  4.266  4.323 -0.057
t50g50m40 10729.53 3.0  0.0  4.560  (    0.02)     0.02  4.551  4.609 -0.058
t50g50m40 10729.53 3.0 +0.3  4.860  (    0.04)     0.05  4.863  4.923 -0.060
t50g40m40 10729.53 3.0 -0.3  4.260  (    0.02)     0.03  4.266  4.442 -0.176
t50g40m40 10729.53 3.0  0.0  4.560  (    0.04)     0.07  4.566  4.743 -0.177
t50g40m40 10729.53 3.0 +0.3  4.860  (    0.09)     0.13  4.863  5.040 -0.177
t50g30m40 10729.53 3.0 -0.3  4.260  (    0.05)     0.11  4.261  4.625 -0.364
t50g30m40 10729.53 3.0  0.0  4.560  (    0.10)     0.23  4.561  4.925 -0.364
t50g30m40 10729.53 3.0 +0.3  4.860  (    0.20)     0.46  4.862  5.226 -0.364
t50g20m40 10729.53 3.0 -0.3  4.260  (    0.12)     0.38  4.256  4.754 -0.498
t50g20m40 10729.53 3.0  0.0  4.560  (    0.25)     0.76  4.558  5.057 -0.499
t50g20m40 10729.53 3.0 +0.3  4.860  (    0.48)     1.51  4.859  5.360 -0.501
t50g10m40 10729.53 3.0 -0.3  4.260  (    0.29)     0.85  4.265  4.735 -0.470
t50g10m40 10729.53 3.0  0.0  4.560  (    0.58)     1.66  4.557  5.030 -0.473
t50g10m40 10729.53 3.0 +0.3  4.860  (    1.12)     3.31  4.861  5.339 -0.478
t45g50m40 10729.53 3.0 -0.3  4.260  (    0.00)     0.00  4.295  4.320 -0.025
t45g50m40 10729.53 3.0  0.0  4.560  (    0.01)     0.01  4.570  4.592 -0.022
t45g50m40 10729.53 3.0 +0.3  4.860  (    0.01)     0.02  4.842  4.865 -0.023
t45g40m40 10729.53 3.0 -0.3  4.260  (    0.01)     0.01  4.285  4.343 -0.058
t45g40m40 10729.53 3.0  0.0  4.560  (    0.02)     0.02  4.561  4.624 -0.063
t45g40m40 10729.53 3.0 +0.3  4.860  (    0.03)     0.04  4.864  4.921 -0.057
t45g30m40 10729.53 3.0 -0.3  4.260  (    0.02)     0.03  4.262  4.415 -0.153
t45g30m40 10729.53 3.0  0.0  4.560  (    0.04)     0.05  4.557  4.706 -0.149
t45g30m40 10729.53 3.0 +0.3  4.860  (    0.08)     0.11  4.857  5.007 -0.150
t45g20m40 10729.53 3.0 -0.3  4.260  (    0.05)     0.09  4.259  4.527 -0.268
t45g20m40 10729.53 3.0  0.0  4.560  (    0.10)     0.18  4.560  4.828 -0.268
t45g20m40 10729.53 3.0 +0.3  4.860  (    0.19)     0.35  4.860  5.129 -0.269
t45g10m40 10729.53 3.0 -0.3  4.260  (    0.13)     0.25  4.256  4.565 -0.309
t45g10m40 10729.53 3.0  0.0  4.560  (    0.25)     0.50  4.558  4.867 -0.309
t45g10m40 10729.53 3.0 +0.3  4.860  (    0.49)     1.00  4.860  5.170 -0.310


==> anc/tableE1/ncor9061_chreduce.dat <==
t70g50p00  9061.44 1.0 -0.3  8.260  (  151.36)   181.97  8.252  8.520 -0.268
t70g50p00  9061.44 1.0  0.0  8.560  (  186.21)   234.42  8.563  8.865 -0.302
t70g50p00  9061.44 1.0 +0.3  8.860  (  234.42)   295.12  8.861  9.159 -0.298
t70g40p00  9061.44 1.0 -0.3  8.260  (  165.96)   218.78  8.264  8.750 -0.486
t70g40p00  9061.44 1.0  0.0  8.560  (  194.98)   263.03  8.551  9.066 -0.515
t70g40p00  9061.44 1.0 +0.3  8.860  (  234.42)   316.23  8.860  9.349 -0.489
t70g30p00  9061.44 1.0 -0.3  8.260  (  190.55)   257.04  8.255  8.915 -0.660
t70g30p00  9061.44 1.0  0.0  8.560  (  218.78)   302.00  8.565  9.229 -0.664
t70g30p00  9061.44 1.0 +0.3  8.860  (  251.19)   346.74  8.855  9.466 -0.611
t70g20p00  9061.44 1.0 -0.3  8.260  (  208.93)   288.40  8.274  9.092 -0.818
t70g20p00  9061.44 1.0  0.0  8.560  (  234.42)   323.59  8.543  9.359 -0.816
t70g20p00  9061.44 1.0 +0.3  8.860  (  263.03)   363.08  8.837  9.592 -0.755
t70g10p00  9061.44 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9061.44 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9061.44 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9061.44 1.0 -0.3  8.260  (  131.83)   158.49  8.261  8.487 -0.226
t65g50p00  9061.44 1.0  0.0  8.560  (  169.82)   208.93  8.571  8.835 -0.264
t65g50p00  9061.44 1.0 +0.3  8.860  (  213.80)   269.15  8.871  9.142 -0.271
t65g40p00  9061.44 1.0 -0.3  8.260  (  151.36)   199.53  8.270  8.735 -0.465
t65g40p00  9061.44 1.0  0.0  8.560  (  177.83)   245.47  8.568  9.069 -0.501
t65g40p00  9061.44 1.0 +0.3  8.860  (  213.80)   295.12  8.858  9.339 -0.481
t65g30p00  9061.44 1.0 -0.3  8.260  (  169.82)   239.88  8.260  8.970 -0.710
t65g30p00  9061.44 1.0  0.0  8.560  (  199.53)   281.84  8.558  9.284 -0.726
t65g30p00  9061.44 1.0 +0.3  8.860  (  229.09)   323.59  8.843  9.527 -0.684
t65g20p00  9061.44 1.0 -0.3  8.260  (  199.53)   281.84  8.269  9.126 -0.857
t65g20p00  9061.44 1.0  0.0  8.560  (  223.87)   323.59  8.589  9.420 -0.831
t65g20p00  9061.44 1.0 +0.3  8.860  (  251.19)   363.08  8.881  9.633 -0.752
t65g10p00  9061.44 1.0 -0.3  8.260  (  218.78)   309.03  8.269  9.239 -0.970
t65g10p00  9061.44 1.0  0.0  8.560  (  239.88)   346.74  8.581  9.515 -0.934
t65g10p00  9061.44 1.0 +0.3  8.860  (  269.15)   380.19  8.858  9.703 -0.845
t60g50p00  9061.44 1.0 -0.3  8.260  (  100.00)   117.49  8.268  8.431 -0.163
t60g50p00  9061.44 1.0  0.0  8.560  (  131.83)   158.49  8.563  8.764 -0.201
t60g50p00  9061.44 1.0 +0.3  8.860  (  173.78)   208.93  8.856  9.079 -0.223
t60g40p00  9061.44 1.0 -0.3  8.260  (  123.03)   158.49  8.249  8.628 -0.379
t60g40p00  9061.44 1.0  0.0  8.560  (  151.36)   204.17  8.568  9.006 -0.438
t60g40p00  9061.44 1.0 +0.3  8.860  (  186.21)   251.19  8.857  9.301 -0.444
t60g30p00  9061.44 1.0 -0.3  8.260  (  147.91)   208.93  8.257  8.926 -0.669
t60g30p00  9061.44 1.0  0.0  8.560  (  173.78)   251.19  8.561  9.270 -0.709
t60g30p00  9061.44 1.0 +0.3  8.860  (  199.53)   295.12  8.863  9.542 -0.679
t60g20p00  9061.44 1.0 -0.3  8.260  (  173.78)   257.04  8.268  9.190 -0.922
t60g20p00  9061.44 1.0  0.0  8.560  (  194.98)   295.12  8.565  9.486 -0.921
t60g20p00  9061.44 1.0 +0.3  8.860  (  223.87)   331.13  8.846  9.705 -0.859
t60g10p00  9061.44 1.0 -0.3  8.260  (  204.17)   295.12  8.233  9.265 -1.032
t60g10p00  9061.44 1.0  0.0  8.560  (  223.87)   331.13  8.537  9.526 -0.989
t60g10p00  9061.44 1.0 +0.3  8.860  (  251.19)   371.54  8.872  9.750 -0.878
t55g50p00  9061.44 1.0 -0.3  8.260  (   58.88)    66.07  8.267  8.358 -0.091
t55g50p00  9061.44 1.0  0.0  8.560  (   81.28)    93.33  8.567  8.685 -0.118
t55g50p00  9061.44 1.0 +0.3  8.860  (  112.20)   128.82  8.867  9.010 -0.143
t55g40p00  9061.44 1.0 -0.3  8.260  (   83.18)   102.33  8.257  8.510 -0.253
t55g40p00  9061.44 1.0  0.0  8.560  (  107.15)   138.04  8.573  8.891 -0.318
t55g40p00  9061.44 1.0 +0.3  8.860  (  134.90)   177.83  8.869  9.226 -0.357
t55g30p00  9061.44 1.0 -0.3  8.260  (  109.65)   154.88  8.272  8.800 -0.528
t55g30p00  9061.44 1.0  0.0  8.560  (  134.90)   190.55  8.552  9.157 -0.605
t55g30p00  9061.44 1.0 +0.3  8.860  (  162.18)   234.42  8.874  9.502 -0.628
t55g20p00  9061.44 1.0 -0.3  8.260  (  141.25)   208.93  8.246  9.084 -0.838
t55g20p00  9061.44 1.0  0.0  8.560  (  162.18)   251.19  8.579  9.470 -0.891
t55g20p00  9061.44 1.0 +0.3  8.860  (  190.55)   288.40  8.870  9.729 -0.859
t55g10p00  9061.44 1.0 -0.3  8.260  (  169.82)   263.03  8.236  9.352 -1.116
t55g10p00  9061.44 1.0  0.0  8.560  (  194.98)   302.00  8.567  9.659 -1.092
t55g10p00  9061.44 1.0 +0.3  8.860  (  218.78)   338.84  8.885  9.884 -0.999
t50g50p00  9061.44 1.0 -0.3  8.260  (   26.30)    27.54  8.255  8.294 -0.039
t50g50p00  9061.44 1.0  0.0  8.560  (   38.02)    38.90  8.565  8.590 -0.025
t50g50p00  9061.44 1.0 +0.3  8.860  (   50.12)    53.70  8.855  8.917 -0.062
t50g40p00  9061.44 1.0 -0.3  8.260  (   40.74)    45.71  8.262  8.382 -0.120
t50g40p00  9061.44 1.0  0.0  8.560  (   53.70)    63.10  8.567  8.724 -0.157
t50g40p00  9061.44 1.0 +0.3  8.860  (   70.79)    85.11  8.871  9.063 -0.192
t50g30p00  9061.44 1.0 -0.3  8.260  (   63.10)    79.43  8.266  8.557 -0.291
t50g30p00  9061.44 1.0  0.0  8.560  (   79.43)   104.71  8.571  8.939 -0.368
t50g30p00  9061.44 1.0 +0.3  8.860  (  100.00)   131.83  8.851  9.277 -0.426
t50g20p00  9061.44 1.0 -0.3  8.260  (   91.20)   128.82  8.256  8.815 -0.559
t50g20p00  9061.44 1.0  0.0  8.560  (  112.20)   162.18  8.566  9.242 -0.676
t50g20p00  9061.44 1.0 +0.3  8.860  (  131.83)   194.98  8.854  9.588 -0.734
t50g10p00  9061.44 1.0 -0.3  8.260  (  125.89)   190.55  8.242  9.138 -0.896
t50g10p00  9061.44 1.0  0.0  8.560  (  147.91)   229.09  8.572  9.560 -0.988
t50g10p00  9061.44 1.0 +0.3  8.860  (  169.82)   263.03  8.865  9.848 -0.983
t45g50p00  9061.44 1.0 -0.3  8.260  (    5.50)     5.62  8.264  8.280 -0.016
t45g50p00  9061.44 1.0  0.0  8.560  (    8.51)     8.91  8.566  8.586 -0.020
t45g50p00  9061.44 1.0 +0.3  8.860  (   12.88)    13.18  8.853  8.880 -0.027
t45g40p00  9061.44 1.0 -0.3  8.260  (   13.80)    14.45  8.266  8.304 -0.038
t45g40p00  9061.44 1.0  0.0  8.560  (   19.50)    20.89  8.567  8.618 -0.051
t45g40p00  9061.44 1.0 +0.3  8.860  (   26.92)    28.84  8.864  8.933 -0.069
t45g30p00  9061.44 1.0 -0.3  8.260  (   26.92)    29.51  8.253  8.340 -0.087
t45g30p00  9061.44 1.0  0.0  8.560  (   31.62)    35.48  8.570  8.706 -0.136
t45g30p00  9061.44 1.0 +0.3  8.860  (   39.81)    45.71  8.858  9.026 -0.168
t45g20p00  9061.44 1.0 -0.3  8.260  (   39.81)    47.86  8.262  8.481 -0.219
t45g20p00  9061.44 1.0  0.0  8.560  (   51.29)    61.66  8.550  8.831 -0.281
t45g20p00  9061.44 1.0 +0.3  8.860  (   63.10)    79.43  8.867  9.215 -0.348
t45g10p00  9061.44 1.0 -0.3  8.260  (   66.07)    85.11  8.247  8.658 -0.411
t45g10p00  9061.44 1.0  0.0  8.560  (   79.43)   107.15  8.549  9.064 -0.515
t45g10p00  9061.44 1.0 +0.3  8.860  (   95.50)   131.83  8.855  9.460 -0.605
t70g50m10  9061.44 1.0 -0.3  7.260  (   56.23)    74.13  7.264  7.491 -0.227
t70g50m10  9061.44 1.0  0.0  7.560  (   79.43)   107.15  7.551  7.866 -0.315
t70g50m10  9061.44 1.0 +0.3  7.860  (  107.15)   147.91  7.857  8.276 -0.419
t70g40m10  9061.44 1.0 -0.3  7.260  (   77.62)   114.82  7.259  7.725 -0.466
t70g40m10  9061.44 1.0  0.0  7.560  (  102.33)   154.88  7.562  8.220 -0.658
t70g40m10  9061.44 1.0 +0.3  7.860  (  125.89)   194.98  7.852  8.642 -0.790
t70g30m10  9061.44 1.0 -0.3  7.260  (  104.71)   162.18  7.259  8.054 -0.795
t70g30m10  9061.44 1.0  0.0  7.560  (  125.89)   204.17  7.564  8.565 -1.001
t70g30m10  9061.44 1.0 +0.3  7.860  (  147.91)   245.47  7.870  8.958 -1.088
t70g20m10  9061.44 1.0 -0.3  7.260  (  125.89)   199.53  7.260  8.280 -1.020
t70g20m10  9061.44 1.0  0.0  7.560  (  147.91)   239.88  7.557  8.771 -1.214
t70g20m10  9061.44 1.0 +0.3  7.860  (  169.82)   281.84  7.884  9.172 -1.288
t70g10m10  9061.44 1.0 -0.3  7.260  (  138.04)   223.87  7.276  8.407 -1.131
t70g10m10  9061.44 1.0  0.0  7.560  (  162.18)   263.03  7.572  8.890 -1.318
t70g10m10  9061.44 1.0 +0.3  7.860  (  181.97)   302.00  7.888  9.285 -1.397
t65g50m10  9061.44 1.0 -0.3  7.260  (   43.65)    56.23  7.263  7.443 -0.180
t65g50m10  9061.44 1.0  0.0  7.560  (   66.07)    87.10  7.568  7.808 -0.240
t65g50m10  9061.44 1.0 +0.3  7.860  (   91.20)   123.03  7.854  8.167 -0.313
t65g40m10  9061.44 1.0 -0.3  7.260  (   64.57)    93.33  7.251  7.638 -0.387
t65g40m10  9061.44 1.0  0.0  7.560  (   87.10)   131.83  7.560  8.112 -0.552
t65g40m10  9061.44 1.0 +0.3  7.860  (  112.20)   173.78  7.870  8.566 -0.696
t65g30m10  9061.44 1.0 -0.3  7.260  (   87.10)   141.25  7.260  7.981 -0.721
t65g30m10  9061.44 1.0  0.0  7.560  (  109.65)   181.97  7.559  8.508 -0.949
t65g30m10  9061.44 1.0 +0.3  7.860  (  131.83)   223.87  7.871  8.949 -1.078
t65g20m10  9061.44 1.0 -0.3  7.260  (  114.82)   190.55  7.272  8.322 -1.050
t65g20m10  9061.44 1.0  0.0  7.560  (  134.90)   229.09  7.560  8.786 -1.226
t65g20m10  9061.44 1.0 +0.3  7.860  (  158.49)   269.15  7.876  9.163 -1.287
t65g10m10  9061.44 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9061.44 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9061.44 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9061.44 1.0 -0.3  7.260  (   32.36)    37.15  7.259  7.388 -0.129
t60g50m10  9061.44 1.0  0.0  7.560  (   47.86)    60.26  7.566  7.727 -0.161
t60g50m10  9061.44 1.0 +0.3  7.860  (   72.44)    91.20  7.861  8.063 -0.202
t60g40m10  9061.44 1.0 -0.3  7.260  (   47.86)    67.61  7.264  7.546 -0.282
t60g40m10  9061.44 1.0  0.0  7.560  (   69.18)   100.00  7.566  7.949 -0.383
t60g40m10  9061.44 1.0 +0.3  7.860  (   93.33)   138.04  7.871  8.375 -0.504
t60g30m10  9061.44 1.0 -0.3  7.260  (   69.18)   112.20  7.265  7.830 -0.565
t60g30m10  9061.44 1.0  0.0  7.560  (   91.20)   151.36  7.568  8.347 -0.779
t60g30m10  9061.44 1.0 +0.3  7.860  (  114.82)   190.55  7.866  8.796 -0.930
t60g20m10  9061.44 1.0 -0.3  7.260  (   95.50)   162.18  7.264  8.214 -0.950
t60g20m10  9061.44 1.0  0.0  7.560  (  117.49)   199.53  7.545  8.706 -1.161
t60g20m10  9061.44 1.0 +0.3  7.860  (  138.04)   239.88  7.861  9.143 -1.282
t60g10m10  9061.44 1.0 -0.3  7.260  (  120.23)   208.93  7.274  8.509 -1.235
t60g10m10  9061.44 1.0  0.0  7.560  (  141.25)   245.47  7.561  8.945 -1.384
t60g10m10  9061.44 1.0 +0.3  7.860  (  162.18)   281.84  7.868  9.289 -1.421
t55g50m10  9061.44 1.0 -0.3  7.260  (   16.98)    19.95  7.262  7.342 -0.080
t55g50m10  9061.44 1.0  0.0  7.560  (   29.51)    34.67  7.563  7.660 -0.097
t55g50m10  9061.44 1.0 +0.3  7.860  (   44.67)    52.48  7.860  7.976 -0.116
t55g40m10  9061.44 1.0 -0.3  7.260  (   32.36)    38.90  7.260  7.441 -0.181
t55g40m10  9061.44 1.0  0.0  7.560  (   45.71)    60.26  7.556  7.786 -0.230
t55g40m10  9061.44 1.0 +0.3  7.860  (   66.07)    89.13  7.859  8.153 -0.294
t55g30m10  9061.44 1.0 -0.3  7.260  (   47.86)    72.44  7.262  7.624 -0.362
t55g30m10  9061.44 1.0  0.0  7.560  (   67.61)   104.71  7.567  8.060 -0.493
t55g30m10  9061.44 1.0 +0.3  7.860  (   89.13)   141.25  7.873  8.517 -0.644
t55g20m10  9061.44 1.0 -0.3  7.260  (   72.44)   120.23  7.252  7.940 -0.688
t55g20m10  9061.44 1.0  0.0  7.560  (   93.33)   158.49  7.555  8.473 -0.918
t55g20m10  9061.44 1.0 +0.3  7.860  (  114.82)   194.98  7.844  8.924 -1.080
t55g10m10  9061.44 1.0 -0.3  7.260  (   97.72)   173.78  7.260  8.361 -1.101
t55g10m10  9061.44 1.0  0.0  7.560  (  117.49)   213.80  7.574  8.895 -1.321
t55g10m10  9061.44 1.0 +0.3  7.860  (  138.04)   245.47  7.839  9.245 -1.406
t50g50m10  9061.44 1.0 -0.3  7.260  (    6.31)     6.76  7.256  7.299 -0.043
t50g50m10  9061.44 1.0  0.0  7.560  (   11.22)    12.30  7.557  7.605 -0.048
t50g50m10  9061.44 1.0 +0.3  7.860  (   19.50)    21.38  7.863  7.920 -0.057
t50g40m10  9061.44 1.0 -0.3  7.260  (   14.13)    16.60  7.261  7.357 -0.096
t50g40m10  9061.44 1.0  0.0  7.560  (   23.44)    27.54  7.556  7.671 -0.115
t50g40m10  9061.44 1.0 +0.3  7.860  (   33.88)    39.81  7.856  8.001 -0.145
t50g30m10  9061.44 1.0 -0.3  7.260  (   27.54)    33.88  7.268  7.471 -0.203
t50g30m10  9061.44 1.0  0.0  7.560  (   38.02)    50.12  7.553  7.808 -0.255
t50g30m10  9061.44 1.0 +0.3  7.860  (   52.48)    72.44  7.854  8.180 -0.326
t50g20m10  9061.44 1.0 -0.3  7.260  (   43.65)    66.07  7.264  7.647 -0.383
t50g20m10  9061.44 1.0  0.0  7.560  (   60.26)    93.33  7.559  8.064 -0.505
t50g20m10  9061.44 1.0 +0.3  7.860  (   79.43)   125.89  7.870  8.529 -0.659
t50g10m10  9061.44 1.0 -0.3  7.260  (   69.18)   117.49  7.265  7.988 -0.723
t50g10m10  9061.44 1.0  0.0  7.560  (   89.13)   151.36  7.552  8.483 -0.931
t50g10m10  9061.44 1.0 +0.3  7.860  (  109.65)   186.21  7.847  8.958 -1.111
t45g50m10  9061.44 1.0 -0.3  7.260  (    0.81)     0.85  7.260  7.283 -0.023
t45g50m10  9061.44 1.0  0.0  7.560  (    1.55)     1.62  7.557  7.581 -0.024
t45g50m10  9061.44 1.0 +0.3  7.860  (    2.88)     3.02  7.856  7.882 -0.026
t45g40m10  9061.44 1.0 -0.3  7.260  (    3.63)     3.98  7.259  7.308 -0.049
t45g40m10  9061.44 1.0  0.0  7.560  (    6.31)     7.08  7.563  7.619 -0.056
t45g40m10  9061.44 1.0 +0.3  7.860  (   10.72)    11.75  7.859  7.925 -0.066
t45g30m10  9061.44 1.0 -0.3  7.260  (    8.91)    10.23  7.261  7.349 -0.088
t45g30m10  9061.44 1.0  0.0  7.560  (   14.13)    16.60  7.560  7.665 -0.105
t45g30m10  9061.44 1.0 +0.3  7.860  (   21.88)    25.70  7.863  7.989 -0.126
t45g20m10  9061.44 1.0 -0.3  7.260  (   18.62)    23.44  7.265  7.416 -0.151
t45g20m10  9061.44 1.0  0.0  7.560  (   28.18)    32.36  7.559  7.768 -0.209
t45g20m10  9061.44 1.0 +0.3  7.860  (   35.48)    45.71  7.870  8.136 -0.266
t45g10m10  9061.44 1.0 -0.3  7.260  (   33.11)    44.67  7.262  7.557 -0.295
t45g10m10  9061.44 1.0  0.0  7.560  (   44.67)    63.10  7.566  7.955 -0.389
t45g10m10  9061.44 1.0 +0.3  7.860  (   58.88)    83.18  7.849  8.340 -0.491
t70g50m20  9061.44 1.0 -0.3  6.260  (   10.23)    16.22  6.263  6.482 -0.219
t70g50m20  9061.44 1.0  0.0  6.560  (   19.05)    29.51  6.556  6.795 -0.239
t70g50m20  9061.44 1.0 +0.3  6.860  (   33.11)    46.77  6.862  7.147 -0.285
t70g40m20  9061.44 1.0 -0.3  6.260  (   19.50)    35.48  6.262  6.648 -0.386
t70g40m20  9061.44 1.0  0.0  6.560  (   31.62)    58.88  6.563  7.021 -0.458
t70g40m20  9061.44 1.0 +0.3  6.860  (   47.86)    91.20  6.865  7.449 -0.584
t70g30m20  9061.44 1.0 -0.3  6.260  (   33.11)    75.86  6.255  6.911 -0.656
t70g30m20  9061.44 1.0  0.0  6.560  (   51.29)   114.82  6.565  7.455 -0.890
t70g30m20  9061.44 1.0 +0.3  6.860  (   72.44)   154.88  6.859  8.049 -1.190
t70g20m20  9061.44 1.0 -0.3  6.260  (   47.86)   117.49  6.263  7.192 -0.929
t70g20m20  9061.44 1.0  0.0  6.560  (   69.18)   158.49  6.551  7.799 -1.248
t70g20m20  9061.44 1.0 +0.3  6.860  (   93.33)   199.53  6.847  8.409 -1.562
t70g10m20  9061.44 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9061.44 1.0 -0.3  6.260  (    6.76)    10.00  6.260  6.440 -0.180
t65g50m20  9061.44 1.0  0.0  6.560  (   12.88)    19.05  6.564  6.755 -0.191
t65g50m20  9061.44 1.0 +0.3  6.860  (   23.44)    32.36  6.861  7.040 -0.179
t65g40m20  9061.44 1.0 -0.3  6.260  (   13.80)    26.30  6.256  6.595 -0.339
t65g40m20  9061.44 1.0  0.0  6.560  (   24.55)    42.66  6.558  6.961 -0.403
t65g40m20  9061.44 1.0 +0.3  6.860  (   37.15)    69.18  6.863  7.349 -0.486
t65g30m20  9061.44 1.0 -0.3  6.260  (   25.70)    54.95  6.257  6.829 -0.572
t65g30m20  9061.44 1.0  0.0  6.560  (   38.02)    87.10  6.561  7.273 -0.712
t65g30m20  9061.44 1.0 +0.3  6.860  (   57.54)   125.89  6.869  7.819 -0.950
t65g20m20  9061.44 1.0 -0.3  6.260  (   41.69)   104.71  6.257  7.160 -0.903
t65g20m20  9061.44 1.0  0.0  6.560  (   61.66)   144.54  6.550  7.758 -1.208
t65g20m20  9061.44 1.0 +0.3  6.860  (   83.18)   186.21  6.857  8.383 -1.526
t65g10m20  9061.44 1.0 -0.3  6.260  (   58.88)   134.90  6.256  7.299 -1.043
t65g10m20  9061.44 1.0  0.0  6.560  (   81.28)   177.83  6.564  7.951 -1.387
t65g10m20  9061.44 1.0 +0.3  6.860  (  104.71)   218.78  6.873  8.543 -1.670
t60g50m20  9061.44 1.0 -0.3  6.260  (    4.07)     5.50  6.261  6.399 -0.138
t60g50m20  9061.44 1.0  0.0  6.560  (    7.76)    10.47  6.557  6.700 -0.143
t60g50m20  9061.44 1.0 +0.3  6.860  (   14.45)    19.95  6.864  7.017 -0.153
t60g40m20  9061.44 1.0 -0.3  6.260  (    8.51)    14.79  6.265  6.530 -0.265
t60g40m20  9061.44 1.0  0.0  6.560  (   15.85)    26.92  6.560  6.849 -0.289
t60g40m20  9061.44 1.0 +0.3  6.860  (   27.54)    42.66  6.854  7.195 -0.341
t60g30m20  9061.44 1.0 -0.3  6.260  (   16.98)    36.31  6.267  6.752 -0.485
t60g30m20  9061.44 1.0  0.0  6.560  (   29.51)    58.88  6.558  7.125 -0.567
t60g30m20  9061.44 1.0 +0.3  6.860  (   41.69)    91.20  6.868  7.572 -0.704
t60g20m20  9061.44 1.0 -0.3  6.260  (   31.62)    70.79  6.262  6.960 -0.698
t60g20m20  9061.44 1.0  0.0  6.560  (   44.67)   104.71  6.553  7.432 -0.879
t60g20m20  9061.44 1.0 +0.3  6.860  (   63.10)   144.54  6.864  8.028 -1.164
t60g10m20  9061.44 1.0 -0.3  6.260  (   48.98)   109.65  6.256  7.131 -0.875
t60g10m20  9061.44 1.0  0.0  6.560  (   69.18)   147.91  6.549  7.714 -1.165
t60g10m20  9061.44 1.0 +0.3  6.860  (   91.20)   186.21  6.843  8.304 -1.461
t55g50m20  9061.44 1.0 -0.3  6.260  (    2.09)     2.63  6.262  6.360 -0.098
t55g50m20  9061.44 1.0  0.0  6.560  (    4.07)     5.13  6.560  6.660 -0.100
t55g50m20  9061.44 1.0 +0.3  6.860  (    7.94)     9.77  6.857  6.961 -0.104
t55g40m20  9061.44 1.0 -0.3  6.260  (    4.57)     6.92  6.264  6.457 -0.193
t55g40m20  9061.44 1.0  0.0  6.560  (    8.51)    12.88  6.555  6.758 -0.203
t55g40m20  9061.44 1.0 +0.3  6.860  (   15.85)    23.99  6.862  7.083 -0.221
t55g30m20  9061.44 1.0 -0.3  6.260  (    9.55)    18.62  6.263  6.601 -0.338
t55g30m20  9061.44 1.0  0.0  6.560  (   17.38)    31.62  6.559  6.945 -0.386
t55g30m20  9061.44 1.0 +0.3  6.860  (   29.51)    51.29  6.856  7.304 -0.448
t55g20m20  9061.44 1.0 -0.3  6.260  (   19.05)    42.66  6.264  6.815 -0.551
t55g20m20  9061.44 1.0  0.0  6.560  (   30.20)    67.61  6.556  7.207 -0.651
t55g20m20  9061.44 1.0 +0.3  6.860  (   45.71)   100.00  6.857  7.664 -0.807
t55g10m20  9061.44 1.0 -0.3  6.260  (   32.36)    74.13  6.260  6.949 -0.689
t55g10m20  9061.44 1.0  0.0  6.560  (   48.98)   107.15  6.551  7.418 -0.867
t55g10m20  9061.44 1.0 +0.3  6.860  (   67.61)   144.54  6.856  7.985 -1.129
t50g50m20  9061.44 1.0 -0.3  6.260  (    0.74)     0.87  6.264  6.327 -0.063
t50g50m20  9061.44 1.0  0.0  6.560  (    1.48)     1.70  6.557  6.621 -0.064
t50g50m20  9061.44 1.0 +0.3  6.860  (    2.88)     3.39  6.864  6.929 -0.065
t50g40m20  9061.44 1.0 -0.3  6.260  (    1.95)     2.57  6.258  6.384 -0.126
t50g40m20  9061.44 1.0  0.0  6.560  (    3.80)     5.01  6.559  6.689 -0.130
t50g40m20  9061.44 1.0 +0.3  6.860  (    7.24)     9.55  6.860  6.998 -0.138
t50g30m20  9061.44 1.0 -0.3  6.260  (    4.47)     7.24  6.259  6.489 -0.230
t50g30m20  9061.44 1.0  0.0  6.560  (    8.32)    13.49  6.556  6.802 -0.246
t50g30m20  9061.44 1.0 +0.3  6.860  (   15.14)    24.55  6.858  7.130 -0.272
t50g20m20  9061.44 1.0 -0.3  6.260  (    9.55)    19.50  6.263  6.632 -0.369
t50g20m20  9061.44 1.0  0.0  6.560  (   16.98)    33.11  6.565  6.998 -0.433
t50g20m20  9061.44 1.0 +0.3  6.860  (   28.84)    52.48  6.854  7.357 -0.503
t50g10m20  9061.44 1.0 -0.3  6.260  (   20.42)    41.69  6.261  6.778 -0.517
t50g10m20  9061.44 1.0  0.0  6.560  (   31.62)    66.07  6.563  7.183 -0.620
t50g10m20  9061.44 1.0 +0.3  6.860  (   45.71)    95.50  6.855  7.614 -0.759
t45g50m20  9061.44 1.0 -0.3  6.260  (    0.11)     0.12  6.260  6.301 -0.041
t45g50m20  9061.44 1.0  0.0  6.560  (    0.22)     0.25  6.560  6.601 -0.041
t45g50m20  9061.44 1.0 +0.3  6.860  (    0.45)     0.49  6.863  6.905 -0.042
t45g40m20  9061.44 1.0 -0.3  6.260  (    0.51)     0.62  6.265  6.340 -0.075
t45g40m20  9061.44 1.0  0.0  6.560  (    1.02)     1.20  6.558  6.634 -0.076
t45g40m20  9061.44 1.0 +0.3  6.860  (    2.00)     2.34  6.856  6.934 -0.078
t45g30m20  9061.44 1.0 -0.3  6.260  (    1.38)     1.82  6.263  6.387 -0.124
t45g30m20  9061.44 1.0  0.0  6.560  (    2.63)     3.47  6.556  6.686 -0.130
t45g30m20  9061.44 1.0 +0.3  6.860  (    5.01)     6.61  6.863  7.002 -0.139
t45g20m20  9061.44 1.0 -0.3  6.260  (    3.47)     5.13  6.259  6.451 -0.192
t45g20m20  9061.44 1.0  0.0  6.560  (    6.46)     9.55  6.558  6.766 -0.208
t45g20m20  9061.44 1.0 +0.3  6.860  (   11.48)    16.98  6.855  7.088 -0.233
t45g10m20  9061.44 1.0 -0.3  6.260  (    8.51)    14.13  6.255  6.527 -0.272
t45g10m20  9061.44 1.0  0.0  6.560  (   15.14)    25.12  6.559  6.870 -0.311
t45g10m20  9061.44 1.0 +0.3  6.860  (   24.55)    38.90  6.857  7.238 -0.381
t70g50m30  9061.44 1.0 -0.3  5.260  (    1.10)     2.82  5.256  5.681 -0.425
t70g50m30  9061.44 1.0  0.0  5.560  (    2.14)     5.62  5.562  5.993 -0.431
t70g50m30  9061.44 1.0 +0.3  5.860  (    4.17)    10.96  5.862  6.301 -0.439
t70g40m30  9061.44 1.0 -0.3  5.260  (    2.24)     8.32  5.265  5.854 -0.589
t70g40m30  9061.44 1.0  0.0  5.560  (    4.37)    15.85  5.559  6.161 -0.602
t70g40m30  9061.44 1.0 +0.3  5.860  (    8.51)    29.51  5.858  6.485 -0.627
t70g30m30  9061.44 1.0 -0.3  5.260  (    4.17)    18.20  5.259  5.943 -0.684
t70g30m30  9061.44 1.0  0.0  5.560  (    8.13)    31.62  5.559  6.281 -0.722
t70g30m30  9061.44 1.0 +0.3  5.860  (   15.49)    53.70  5.865  6.654 -0.789
t70g20m30  9061.44 1.0 -0.3  5.260  (    7.76)    36.31  5.255  6.080 -0.825
t70g20m30  9061.44 1.0  0.0  5.560  (   14.79)    61.66  5.560  6.457 -0.897
t70g20m30  9061.44 1.0 +0.3  5.860  (   26.92)    95.50  5.857  6.902 -1.045
t70g10m30  9061.44 1.0 -0.3  5.260  (    9.77)    39.81  5.260  6.013 -0.753
t70g10m30  9061.44 1.0  0.0  5.560  (   18.62)    66.07  5.555  6.367 -0.812
t70g10m30  9061.44 1.0 +0.3  5.860  (   30.90)   102.33  5.862  6.807 -0.945
t65g50m30  9061.44 1.0 -0.3  5.260  (    0.71)     1.66  5.256  5.638 -0.382
t65g50m30  9061.44 1.0  0.0  5.560  (    1.38)     3.31  5.561  5.946 -0.385
t65g50m30  9061.44 1.0 +0.3  5.860  (    2.75)     6.46  5.859  6.250 -0.391
t65g40m30  9061.44 1.0 -0.3  5.260  (    1.51)     6.17  5.264  5.887 -0.623
t65g40m30  9061.44 1.0  0.0  5.560  (    3.02)    11.75  5.555  6.190 -0.635
t65g40m30  9061.44 1.0 +0.3  5.860  (    5.75)    22.39  5.859  6.518 -0.659
t65g30m30  9061.44 1.0 -0.3  5.260  (    3.16)    16.60  5.261  6.033 -0.772
t65g30m30  9061.44 1.0  0.0  5.560  (    6.17)    30.90  5.562  6.414 -0.852
t65g30m30  9061.44 1.0 +0.3  5.860  (   11.75)    48.98  5.855  6.746 -0.891
t65g20m30  9061.44 1.0 -0.3  5.260  (    5.89)    30.90  5.292  6.064 -0.772
t65g20m30  9061.44 1.0  0.0  5.560  (   11.48)    50.12  5.567  6.450 -0.883
t65g20m30  9061.44 1.0 +0.3  5.860  (   21.38)    79.43  5.859  6.862 -1.003
t65g10m30  9061.44 1.0 -0.3  5.260  (   11.22)    50.12  5.264  6.137 -0.873
t65g10m30  9061.44 1.0  0.0  5.560  (   20.89)    81.28  5.566  6.560 -0.994
t65g10m30  9061.44 1.0 +0.3  5.860  (   33.11)   117.49  5.856  7.063 -1.207
t60g50m30  9061.44 1.0 -0.3  5.260  (    0.42)     0.83  5.265  5.566 -0.301
t60g50m30  9061.44 1.0  0.0  5.560  (    0.81)     1.62  5.556  5.859 -0.303
t60g50m30  9061.44 1.0 +0.3  5.860  (    1.62)     3.24  5.862  6.166 -0.304
t60g40m30  9061.44 1.0 -0.3  5.260  (    0.89)     3.24  5.261  5.830 -0.569
t60g40m30  9061.44 1.0  0.0  5.560  (    1.78)     6.31  5.559  6.137 -0.578
t60g40m30  9061.44 1.0 +0.3  5.860  (    3.47)    12.30  5.860  6.453 -0.593
t60g30m30  9061.44 1.0 -0.3  5.260  (    1.95)    10.96  5.264  6.055 -0.791
t60g30m30  9061.44 1.0  0.0  5.560  (    3.80)    20.42  5.556  6.371 -0.815
t60g30m30  9061.44 1.0 +0.3  5.860  (    7.24)    35.48  5.863  6.747 -0.884
t60g20m30  9061.44 1.0 -0.3  5.260  (    4.17)    22.91  5.256  6.089 -0.833
t60g20m30  9061.44 1.0  0.0  5.560  (    7.94)    38.90  5.559  6.470 -0.911
t60g20m30  9061.44 1.0 +0.3  5.860  (   14.79)    64.57  5.864  6.878 -1.014
t60g10m30  9061.44 1.0 -0.3  5.260  (    8.32)    32.36  5.265  6.009 -0.744
t60g10m30  9061.44 1.0  0.0  5.560  (   15.49)    53.70  5.560  6.384 -0.824
t60g10m30  9061.44 1.0 +0.3  5.860  (   26.92)    85.11  5.869  6.831 -0.962
t55g50m30  9061.44 1.0 -0.3  5.260  (    0.21)     0.34  5.264  5.464 -0.200
t55g50m30  9061.44 1.0  0.0  5.560  (    0.43)     0.68  5.565  5.765 -0.200
t55g50m30  9061.44 1.0 +0.3  5.860  (    0.83)     1.32  5.856  6.057 -0.201
t55g40m30  9061.44 1.0 -0.3  5.260  (    0.47)     1.20  5.255  5.673 -0.418
t55g40m30  9061.44 1.0  0.0  5.560  (    0.93)     2.40  5.559  5.979 -0.420
t55g40m30  9061.44 1.0 +0.3  5.860  (    1.82)     4.68  5.856  6.282 -0.426
t55g30m30  9061.44 1.0 -0.3  5.260  (    1.07)     4.47  5.264  5.909 -0.645
t55g30m30  9061.44 1.0  0.0  5.560  (    2.09)     8.51  5.556  6.216 -0.660
t55g30m30  9061.44 1.0 +0.3  5.860  (    3.98)    16.60  5.865  6.549 -0.684
t55g20m30  9061.44 1.0 -0.3  5.260  (    2.34)    10.96  5.263  5.980 -0.717
t55g20m30  9061.44 1.0  0.0  5.560  (    4.57)    20.42  5.557  6.304 -0.747
t55g20m30  9061.44 1.0 +0.3  5.860  (    8.71)    34.67  5.855  6.671 -0.816
t55g10m30  9061.44 1.0 -0.3  5.260  (    5.01)    17.78  5.263  5.872 -0.609
t55g10m30  9061.44 1.0  0.0  5.560  (    9.55)    30.90  5.561  6.229 -0.668
t55g10m30  9061.44 1.0 +0.3  5.860  (   17.38)    51.29  5.866  6.615 -0.749
t50g50m30  9061.44 1.0 -0.3  5.260  (    0.08)     0.11  5.262  5.381 -0.119
t50g50m30  9061.44 1.0  0.0  5.560  (    0.16)     0.21  5.562  5.681 -0.119
t50g50m30  9061.44 1.0 +0.3  5.860  (    0.32)     0.43  5.862  5.982 -0.120
t50g40m30  9061.44 1.0 -0.3  5.260  (    0.21)     0.36  5.260  5.503 -0.243
t50g40m30  9061.44 1.0  0.0  5.560  (    0.42)     0.72  5.561  5.805 -0.244
t50g40m30  9061.44 1.0 +0.3  5.860  (    0.81)     1.45  5.863  6.109 -0.246
t50g30m30  9061.44 1.0 -0.3  5.260  (    0.48)     1.20  5.258  5.668 -0.410
t50g30m30  9061.44 1.0  0.0  5.560  (    0.93)     2.40  5.561  5.974 -0.413
t50g30m30  9061.44 1.0 +0.3  5.860  (    1.86)     4.68  5.858  6.278 -0.420
t50g20m30  9061.44 1.0 -0.3  5.260  (    1.07)     3.31  5.261  5.767 -0.506
t50g20m30  9061.44 1.0  0.0  5.560  (    2.09)     6.46  5.560  6.077 -0.517
t50g20m30  9061.44 1.0 +0.3  5.860  (    4.07)    12.59  5.865  6.402 -0.537
t50g10m30  9061.44 1.0 -0.3  5.260  (    2.69)     7.08  5.257  5.710 -0.453
t50g10m30  9061.44 1.0  0.0  5.560  (    5.13)    13.49  5.564  6.038 -0.474
t50g10m30  9061.44 1.0 +0.3  5.860  (    9.55)    24.55  5.864  6.370 -0.506
t45g50m30  9061.44 1.0 -0.3  5.260  (    0.02)     0.02  5.257  5.324 -0.067
t45g50m30  9061.44 1.0  0.0  5.560  (    0.04)     0.05  5.558  5.625 -0.067
t45g50m30  9061.44 1.0 +0.3  5.860  (    0.08)     0.10  5.854  5.920 -0.066
t45g40m30  9061.44 1.0 -0.3  5.260  (    0.06)     0.09  5.257  5.398 -0.141
t45g40m30  9061.44 1.0  0.0  5.560  (    0.13)     0.17  5.559  5.700 -0.141
t45g40m30  9061.44 1.0 +0.3  5.860  (    0.25)     0.35  5.859  6.001 -0.142
t45g30m30  9061.44 1.0 -0.3  5.260  (    0.16)     0.28  5.261  5.495 -0.234
t45g30m30  9061.44 1.0  0.0  5.560  (    0.32)     0.55  5.563  5.797 -0.234
t45g30m30  9061.44 1.0 +0.3  5.860  (    0.63)     1.10  5.865  6.101 -0.236
t45g20m30  9061.44 1.0 -0.3  5.260  (    0.39)     0.81  5.256  5.580 -0.324
t45g20m30  9061.44 1.0  0.0  5.560  (    0.78)     1.62  5.559  5.886 -0.327
t45g20m30  9061.44 1.0 +0.3  5.860  (    1.51)     3.16  5.855  6.190 -0.335
t45g10m30  9061.44 1.0 -0.3  5.260  (    1.02)     2.09  5.258  5.579 -0.321
t45g10m30  9061.44 1.0  0.0  5.560  (    2.00)     4.07  5.558  5.887 -0.329
t45g10m30  9061.44 1.0 +0.3  5.860  (    3.89)     7.94  5.864  6.203 -0.339
t70g50m40  9061.44 1.0 -0.3  4.260  (    0.11)     0.51  4.263  4.936 -0.673
t70g50m40  9061.44 1.0  0.0  4.560  (    0.22)     1.02  4.563  5.238 -0.675
t70g50m40  9061.44 1.0 +0.3  4.860  (    0.43)     2.00  4.856  5.532 -0.676
t70g40m40  9061.44 1.0 -0.3  4.260  (    0.22)     1.32  4.261  5.032 -0.771
t70g40m40  9061.44 1.0  0.0  4.560  (    0.45)     2.63  4.563  5.338 -0.775
t70g40m40  9061.44 1.0 +0.3  4.860  (    0.89)     5.13  4.857  5.638 -0.781
t70g30m40  9061.44 1.0 -0.3  4.260  (    0.43)     2.51  4.260  5.040 -0.780
t70g30m40  9061.44 1.0  0.0  4.560  (    0.85)     4.90  4.555  5.339 -0.784
t70g30m40  9061.44 1.0 +0.3  4.860  (    1.66)    10.00  4.865  5.656 -0.791
t70g20m40  9061.44 1.0 -0.3  4.260  (    0.81)     4.57  4.257  5.020 -0.763
t70g20m40  9061.44 1.0  0.0  4.560  (    1.62)     8.91  4.556  5.322 -0.766
t70g20m40  9061.44 1.0 +0.3  4.860  (    3.24)    17.38  4.864  5.637 -0.773
t70g10m40  9061.44 1.0 -0.3  4.260  (    1.05)     3.09  4.260  4.737 -0.477
t70g10m40  9061.44 1.0  0.0  4.560  (    2.09)     6.03  4.556  5.035 -0.479
t70g10m40  9061.44 1.0 +0.3  4.860  (    4.07)    11.75  4.858  5.340 -0.482
t65g50m40  9061.44 1.0 -0.3  4.260  (    0.07)     0.34  4.259  4.950 -0.691
t65g50m40  9061.44 1.0  0.0  4.560  (    0.14)     0.68  4.559  5.252 -0.693
t65g50m40  9061.44 1.0 +0.3  4.860  (    0.28)     1.35  4.861  5.555 -0.694
t65g40m40  9061.44 1.0 -0.3  4.260  (    0.15)     1.17  4.263  5.149 -0.886
t65g40m40  9061.44 1.0  0.0  4.560  (    0.30)     2.34  4.565  5.455 -0.890
t65g40m40  9061.44 1.0 +0.3  4.860  (    0.60)     4.57  4.859  5.755 -0.896
t65g30m40  9061.44 1.0 -0.3  4.260  (    0.32)     2.75  4.260  5.199 -0.939
t65g30m40  9061.44 1.0  0.0  4.560  (    0.65)     5.37  4.556  5.501 -0.945
t65g30m40  9061.44 1.0 +0.3  4.860  (    1.29)    10.72  4.864  5.822 -0.958
t65g20m40  9061.44 1.0 -0.3  4.260  (    0.63)     4.47  4.255  5.125 -0.870
t65g20m40  9061.44 1.0  0.0  4.560  (    1.26)     8.91  4.561  5.439 -0.878
t65g20m40  9061.44 1.0 +0.3  4.860  (    2.45)    16.98  4.855  5.746 -0.891
t65g10m40  9061.44 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9061.44 1.0 -0.3  4.260  (    0.04)     0.17  4.261  4.889 -0.628
t60g50m40  9061.44 1.0  0.0  4.560  (    0.08)     0.34  4.561  5.189 -0.628
t60g50m40  9061.44 1.0 +0.3  4.860  (    0.16)     0.68  4.862  5.490 -0.628
t60g40m40  9061.44 1.0 -0.3  4.260  (    0.09)     0.72  4.257  5.169 -0.912
t60g40m40  9061.44 1.0  0.0  4.560  (    0.18)     1.45  4.558  5.473 -0.915
t60g40m40  9061.44 1.0 +0.3  4.860  (    0.35)     2.88  4.862  5.781 -0.919
t60g30m40  9061.44 1.0 -0.3  4.260  (    0.20)     2.14  4.257  5.300 -1.043
t60g30m40  9061.44 1.0  0.0  4.560  (    0.40)     4.27  4.562  5.611 -1.049
t60g30m40  9061.44 1.0 +0.3  4.860  (    0.79)     8.32  4.860  5.924 -1.064
t60g20m40  9061.44 1.0 -0.3  4.260  (    0.45)     3.98  4.265  5.238 -0.973
t60g20m40  9061.44 1.0  0.0  4.560  (    0.89)     7.76  4.565  5.550 -0.985
t60g20m40  9061.44 1.0 +0.3  4.860  (    1.74)    14.79  4.857  5.862 -1.005
t60g10m40  9061.44 1.0 -0.3  4.260  (    0.89)     5.25  4.263  5.047 -0.784
t60g10m40  9061.44 1.0  0.0  4.560  (    1.78)    10.00  4.560  5.351 -0.791
t60g10m40  9061.44 1.0 +0.3  4.860  (    3.47)    19.05  4.859  5.669 -0.810
t55g50m40  9061.44 1.0 -0.3  4.260  (    0.02)     0.06  4.263  4.753 -0.490
t55g50m40  9061.44 1.0  0.0  4.560  (    0.04)     0.13  4.561  5.051 -0.490
t55g50m40  9061.44 1.0 +0.3  4.860  (    0.08)     0.26  4.861  5.351 -0.490
t55g40m40  9061.44 1.0 -0.3  4.260  (    0.05)     0.29  4.260  5.057 -0.797
t55g40m40  9061.44 1.0  0.0  4.560  (    0.09)     0.58  4.561  5.359 -0.798
t55g40m40  9061.44 1.0 +0.3  4.860  (    0.18)     1.15  4.864  5.662 -0.798
t55g30m40  9061.44 1.0 -0.3  4.260  (    0.11)     1.02  4.262  5.249 -0.987
t55g30m40  9061.44 1.0  0.0  4.560  (    0.21)     2.00  4.559  5.548 -0.989
t55g30m40  9061.44 1.0 +0.3  4.860  (    0.43)     3.89  4.857  5.852 -0.995
t55g20m40  9061.44 1.0 -0.3  4.260  (    0.23)     2.04  4.261  5.206 -0.945
t55g20m40  9061.44 1.0  0.0  4.560  (    0.47)     4.07  4.563  5.513 -0.950
t55g20m40  9061.44 1.0 +0.3  4.860  (    0.91)     7.94  4.864  5.825 -0.961
t55g10m40  9061.44 1.0 -0.3  4.260  (    0.54)     2.69  4.261  4.973 -0.712
t55g10m40  9061.44 1.0  0.0  4.560  (    1.07)     5.25  4.559  5.280 -0.721
t55g10m40  9061.44 1.0 +0.3  4.860  (    2.09)    10.23  4.860  5.593 -0.733
t50g50m40  9061.44 1.0 -0.3  4.260  (    0.01)     0.02  4.254  4.544 -0.290
t50g50m40  9061.44 1.0  0.0  4.560  (    0.02)     0.03  4.566  4.855 -0.289
t50g50m40  9061.44 1.0 +0.3  4.860  (    0.04)     0.07  4.860  5.149 -0.289
t50g40m40  9061.44 1.0 -0.3  4.260  (    0.02)     0.07  4.259  4.798 -0.539
t50g40m40  9061.44 1.0  0.0  4.560  (    0.04)     0.14  4.557  5.096 -0.539
t50g40m40  9061.44 1.0 +0.3  4.860  (    0.08)     0.28  4.858  5.398 -0.540
t50g30m40  9061.44 1.0 -0.3  4.260  (    0.05)     0.24  4.262  4.968 -0.706
t50g30m40  9061.44 1.0  0.0  4.560  (    0.09)     0.48  4.563  5.270 -0.707
t50g30m40  9061.44 1.0 +0.3  4.860  (    0.19)     0.95  4.864  5.574 -0.710
t50g20m40  9061.44 1.0 -0.3  4.260  (    0.11)     0.51  4.265  4.943 -0.678
t50g20m40  9061.44 1.0  0.0  4.560  (    0.21)     1.00  4.556  5.236 -0.680
t50g20m40  9061.44 1.0 +0.3  4.860  (    0.43)     2.00  4.859  5.543 -0.684
t50g10m40  9061.44 1.0 -0.3  4.260  (    0.28)     0.87  4.261  4.759 -0.498
t50g10m40  9061.44 1.0  0.0  4.560  (    0.55)     1.74  4.565  5.065 -0.500
t50g10m40  9061.44 1.0 +0.3  4.860  (    1.10)     3.39  4.861  5.365 -0.504
t45g50m40  9061.44 1.0 -0.3  4.260  (    0.00)     0.00  4.267  4.401 -0.134
t45g50m40  9061.44 1.0  0.0  4.560  (    0.01)     0.01  4.571  4.712 -0.141
t45g50m40  9061.44 1.0 +0.3  4.860  (    0.01)     0.02  4.852  4.987 -0.135
t45g40m40  9061.44 1.0 -0.3  4.260  (    0.01)     0.01  4.240  4.497 -0.257
t45g40m40  9061.44 1.0  0.0  4.560  (    0.02)     0.03  4.557  4.815 -0.258
t45g40m40  9061.44 1.0 +0.3  4.860  (    0.03)     0.05  4.865  5.124 -0.259
t45g30m40  9061.44 1.0 -0.3  4.260  (    0.02)     0.04  4.265  4.661 -0.396
t45g30m40  9061.44 1.0  0.0  4.560  (    0.04)     0.09  4.561  4.957 -0.396
t45g30m40  9061.44 1.0 +0.3  4.860  (    0.07)     0.18  4.863  5.259 -0.396
t45g20m40  9061.44 1.0 -0.3  4.260  (    0.04)     0.10  4.255  4.662 -0.407
t45g20m40  9061.44 1.0  0.0  4.560  (    0.08)     0.20  4.556  4.964 -0.408
t45g20m40  9061.44 1.0 +0.3  4.860  (    0.16)     0.41  4.858  5.266 -0.408
t45g10m40  9061.44 1.0 -0.3  4.260  (    0.10)     0.21  4.256  4.560 -0.304
t45g10m40  9061.44 1.0  0.0  4.560  (    0.21)     0.42  4.557  4.862 -0.305
t45g10m40  9061.44 1.0 +0.3  4.860  (    0.42)     0.83  4.860  5.165 -0.305
t70g50p00  9061.44 2.0 -0.3  8.260  (  162.18)   194.98  8.249  8.515 -0.266
t70g50p00  9061.44 2.0  0.0  8.560  (  199.53)   251.19  8.560  8.873 -0.313
t70g50p00  9061.44 2.0 +0.3  8.860  (  251.19)   316.23  8.860  9.179 -0.319
t70g40p00  9061.44 2.0 -0.3  8.260  (  181.97)   239.88  8.268  8.758 -0.490
t70g40p00  9061.44 2.0  0.0  8.560  (  213.80)   288.40  8.552  9.088 -0.536
t70g40p00  9061.44 2.0 +0.3  8.860  (  251.19)   346.74  8.862  9.386 -0.524
t70g30p00  9061.44 2.0 -0.3  8.260  (  208.93)   281.84  8.241  8.908 -0.667
t70g30p00  9061.44 2.0  0.0  8.560  (  239.88)   331.13  8.545  9.241 -0.696
t70g30p00  9061.44 2.0 +0.3  8.860  (  275.42)   389.05  8.882  9.533 -0.651
t70g20p00  9061.44 2.0 -0.3  8.260  (  234.42)   316.23  8.238  9.060 -0.822
t70g20p00  9061.44 2.0  0.0  8.560  (  263.03)   363.08  8.550  9.404 -0.854
t70g20p00  9061.44 2.0 +0.3  8.860  (  295.12)   407.38  8.843  9.648 -0.805
t70g10p00  9061.44 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9061.44 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9061.44 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9061.44 2.0 -0.3  8.260  (  141.25)   169.82  8.264  8.488 -0.224
t65g50p00  9061.44 2.0  0.0  8.560  (  177.83)   223.87  8.572  8.844 -0.272
t65g50p00  9061.44 2.0 +0.3  8.860  (  229.09)   281.84  8.847  9.135 -0.288
t65g40p00  9061.44 2.0 -0.3  8.260  (  165.96)   218.78  8.274  8.739 -0.465
t65g40p00  9061.44 2.0  0.0  8.560  (  194.98)   269.15  8.568  9.089 -0.521
t65g40p00  9061.44 2.0 +0.3  8.860  (  234.42)   323.59  8.858  9.373 -0.515
t65g30p00  9061.44 2.0 -0.3  8.260  (  190.55)   269.15  8.279  9.000 -0.721
t65g30p00  9061.44 2.0  0.0  8.560  (  218.78)   316.23  8.573  9.329 -0.756
t65g30p00  9061.44 2.0 +0.3  8.860  (  251.19)   363.08  8.856  9.582 -0.726
t65g20p00  9061.44 2.0 -0.3  8.260  (  223.87)   316.23  8.273  9.152 -0.879
t65g20p00  9061.44 2.0  0.0  8.560  (  251.19)   363.08  8.586  9.463 -0.877
t65g20p00  9061.44 2.0 +0.3  8.860  (  281.84)   407.38  8.877  9.686 -0.809
t65g10p00  9061.44 2.0 -0.3  8.260  (  245.47)   346.74  8.258  9.254 -0.996
t65g10p00  9061.44 2.0  0.0  8.560  (  275.42)   389.05  8.560  9.547 -0.987
t65g10p00  9061.44 2.0 +0.3  8.860  (  302.00)   426.58  8.831  9.750 -0.919
t60g50p00  9061.44 2.0 -0.3  8.260  (  107.15)   123.03  8.257  8.415 -0.158
t60g50p00  9061.44 2.0  0.0  8.560  (  141.25)   169.82  8.571  8.774 -0.203
t60g50p00  9061.44 2.0 +0.3  8.860  (  181.97)   223.87  8.865  9.096 -0.231
t60g40p00  9061.44 2.0 -0.3  8.260  (  134.90)   173.78  8.259  8.635 -0.376
t60g40p00  9061.44 2.0  0.0  8.560  (  165.96)   223.87  8.573  9.022 -0.449
t60g40p00  9061.44 2.0 +0.3  8.860  (  199.53)   275.42  8.860  9.330 -0.470
t60g30p00  9061.44 2.0 -0.3  8.260  (  162.18)   234.42  8.275  8.952 -0.677
t60g30p00  9061.44 2.0  0.0  8.560  (  190.55)   281.84  8.573  9.308 -0.735
t60g30p00  9061.44 2.0 +0.3  8.860  (  223.87)   331.13  8.872  9.591 -0.719
t60g20p00  9061.44 2.0 -0.3  8.260  (  194.98)   288.40  8.265  9.200 -0.935
t60g20p00  9061.44 2.0  0.0  8.560  (  223.87)   331.13  8.552  9.513 -0.961
t60g20p00  9061.44 2.0 +0.3  8.860  (  251.19)   380.19  8.884  9.789 -0.905
t60g10p00  9061.44 2.0 -0.3  8.260  (  229.09)   338.84  8.265  9.330 -1.065
t60g10p00  9061.44 2.0  0.0  8.560  (  257.04)   380.19  8.563  9.602 -1.039
t60g10p00  9061.44 2.0 +0.3  8.860  (  281.84)   416.87  8.829  9.791 -0.962
t55g50p00  9061.44 2.0 -0.3  8.260  (   61.66)    69.18  8.264  8.352 -0.088
t55g50p00  9061.44 2.0  0.0  8.560  (   87.10)    97.72  8.562  8.678 -0.116
t55g50p00  9061.44 2.0 +0.3  8.860  (  117.49)   134.90  8.861  9.005 -0.144
t55g40p00  9061.44 2.0 -0.3  8.260  (   89.13)   109.65  8.252  8.494 -0.242
t55g40p00  9061.44 2.0  0.0  8.560  (  114.82)   147.91  8.561  8.875 -0.314
t55g40p00  9061.44 2.0 +0.3  8.860  (  147.91)   190.55  8.852  9.214 -0.362
t55g30p00  9061.44 2.0 -0.3  8.260  (  123.03)   169.82  8.267  8.778 -0.511
t55g30p00  9061.44 2.0  0.0  8.560  (  147.91)   213.80  8.569  9.182 -0.613
t55g30p00  9061.44 2.0 +0.3  8.860  (  177.83)   257.04  8.848  9.502 -0.654
t55g20p00  9061.44 2.0 -0.3  8.260  (  158.49)   234.42  8.248  9.081 -0.833
t55g20p00  9061.44 2.0  0.0  8.560  (  186.21)   281.84  8.566  9.483 -0.917
t55g20p00  9061.44 2.0 +0.3  8.860  (  213.80)   323.59  8.848  9.759 -0.911
t55g10p00  9061.44 2.0 -0.3  8.260  (  194.98)   302.00  8.258  9.397 -1.139
t55g10p00  9061.44 2.0  0.0  8.560  (  218.78)   346.74  8.580  9.720 -1.140
t55g10p00  9061.44 2.0 +0.3  8.860  (  245.47)   389.05  8.893  9.955 -1.062
t50g50p00  9061.44 2.0 -0.3  8.260  (   26.30)    27.54  8.267  8.302 -0.035
t50g50p00  9061.44 2.0  0.0  8.560  (   38.02)    40.74  8.568  8.614 -0.046
t50g50p00  9061.44 2.0 +0.3  8.860  (   53.70)    57.54  8.865  8.928 -0.063
t50g40p00  9061.44 2.0 -0.3  8.260  (   43.65)    48.98  8.254  8.361 -0.107
t50g40p00  9061.44 2.0  0.0  8.560  (   58.88)    67.61  8.567  8.719 -0.152
t50g40p00  9061.44 2.0 +0.3  8.860  (   75.86)    91.20  8.868  9.058 -0.190
t50g30p00  9061.44 2.0 -0.3  8.260  (   69.18)    85.11  8.250  8.521 -0.271
t50g30p00  9061.44 2.0  0.0  8.560  (   87.10)   114.82  8.571  8.930 -0.359
t50g30p00  9061.44 2.0 +0.3  8.860  (  109.65)   147.91  8.874  9.304 -0.430
t50g20p00  9061.44 2.0 -0.3  8.260  (  102.33)   144.54  8.272  8.812 -0.540
t50g20p00  9061.44 2.0  0.0  8.560  (  125.89)   181.97  8.572  9.242 -0.670
t50g20p00  9061.44 2.0 +0.3  8.860  (  147.91)   218.78  8.850  9.596 -0.746
t50g10p00  9061.44 2.0 -0.3  8.260  (  144.54)   218.78  8.271  9.163 -0.892
t50g10p00  9061.44 2.0  0.0  8.560  (  165.96)   257.04  8.548  9.542 -0.994
t50g10p00  9061.44 2.0 +0.3  8.860  (  190.55)   302.00  8.875  9.899 -1.024
t45g50p00  9061.44 2.0 -0.3  8.260  (    5.37)     5.62  8.267  8.281 -0.014
t45g50p00  9061.44 2.0  0.0  8.560  (    8.71)     8.91  8.560  8.579 -0.019
t45g50p00  9061.44 2.0 +0.3  8.860  (   13.18)    13.49  8.852  8.875 -0.023
t45g40p00  9061.44 2.0 -0.3  8.260  (   12.88)    13.80  8.268  8.306 -0.038
t45g40p00  9061.44 2.0  0.0  8.560  (   19.05)    19.95  8.560  8.609 -0.049
t45g40p00  9061.44 2.0 +0.3  8.860  (   26.30)    28.18  8.861  8.924 -0.063
t45g30p00  9061.44 2.0 -0.3  8.260  (   25.12)    27.54  8.254  8.345 -0.091
t45g30p00  9061.44 2.0  0.0  8.560  (   33.88)    38.02  8.555  8.675 -0.120
t45g30p00  9061.44 2.0 +0.3  8.860  (   44.67)    50.12  8.863  9.029 -0.166
t45g20p00  9061.44 2.0 -0.3  8.260  (   45.71)    52.48  8.260  8.466 -0.206
t45g20p00  9061.44 2.0  0.0  8.560  (   56.23)    69.18  8.568  8.840 -0.272
t45g20p00  9061.44 2.0 +0.3  8.860  (   70.79)    87.10  8.849  9.185 -0.336
t45g10p00  9061.44 2.0 -0.3  8.260  (   74.13)    95.50  8.258  8.650 -0.392
t45g10p00  9061.44 2.0  0.0  8.560  (   91.20)   120.23  8.551  9.048 -0.497
t45g10p00  9061.44 2.0 +0.3  8.860  (  107.15)   147.91  8.847  9.440 -0.593
t70g50m10  9061.44 2.0 -0.3  7.260  (   58.88)    77.62  7.264  7.481 -0.217
t70g50m10  9061.44 2.0  0.0  7.560  (   85.11)   114.82  7.561  7.864 -0.303
t70g50m10  9061.44 2.0 +0.3  7.860  (  114.82)   158.49  7.857  8.269 -0.412
t70g40m10  9061.44 2.0 -0.3  7.260  (   83.18)   123.03  7.261  7.698 -0.437
t70g40m10  9061.44 2.0  0.0  7.560  (  109.65)   165.96  7.550  8.174 -0.624
t70g40m10  9061.44 2.0 +0.3  7.860  (  138.04)   213.80  7.855  8.646 -0.791
t70g30m10  9061.44 2.0 -0.3  7.260  (  114.82)   177.83  7.267  8.030 -0.763
t70g30m10  9061.44 2.0  0.0  7.560  (  138.04)   223.87  7.559  8.546 -0.987
t70g30m10  9061.44 2.0 +0.3  7.860  (  162.18)   269.15  7.849  8.956 -1.107
t70g20m10  9061.44 2.0 -0.3  7.260  (  138.04)   218.78  7.256  8.232 -0.976
t70g20m10  9061.44 2.0  0.0  7.560  (  162.18)   269.15  7.576  8.789 -1.213
t70g20m10  9061.44 2.0 +0.3  7.860  (  186.21)   309.03  7.843  9.152 -1.309
t70g10m10  9061.44 2.0 -0.3  7.260  (  154.88)   245.47  7.261  8.342 -1.081
t70g10m10  9061.44 2.0  0.0  7.560  (  181.97)   295.12  7.581  8.898 -1.317
t70g10m10  9061.44 2.0 +0.3  7.860  (  204.17)   338.84  7.886  9.309 -1.423
t65g50m10  9061.44 2.0 -0.3  7.260  (   45.71)    58.88  7.263  7.442 -0.179
t65g50m10  9061.44 2.0  0.0  7.560  (   69.18)    91.20  7.567  7.796 -0.229
t65g50m10  9061.44 2.0 +0.3  7.860  (   97.72)   131.83  7.862  8.169 -0.307
t65g40m10  9061.44 2.0 -0.3  7.260  (   69.18)   100.00  7.258  7.624 -0.366
t65g40m10  9061.44 2.0  0.0  7.560  (   93.33)   141.25  7.554  8.076 -0.522
t65g40m10  9061.44 2.0 +0.3  7.860  (  120.23)   186.21  7.847  8.530 -0.683
t65g30m10  9061.44 2.0 -0.3  7.260  (   95.50)   154.88  7.271  7.955 -0.684
t65g30m10  9061.44 2.0  0.0  7.560  (  123.03)   199.53  7.556  8.473 -0.917
t65g30m10  9061.44 2.0 +0.3  7.860  (  147.91)   245.47  7.850  8.929 -1.079
t65g20m10  9061.44 2.0 -0.3  7.260  (  125.89)   208.93  7.264  8.268 -1.004
t65g20m10  9061.44 2.0  0.0  7.560  (  151.36)   257.04  7.572  8.795 -1.223
t65g20m10  9061.44 2.0 +0.3  7.860  (  173.78)   302.00  7.875  9.192 -1.317
t65g10m10  9061.44 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9061.44 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9061.44 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9061.44 2.0 -0.3  7.260  (   30.20)    38.02  7.265  7.389 -0.124
t60g50m10  9061.44 2.0  0.0  7.560  (   50.12)    61.66  7.557  7.712 -0.155
t60g50m10  9061.44 2.0 +0.3  7.860  (   75.86)    95.50  7.861  8.058 -0.197
t60g40m10  9061.44 2.0 -0.3  7.260  (   50.12)    70.79  7.261  7.528 -0.267
t60g40m10  9061.44 2.0  0.0  7.560  (   74.13)   107.15  7.569  7.934 -0.365
t60g40m10  9061.44 2.0 +0.3  7.860  (  100.00)   147.91  7.860  8.347 -0.487
t60g30m10  9061.44 2.0 -0.3  7.260  (   75.86)   120.23  7.260  7.784 -0.524
t60g30m10  9061.44 2.0  0.0  7.560  (  100.00)   165.96  7.570  8.315 -0.745
t60g30m10  9061.44 2.0 +0.3  7.860  (  125.89)   208.93  7.850  8.768 -0.918
t60g20m10  9061.44 2.0 -0.3  7.260  (  104.71)   177.83  7.261  8.155 -0.894
t60g20m10  9061.44 2.0  0.0  7.560  (  128.82)   223.87  7.556  8.699 -1.143
t60g20m10  9061.44 2.0 +0.3  7.860  (  154.88)   269.15  7.856  9.149 -1.293
t60g10m10  9061.44 2.0 -0.3  7.260  (  134.90)   229.09  7.249  8.423 -1.174
t60g10m10  9061.44 2.0  0.0  7.560  (  158.49)   275.42  7.555  8.931 -1.376
t60g10m10  9061.44 2.0 +0.3  7.860  (  181.97)   316.23  7.842  9.296 -1.454
t55g50m10  9061.44 2.0 -0.3  7.260  (   16.22)    19.05  7.262  7.342 -0.080
t55g50m10  9061.44 2.0  0.0  7.560  (   28.18)    33.11  7.558  7.651 -0.093
t55g50m10  9061.44 2.0 +0.3  7.860  (   46.77)    54.95  7.862  7.974 -0.112
t55g40m10  9061.44 2.0 -0.3  7.260  (   30.90)    39.81  7.255  7.427 -0.172
t55g40m10  9061.44 2.0  0.0  7.560  (   47.86)    63.10  7.552  7.772 -0.220
t55g40m10  9061.44 2.0 +0.3  7.860  (   70.79)    95.50  7.864  8.148 -0.284
t55g30m10  9061.44 2.0 -0.3  7.260  (   51.29)    77.62  7.268  7.611 -0.343
t55g30m10  9061.44 2.0  0.0  7.560  (   74.13)   112.20  7.558  8.020 -0.462
t55g30m10  9061.44 2.0 +0.3  7.860  (   97.72)   154.88  7.871  8.493 -0.622
t55g20m10  9061.44 2.0 -0.3  7.260  (   77.62)   131.83  7.258  7.903 -0.645
t55g20m10  9061.44 2.0  0.0  7.560  (  102.33)   177.83  7.570  8.459 -0.889
t55g20m10  9061.44 2.0 +0.3  7.860  (  128.82)   218.78  7.845  8.915 -1.070
t55g10m10  9061.44 2.0 -0.3  7.260  (  107.15)   194.98  7.270  8.328 -1.058
t55g10m10  9061.44 2.0  0.0  7.560  (  131.83)   239.88  7.567  8.861 -1.294
t55g10m10  9061.44 2.0 +0.3  7.860  (  158.49)   281.84  7.857  9.284 -1.427
t50g50m10  9061.44 2.0 -0.3  7.260  (    6.03)     6.61  7.260  7.301 -0.041
t50g50m10  9061.44 2.0  0.0  7.560  (   10.96)    12.02  7.557  7.603 -0.046
t50g50m10  9061.44 2.0 +0.3  7.860  (   19.05)    20.89  7.855  7.908 -0.053
t50g40m10  9061.44 2.0 -0.3  7.260  (   13.18)    15.85  7.263  7.359 -0.096
t50g40m10  9061.44 2.0  0.0  7.560  (   21.88)    26.30  7.557  7.671 -0.114
t50g40m10  9061.44 2.0 +0.3  7.860  (   34.67)    41.69  7.856  7.995 -0.139
t50g30m10  9061.44 2.0 -0.3  7.260  (   26.30)    34.67  7.262  7.450 -0.188
t50g30m10  9061.44 2.0  0.0  7.560  (   39.81)    53.70  7.555  7.800 -0.245
t50g30m10  9061.44 2.0 +0.3  7.860  (   57.54)    79.43  7.869  8.183 -0.314
t50g20m10  9061.44 2.0 -0.3  7.260  (   46.77)    70.79  7.264  7.624 -0.360
t50g20m10  9061.44 2.0  0.0  7.560  (   66.07)   102.33  7.565  8.043 -0.478
t50g20m10  9061.44 2.0 +0.3  7.860  (   89.13)   138.04  7.861  8.486 -0.625
t50g10m10  9061.44 2.0 -0.3  7.260  (   75.86)   128.82  7.263  7.939 -0.676
t50g10m10  9061.44 2.0  0.0  7.560  (   97.72)   169.82  7.559  8.449 -0.890
t50g10m10  9061.44 2.0 +0.3  7.860  (  123.03)   213.80  7.871  8.972 -1.101
t45g50m10  9061.44 2.0 -0.3  7.260  (    0.81)     0.85  7.258  7.281 -0.023
t45g50m10  9061.44 2.0  0.0  7.560  (    1.55)     1.66  7.564  7.588 -0.024
t45g50m10  9061.44 2.0 +0.3  7.860  (    2.95)     3.09  7.859  7.884 -0.025
t45g40m10  9061.44 2.0 -0.3  7.260  (    3.47)     3.80  7.260  7.309 -0.049
t45g40m10  9061.44 2.0  0.0  7.560  (    6.17)     6.76  7.562  7.617 -0.055
t45g40m10  9061.44 2.0 +0.3  7.860  (   10.23)    11.22  7.854  7.919 -0.065
t45g30m10  9061.44 2.0 -0.3  7.260  (    8.51)     9.77  7.256  7.345 -0.089
t45g30m10  9061.44 2.0  0.0  7.560  (   13.80)    15.85  7.557  7.663 -0.106
t45g30m10  9061.44 2.0 +0.3  7.860  (   20.89)    24.55  7.862  7.991 -0.129
t45g20m10  9061.44 2.0 -0.3  7.260  (   18.20)    22.39  7.257  7.411 -0.154
t45g20m10  9061.44 2.0  0.0  7.560  (   26.92)    34.67  7.568  7.764 -0.196
t45g20m10  9061.44 2.0 +0.3  7.860  (   38.90)    50.12  7.870  8.131 -0.261
t45g10m10  9061.44 2.0 -0.3  7.260  (   35.48)    47.86  7.256  7.527 -0.271
t45g10m10  9061.44 2.0  0.0  7.560  (   50.12)    69.18  7.568  7.934 -0.366
t45g10m10  9061.44 2.0 +0.3  7.860  (   64.57)    93.33  7.863  8.333 -0.470
t70g50m20  9061.44 2.0 -0.3  6.260  (    9.33)    14.79  6.257  6.477 -0.220
t70g50m20  9061.44 2.0  0.0  6.560  (   17.38)    27.54  6.560  6.800 -0.240
t70g50m20  9061.44 2.0 +0.3  6.860  (   30.90)    47.86  6.856  7.129 -0.273
t70g40m20  9061.44 2.0 -0.3  6.260  (   17.78)    35.48  6.257  6.633 -0.376
t70g40m20  9061.44 2.0  0.0  6.560  (   31.62)    61.66  6.564  7.011 -0.447
t70g40m20  9061.44 2.0 +0.3  6.860  (   50.12)    95.50  6.857  7.411 -0.554
t70g30m20  9061.44 2.0 -0.3  6.260  (   33.88)    79.43  6.255  6.883 -0.628
t70g30m20  9061.44 2.0  0.0  6.560  (   53.70)   123.03  6.567  7.412 -0.845
t70g30m20  9061.44 2.0 +0.3  6.860  (   77.62)   169.82  6.868  8.020 -1.152
t70g20m20  9061.44 2.0 -0.3  6.260  (   50.12)   125.89  6.267  7.148 -0.881
t70g20m20  9061.44 2.0  0.0  6.560  (   74.13)   173.78  6.560  7.759 -1.199
t70g20m20  9061.44 2.0 +0.3  6.860  (  102.33)   223.87  6.871  8.421 -1.550
t70g10m20  9061.44 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9061.44 2.0 -0.3  6.260  (    6.31)     9.33  6.262  6.442 -0.180
t65g50m20  9061.44 2.0  0.0  6.560  (   12.02)    17.78  6.563  6.755 -0.192
t65g50m20  9061.44 2.0 +0.3  6.860  (   21.88)    32.36  6.865  7.076 -0.211
t65g40m20  9061.44 2.0 -0.3  6.260  (   12.88)    24.55  6.255  6.598 -0.343
t65g40m20  9061.44 2.0  0.0  6.560  (   22.91)    43.65  6.556  6.942 -0.386
t65g40m20  9061.44 2.0 +0.3  6.860  (   38.02)    72.44  6.862  7.329 -0.467
t65g30m20  9061.44 2.0 -0.3  6.260  (   23.99)    57.54  6.260  6.818 -0.558
t65g30m20  9061.44 2.0  0.0  6.560  (   39.81)    91.20  6.554  7.230 -0.676
t65g30m20  9061.44 2.0 +0.3  6.860  (   60.26)   134.90  6.862  7.757 -0.895
t65g20m20  9061.44 2.0 -0.3  6.260  (   44.67)   112.20  6.261  7.120 -0.859
t65g20m20  9061.44 2.0  0.0  6.560  (   66.07)   158.49  6.558  7.714 -1.156
t65g20m20  9061.44 2.0 +0.3  6.860  (   91.20)   204.17  6.846  8.324 -1.478
t65g10m20  9061.44 2.0 -0.3  6.260  (   63.10)   147.91  6.269  7.265 -0.996
t65g10m20  9061.44 2.0  0.0  6.560  (   89.13)   194.98  6.559  7.883 -1.324
t65g10m20  9061.44 2.0 +0.3  6.860  (  114.82)   239.88  6.846  8.464 -1.618
t60g50m20  9061.44 2.0 -0.3  6.260  (    3.80)     5.13  6.258  6.395 -0.137
t60g50m20  9061.44 2.0  0.0  6.560  (    7.24)    10.00  6.565  6.707 -0.142
t60g50m20  9061.44 2.0 +0.3  6.860  (   13.80)    18.62  6.859  7.011 -0.152
t60g40m20  9061.44 2.0 -0.3  6.260  (    7.94)    13.80  6.263  6.528 -0.265
t60g40m20  9061.44 2.0  0.0  6.560  (   14.79)    25.70  6.566  6.858 -0.292
t60g40m20  9061.44 2.0 +0.3  6.860  (   25.70)    44.67  6.862  7.193 -0.331
t60g30m20  9061.44 2.0 -0.3  6.260  (   15.85)    36.31  6.258  6.727 -0.469
t60g30m20  9061.44 2.0  0.0  6.560  (   27.54)    61.66  6.557  7.106 -0.549
t60g30m20  9061.44 2.0 +0.3  6.860  (   44.67)    95.50  6.853  7.519 -0.666
t60g20m20  9061.44 2.0 -0.3  6.260  (   29.51)    74.13  6.259  6.929 -0.670
t60g20m20  9061.44 2.0  0.0  6.560  (   46.77)   112.20  6.552  7.384 -0.832
t60g20m20  9061.44 2.0 +0.3  6.860  (   69.18)   158.49  6.865  7.972 -1.107
t60g10m20  9061.44 2.0 -0.3  6.260  (   52.48)   117.49  6.253  7.075 -0.822
t60g10m20  9061.44 2.0  0.0  6.560  (   75.86)   162.18  6.549  7.652 -1.103
t60g10m20  9061.44 2.0 +0.3  6.860  (  100.00)   208.93  6.855  8.277 -1.422
t55g50m20  9061.44 2.0 -0.3  6.260  (    2.00)     2.51  6.262  6.360 -0.098
t55g50m20  9061.44 2.0  0.0  6.560  (    3.89)     4.90  6.560  6.659 -0.099
t55g50m20  9061.44 2.0 +0.3  6.860  (    7.59)     9.55  6.865  6.969 -0.104
t55g40m20  9061.44 2.0 -0.3  6.260  (    4.27)     6.46  6.258  6.451 -0.193
t55g40m20  9061.44 2.0  0.0  6.560  (    8.13)    12.30  6.560  6.762 -0.202
t55g40m20  9061.44 2.0 +0.3  6.860  (   14.79)    22.91  6.864  7.086 -0.222
t55g30m20  9061.44 2.0 -0.3  6.260  (    8.91)    17.78  6.266  6.604 -0.338
t55g30m20  9061.44 2.0  0.0  6.560  (   16.22)    31.62  6.557  6.932 -0.375
t55g30m20  9061.44 2.0 +0.3  6.860  (   28.18)    53.70  6.855  7.286 -0.431
t55g20m20  9061.44 2.0 -0.3  6.260  (   18.20)    43.65  6.258  6.787 -0.529
t55g20m20  9061.44 2.0  0.0  6.560  (   30.90)    72.44  6.564  7.195 -0.631
t55g20m20  9061.44 2.0 +0.3  6.860  (   47.86)   109.65  6.869  7.644 -0.775
t55g10m20  9061.44 2.0 -0.3  6.260  (   33.88)    79.43  6.267  6.929 -0.662
t55g10m20  9061.44 2.0  0.0  6.560  (   52.48)   117.49  6.562  7.390 -0.828
t55g10m20  9061.44 2.0 +0.3  6.860  (   74.13)   162.18  6.873  7.960 -1.087
t50g50m20  9061.44 2.0 -0.3  6.260  (    0.74)     0.85  6.256  6.318 -0.062
t50g50m20  9061.44 2.0  0.0  6.560  (    1.48)     1.70  6.558  6.621 -0.063
t50g50m20  9061.44 2.0 +0.3  6.860  (    2.88)     3.39  6.864  6.928 -0.064
t50g40m20  9061.44 2.0 -0.3  6.260  (    1.86)     2.45  6.262  6.388 -0.126
t50g40m20  9061.44 2.0  0.0  6.560  (    3.63)     4.79  6.562  6.692 -0.130
t50g40m20  9061.44 2.0 +0.3  6.860  (    6.92)     9.12  6.861  6.998 -0.137
t50g30m20  9061.44 2.0 -0.3  6.260  (    4.27)     6.92  6.258  6.488 -0.230
t50g30m20  9061.44 2.0  0.0  6.560  (    7.94)    13.18  6.565  6.812 -0.247
t50g30m20  9061.44 2.0 +0.3  6.860  (   14.45)    23.99  6.866  7.138 -0.272
t50g20m20  9061.44 2.0 -0.3  6.260  (    9.12)    18.62  6.257  6.626 -0.369
t50g20m20  9061.44 2.0  0.0  6.560  (   16.60)    33.88  6.566  6.985 -0.419
t50g20m20  9061.44 2.0 +0.3  6.860  (   27.54)    56.23  6.863  7.347 -0.484
t50g10m20  9061.44 2.0 -0.3  6.260  (   19.95)    43.65  6.265  6.762 -0.497
t50g10m20  9061.44 2.0  0.0  6.560  (   32.36)    70.79  6.567  7.163 -0.596
t50g10m20  9061.44 2.0 +0.3  6.860  (   50.12)   104.71  6.862  7.588 -0.726
t45g50m20  9061.44 2.0 -0.3  6.260  (    0.12)     0.13  6.262  6.303 -0.041
t45g50m20  9061.44 2.0  0.0  6.560  (    0.25)     0.27  6.562  6.603 -0.041
t45g50m20  9061.44 2.0 +0.3  6.860  (    0.49)     0.54  6.865  6.906 -0.041
t45g40m20  9061.44 2.0 -0.3  6.260  (    0.49)     0.59  6.265  6.339 -0.074
t45g40m20  9061.44 2.0  0.0  6.560  (    0.98)     1.15  6.557  6.633 -0.076
t45g40m20  9061.44 2.0 +0.3  6.860  (    1.91)     2.24  6.855  6.932 -0.077
t45g30m20  9061.44 2.0 -0.3  6.260  (    1.32)     1.74  6.264  6.388 -0.124
t45g30m20  9061.44 2.0  0.0  6.560  (    2.51)     3.31  6.556  6.685 -0.129
t45g30m20  9061.44 2.0 +0.3  6.860  (    4.79)     6.31  6.861  6.999 -0.138
t45g20m20  9061.44 2.0 -0.3  6.260  (    3.31)     4.90  6.255  6.446 -0.191
t45g20m20  9061.44 2.0  0.0  6.560  (    6.17)     9.33  6.563  6.770 -0.207
t45g20m20  9061.44 2.0 +0.3  6.860  (   10.96)    16.60  6.856  7.089 -0.233
t45g10m20  9061.44 2.0 -0.3  6.260  (    8.32)    13.80  6.256  6.526 -0.270
t45g10m20  9061.44 2.0  0.0  6.560  (   14.79)    24.55  6.556  6.865 -0.309
t45g10m20  9061.44 2.0 +0.3  6.860  (   24.55)    40.74  6.853  7.216 -0.363
t70g50m30  9061.44 2.0 -0.3  5.260  (    1.00)     2.63  5.261  5.689 -0.428
t70g50m30  9061.44 2.0  0.0  5.560  (    1.95)     5.13  5.556  5.989 -0.433
t70g50m30  9061.44 2.0 +0.3  5.860  (    3.89)    10.00  5.856  6.298 -0.442
t70g40m30  9061.44 2.0 -0.3  5.260  (    2.04)     7.59  5.260  5.853 -0.593
t70g40m30  9061.44 2.0  0.0  5.560  (    3.98)    14.79  5.562  6.168 -0.606
t70g40m30  9061.44 2.0 +0.3  5.860  (    7.76)    27.54  5.860  6.493 -0.633
t70g30m30  9061.44 2.0 -0.3  5.260  (    3.80)    16.98  5.262  5.950 -0.688
t70g30m30  9061.44 2.0  0.0  5.560  (    7.41)    31.62  5.561  6.277 -0.716
t70g30m30  9061.44 2.0 +0.3  5.860  (   14.13)    54.95  5.855  6.623 -0.768
t70g20m30  9061.44 2.0 -0.3  5.260  (    7.08)    37.15  5.262  6.079 -0.817
t70g20m30  9061.44 2.0  0.0  5.560  (   13.49)    64.57  5.565  6.446 -0.881
t70g20m30  9061.44 2.0 +0.3  5.860  (   25.12)   102.33  5.865  6.881 -1.016
t70g10m30  9061.44 2.0 -0.3  5.260  (    9.12)    40.74  5.263  6.009 -0.746
t70g10m30  9061.44 2.0  0.0  5.560  (   16.98)    69.18  5.558  6.357 -0.799
t70g10m30  9061.44 2.0 +0.3  5.860  (   30.90)   109.65  5.867  6.786 -0.919
t65g50m30  9061.44 2.0 -0.3  5.260  (    0.65)     1.55  5.257  5.641 -0.384
t65g50m30  9061.44 2.0  0.0  5.560  (    1.29)     3.09  5.561  5.948 -0.387
t65g50m30  9061.44 2.0 +0.3  5.860  (    2.51)     6.03  5.859  6.252 -0.393
t65g40m30  9061.44 2.0 -0.3  5.260  (    1.41)     5.75  5.265  5.892 -0.627
t65g40m30  9061.44 2.0  0.0  5.560  (    2.75)    11.22  5.565  6.206 -0.641
t65g40m30  9061.44 2.0 +0.3  5.860  (    5.37)    20.89  5.857  6.520 -0.663
t65g30m30  9061.44 2.0 -0.3  5.260  (    2.95)    15.49  5.259  6.036 -0.777
t65g30m30  9061.44 2.0  0.0  5.560  (    5.62)    28.84  5.558  6.369 -0.811
t65g30m30  9061.44 2.0 +0.3  5.860  (   10.72)    51.29  5.860  6.734 -0.874
t65g20m30  9061.44 2.0 -0.3  5.260  (    5.50)    28.84  5.261  6.065 -0.804
t65g20m30  9061.44 2.0  0.0  5.560  (   10.72)    51.29  5.560  6.423 -0.863
t65g20m30  9061.44 2.0 +0.3  5.860  (   19.50)    83.18  5.854  6.827 -0.973
t65g10m30  9061.44 2.0 -0.3  5.260  (   10.23)    51.29  5.257  6.113 -0.856
t65g10m30  9061.44 2.0  0.0  5.560  (   19.05)    85.11  5.562  6.524 -0.962
t65g10m30  9061.44 2.0 +0.3  5.860  (   33.88)   125.89  5.852  7.007 -1.155
t60g50m30  9061.44 2.0 -0.3  5.260  (    0.39)     0.78  5.261  5.564 -0.303
t60g50m30  9061.44 2.0  0.0  5.560  (    0.78)     1.55  5.563  5.867 -0.304
t60g50m30  9061.44 2.0 +0.3  5.860  (    1.51)     3.02  5.857  6.163 -0.306
t60g40m30  9061.44 2.0 -0.3  5.260  (    0.83)     3.02  5.258  5.830 -0.572
t60g40m30  9061.44 2.0  0.0  5.560  (    1.66)     5.89  5.556  6.136 -0.580
t60g40m30  9061.44 2.0 +0.3  5.860  (    3.24)    11.48  5.855  6.452 -0.597
t60g30m30  9061.44 2.0 -0.3  5.260  (    1.82)    10.23  5.260  6.055 -0.795
t60g30m30  9061.44 2.0  0.0  5.560  (    3.55)    19.50  5.559  6.379 -0.820
t60g30m30  9061.44 2.0 +0.3  5.860  (    6.76)    35.48  5.856  6.724 -0.868
t60g20m30  9061.44 2.0 -0.3  5.260  (    3.89)    21.88  5.259  6.098 -0.839
t60g20m30  9061.44 2.0  0.0  5.560  (    7.41)    39.81  5.560  6.454 -0.894
t60g20m30  9061.44 2.0 +0.3  5.860  (   13.80)    67.61  5.862  6.853 -0.991
t60g10m30  9061.44 2.0 -0.3  5.260  (    7.76)    32.36  5.265  5.997 -0.732
t60g10m30  9061.44 2.0  0.0  5.560  (   14.45)    56.23  5.562  6.369 -0.807
t60g10m30  9061.44 2.0 +0.3  5.860  (   25.70)    89.13  5.857  6.782 -0.925
t55g50m30  9061.44 2.0 -0.3  5.260  (    0.20)     0.32  5.263  5.462 -0.199
t55g50m30  9061.44 2.0  0.0  5.560  (    0.41)     0.65  5.564  5.764 -0.200
t55g50m30  9061.44 2.0 +0.3  5.860  (    0.81)     1.26  5.855  6.055 -0.200
t55g40m30  9061.44 2.0 -0.3  5.260  (    0.44)     1.15  5.260  5.680 -0.420
t55g40m30  9061.44 2.0  0.0  5.560  (    0.87)     2.29  5.563  5.986 -0.423
t55g40m30  9061.44 2.0 +0.3  5.860  (    1.74)     4.47  5.860  6.288 -0.428
t55g30m30  9061.44 2.0 -0.3  5.260  (    1.00)     4.17  5.257  5.904 -0.647
t55g30m30  9061.44 2.0  0.0  5.560  (    1.95)     8.13  5.558  6.220 -0.662
t55g30m30  9061.44 2.0 +0.3  5.860  (    3.80)    15.85  5.866  6.553 -0.687
t55g20m30  9061.44 2.0 -0.3  5.260  (    2.19)    10.47  5.263  5.982 -0.719
t55g20m30  9061.44 2.0  0.0  5.560  (    4.27)    19.50  5.556  6.305 -0.749
t55g20m30  9061.44 2.0 +0.3  5.860  (    8.13)    35.48  5.858  6.660 -0.802
t55g10m30  9061.44 2.0 -0.3  5.260  (    4.79)    16.98  5.263  5.874 -0.611
t55g10m30  9061.44 2.0  0.0  5.560  (    9.12)    30.90  5.559  6.214 -0.655
t55g10m30  9061.44 2.0 +0.3  5.860  (   16.60)    53.70  5.865  6.591 -0.726
t50g50m30  9061.44 2.0 -0.3  5.260  (    0.08)     0.11  5.258  5.375 -0.117
t50g50m30  9061.44 2.0  0.0  5.560  (    0.16)     0.21  5.559  5.676 -0.117
t50g50m30  9061.44 2.0 +0.3  5.860  (    0.32)     0.43  5.859  5.976 -0.117
t50g40m30  9061.44 2.0 -0.3  5.260  (    0.19)     0.35  5.263  5.507 -0.244
t50g40m30  9061.44 2.0  0.0  5.560  (    0.39)     0.69  5.563  5.808 -0.245
t50g40m30  9061.44 2.0 +0.3  5.860  (    0.78)     1.35  5.855  6.102 -0.247
t50g30m30  9061.44 2.0 -0.3  5.260  (    0.45)     1.15  5.259  5.670 -0.411
t50g30m30  9061.44 2.0  0.0  5.560  (    0.89)     2.29  5.562  5.977 -0.415
t50g30m30  9061.44 2.0 +0.3  5.860  (    1.78)     4.47  5.857  6.279 -0.422
t50g20m30  9061.44 2.0 -0.3  5.260  (    1.02)     3.16  5.260  5.768 -0.508
t50g20m30  9061.44 2.0  0.0  5.560  (    2.00)     6.17  5.559  6.077 -0.518
t50g20m30  9061.44 2.0 +0.3  5.860  (    3.89)    12.02  5.862  6.399 -0.537
t50g10m30  9061.44 2.0 -0.3  5.260  (    2.57)     6.76  5.255  5.708 -0.453
t50g10m30  9061.44 2.0  0.0  5.560  (    4.90)    12.88  5.559  6.032 -0.473
t50g10m30  9061.44 2.0 +0.3  5.860  (    9.12)    23.44  5.858  6.362 -0.504
t45g50m30  9061.44 2.0 -0.3  5.260  (    0.02)     0.03  5.259  5.321 -0.062
t45g50m30  9061.44 2.0  0.0  5.560  (    0.05)     0.05  5.559  5.623 -0.064
t45g50m30  9061.44 2.0 +0.3  5.860  (    0.09)     0.11  5.856  5.920 -0.064
t45g40m30  9061.44 2.0 -0.3  5.260  (    0.06)     0.09  5.261  5.402 -0.141
t45g40m30  9061.44 2.0  0.0  5.560  (    0.12)     0.17  5.563  5.703 -0.140
t45g40m30  9061.44 2.0 +0.3  5.860  (    0.25)     0.34  5.863  6.004 -0.141
t45g30m30  9061.44 2.0 -0.3  5.260  (    0.15)     0.26  5.262  5.497 -0.235
t45g30m30  9061.44 2.0  0.0  5.560  (    0.30)     0.52  5.562  5.798 -0.236
t45g30m30  9061.44 2.0 +0.3  5.860  (    0.60)     1.05  5.864  6.102 -0.238
t45g20m30  9061.44 2.0 -0.3  5.260  (    0.37)     0.79  5.263  5.589 -0.326
t45g20m30  9061.44 2.0  0.0  5.560  (    0.74)     1.55  5.556  5.884 -0.328
t45g20m30  9061.44 2.0 +0.3  5.860  (    1.48)     3.09  5.862  6.197 -0.335
t45g10m30  9061.44 2.0 -0.3  5.260  (    0.98)     2.04  5.265  5.587 -0.322
t45g10m30  9061.44 2.0  0.0  5.560  (    1.91)     3.98  5.563  5.892 -0.329
t45g10m30  9061.44 2.0 +0.3  5.860  (    3.72)     7.59  5.859  6.198 -0.339
t70g50m40  9061.44 2.0 -0.3  4.260  (    0.10)     0.47  4.257  4.934 -0.677
t70g50m40  9061.44 2.0  0.0  4.560  (    0.20)     0.93  4.558  5.235 -0.677
t70g50m40  9061.44 2.0 +0.3  4.860  (    0.40)     1.86  4.860  5.539 -0.679
t70g40m40  9061.44 2.0 -0.3  4.260  (    0.20)     1.20  4.256  5.031 -0.775
t70g40m40  9061.44 2.0  0.0  4.560  (    0.41)     2.40  4.558  5.336 -0.778
t70g40m40  9061.44 2.0 +0.3  4.860  (    0.81)     4.79  4.862  5.646 -0.784
t70g30m40  9061.44 2.0 -0.3  4.260  (    0.39)     2.29  4.255  5.039 -0.784
t70g30m40  9061.44 2.0  0.0  4.560  (    0.78)     4.57  4.561  5.349 -0.788
t70g30m40  9061.44 2.0 +0.3  4.860  (    1.51)     9.12  4.860  5.655 -0.795
t70g20m40  9061.44 2.0 -0.3  4.260  (    0.74)     4.27  4.262  5.028 -0.766
t70g20m40  9061.44 2.0  0.0  4.560  (    1.48)     8.32  4.561  5.330 -0.769
t70g20m40  9061.44 2.0 +0.3  4.860  (    2.95)    15.85  4.857  5.633 -0.776
t70g10m40  9061.44 2.0 -0.3  4.260  (    0.95)     2.88  4.264  4.745 -0.481
t70g10m40  9061.44 2.0  0.0  4.560  (    1.91)     5.62  4.560  5.042 -0.482
t70g10m40  9061.44 2.0 +0.3  4.860  (    3.72)    10.96  4.861  5.347 -0.486
t65g50m40  9061.44 2.0 -0.3  4.260  (    0.06)     0.32  4.259  4.953 -0.694
t65g50m40  9061.44 2.0  0.0  4.560  (    0.13)     0.63  4.560  5.255 -0.695
t65g50m40  9061.44 2.0 +0.3  4.860  (    0.26)     1.26  4.862  5.558 -0.696
t65g40m40  9061.44 2.0 -0.3  4.260  (    0.14)     1.10  4.263  5.154 -0.891
t65g40m40  9061.44 2.0  0.0  4.560  (    0.28)     2.19  4.565  5.460 -0.895
t65g40m40  9061.44 2.0 +0.3  4.860  (    0.56)     4.27  4.859  5.760 -0.901
t65g30m40  9061.44 2.0 -0.3  4.260  (    0.30)     2.57  4.260  5.204 -0.944
t65g30m40  9061.44 2.0  0.0  4.560  (    0.59)     5.01  4.556  5.506 -0.950
t65g30m40  9061.44 2.0 +0.3  4.860  (    1.17)    10.00  4.863  5.827 -0.964
t65g20m40  9061.44 2.0 -0.3  4.260  (    0.58)     4.17  4.256  5.130 -0.874
t65g20m40  9061.44 2.0  0.0  4.560  (    1.15)     8.32  4.563  5.445 -0.882
t65g20m40  9061.44 2.0 +0.3  4.860  (    2.29)    16.22  4.865  5.760 -0.895
t65g10m40  9061.44 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9061.44 2.0 -0.3  4.260  (    0.04)     0.16  4.255  4.885 -0.630
t60g50m40  9061.44 2.0  0.0  4.560  (    0.07)     0.32  4.556  5.187 -0.631
t60g50m40  9061.44 2.0 +0.3  4.860  (    0.15)     0.63  4.858  5.488 -0.630
t60g40m40  9061.44 2.0 -0.3  4.260  (    0.08)     0.69  4.264  5.181 -0.917
t60g40m40  9061.44 2.0  0.0  4.560  (    0.17)     1.38  4.565  5.484 -0.919
t60g40m40  9061.44 2.0 +0.3  4.860  (    0.33)     2.69  4.858  5.781 -0.923
t60g30m40  9061.44 2.0 -0.3  4.260  (    0.19)     2.04  4.263  5.311 -1.048
t60g30m40  9061.44 2.0  0.0  4.560  (    0.37)     3.98  4.558  5.612 -1.054
t60g30m40  9061.44 2.0 +0.3  4.860  (    0.74)     7.76  4.855  5.923 -1.068
t60g20m40  9061.44 2.0 -0.3  4.260  (    0.42)     3.72  4.261  5.239 -0.978
t60g20m40  9061.44 2.0  0.0  4.560  (    0.81)     7.24  4.562  5.550 -0.988
t60g20m40  9061.44 2.0 +0.3  4.860  (    1.62)    14.13  4.863  5.873 -1.010
t60g10m40  9061.44 2.0 -0.3  4.260  (    0.83)     4.90  4.259  5.047 -0.788
t60g10m40  9061.44 2.0  0.0  4.560  (    1.66)     9.33  4.555  5.350 -0.795
t60g10m40  9061.44 2.0 +0.3  4.860  (    3.24)    18.20  4.864  5.679 -0.815
t55g50m40  9061.44 2.0 -0.3  4.260  (    0.02)     0.06  4.262  4.749 -0.487
t55g50m40  9061.44 2.0  0.0  4.560  (    0.04)     0.12  4.560  5.047 -0.487
t55g50m40  9061.44 2.0 +0.3  4.860  (    0.08)     0.25  4.859  5.347 -0.488
t55g40m40  9061.44 2.0 -0.3  4.260  (    0.04)     0.28  4.263  5.064 -0.801
t55g40m40  9061.44 2.0  0.0  4.560  (    0.09)     0.55  4.565  5.366 -0.801
t55g40m40  9061.44 2.0 +0.3  4.860  (    0.17)     1.07  4.857  5.659 -0.802
t55g30m40  9061.44 2.0 -0.3  4.260  (    0.10)     0.98  4.262  5.255 -0.993
t55g30m40  9061.44 2.0  0.0  4.560  (    0.20)     1.91  4.560  5.554 -0.994
t55g30m40  9061.44 2.0 +0.3  4.860  (    0.40)     3.72  4.859  5.858 -0.999
t55g20m40  9061.44 2.0 -0.3  4.260  (    0.22)     1.95  4.265  5.214 -0.949
t55g20m40  9061.44 2.0  0.0  4.560  (    0.44)     3.89  4.565  5.519 -0.954
t55g20m40  9061.44 2.0 +0.3  4.860  (    0.87)     7.59  4.864  5.828 -0.964
t55g10m40  9061.44 2.0 -0.3  4.260  (    0.50)     2.51  4.255  4.969 -0.714
t55g10m40  9061.44 2.0  0.0  4.560  (    1.00)     5.01  4.562  5.286 -0.724
t55g10m40  9061.44 2.0 +0.3  4.860  (    1.95)     9.77  4.863  5.599 -0.736
t50g50m40  9061.44 2.0 -0.3  4.260  (    0.01)     0.02  4.259  4.538 -0.279
t50g50m40  9061.44 2.0  0.0  4.560  (    0.02)     0.03  4.569  4.851 -0.282
t50g50m40  9061.44 2.0 +0.3  4.860  (    0.04)     0.07  4.863  5.144 -0.281
t50g40m40  9061.44 2.0 -0.3  4.260  (    0.02)     0.07  4.261  4.802 -0.541
t50g40m40  9061.44 2.0  0.0  4.560  (    0.04)     0.13  4.559  5.100 -0.541
t50g40m40  9061.44 2.0 +0.3  4.860  (    0.08)     0.27  4.858  5.400 -0.542
t50g30m40  9061.44 2.0 -0.3  4.260  (    0.04)     0.23  4.261  4.971 -0.710
t50g30m40  9061.44 2.0  0.0  4.560  (    0.09)     0.46  4.562  5.272 -0.710
t50g30m40  9061.44 2.0 +0.3  4.860  (    0.18)     0.91  4.864  5.576 -0.712
t50g20m40  9061.44 2.0 -0.3  4.260  (    0.10)     0.49  4.265  4.946 -0.681
t50g20m40  9061.44 2.0  0.0  4.560  (    0.20)     0.95  4.556  5.238 -0.682
t50g20m40  9061.44 2.0 +0.3  4.860  (    0.41)     1.91  4.858  5.545 -0.687
t50g10m40  9061.44 2.0 -0.3  4.260  (    0.26)     0.83  4.262  4.761 -0.499
t50g10m40  9061.44 2.0  0.0  4.560  (    0.52)     1.62  4.555  5.056 -0.501
t50g10m40  9061.44 2.0 +0.3  4.860  (    1.05)     3.24  4.861  5.367 -0.506
t45g50m40  9061.44 2.0 -0.3  4.260  (    0.00)     0.00  4.237  4.358 -0.121
t45g50m40  9061.44 2.0  0.0  4.560  (    0.01)     0.01  4.572  4.706 -0.134
t45g50m40  9061.44 2.0 +0.3  4.860  (    0.01)     0.02  4.859  4.989 -0.130
t45g40m40  9061.44 2.0 -0.3  4.260  (    0.01)     0.01  4.255  4.515 -0.260
t45g40m40  9061.44 2.0  0.0  4.560  (    0.01)     0.03  4.556  4.813 -0.257
t45g40m40  9061.44 2.0 +0.3  4.860  (    0.03)     0.05  4.855  5.113 -0.258
t45g30m40  9061.44 2.0 -0.3  4.260  (    0.02)     0.04  4.264  4.661 -0.397
t45g30m40  9061.44 2.0  0.0  4.560  (    0.03)     0.09  4.559  4.957 -0.398
t45g30m40  9061.44 2.0 +0.3  4.860  (    0.07)     0.17  4.861  5.259 -0.398
t45g20m40  9061.44 2.0 -0.3  4.260  (    0.04)     0.10  4.263  4.672 -0.409
t45g20m40  9061.44 2.0  0.0  4.560  (    0.08)     0.20  4.565  4.974 -0.409
t45g20m40  9061.44 2.0 +0.3  4.860  (    0.15)     0.40  4.865  5.275 -0.410
t45g10m40  9061.44 2.0 -0.3  4.260  (    0.10)     0.20  4.264  4.569 -0.305
t45g10m40  9061.44 2.0  0.0  4.560  (    0.20)     0.41  4.564  4.871 -0.307
t45g10m40  9061.44 2.0 +0.3  4.860  (    0.40)     0.79  4.857  5.163 -0.306
t70g50p00  9061.44 3.0 -0.3  8.260  (  177.83)   213.80  8.252  8.513 -0.261
t70g50p00  9061.44 3.0  0.0  8.560  (  218.78)   275.42  8.561  8.883 -0.322
t70g50p00  9061.44 3.0 +0.3  8.860  (  269.15)   346.74  8.864  9.207 -0.343
t70g40p00  9061.44 3.0 -0.3  8.260  (  204.17)   269.15  8.276  8.762 -0.486
t70g40p00  9061.44 3.0  0.0  8.560  (  239.88)   323.59  8.554  9.109 -0.555
t70g40p00  9061.44 3.0 +0.3  8.860  (  281.84)   389.05  8.863  9.427 -0.564
t70g30p00  9061.44 3.0 -0.3  8.260  (  239.88)   323.59  8.268  8.943 -0.675
t70g30p00  9061.44 3.0  0.0  8.560  (  275.42)   380.19  8.566  9.296 -0.730
t70g30p00  9061.44 3.0 +0.3  8.860  (  309.03)   436.52  8.854  9.562 -0.708
t70g20p00  9061.44 3.0 -0.3  8.260  (  269.15)   363.08  8.251  9.080 -0.829
t70g20p00  9061.44 3.0  0.0  8.560  (  302.00)   416.87  8.554  9.443 -0.889
t70g20p00  9061.44 3.0 +0.3  8.860  (  338.84)   467.74  8.843  9.707 -0.864
t70g10p00  9061.44 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9061.44 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9061.44 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9061.44 3.0 -0.3  8.260  (  154.88)   181.97  8.250  8.465 -0.215
t65g50p00  9061.44 3.0  0.0  8.560  (  194.98)   239.88  8.553  8.827 -0.274
t65g50p00  9061.44 3.0 +0.3  8.860  (  245.47)   309.03  8.856  9.161 -0.305
t65g40p00  9061.44 3.0 -0.3  8.260  (  181.97)   239.88  8.253  8.707 -0.454
t65g40p00  9061.44 3.0  0.0  8.560  (  218.78)   302.00  8.572  9.109 -0.537
t65g40p00  9061.44 3.0 +0.3  8.860  (  263.03)   363.08  8.860  9.412 -0.552
t65g30p00  9061.44 3.0 -0.3  8.260  (  218.78)   302.00  8.263  8.978 -0.715
t65g30p00  9061.44 3.0  0.0  8.560  (  251.19)   354.81  8.545  9.327 -0.782
t65g30p00  9061.44 3.0 +0.3  8.860  (  288.40)   416.87  8.867  9.642 -0.775
t65g20p00  9061.44 3.0 -0.3  8.260  (  257.04)   363.08  8.277  9.171 -0.894
t65g20p00  9061.44 3.0  0.0  8.560  (  288.40)   416.87  8.580  9.503 -0.923
t65g20p00  9061.44 3.0 +0.3  8.860  (  323.59)   467.74  8.866  9.744 -0.878
t65g10p00  9061.44 3.0 -0.3  8.260  (  281.84)   398.11  8.247  9.256 -1.009
t65g10p00  9061.44 3.0  0.0  8.560  (  316.23)   446.68  8.538  9.573 -1.035
t65g10p00  9061.44 3.0 +0.3  8.860  (  346.74)   501.19  8.869  9.847 -0.978
t60g50p00  9061.44 3.0 -0.3  8.260  (  114.82)   131.83  8.254  8.405 -0.151
t60g50p00  9061.44 3.0  0.0  8.560  (  151.36)   181.97  8.563  8.764 -0.201
t60g50p00  9061.44 3.0 +0.3  8.860  (  199.53)   239.88  8.855  9.094 -0.239
t60g40p00  9061.44 3.0 -0.3  8.260  (  147.91)   190.55  8.249  8.606 -0.357
t60g40p00  9061.44 3.0  0.0  8.560  (  186.21)   245.47  8.553  9.004 -0.451
t60g40p00  9061.44 3.0 +0.3  8.860  (  223.87)   309.03  8.867  9.363 -0.496
t60g30p00  9061.44 3.0 -0.3  8.260  (  186.21)   263.03  8.265  8.929 -0.664
t60g30p00  9061.44 3.0  0.0  8.560  (  218.78)   316.23  8.549  9.301 -0.752
t60g30p00  9061.44 3.0 +0.3  8.860  (  257.04)   380.19  8.882  9.647 -0.765
t60g20p00  9061.44 3.0 -0.3  8.260  (  223.87)   331.13  8.265  9.204 -0.939
t60g20p00  9061.44 3.0  0.0  8.560  (  257.04)   380.19  8.539  9.535 -0.996
t60g20p00  9061.44 3.0 +0.3  8.860  (  288.40)   436.52  8.861  9.833 -0.972
t60g10p00  9061.44 3.0 -0.3  8.260  (  263.03)   389.05  8.243  9.330 -1.087
t60g10p00  9061.44 3.0  0.0  8.560  (  295.12)   446.68  8.590  9.679 -1.089
t60g10p00  9061.44 3.0 +0.3  8.860  (  331.13)   489.78  8.852  9.882 -1.030
t55g50p00  9061.44 3.0 -0.3  8.260  (   66.07)    72.44  8.253  8.335 -0.082
t55g50p00  9061.44 3.0  0.0  8.560  (   93.33)   104.71  8.566  8.679 -0.113
t55g50p00  9061.44 3.0 +0.3  8.860  (  125.89)   144.54  8.864  9.007 -0.143
t55g40p00  9061.44 3.0 -0.3  8.260  (   97.72)   120.23  8.255  8.485 -0.230
t55g40p00  9061.44 3.0  0.0  8.560  (  128.82)   162.18  8.558  8.864 -0.306
t55g40p00  9061.44 3.0 +0.3  8.860  (  162.18)   213.80  8.870  9.242 -0.372
t55g30p00  9061.44 3.0 -0.3  8.260  (  138.04)   190.55  8.270  8.758 -0.488
t55g30p00  9061.44 3.0  0.0  8.560  (  169.82)   239.88  8.560  9.167 -0.607
t55g30p00  9061.44 3.0 +0.3  8.860  (  204.17)   295.12  8.864  9.542 -0.678
t55g20p00  9061.44 3.0 -0.3  8.260  (  181.97)   269.15  8.257  9.075 -0.818
t55g20p00  9061.44 3.0  0.0  8.560  (  213.80)   323.59  8.560  9.492 -0.932
t55g20p00  9061.44 3.0 +0.3  8.860  (  245.47)   380.19  8.880  9.835 -0.955
t55g10p00  9061.44 3.0 -0.3  8.260  (  223.87)   354.81  8.283  9.441 -1.158
t55g10p00  9061.44 3.0  0.0  8.560  (  257.04)   398.11  8.537  9.730 -1.193
t55g10p00  9061.44 3.0 +0.3  8.860  (  288.40)   446.68  8.835  9.988 -1.153
t50g50p00  9061.44 3.0 -0.3  8.260  (   26.92)    28.18  8.263  8.297 -0.034
t50g50p00  9061.44 3.0  0.0  8.560  (   39.81)    41.69  8.555  8.598 -0.043
t50g50p00  9061.44 3.0 +0.3  8.860  (   56.23)    60.26  8.859  8.918 -0.059
t50g40p00  9061.44 3.0 -0.3  8.260  (   46.77)    52.48  8.263  8.369 -0.106
t50g40p00  9061.44 3.0  0.0  8.560  (   63.10)    72.44  8.552  8.693 -0.141
t50g40p00  9061.44 3.0 +0.3  8.860  (   83.18)    97.72  8.849  9.034 -0.185
t50g30p00  9061.44 3.0 -0.3  8.260  (   77.62)    95.50  8.266  8.523 -0.257
t50g30p00  9061.44 3.0  0.0  8.560  (   97.72)   125.89  8.554  8.894 -0.340
t50g30p00  9061.44 3.0 +0.3  8.860  (  123.03)   162.18  8.847  9.266 -0.419
t50g20p00  9061.44 3.0 -0.3  8.260  (  117.49)   162.18  8.268  8.774 -0.506
t50g20p00  9061.44 3.0  0.0  8.560  (  141.25)   204.17  8.555  9.195 -0.640
t50g20p00  9061.44 3.0 +0.3  8.860  (  169.82)   251.19  8.854  9.604 -0.750
t50g10p00  9061.44 3.0 -0.3  8.260  (  165.96)   251.19  8.272  9.134 -0.862
t50g10p00  9061.44 3.0  0.0  8.560  (  194.98)   302.00  8.574  9.575 -1.001
t50g10p00  9061.44 3.0 +0.3  8.860  (  223.87)   346.74  8.842  9.901 -1.059
t45g50p00  9061.44 3.0 -0.3  8.260  (    5.50)     5.62  8.261  8.276 -0.015
t45g50p00  9061.44 3.0  0.0  8.560  (    8.91)     9.12  8.560  8.578 -0.018
t45g50p00  9061.44 3.0 +0.3  8.860  (   13.80)    14.13  8.856  8.879 -0.023
t45g40p00  9061.44 3.0 -0.3  8.260  (   13.80)    14.45  8.268  8.304 -0.036
t45g40p00  9061.44 3.0  0.0  8.560  (   19.95)    20.89  8.554  8.600 -0.046
t45g40p00  9061.44 3.0 +0.3  8.860  (   28.18)    30.20  8.870  8.932 -0.062
t45g30p00  9061.44 3.0 -0.3  8.260  (   26.92)    29.51  8.251  8.338 -0.087
t45g30p00  9061.44 3.0  0.0  8.560  (   37.15)    41.69  8.572  8.691 -0.119
t45g30p00  9061.44 3.0 +0.3  8.860  (   48.98)    54.95  8.854  9.008 -0.154
t45g20p00  9061.44 3.0 -0.3  8.260  (   50.12)    58.88  8.270  8.459 -0.189
t45g20p00  9061.44 3.0  0.0  8.560  (   64.57)    77.62  8.565  8.823 -0.258
t45g20p00  9061.44 3.0 +0.3  8.860  (   79.43)   100.00  8.870  9.196 -0.326
t45g10p00  9061.44 3.0 -0.3  8.260  (   83.18)   107.15  8.251  8.613 -0.362
t45g10p00  9061.44 3.0  0.0  8.560  (  102.33)   138.04  8.561  9.038 -0.477
t45g10p00  9061.44 3.0 +0.3  8.860  (  125.89)   169.82  8.848  9.425 -0.577
t70g50m10  9061.44 3.0 -0.3  7.260  (   61.66)    81.28  7.260  7.462 -0.202
t70g50m10  9061.44 3.0  0.0  7.560  (   91.20)   123.03  7.560  7.845 -0.285
t70g50m10  9061.44 3.0 +0.3  7.860  (  125.89)   173.78  7.865  8.266 -0.401
t70g40m10  9061.44 3.0 -0.3  7.260  (   91.20)   131.83  7.254  7.649 -0.395
t70g40m10  9061.44 3.0  0.0  7.560  (  123.03)   186.21  7.570  8.170 -0.600
t70g40m10  9061.44 3.0 +0.3  7.860  (  154.88)   239.88  7.863  8.647 -0.784
t70g30m10  9061.44 3.0 -0.3  7.260  (  125.89)   194.98  7.258  7.957 -0.699
t70g30m10  9061.44 3.0  0.0  7.560  (  154.88)   251.19  7.561  8.518 -0.957
t70g30m10  9061.44 3.0 +0.3  7.860  (  186.21)   309.03  7.872  8.997 -1.125
t70g20m10  9061.44 3.0 -0.3  7.260  (  154.88)   245.47  7.258  8.179 -0.921
t70g20m10  9061.44 3.0  0.0  7.560  (  186.21)   302.00  7.559  8.736 -1.177
t70g20m10  9061.44 3.0 +0.3  7.860  (  213.80)   354.81  7.852  9.176 -1.324
t70g10m10  9061.44 3.0 -0.3  7.260  (  173.78)   275.42  7.251  8.270 -1.019
t70g10m10  9061.44 3.0  0.0  7.560  (  204.17)   331.13  7.552  8.818 -1.266
t70g10m10  9061.44 3.0 +0.3  7.860  (  234.42)   389.05  7.883  9.320 -1.437
t65g50m10  9061.44 3.0 -0.3  7.260  (   46.77)    60.26  7.260  7.424 -0.164
t65g50m10  9061.44 3.0  0.0  7.560  (   72.44)    95.50  7.557  7.773 -0.216
t65g50m10  9061.44 3.0 +0.3  7.860  (  104.71)   141.25  7.859  8.153 -0.294
t65g40m10  9061.44 3.0 -0.3  7.260  (   74.13)   107.15  7.257  7.595 -0.338
t65g40m10  9061.44 3.0  0.0  7.560  (  104.71)   154.88  7.558  8.044 -0.486
t65g40m10  9061.44 3.0 +0.3  7.860  (  134.90)   208.93  7.860  8.528 -0.668
t65g30m10  9061.44 3.0 -0.3  7.260  (  104.71)   169.82  7.268  7.892 -0.624
t65g30m10  9061.44 3.0  0.0  7.560  (  138.04)   223.87  7.560  8.435 -0.875
t65g30m10  9061.44 3.0 +0.3  7.860  (  165.96)   281.84  7.871  8.953 -1.082
t65g20m10  9061.44 3.0 -0.3  7.260  (  141.25)   234.42  7.264  8.209 -0.945
t65g20m10  9061.44 3.0  0.0  7.560  (  173.78)   288.40  7.553  8.739 -1.186
t65g20m10  9061.44 3.0 +0.3  7.860  (  199.53)   346.74  7.874  9.213 -1.339
t65g10m10  9061.44 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9061.44 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9061.44 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9061.44 3.0 -0.3  7.260  (   30.90)    38.02  7.256  7.376 -0.120
t60g50m10  9061.44 3.0  0.0  7.560  (   51.29)    64.57  7.562  7.711 -0.149
t60g50m10  9061.44 3.0 +0.3  7.860  (   79.43)   100.00  7.852  8.042 -0.190
t60g40m10  9061.44 3.0 -0.3  7.260  (   53.70)    74.13  7.255  7.503 -0.248
t60g40m10  9061.44 3.0  0.0  7.560  (   79.43)   114.82  7.564  7.902 -0.338
t60g40m10  9061.44 3.0 +0.3  7.860  (  109.65)   162.18  7.860  8.323 -0.463
t60g30m10  9061.44 3.0 -0.3  7.260  (   83.18)   131.83  7.266  7.750 -0.484
t60g30m10  9061.44 3.0  0.0  7.560  (  112.20)   181.97  7.558  8.244 -0.686
t60g30m10  9061.44 3.0 +0.3  7.860  (  144.54)   239.88  7.874  8.784 -0.910
t60g20m10  9061.44 3.0 -0.3  7.260  (  114.82)   199.53  7.268  8.101 -0.833
t60g20m10  9061.44 3.0  0.0  7.560  (  147.91)   257.04  7.573  8.685 -1.112
t60g20m10  9061.44 3.0 +0.3  7.860  (  177.83)   309.03  7.857  9.151 -1.294
t60g10m10  9061.44 3.0 -0.3  7.260  (  154.88)   263.03  7.263  8.395 -1.132
t60g10m10  9061.44 3.0  0.0  7.560  (  181.97)   316.23  7.554  8.910 -1.356
t60g10m10  9061.44 3.0 +0.3  7.860  (  213.80)   371.54  7.873  9.356 -1.483
t55g50m10  9061.44 3.0 -0.3  7.260  (   16.22)    19.05  7.261  7.339 -0.078
t55g50m10  9061.44 3.0  0.0  7.560  (   28.84)    33.88  7.565  7.656 -0.091
t55g50m10  9061.44 3.0 +0.3  7.860  (   47.86)    56.23  7.863  7.974 -0.111
t55g40m10  9061.44 3.0 -0.3  7.260  (   31.62)    41.69  7.262  7.428 -0.166
t55g40m10  9061.44 3.0  0.0  7.560  (   51.29)    67.61  7.562  7.770 -0.208
t55g40m10  9061.44 3.0 +0.3  7.860  (   75.86)   102.33  7.859  8.129 -0.270
t55g30m10  9061.44 3.0 -0.3  7.260  (   54.95)    83.18  7.268  7.587 -0.319
t55g30m10  9061.44 3.0  0.0  7.560  (   81.28)   123.03  7.562  7.991 -0.429
t55g30m10  9061.44 3.0 +0.3  7.860  (  109.65)   169.82  7.856  8.437 -0.581
t55g20m10  9061.44 3.0 -0.3  7.260  (   87.10)   144.54  7.255  7.844 -0.589
t55g20m10  9061.44 3.0  0.0  7.560  (  114.82)   199.53  7.569  8.401 -0.832
t55g20m10  9061.44 3.0 +0.3  7.860  (  144.54)   251.19  7.855  8.905 -1.050
t55g10m10  9061.44 3.0 -0.3  7.260  (  123.03)   218.78  7.263  8.244 -0.981
t55g10m10  9061.44 3.0  0.0  7.560  (  151.36)   275.42  7.569  8.821 -1.252
t55g10m10  9061.44 3.0 +0.3  7.860  (  181.97)   323.59  7.839  9.260 -1.421
t50g50m10  9061.44 3.0 -0.3  7.260  (    6.03)     6.61  7.262  7.304 -0.042
t50g50m10  9061.44 3.0  0.0  7.560  (   10.96)    12.02  7.557  7.603 -0.046
t50g50m10  9061.44 3.0 +0.3  7.860  (   19.50)    21.38  7.864  7.916 -0.052
t50g40m10  9061.44 3.0 -0.3  7.260  (   13.49)    16.22  7.264  7.357 -0.093
t50g40m10  9061.44 3.0  0.0  7.560  (   22.91)    27.54  7.565  7.676 -0.111
t50g40m10  9061.44 3.0 +0.3  7.860  (   36.31)    43.65  7.858  7.994 -0.136
t50g30m10  9061.44 3.0 -0.3  7.260  (   27.54)    36.31  7.262  7.441 -0.179
t50g30m10  9061.44 3.0  0.0  7.560  (   42.66)    57.54  7.560  7.788 -0.228
t50g30m10  9061.44 3.0 +0.3  7.860  (   63.10)    85.11  7.854  8.147 -0.293
t50g20m10  9061.44 3.0 -0.3  7.260  (   51.29)    75.86  7.258  7.594 -0.336
t50g20m10  9061.44 3.0  0.0  7.560  (   72.44)   112.20  7.563  8.006 -0.443
t50g20m10  9061.44 3.0 +0.3  7.860  (  100.00)   154.88  7.863  8.452 -0.589
t50g10m10  9061.44 3.0 -0.3  7.260  (   83.18)   141.25  7.253  7.869 -0.616
t50g10m10  9061.44 3.0  0.0  7.560  (  112.20)   190.55  7.552  8.377 -0.825
t50g10m10  9061.44 3.0 +0.3  7.860  (  141.25)   245.47  7.871  8.933 -1.062
t45g50m10  9061.44 3.0 -0.3  7.260  (    0.81)     0.85  7.260  7.282 -0.022
t45g50m10  9061.44 3.0  0.0  7.560  (    1.55)     1.66  7.564  7.588 -0.024
t45g50m10  9061.44 3.0 +0.3  7.860  (    2.95)     3.09  7.857  7.883 -0.026
t45g40m10  9061.44 3.0 -0.3  7.260  (    3.47)     3.80  7.256  7.303 -0.047
t45g40m10  9061.44 3.0  0.0  7.560  (    6.17)     6.92  7.565  7.619 -0.054
t45g40m10  9061.44 3.0 +0.3  7.860  (   10.47)    11.75  7.865  7.930 -0.065
t45g30m10  9061.44 3.0 -0.3  7.260  (    8.91)    10.23  7.261  7.345 -0.084
t45g30m10  9061.44 3.0  0.0  7.560  (   14.45)    16.60  7.554  7.656 -0.102
t45g30m10  9061.44 3.0 +0.3  7.860  (   21.88)    26.30  7.867  7.993 -0.126
t45g20m10  9061.44 3.0 -0.3  7.260  (   19.05)    23.99  7.265  7.411 -0.146
t45g20m10  9061.44 3.0  0.0  7.560  (   29.51)    37.15  7.566  7.751 -0.185
t45g20m10  9061.44 3.0 +0.3  7.860  (   41.69)    53.70  7.856  8.090 -0.234
t45g10m10  9061.44 3.0 -0.3  7.260  (   38.02)    52.48  7.268  7.525 -0.257
t45g10m10  9061.44 3.0  0.0  7.560  (   54.95)    75.86  7.561  7.897 -0.336
t45g10m10  9061.44 3.0 +0.3  7.860  (   74.13)   104.71  7.863  8.304 -0.441
t70g50m20  9061.44 3.0 -0.3  6.260  (    9.33)    14.79  6.256  6.474 -0.218
t70g50m20  9061.44 3.0  0.0  6.560  (   17.78)    27.54  6.556  6.792 -0.236
t70g50m20  9061.44 3.0 +0.3  6.860  (   31.62)    48.98  6.856  7.124 -0.268
t70g40m20  9061.44 3.0 -0.3  6.260  (   18.20)    36.31  6.260  6.629 -0.369
t70g40m20  9061.44 3.0  0.0  6.560  (   32.36)    63.10  6.558  6.981 -0.423
t70g40m20  9061.44 3.0 +0.3  6.860  (   52.48)   102.33  6.861  7.386 -0.525
t70g30m20  9061.44 3.0 -0.3  6.260  (   34.67)    83.18  6.253  6.848 -0.595
t70g30m20  9061.44 3.0  0.0  6.560  (   56.23)   131.83  6.563  7.347 -0.784
t70g30m20  9061.44 3.0 +0.3  6.860  (   85.11)   186.21  6.862  7.940 -1.078
t70g20m20  9061.44 3.0 -0.3  6.260  (   52.48)   134.90  6.263  7.084 -0.821
t70g20m20  9061.44 3.0  0.0  6.560  (   81.28)   190.55  6.555  7.669 -1.114
t70g20m20  9061.44 3.0 +0.3  6.860  (  112.20)   251.19  6.869  8.356 -1.487
t70g10m20  9061.44 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9061.44 3.0 -0.3  6.260  (    6.31)     9.33  6.264  6.443 -0.179
t65g50m20  9061.44 3.0  0.0  6.560  (   12.02)    17.78  6.561  6.751 -0.190
t65g50m20  9061.44 3.0 +0.3  6.860  (   21.88)    32.36  6.858  7.066 -0.208
t65g40m20  9061.44 3.0 -0.3  6.260  (   12.88)    25.12  6.260  6.598 -0.338
t65g40m20  9061.44 3.0  0.0  6.560  (   23.44)    45.71  6.566  6.945 -0.379
t65g40m20  9061.44 3.0 +0.3  6.860  (   39.81)    75.86  6.858  7.303 -0.445
t65g30m20  9061.44 3.0 -0.3  6.260  (   24.55)    58.88  6.254  6.787 -0.533
t65g30m20  9061.44 3.0  0.0  6.560  (   41.69)    97.72  6.559  7.202 -0.643
t65g30m20  9061.44 3.0 +0.3  6.860  (   64.57)   147.91  6.866  7.706 -0.840
t65g20m20  9061.44 3.0 -0.3  6.260  (   45.71)   120.23  6.259  7.063 -0.804
t65g20m20  9061.44 3.0  0.0  6.560  (   70.79)   173.78  6.555  7.629 -1.074
t65g20m20  9061.44 3.0 +0.3  6.860  (  100.00)   234.42  6.874  8.315 -1.441
t65g10m20  9061.44 3.0 -0.3  6.260  (   67.61)   158.49  6.252  7.160 -0.908
t65g10m20  9061.44 3.0  0.0  6.560  (   97.72)   218.78  6.565  7.814 -1.249
t65g10m20  9061.44 3.0 +0.3  6.860  (  128.82)   275.42  6.864  8.444 -1.580
t60g50m20  9061.44 3.0 -0.3  6.260  (    3.80)     5.13  6.260  6.397 -0.137
t60g50m20  9061.44 3.0  0.0  6.560  (    7.24)     9.77  6.555  6.697 -0.142
t60g50m20  9061.44 3.0 +0.3  6.860  (   13.80)    18.62  6.858  7.008 -0.150
t60g40m20  9061.44 3.0 -0.3  6.260  (    7.94)    13.80  6.260  6.523 -0.263
t60g40m20  9061.44 3.0  0.0  6.560  (   14.79)    25.70  6.557  6.844 -0.287
t60g40m20  9061.44 3.0 +0.3  6.860  (   26.30)    45.71  6.858  7.180 -0.322
t60g30m20  9061.44 3.0 -0.3  6.260  (   16.22)    37.15  6.257  6.715 -0.458
t60g30m20  9061.44 3.0  0.0  6.560  (   28.18)    64.57  6.559  7.084 -0.525
t60g30m20  9061.44 3.0 +0.3  6.860  (   46.77)   104.71  6.868  7.506 -0.638
t60g20m20  9061.44 3.0 -0.3  6.260  (   30.20)    77.62  6.255  6.892 -0.637
t60g20m20  9061.44 3.0  0.0  6.560  (   50.12)   123.03  6.563  7.352 -0.789
t60g20m20  9061.44 3.0 +0.3  6.860  (   74.13)   173.78  6.854  7.879 -1.025
t60g10m20  9061.44 3.0 -0.3  6.260  (   56.23)   128.82  6.262  7.035 -0.773
t60g10m20  9061.44 3.0  0.0  6.560  (   83.18)   181.97  6.560  7.597 -1.037
t60g10m20  9061.44 3.0 +0.3  6.860  (  112.20)   239.88  6.874  8.248 -1.374
t55g50m20  9061.44 3.0 -0.3  6.260  (    2.00)     2.45  6.257  6.355 -0.098
t55g50m20  9061.44 3.0  0.0  6.560  (    3.89)     4.90  6.564  6.663 -0.099
t55g50m20  9061.44 3.0 +0.3  6.860  (    7.59)     9.33  6.857  6.960 -0.103
t55g40m20  9061.44 3.0 -0.3  6.260  (    4.27)     6.46  6.257  6.448 -0.191
t55g40m20  9061.44 3.0  0.0  6.560  (    8.13)    12.30  6.557  6.757 -0.200
t55g40m20  9061.44 3.0 +0.3  6.860  (   15.14)    22.91  6.856  7.073 -0.217
t55g30m20  9061.44 3.0 -0.3  6.260  (    9.12)    17.78  6.260  6.592 -0.332
t55g30m20  9061.44 3.0  0.0  6.560  (   16.60)    32.36  6.555  6.921 -0.366
t55g30m20  9061.44 3.0 +0.3  6.860  (   28.84)    56.23  6.856  7.274 -0.418
t55g20m20  9061.44 3.0 -0.3  6.260  (   18.62)    45.71  6.265  6.779 -0.514
t55g20m20  9061.44 3.0  0.0  6.560  (   32.36)    75.86  6.557  7.155 -0.598
t55g20m20  9061.44 3.0 +0.3  6.860  (   51.29)   117.49  6.856  7.582 -0.726
t55g10m20  9061.44 3.0 -0.3  6.260  (   35.48)    83.18  6.257  6.880 -0.623
t55g10m20  9061.44 3.0  0.0  6.560  (   56.23)   128.82  6.565  7.344 -0.779
t55g10m20  9061.44 3.0 +0.3  6.860  (   81.28)   177.83  6.853  7.851 -0.998
t50g50m20  9061.44 3.0 -0.3  6.260  (    0.74)     0.85  6.258  6.320 -0.062
t50g50m20  9061.44 3.0  0.0  6.560  (    1.48)     1.70  6.561  6.624 -0.063
t50g50m20  9061.44 3.0 +0.3  6.860  (    2.88)     3.31  6.856  6.920 -0.064
t50g40m20  9061.44 3.0 -0.3  6.260  (    1.82)     2.45  6.264  6.389 -0.125
t50g40m20  9061.44 3.0  0.0  6.560  (    3.55)     4.79  6.563  6.692 -0.129
t50g40m20  9061.44 3.0 +0.3  6.860  (    6.92)     9.12  6.859  6.995 -0.136
t50g30m20  9061.44 3.0 -0.3  6.260  (    4.27)     6.92  6.255  6.482 -0.227
t50g30m20  9061.44 3.0  0.0  6.560  (    8.13)    13.18  6.558  6.800 -0.242
t50g30m20  9061.44 3.0 +0.3  6.860  (   14.79)    24.55  6.865  7.131 -0.266
t50g20m20  9061.44 3.0 -0.3  6.260  (    9.33)    19.05  6.259  6.621 -0.362
t50g20m20  9061.44 3.0  0.0  6.560  (   16.98)    34.67  6.560  6.965 -0.405
t50g20m20  9061.44 3.0 +0.3  6.860  (   28.84)    58.88  6.858  7.325 -0.467
t50g10m20  9061.44 3.0 -0.3  6.260  (   20.42)    44.67  6.256  6.733 -0.477
t50g10m20  9061.44 3.0  0.0  6.560  (   34.67)    74.13  6.554  7.116 -0.562
t50g10m20  9061.44 3.0 +0.3  6.860  (   53.70)   114.82  6.863  7.550 -0.687
t45g50m20  9061.44 3.0 -0.3  6.260  (    0.12)     0.13  6.258  6.298 -0.040
t45g50m20  9061.44 3.0  0.0  6.560  (    0.25)     0.27  6.558  6.599 -0.041
t45g50m20  9061.44 3.0 +0.3  6.860  (    0.49)     0.54  6.860  6.901 -0.041
t45g40m20  9061.44 3.0 -0.3  6.260  (    0.49)     0.58  6.260  6.334 -0.074
t45g40m20  9061.44 3.0  0.0  6.560  (    0.95)     1.15  6.562  6.637 -0.075
t45g40m20  9061.44 3.0 +0.3  6.860  (    1.91)     2.24  6.859  6.936 -0.077
t45g30m20  9061.44 3.0 -0.3  6.260  (    1.32)     1.74  6.264  6.387 -0.123
t45g30m20  9061.44 3.0  0.0  6.560  (    2.57)     3.39  6.565  6.693 -0.128
t45g30m20  9061.44 3.0 +0.3  6.860  (    4.79)     6.31  6.855  6.991 -0.136
t45g20m20  9061.44 3.0 -0.3  6.260  (    3.31)     5.01  6.262  6.450 -0.188
t45g20m20  9061.44 3.0  0.0  6.560  (    6.31)     9.55  6.566  6.769 -0.203
t45g20m20  9061.44 3.0 +0.3  6.860  (   11.48)    17.38  6.865  7.090 -0.225
t45g10m20  9061.44 3.0 -0.3  6.260  (    8.51)    14.13  6.256  6.519 -0.263
t45g10m20  9061.44 3.0  0.0  6.560  (   15.14)    25.70  6.562  6.859 -0.297
t45g10m20  9061.44 3.0 +0.3  6.860  (   25.70)    43.65  6.862  7.211 -0.349
t70g50m30  9061.44 3.0 -0.3  5.260  (    0.98)     2.63  5.263  5.692 -0.429
t70g50m30  9061.44 3.0  0.0  5.560  (    1.95)     5.13  5.558  5.991 -0.433
t70g50m30  9061.44 3.0 +0.3  5.860  (    3.80)    10.00  5.857  6.298 -0.441
t70g40m30  9061.44 3.0 -0.3  5.260  (    2.04)     7.59  5.261  5.853 -0.592
t70g40m30  9061.44 3.0  0.0  5.560  (    3.98)    14.79  5.560  6.164 -0.604
t70g40m30  9061.44 3.0 +0.3  5.860  (    7.76)    28.18  5.866  6.493 -0.627
t70g30m30  9061.44 3.0 -0.3  5.260  (    3.80)    16.98  5.259  5.944 -0.685
t70g30m30  9061.44 3.0  0.0  5.560  (    7.41)    32.36  5.566  6.275 -0.709
t70g30m30  9061.44 3.0 +0.3  5.860  (   14.45)    57.54  5.864  6.623 -0.759
t70g20m30  9061.44 3.0 -0.3  5.260  (    7.08)    38.02  5.264  6.075 -0.811
t70g20m30  9061.44 3.0  0.0  5.560  (   13.80)    66.07  5.556  6.416 -0.860
t70g20m30  9061.44 3.0 +0.3  5.860  (   25.12)   109.65  5.867  6.845 -0.978
t70g10m30  9061.44 3.0 -0.3  5.260  (    9.12)    41.69  5.264  6.006 -0.742
t70g10m30  9061.44 3.0  0.0  5.560  (   17.38)    72.44  5.560  6.343 -0.783
t70g10m30  9061.44 3.0 +0.3  5.860  (   31.62)   117.49  5.866  6.750 -0.884
t65g50m30  9061.44 3.0 -0.3  5.260  (    0.65)     1.55  5.260  5.645 -0.385
t65g50m30  9061.44 3.0  0.0  5.560  (    1.29)     3.09  5.564  5.951 -0.387
t65g50m30  9061.44 3.0 +0.3  5.860  (    2.51)     6.03  5.861  6.253 -0.392
t65g40m30  9061.44 3.0 -0.3  5.260  (    1.41)     5.75  5.265  5.891 -0.626
t65g40m30  9061.44 3.0  0.0  5.560  (    2.75)    11.22  5.564  6.203 -0.639
t65g40m30  9061.44 3.0 +0.3  5.860  (    5.37)    21.38  5.863  6.522 -0.659
t65g30m30  9061.44 3.0 -0.3  5.260  (    2.95)    15.49  5.256  6.029 -0.773
t65g30m30  9061.44 3.0  0.0  5.560  (    5.75)    29.51  5.561  6.366 -0.805
t65g30m30  9061.44 3.0 +0.3  5.860  (   10.96)    52.48  5.856  6.714 -0.858
t65g20m30  9061.44 3.0 -0.3  5.260  (    5.50)    28.84  5.255  6.051 -0.796
t65g20m30  9061.44 3.0  0.0  5.560  (   10.72)    52.48  5.556  6.404 -0.848
t65g20m30  9061.44 3.0 +0.3  5.860  (   19.95)    89.13  5.861  6.808 -0.947
t65g10m30  9061.44 3.0 -0.3  5.260  (   10.47)    52.48  5.255  6.097 -0.842
t65g10m30  9061.44 3.0  0.0  5.560  (   19.50)    89.13  5.556  6.483 -0.927
t65g10m30  9061.44 3.0 +0.3  5.860  (   34.67)   138.04  5.859  6.964 -1.105
t60g50m30  9061.44 3.0 -0.3  5.260  (    0.38)     0.78  5.265  5.568 -0.303
t60g50m30  9061.44 3.0  0.0  5.560  (    0.76)     1.51  5.556  5.861 -0.305
t60g50m30  9061.44 3.0 +0.3  5.860  (    1.51)     3.02  5.860  6.167 -0.307
t60g40m30  9061.44 3.0 -0.3  5.260  (    0.83)     3.02  5.258  5.831 -0.573
t60g40m30  9061.44 3.0  0.0  5.560  (    1.66)     5.89  5.555  6.134 -0.579
t60g40m30  9061.44 3.0 +0.3  5.860  (    3.24)    11.75  5.865  6.459 -0.594
t60g30m30  9061.44 3.0 -0.3  5.260  (    1.82)    10.23  5.260  6.050 -0.790
t60g30m30  9061.44 3.0  0.0  5.560  (    3.55)    19.95  5.564  6.378 -0.814
t60g30m30  9061.44 3.0 +0.3  5.860  (    6.92)    36.31  5.855  6.712 -0.857
t60g20m30  9061.44 3.0 -0.3  5.260  (    3.89)    22.39  5.264  6.095 -0.831
t60g20m30  9061.44 3.0  0.0  5.560  (    7.59)    40.74  5.558  6.438 -0.880
t60g20m30  9061.44 3.0 +0.3  5.860  (   14.13)    70.79  5.860  6.824 -0.964
t60g10m30  9061.44 3.0 -0.3  5.260  (    7.76)    32.36  5.256  5.976 -0.720
t60g10m30  9061.44 3.0  0.0  5.560  (   14.45)    57.54  5.555  6.336 -0.781
t60g10m30  9061.44 3.0 +0.3  5.860  (   26.30)    95.50  5.859  6.750 -0.891
t55g50m30  9061.44 3.0 -0.3  5.260  (    0.20)     0.32  5.257  5.457 -0.200
t55g50m30  9061.44 3.0  0.0  5.560  (    0.40)     0.63  5.559  5.759 -0.200
t55g50m30  9061.44 3.0 +0.3  5.860  (    0.79)     1.26  5.861  6.060 -0.199
t55g40m30  9061.44 3.0 -0.3  5.260  (    0.44)     1.15  5.262  5.682 -0.420
t55g40m30  9061.44 3.0  0.0  5.560  (    0.87)     2.29  5.564  5.987 -0.423
t55g40m30  9061.44 3.0 +0.3  5.860  (    1.74)     4.47  5.860  6.287 -0.427
t55g30m30  9061.44 3.0 -0.3  5.260  (    1.00)     4.17  5.255  5.901 -0.646
t55g30m30  9061.44 3.0  0.0  5.560  (    1.95)     8.13  5.556  6.214 -0.658
t55g30m30  9061.44 3.0 +0.3  5.860  (    3.80)    15.85  5.861  6.542 -0.681
t55g20m30  9061.44 3.0 -0.3  5.260  (    2.19)    10.47  5.260  5.973 -0.713
t55g20m30  9061.44 3.0  0.0  5.560  (    4.27)    19.95  5.560  6.302 -0.742
t55g20m30  9061.44 3.0 +0.3  5.860  (    8.32)    36.31  5.855  6.643 -0.788
t55g10m30  9061.44 3.0 -0.3  5.260  (    4.79)    16.98  5.257  5.861 -0.604
t55g10m30  9061.44 3.0  0.0  5.560  (    9.12)    31.62  5.559  6.201 -0.642
t55g10m30  9061.44 3.0 +0.3  5.860  (   16.98)    56.23  5.866  6.574 -0.708
t50g50m30  9061.44 3.0 -0.3  5.260  (    0.08)     0.11  5.260  5.377 -0.117
t50g50m30  9061.44 3.0  0.0  5.560  (    0.16)     0.21  5.561  5.678 -0.117
t50g50m30  9061.44 3.0 +0.3  5.860  (    0.32)     0.43  5.861  5.978 -0.117
t50g40m30  9061.44 3.0 -0.3  5.260  (    0.19)     0.35  5.266  5.510 -0.244
t50g40m30  9061.44 3.0  0.0  5.560  (    0.39)     0.68  5.556  5.801 -0.245
t50g40m30  9061.44 3.0 +0.3  5.860  (    0.78)     1.35  5.858  6.105 -0.247
t50g30m30  9061.44 3.0 -0.3  5.260  (    0.45)     1.15  5.259  5.671 -0.412
t50g30m30  9061.44 3.0  0.0  5.560  (    0.89)     2.29  5.562  5.976 -0.414
t50g30m30  9061.44 3.0 +0.3  5.860  (    1.78)     4.47  5.857  6.277 -0.420
t50g20m30  9061.44 3.0 -0.3  5.260  (    1.02)     3.16  5.259  5.765 -0.506
t50g20m30  9061.44 3.0  0.0  5.560  (    2.00)     6.17  5.557  6.073 -0.516
t50g20m30  9061.44 3.0 +0.3  5.860  (    3.89)    12.02  5.858  6.389 -0.531
t50g10m30  9061.44 3.0 -0.3  5.260  (    2.57)     6.92  5.262  5.713 -0.451
t50g10m30  9061.44 3.0  0.0  5.560  (    5.01)    13.18  5.562  6.030 -0.468
t50g10m30  9061.44 3.0 +0.3  5.860  (    9.33)    23.99  5.857  6.352 -0.495
t45g50m30  9061.44 3.0 -0.3  5.260  (    0.02)     0.03  5.262  5.324 -0.062
t45g50m30  9061.44 3.0  0.0  5.560  (    0.05)     0.06  5.561  5.626 -0.065
t45g50m30  9061.44 3.0 +0.3  5.860  (    0.10)     0.11  5.862  5.925 -0.063
t45g40m30  9061.44 3.0 -0.3  5.260  (    0.06)     0.09  5.265  5.406 -0.141
t45g40m30  9061.44 3.0  0.0  5.560  (    0.12)     0.17  5.556  5.697 -0.141
t45g40m30  9061.44 3.0 +0.3  5.860  (    0.24)     0.33  5.857  5.998 -0.141
t45g30m30  9061.44 3.0 -0.3  5.260  (    0.15)     0.26  5.264  5.499 -0.235
t45g30m30  9061.44 3.0  0.0  5.560  (    0.30)     0.52  5.564  5.800 -0.236
t45g30m30  9061.44 3.0 +0.3  5.860  (    0.60)     1.02  5.856  6.093 -0.237
t45g20m30  9061.44 3.0 -0.3  5.260  (    0.37)     0.79  5.264  5.589 -0.325
t45g20m30  9061.44 3.0  0.0  5.560  (    0.74)     1.55  5.556  5.883 -0.327
t45g20m30  9061.44 3.0 +0.3  5.860  (    1.48)     3.09  5.860  6.193 -0.333
t45g10m30  9061.44 3.0 -0.3  5.260  (    0.98)     2.04  5.264  5.585 -0.321
t45g10m30  9061.44 3.0  0.0  5.560  (    1.95)     3.98  5.561  5.888 -0.327
t45g10m30  9061.44 3.0 +0.3  5.860  (    3.72)     7.59  5.855  6.192 -0.337
t70g50m40  9061.44 3.0 -0.3  4.260  (    0.10)     0.47  4.260  4.938 -0.678
t70g50m40  9061.44 3.0  0.0  4.560  (    0.19)     0.93  4.561  5.239 -0.678
t70g50m40  9061.44 3.0 +0.3  4.860  (    0.39)     1.86  4.863  5.543 -0.680
t70g40m40  9061.44 3.0 -0.3  4.260  (    0.20)     1.20  4.258  5.034 -0.776
t70g40m40  9061.44 3.0  0.0  4.560  (    0.41)     2.40  4.560  5.339 -0.779
t70g40m40  9061.44 3.0 +0.3  4.860  (    0.81)     4.79  4.863  5.647 -0.784
t70g30m40  9061.44 3.0 -0.3  4.260  (    0.39)     2.29  4.257  5.041 -0.784
t70g30m40  9061.44 3.0  0.0  4.560  (    0.76)     4.57  4.562  5.349 -0.787
t70g30m40  9061.44 3.0 +0.3  4.860  (    1.51)     9.12  4.863  5.657 -0.794
t70g20m40  9061.44 3.0 -0.3  4.260  (    0.74)     4.27  4.263  5.029 -0.766
t70g20m40  9061.44 3.0  0.0  4.560  (    1.48)     8.32  4.560  5.329 -0.769
t70g20m40  9061.44 3.0 +0.3  4.860  (    2.95)    16.22  4.865  5.640 -0.775
t70g10m40  9061.44 3.0 -0.3  4.260  (    0.95)     2.82  4.255  4.736 -0.481
t70g10m40  9061.44 3.0  0.0  4.560  (    1.91)     5.62  4.560  5.043 -0.483
t70g10m40  9061.44 3.0 +0.3  4.860  (    3.72)    10.96  4.860  5.345 -0.485
t65g50m40  9061.44 3.0 -0.3  4.260  (    0.06)     0.32  4.262  4.957 -0.695
t65g50m40  9061.44 3.0  0.0  4.560  (    0.13)     0.63  4.563  5.259 -0.696
t65g50m40  9061.44 3.0 +0.3  4.860  (    0.25)     1.26  4.864  5.562 -0.698
t65g40m40  9061.44 3.0 -0.3  4.260  (    0.14)     1.10  4.265  5.156 -0.891
t65g40m40  9061.44 3.0  0.0  4.560  (    0.28)     2.14  4.556  5.451 -0.895
t65g40m40  9061.44 3.0 +0.3  4.860  (    0.56)     4.27  4.860  5.760 -0.900
t65g30m40  9061.44 3.0 -0.3  4.260  (    0.30)     2.57  4.261  5.205 -0.944
t65g30m40  9061.44 3.0  0.0  4.560  (    0.59)     5.01  4.556  5.505 -0.949
t65g30m40  9061.44 3.0 +0.3  4.860  (    1.17)    10.00  4.863  5.825 -0.962
t65g20m40  9061.44 3.0 -0.3  4.260  (    0.58)     4.17  4.257  5.130 -0.873
t65g20m40  9061.44 3.0  0.0  4.560  (    1.15)     8.32  4.564  5.444 -0.880
t65g20m40  9061.44 3.0 +0.3  4.860  (    2.29)    16.22  4.861  5.754 -0.893
t65g10m40  9061.44 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9061.44 3.0 -0.3  4.260  (    0.04)     0.16  4.258  4.889 -0.631
t60g50m40  9061.44 3.0  0.0  4.560  (    0.07)     0.32  4.560  5.191 -0.631
t60g50m40  9061.44 3.0 +0.3  4.860  (    0.15)     0.63  4.861  5.493 -0.632
t60g40m40  9061.44 3.0 -0.3  4.260  (    0.08)     0.69  4.265  5.183 -0.918
t60g40m40  9061.44 3.0  0.0  4.560  (    0.17)     1.35  4.556  5.476 -0.920
t60g40m40  9061.44 3.0 +0.3  4.860  (    0.33)     2.69  4.859  5.782 -0.923
t60g30m40  9061.44 3.0 -0.3  4.260  (    0.19)     2.04  4.264  5.311 -1.047
t60g30m40  9061.44 3.0  0.0  4.560  (    0.37)     3.98  4.558  5.611 -1.053
t60g30m40  9061.44 3.0 +0.3  4.860  (    0.72)     7.94  4.865  5.930 -1.065
t60g20m40  9061.44 3.0 -0.3  4.260  (    0.41)     3.72  4.260  5.237 -0.977
t60g20m40  9061.44 3.0  0.0  4.560  (    0.81)     7.24  4.560  5.546 -0.986
t60g20m40  9061.44 3.0 +0.3  4.860  (    1.62)    14.13  4.860  5.867 -1.007
t60g10m40  9061.44 3.0 -0.3  4.260  (    0.83)     4.90  4.258  5.046 -0.788
t60g10m40  9061.44 3.0  0.0  4.560  (    1.66)     9.55  4.562  5.355 -0.793
t60g10m40  9061.44 3.0 +0.3  4.860  (    3.24)    18.20  4.860  5.670 -0.810
t55g50m40  9061.44 3.0 -0.3  4.260  (    0.02)     0.06  4.267  4.755 -0.488
t55g50m40  9061.44 3.0  0.0  4.560  (    0.04)     0.12  4.564  5.053 -0.489
t55g50m40  9061.44 3.0 +0.3  4.860  (    0.08)     0.25  4.863  5.353 -0.490
t55g40m40  9061.44 3.0 -0.3  4.260  (    0.04)     0.27  4.256  5.057 -0.801
t55g40m40  9061.44 3.0  0.0  4.560  (    0.09)     0.54  4.556  5.359 -0.803
t55g40m40  9061.44 3.0 +0.3  4.860  (    0.17)     1.07  4.858  5.661 -0.803
t55g30m40  9061.44 3.0 -0.3  4.260  (    0.10)     0.98  4.262  5.256 -0.994
t55g30m40  9061.44 3.0  0.0  4.560  (    0.20)     1.91  4.559  5.553 -0.994
t55g30m40  9061.44 3.0 +0.3  4.860  (    0.40)     3.72  4.858  5.855 -0.997
t55g20m40  9061.44 3.0 -0.3  4.260  (    0.22)     1.91  4.256  5.205 -0.949
t55g20m40  9061.44 3.0  0.0  4.560  (    0.44)     3.80  4.555  5.508 -0.953
t55g20m40  9061.44 3.0 +0.3  4.860  (    0.87)     7.59  4.862  5.823 -0.961
t55g10m40  9061.44 3.0 -0.3  4.260  (    0.50)     2.51  4.256  4.968 -0.712
t55g10m40  9061.44 3.0  0.0  4.560  (    1.00)     5.01  4.560  5.282 -0.722
t55g10m40  9061.44 3.0 +0.3  4.860  (    1.95)     9.77  4.861  5.593 -0.732
t50g50m40  9061.44 3.0 -0.3  4.260  (    0.01)     0.02  4.262  4.542 -0.280
t50g50m40  9061.44 3.0  0.0  4.560  (    0.02)     0.03  4.559  4.841 -0.282
t50g50m40  9061.44 3.0 +0.3  4.860  (    0.04)     0.07  4.859  5.140 -0.281
t50g40m40  9061.44 3.0 -0.3  4.260  (    0.02)     0.07  4.263  4.805 -0.542
t50g40m40  9061.44 3.0  0.0  4.560  (    0.04)     0.13  4.561  5.104 -0.543
t50g40m40  9061.44 3.0 +0.3  4.860  (    0.08)     0.27  4.861  5.404 -0.543
t50g30m40  9061.44 3.0 -0.3  4.260  (    0.04)     0.23  4.262  4.972 -0.710
t50g30m40  9061.44 3.0  0.0  4.560  (    0.09)     0.46  4.563  5.274 -0.711
t50g30m40  9061.44 3.0 +0.3  4.860  (    0.18)     0.91  4.864  5.577 -0.713
t50g20m40  9061.44 3.0 -0.3  4.260  (    0.10)     0.48  4.256  4.936 -0.680
t50g20m40  9061.44 3.0  0.0  4.560  (    0.20)     0.95  4.556  5.239 -0.683
t50g20m40  9061.44 3.0 +0.3  4.860  (    0.40)     1.91  4.858  5.544 -0.686
t50g10m40  9061.44 3.0 -0.3  4.260  (    0.26)     0.83  4.263  4.762 -0.499
t50g10m40  9061.44 3.0  0.0  4.560  (    0.52)     1.62  4.555  5.056 -0.501
t50g10m40  9061.44 3.0 +0.3  4.860  (    1.05)     3.24  4.860  5.364 -0.504
t45g50m40  9061.44 3.0 -0.3  4.260  (    0.00)     0.00  4.224  4.343 -0.119
t45g50m40  9061.44 3.0  0.0  4.560  (    0.01)     0.01  4.569  4.681 -0.112
t45g50m40  9061.44 3.0 +0.3  4.860  (    0.01)     0.02  4.864  4.992 -0.128
t45g40m40  9061.44 3.0 -0.3  4.260  (    0.01)     0.01  4.265  4.521 -0.256
t45g40m40  9061.44 3.0  0.0  4.560  (    0.01)     0.03  4.559  4.818 -0.259
t45g40m40  9061.44 3.0 +0.3  4.860  (    0.03)     0.05  4.859  5.117 -0.258
t45g30m40  9061.44 3.0 -0.3  4.260  (    0.02)     0.04  4.266  4.663 -0.397
t45g30m40  9061.44 3.0  0.0  4.560  (    0.03)     0.09  4.562  4.959 -0.397
t45g30m40  9061.44 3.0 +0.3  4.860  (    0.07)     0.17  4.863  5.261 -0.398
t45g20m40  9061.44 3.0 -0.3  4.260  (    0.04)     0.10  4.264  4.673 -0.409
t45g20m40  9061.44 3.0  0.0  4.560  (    0.08)     0.20  4.566  4.975 -0.409
t45g20m40  9061.44 3.0 +0.3  4.860  (    0.15)     0.39  4.856  5.265 -0.409
t45g10m40  9061.44 3.0 -0.3  4.260  (    0.10)     0.20  4.264  4.569 -0.305
t45g10m40  9061.44 3.0  0.0  4.560  (    0.20)     0.40  4.555  4.861 -0.306
t45g10m40  9061.44 3.0 +0.3  4.860  (    0.40)     0.79  4.857  5.163 -0.306


==> anc/tableE1/ncor9061_standard.dat <==
t70g50p00  9061.44 1.0 -0.3  8.260  (  151.36)   165.96  8.247  8.391 -0.144
t70g50p00  9061.44 1.0  0.0  8.560  (  186.21)   213.80  8.562  8.741 -0.179
t70g50p00  9061.44 1.0 +0.3  8.860  (  234.42)   269.15  8.855  9.043 -0.188
t70g40p00  9061.44 1.0 -0.3  8.260  (  165.96)   204.17  8.267  8.626 -0.359
t70g40p00  9061.44 1.0  0.0  8.560  (  194.98)   245.47  8.549  8.952 -0.403
t70g40p00  9061.44 1.0 +0.3  8.860  (  234.42)   295.12  8.846  9.247 -0.401
t70g30p00  9061.44 1.0 -0.3  8.260  (  190.55)   245.47  8.246  8.818 -0.572
t70g30p00  9061.44 1.0  0.0  8.560  (  218.78)   288.40  8.547  9.143 -0.596
t70g30p00  9061.44 1.0 +0.3  8.860  (  251.19)   338.84  8.873  9.429 -0.556
t70g20p00  9061.44 1.0 -0.3  8.260  (  208.93)   281.84  8.258  9.034 -0.776
t70g20p00  9061.44 1.0  0.0  8.560  (  234.42)   323.59  8.575  9.359 -0.784
t70g20p00  9061.44 1.0 +0.3  8.860  (  263.03)   363.08  8.868  9.592 -0.724
t70g10p00  9061.44 1.0 -0.3  8.260  (  223.87)   302.00  8.267  9.182 -0.915
t70g10p00  9061.44 1.0  0.0  8.560  (  245.47)   338.84  8.567  9.496 -0.929
t70g10p00  9061.44 1.0 +0.3  8.860  (  269.15)   371.54  8.836  9.712 -0.876
t65g50p00  9061.44 1.0 -0.3  8.260  (  131.83)   141.25  8.248  8.345 -0.097
t65g50p00  9061.44 1.0  0.0  8.560  (  169.82)   186.21  8.564  8.690 -0.126
t65g50p00  9061.44 1.0 +0.3  8.860  (  213.80)   239.88  8.863  9.005 -0.142
t65g40p00  9061.44 1.0 -0.3  8.260  (  151.36)   177.83  8.261  8.543 -0.282
t65g40p00  9061.44 1.0  0.0  8.560  (  177.83)   218.78  8.554  8.886 -0.332
t65g40p00  9061.44 1.0 +0.3  8.860  (  213.80)   269.15  8.864  9.208 -0.344
t65g30p00  9061.44 1.0 -0.3  8.260  (  169.82)   223.87  8.274  8.826 -0.552
t65g30p00  9061.44 1.0  0.0  8.560  (  199.53)   263.03  8.558  9.154 -0.596
t65g30p00  9061.44 1.0 +0.3  8.860  (  229.09)   309.03  8.873  9.449 -0.576
t65g20p00  9061.44 1.0 -0.3  8.260  (  199.53)   269.15  8.260  9.018 -0.758
t65g20p00  9061.44 1.0  0.0  8.560  (  223.87)   309.03  8.563  9.327 -0.764
t65g20p00  9061.44 1.0 +0.3  8.860  (  251.19)   346.74  8.842  9.550 -0.708
t65g10p00  9061.44 1.0 -0.3  8.260  (  218.78)   302.00  8.250  9.179 -0.929
t65g10p00  9061.44 1.0  0.0  8.560  (  239.88)   338.84  8.552  9.464 -0.912
t65g10p00  9061.44 1.0 +0.3  8.860  (  269.15)   380.19  8.891  9.703 -0.812
t60g50p00  9061.44 1.0 -0.3  8.260  (  100.00)   104.71  8.251  8.310 -0.059
t60g50p00  9061.44 1.0  0.0  8.560  (  131.83)   141.25  8.555  8.635 -0.080
t60g50p00  9061.44 1.0 +0.3  8.860  (  173.78)   186.21  8.853  8.949 -0.096
t60g40p00  9061.44 1.0 -0.3  8.260  (  123.03)   141.25  8.261  8.458 -0.197
t60g40p00  9061.44 1.0  0.0  8.560  (  151.36)   177.83  8.552  8.800 -0.248
t60g40p00  9061.44 1.0 +0.3  8.860  (  186.21)   223.87  8.862  9.141 -0.279
t60g30p00  9061.44 1.0 -0.3  8.260  (  147.91)   186.21  8.255  8.703 -0.448
t60g30p00  9061.44 1.0  0.0  8.560  (  173.78)   223.87  8.544  9.060 -0.516
t60g30p00  9061.44 1.0 +0.3  8.860  (  199.53)   269.15  8.863  9.391 -0.528
t60g20p00  9061.44 1.0 -0.3  8.260  (  173.78)   234.42  8.244  8.975 -0.731
t60g20p00  9061.44 1.0  0.0  8.560  (  194.98)   275.42  8.564  9.342 -0.778
t60g20p00  9061.44 1.0 +0.3  8.860  (  223.87)   316.23  8.878  9.620 -0.742
t60g10p00  9061.44 1.0 -0.3  8.260  (  204.17)   288.40  8.285  9.209 -0.924
t60g10p00  9061.44 1.0  0.0  8.560  (  223.87)   323.59  8.576  9.477 -0.901
t60g10p00  9061.44 1.0 +0.3  8.860  (  251.19)   354.81  8.831  9.663 -0.832
t55g50p00  9061.44 1.0 -0.3  8.260  (   58.88)    61.66  8.269  8.296 -0.027
t55g50p00  9061.44 1.0  0.0  8.560  (   81.28)    85.11  8.559  8.595 -0.036
t55g50p00  9061.44 1.0 +0.3  8.860  (  112.20)   117.49  8.869  8.916 -0.047
t55g40p00  9061.44 1.0 -0.3  8.260  (   83.18)    91.20  8.257  8.371 -0.114
t55g40p00  9061.44 1.0  0.0  8.560  (  107.15)   120.23  8.557  8.712 -0.155
t55g40p00  9061.44 1.0 +0.3  8.860  (  134.90)   154.88  8.853  9.043 -0.190
t55g30p00  9061.44 1.0 -0.3  8.260  (  109.65)   134.90  8.253  8.568 -0.315
t55g30p00  9061.44 1.0  0.0  8.560  (  134.90)   169.82  8.557  8.960 -0.403
t55g30p00  9061.44 1.0 +0.3  8.860  (  162.18)   208.93  8.863  9.313 -0.450
t55g20p00  9061.44 1.0 -0.3  8.260  (  141.25)   190.55  8.269  8.886 -0.617
t55g20p00  9061.44 1.0  0.0  8.560  (  162.18)   229.09  8.582  9.282 -0.700
t55g20p00  9061.44 1.0 +0.3  8.860  (  190.55)   263.03  8.849  9.560 -0.711
t55g10p00  9061.44 1.0 -0.3  8.260  (  169.82)   245.47  8.274  9.182 -0.908
t55g10p00  9061.44 1.0  0.0  8.560  (  194.98)   281.84  8.578  9.512 -0.934
t55g10p00  9061.44 1.0 +0.3  8.860  (  218.78)   316.23  8.868  9.751 -0.883
t50g50p00  9061.44 1.0 -0.3  8.260  (   26.30)    26.92  8.267  8.276 -0.009
t50g50p00  9061.44 1.0  0.0  8.560  (   38.02)    38.02  8.556  8.569 -0.013
t50g50p00  9061.44 1.0 +0.3  8.860  (   50.12)    51.29  8.858  8.873 -0.015
t50g40p00  9061.44 1.0 -0.3  8.260  (   40.74)    42.66  8.266  8.311 -0.045
t50g40p00  9061.44 1.0  0.0  8.560  (   53.70)    57.54  8.562  8.624 -0.062
t50g40p00  9061.44 1.0 +0.3  8.860  (   70.79)    75.86  8.851  8.931 -0.080
t50g30p00  9061.44 1.0 -0.3  8.260  (   63.10)    72.44  8.272  8.437 -0.165
t50g30p00  9061.44 1.0  0.0  8.560  (   79.43)    93.33  8.556  8.776 -0.220
t50g30p00  9061.44 1.0 +0.3  8.860  (  100.00)   120.23  8.864  9.141 -0.277
t50g20p00  9061.44 1.0 -0.3  8.260  (   91.20)   117.49  8.261  8.653 -0.392
t50g20p00  9061.44 1.0  0.0  8.560  (  112.20)   147.91  8.564  9.069 -0.505
t50g20p00  9061.44 1.0 +0.3  8.860  (  131.83)   181.97  8.877  9.459 -0.582
t50g10p00  9061.44 1.0 -0.3  8.260  (  125.89)   177.83  8.276  8.980 -0.704
t50g10p00  9061.44 1.0  0.0  8.560  (  147.91)   208.93  8.548  9.352 -0.804
t50g10p00  9061.44 1.0 +0.3  8.860  (  169.82)   245.47  8.865  9.707 -0.842
t45g50p00  9061.44 1.0 -0.3  8.260  (    5.50)     5.50  8.263  8.266 -0.003
t45g50p00  9061.44 1.0  0.0  8.560  (    8.51)     8.71  8.566  8.570 -0.004
t45g50p00  9061.44 1.0 +0.3  8.860  (   12.88)    12.88  8.856  8.861 -0.005
t45g40p00  9061.44 1.0 -0.3  8.260  (   13.80)    13.80  8.256  8.267 -0.011
t45g40p00  9061.44 1.0  0.0  8.560  (   19.50)    19.95  8.560  8.576 -0.016
t45g40p00  9061.44 1.0 +0.3  8.860  (   26.92)    27.54  8.863  8.886 -0.023
t45g30p00  9061.44 1.0 -0.3  8.260  (   26.92)    28.18  8.252  8.296 -0.044
t45g30p00  9061.44 1.0  0.0  8.560  (   31.62)    33.88  8.572  8.645 -0.073
t45g30p00  9061.44 1.0 +0.3  8.860  (   39.81)    43.65  8.872  8.969 -0.097
t45g20p00  9061.44 1.0 -0.3  8.260  (   39.81)    45.71  8.266  8.421 -0.155
t45g20p00  9061.44 1.0  0.0  8.560  (   51.29)    58.88  8.557  8.765 -0.208
t45g20p00  9061.44 1.0 +0.3  8.860  (   63.10)    75.86  8.875  9.145 -0.270
t45g10p00  9061.44 1.0 -0.3  8.260  (   66.07)    81.28  8.250  8.584 -0.334
t45g10p00  9061.44 1.0  0.0  8.560  (   79.43)   102.33  8.549  8.980 -0.431
t45g10p00  9061.44 1.0 +0.3  8.860  (   95.50)   125.89  8.849  9.369 -0.520
t70g50m10  9061.44 1.0 -0.3  7.260  (   56.23)    63.10  7.253  7.355 -0.102
t70g50m10  9061.44 1.0  0.0  7.560  (   79.43)    93.33  7.563  7.715 -0.152
t70g50m10  9061.44 1.0 +0.3  7.860  (  107.15)   125.89  7.849  8.062 -0.213
t70g40m10  9061.44 1.0 -0.3  7.260  (   77.62)   102.33  7.269  7.567 -0.298
t70g40m10  9061.44 1.0  0.0  7.560  (  102.33)   138.04  7.569  8.017 -0.448
t70g40m10  9061.44 1.0 +0.3  7.860  (  125.89)   173.78  7.850  8.434 -0.584
t70g30m10  9061.44 1.0 -0.3  7.260  (  104.71)   151.36  7.269  7.909 -0.640
t70g30m10  9061.44 1.0  0.0  7.560  (  125.89)   190.55  7.566  8.412 -0.846
t70g30m10  9061.44 1.0 +0.3  7.860  (  147.91)   229.09  7.855  8.816 -0.961
t70g20m10  9061.44 1.0 -0.3  7.260  (  125.89)   194.98  7.273  8.220 -0.947
t70g20m10  9061.44 1.0  0.0  7.560  (  147.91)   234.42  7.565  8.708 -1.143
t70g20m10  9061.44 1.0 +0.3  7.860  (  169.82)   275.42  7.883  9.118 -1.235
t70g10m10  9061.44 1.0 -0.3  7.260  (  138.04)   218.78  7.255  8.340 -1.085
t70g10m10  9061.44 1.0  0.0  7.560  (  162.18)   257.04  7.542  8.821 -1.279
t70g10m10  9061.44 1.0 +0.3  7.860  (  181.97)   295.12  7.848  9.222 -1.374
t65g50m10  9061.44 1.0 -0.3  7.260  (   43.65)    47.86  7.262  7.326 -0.064
t65g50m10  9061.44 1.0  0.0  7.560  (   66.07)    72.44  7.558  7.644 -0.086
t65g50m10  9061.44 1.0 +0.3  7.860  (   91.20)   104.71  7.868  7.991 -0.123
t65g40m10  9061.44 1.0 -0.3  7.260  (   64.57)    79.43  7.264  7.461 -0.197
t65g40m10  9061.44 1.0  0.0  7.560  (   87.10)   109.65  7.551  7.842 -0.291
t65g40m10  9061.44 1.0 +0.3  7.860  (  112.20)   144.54  7.848  8.259 -0.411
t65g30m10  9061.44 1.0 -0.3  7.260  (   87.10)   123.03  7.255  7.732 -0.477
t65g30m10  9061.44 1.0  0.0  7.560  (  109.65)   162.18  7.567  8.260 -0.693
t65g30m10  9061.44 1.0 +0.3  7.860  (  131.83)   199.53  7.856  8.705 -0.849
t65g20m10  9061.44 1.0 -0.3  7.260  (  114.82)   173.78  7.248  8.096 -0.848
t65g20m10  9061.44 1.0  0.0  7.560  (  134.90)   213.80  7.549  8.613 -1.064
t65g20m10  9061.44 1.0 +0.3  7.860  (  158.49)   251.19  7.842  9.007 -1.165
t65g10m10  9061.44 1.0 -0.3  7.260  (  134.90)   213.80  7.248  8.357 -1.109
t65g10m10  9061.44 1.0  0.0  7.560  (  158.49)   257.04  7.580  8.883 -1.303
t65g10m10  9061.44 1.0 +0.3  7.860  (  177.83)   288.40  7.839  9.192 -1.353
t60g50m10  9061.44 1.0 -0.3  7.260  (   32.36)    33.88  7.290  7.325 -0.035
t60g50m10  9061.44 1.0  0.0  7.560  (   47.86)    51.29  7.565  7.609 -0.044
t60g50m10  9061.44 1.0 +0.3  7.860  (   72.44)    77.62  7.867  7.925 -0.058
t60g40m10  9061.44 1.0 -0.3  7.260  (   47.86)    54.95  7.256  7.370 -0.114
t60g40m10  9061.44 1.0  0.0  7.560  (   69.18)    81.28  7.559  7.723 -0.164
t60g40m10  9061.44 1.0 +0.3  7.860  (   93.33)   112.20  7.858  8.092 -0.234
t60g30m10  9061.44 1.0 -0.3  7.260  (   69.18)    93.33  7.266  7.576 -0.310
t60g30m10  9061.44 1.0  0.0  7.560  (   91.20)   125.89  7.557  8.015 -0.458
t60g30m10  9061.44 1.0 +0.3  7.860  (  114.82)   162.18  7.859  8.481 -0.622
t60g20m10  9061.44 1.0 -0.3  7.260  (   95.50)   141.25  7.258  7.917 -0.659
t60g20m10  9061.44 1.0  0.0  7.560  (  117.49)   177.83  7.545  8.429 -0.884
t60g20m10  9061.44 1.0 +0.3  7.860  (  138.04)   218.78  7.870  8.927 -1.057
t60g10m10  9061.44 1.0 -0.3  7.260  (  120.23)   194.98  7.270  8.320 -1.050
t60g10m10  9061.44 1.0  0.0  7.560  (  141.25)   234.42  7.579  8.819 -1.240
t60g10m10  9061.44 1.0 +0.3  7.860  (  162.18)   269.15  7.869  9.179 -1.310
t55g50m10  9061.44 1.0 -0.3  7.260  (   16.98)    17.78  7.265  7.281 -0.016
t55g50m10  9061.44 1.0  0.0  7.560  (   29.51)    30.20  7.556  7.576 -0.020
t55g50m10  9061.44 1.0 +0.3  7.860  (   44.67)    46.77  7.867  7.892 -0.025
t55g40m10  9061.44 1.0 -0.3  7.260  (   32.36)    33.11  7.262  7.322 -0.060
t55g40m10  9061.44 1.0  0.0  7.560  (   45.71)    50.12  7.555  7.634 -0.079
t55g40m10  9061.44 1.0 +0.3  7.860  (   66.07)    74.13  7.863  7.971 -0.108
t55g30m10  9061.44 1.0 -0.3  7.260  (   47.86)    58.88  7.256  7.427 -0.171
t55g30m10  9061.44 1.0  0.0  7.560  (   67.61)    85.11  7.555  7.798 -0.243
t55g30m10  9061.44 1.0 +0.3  7.860  (   89.13)   117.49  7.872  8.225 -0.353
t55g20m10  9061.44 1.0 -0.3  7.260  (   72.44)   100.00  7.252  7.654 -0.402
t55g20m10  9061.44 1.0  0.0  7.560  (   93.33)   134.90  7.559  8.146 -0.587
t55g20m10  9061.44 1.0 +0.3  7.860  (  114.82)   169.82  7.854  8.622 -0.768
t55g10m10  9061.44 1.0 -0.3  7.260  (   97.72)   151.36  7.253  8.035 -0.782
t55g10m10  9061.44 1.0  0.0  7.560  (  117.49)   190.55  7.567  8.594 -1.027
t55g10m10  9061.44 1.0 +0.3  7.860  (  138.04)   223.87  7.841  9.014 -1.173
t50g50m10  9061.44 1.0 -0.3  7.260  (    6.31)     6.31  7.258  7.265 -0.007
t50g50m10  9061.44 1.0  0.0  7.560  (   11.22)    11.48  7.561  7.568 -0.007
t50g50m10  9061.44 1.0 +0.3  7.860  (   19.50)    19.50  7.855  7.864 -0.009
t50g40m10  9061.44 1.0 -0.3  7.260  (   14.13)    14.79  7.266  7.291 -0.025
t50g40m10  9061.44 1.0  0.0  7.560  (   23.44)    24.55  7.565  7.595 -0.030
t50g40m10  9061.44 1.0 +0.3  7.860  (   33.88)    35.48  7.865  7.905 -0.040
t50g30m10  9061.44 1.0 -0.3  7.260  (   27.54)    30.90  7.306  7.394 -0.088
t50g30m10  9061.44 1.0  0.0  7.560  (   38.02)    42.66  7.552  7.664 -0.112
t50g30m10  9061.44 1.0 +0.3  7.860  (   52.48)    61.66  7.857  8.008 -0.151
t50g20m10  9061.44 1.0 -0.3  7.260  (   43.65)    54.95  7.253  7.464 -0.211
t50g20m10  9061.44 1.0  0.0  7.560  (   60.26)    79.43  7.561  7.855 -0.294
t50g20m10  9061.44 1.0 +0.3  7.860  (   79.43)   107.15  7.861  8.266 -0.405
t50g10m10  9061.44 1.0 -0.3  7.260  (   69.18)    97.72  7.254  7.695 -0.441
t50g10m10  9061.44 1.0  0.0  7.560  (   89.13)   131.83  7.570  8.199 -0.629
t50g10m10  9061.44 1.0 +0.3  7.860  (  109.65)   165.96  7.874  8.691 -0.817
t45g50m10  9061.44 1.0 -0.3  7.260  (    0.81)     0.81  7.259  7.262 -0.003
t45g50m10  9061.44 1.0  0.0  7.560  (    1.55)     1.55  7.556  7.559 -0.003
t45g50m10  9061.44 1.0 +0.3  7.860  (    2.88)     2.88  7.856  7.859 -0.003
t45g40m10  9061.44 1.0 -0.3  7.260  (    3.63)     3.72  7.262  7.272 -0.010
t45g40m10  9061.44 1.0  0.0  7.560  (    6.31)     6.46  7.556  7.568 -0.012
t45g40m10  9061.44 1.0 +0.3  7.860  (   10.72)    10.72  7.854  7.867 -0.013
t45g30m10  9061.44 1.0 -0.3  7.260  (    8.91)     9.33  7.261  7.292 -0.031
t45g30m10  9061.44 1.0  0.0  7.560  (   14.13)    15.14  7.564  7.602 -0.038
t45g30m10  9061.44 1.0 +0.3  7.860  (   21.88)    22.91  7.853  7.900 -0.047
t45g20m10  9061.44 1.0 -0.3  7.260  (   18.62)    21.38  7.267  7.350 -0.083
t45g20m10  9061.44 1.0  0.0  7.560  (   28.18)    29.51  7.554  7.590 -0.036
t45g20m10  9061.44 1.0 +0.3  7.860  (   35.48)    40.74  7.851  8.009 -0.158
t45g10m10  9061.44 1.0 -0.3  7.260  (   33.11)    40.74  7.269  7.464 -0.195
t45g10m10  9061.44 1.0  0.0  7.560  (   44.67)    56.23  7.550  7.814 -0.264
t45g10m10  9061.44 1.0 +0.3  7.860  (   58.88)    75.86  7.852  8.204 -0.352
t70g50m20  9061.44 1.0 -0.3  6.260  (   10.23)    12.30  6.264  6.347 -0.083
t70g50m20  9061.44 1.0  0.0  6.560  (   19.05)    22.39  6.556  6.647 -0.091
t70g50m20  9061.44 1.0 +0.3  6.860  (   33.11)    36.31  6.861  6.972 -0.111
t70g40m20  9061.44 1.0 -0.3  6.260  (   19.50)    28.84  6.265  6.466 -0.201
t70g40m20  9061.44 1.0  0.0  6.560  (   31.62)    44.67  6.561  6.810 -0.249
t70g40m20  9061.44 1.0 +0.3  6.860  (   47.86)    70.79  6.864  7.182 -0.318
t70g30m20  9061.44 1.0 -0.3  6.260  (   33.11)    61.66  6.266  6.715 -0.449
t70g30m20  9061.44 1.0  0.0  6.560  (   51.29)    93.33  6.553  7.151 -0.598
t70g30m20  9061.44 1.0 +0.3  6.860  (   72.44)   131.83  6.856  7.707 -0.851
t70g20m20  9061.44 1.0 -0.3  6.260  (   47.86)   107.15  6.260  7.049 -0.789
t70g20m20  9061.44 1.0  0.0  6.560  (   69.18)   147.91  6.553  7.637 -1.084
t70g20m20  9061.44 1.0 +0.3  6.860  (   93.33)   190.55  6.860  8.282 -1.422
t70g10m20  9061.44 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9061.44 1.0 -0.3  6.260  (    6.76)     7.59  6.257  6.311 -0.054
t65g50m20  9061.44 1.0  0.0  6.560  (   12.88)    14.45  6.558  6.616 -0.058
t65g50m20  9061.44 1.0 +0.3  6.860  (   23.44)    26.30  6.860  6.925 -0.065
t65g40m20  9061.44 1.0 -0.3  6.260  (   13.80)    18.62  6.265  6.411 -0.146
t65g40m20  9061.44 1.0  0.0  6.560  (   24.55)    30.90  6.559  6.731 -0.172
t65g40m20  9061.44 1.0 +0.3  6.860  (   37.15)    50.12  6.867  7.079 -0.212
t65g30m20  9061.44 1.0 -0.3  6.260  (   25.70)    39.81  6.260  6.586 -0.326
t65g30m20  9061.44 1.0  0.0  6.560  (   38.02)    64.57  6.561  6.967 -0.406
t65g30m20  9061.44 1.0 +0.3  6.860  (   57.54)    95.50  6.852  7.388 -0.536
t65g20m20  9061.44 1.0 -0.3  6.260  (   41.69)    87.10  6.264  6.912 -0.648
t65g20m20  9061.44 1.0  0.0  6.560  (   61.66)   125.89  6.569  7.473 -0.904
t65g20m20  9061.44 1.0 +0.3  6.860  (   83.18)   165.96  6.871  8.085 -1.214
t65g10m20  9061.44 1.0 -0.3  6.260  (   58.88)   128.82  6.266  7.209 -0.943
t65g10m20  9061.44 1.0  0.0  6.560  (   81.28)   169.82  6.561  7.828 -1.267
t65g10m20  9061.44 1.0 +0.3  6.860  (  104.71)   208.93  6.854  8.408 -1.554
t60g50m20  9061.44 1.0 -0.3  6.260  (    4.07)     4.37  6.260  6.293 -0.033
t60g50m20  9061.44 1.0  0.0  6.560  (    7.76)     8.32  6.557  6.592 -0.035
t60g50m20  9061.44 1.0 +0.3  6.860  (   14.45)    15.85  6.864  6.901 -0.037
t60g40m20  9061.44 1.0 -0.3  6.260  (    8.51)    10.23  6.257  6.350 -0.093
t60g40m20  9061.44 1.0  0.0  6.560  (   15.85)    19.05  6.558  6.661 -0.103
t60g40m20  9061.44 1.0 +0.3  6.860  (   27.54)    31.62  6.861  6.984 -0.123
t60g30m20  9061.44 1.0 -0.3  6.260  (   16.98)    25.12  6.256  6.472 -0.216
t60g30m20  9061.44 1.0  0.0  6.560  (   29.51)    39.81  6.554  6.819 -0.265
t60g30m20  9061.44 1.0 +0.3  6.860  (   41.69)    63.10  6.856  7.186 -0.330
t60g20m20  9061.44 1.0 -0.3  6.260  (   31.62)    52.48  6.263  6.693 -0.430
t60g20m20  9061.44 1.0  0.0  6.560  (   44.67)    81.28  6.560  7.105 -0.545
t60g20m20  9061.44 1.0 +0.3  6.860  (   63.10)   114.82  6.852  7.578 -0.726
t60g10m20  9061.44 1.0 -0.3  6.260  (   48.98)    97.72  6.264  6.958 -0.694
t60g10m20  9061.44 1.0  0.0  6.560  (   69.18)   134.90  6.559  7.512 -0.953
t60g10m20  9061.44 1.0 +0.3  6.860  (   91.20)   173.78  6.861  8.118 -1.257
t55g50m20  9061.44 1.0 -0.3  6.260  (    2.09)     2.19  6.260  6.278 -0.018
t55g50m20  9061.44 1.0  0.0  6.560  (    4.07)     4.27  6.558  6.577 -0.019
t55g50m20  9061.44 1.0 +0.3  6.860  (    7.94)     8.32  6.865  6.885 -0.020
t55g40m20  9061.44 1.0 -0.3  6.260  (    4.57)     5.13  6.259  6.316 -0.057
t55g40m20  9061.44 1.0  0.0  6.560  (    8.51)     9.77  6.562  6.622 -0.060
t55g40m20  9061.44 1.0 +0.3  6.860  (   15.85)    17.78  6.857  6.922 -0.065
t55g30m20  9061.44 1.0 -0.3  6.260  (    9.55)    12.59  6.261  6.399 -0.138
t55g30m20  9061.44 1.0  0.0  6.560  (   17.38)    22.91  6.561  6.715 -0.154
t55g30m20  9061.44 1.0 +0.3  6.860  (   29.51)    36.31  6.857  7.045 -0.188
t55g20m20  9061.44 1.0 -0.3  6.260  (   19.05)    30.90  6.287  6.576 -0.289
t55g20m20  9061.44 1.0  0.0  6.560  (   30.20)    47.86  6.561  6.905 -0.344
t55g20m20  9061.44 1.0 +0.3  6.860  (   45.71)    74.13  6.869  7.300 -0.431
t55g10m20  9061.44 1.0 -0.3  6.260  (   32.36)    60.26  6.264  6.746 -0.482
t55g10m20  9061.44 1.0  0.0  6.560  (   48.98)    89.13  6.552  7.161 -0.609
t55g10m20  9061.44 1.0 +0.3  6.860  (   67.61)   125.89  6.871  7.698 -0.827
t50g50m20  9061.44 1.0 -0.3  6.260  (    0.74)     0.76  6.258  6.267 -0.009
t50g50m20  9061.44 1.0  0.0  6.560  (    1.48)     1.51  6.561  6.571 -0.010
t50g50m20  9061.44 1.0 +0.3  6.860  (    2.88)     2.95  6.858  6.867 -0.009
t50g40m20  9061.44 1.0 -0.3  6.260  (    1.95)     2.09  6.264  6.291 -0.027
t50g40m20  9061.44 1.0  0.0  6.560  (    3.80)     3.98  6.555  6.583 -0.028
t50g40m20  9061.44 1.0 +0.3  6.860  (    7.24)     7.59  6.855  6.886 -0.031
t50g30m20  9061.44 1.0 -0.3  6.260  (    4.47)     5.37  6.265  6.345 -0.080
t50g30m20  9061.44 1.0  0.0  6.560  (    8.32)    10.00  6.562  6.648 -0.086
t50g30m20  9061.44 1.0 +0.3  6.860  (   15.14)    18.20  6.865  6.961 -0.096
t50g20m20  9061.44 1.0 -0.3  6.260  (    9.55)    13.49  6.259  6.433 -0.174
t50g20m20  9061.44 1.0  0.0  6.560  (   16.98)    23.99  6.555  6.752 -0.197
t50g20m20  9061.44 1.0 +0.3  6.860  (   28.84)    38.02  6.858  7.101 -0.243
t50g10m20  9061.44 1.0 -0.3  6.260  (   20.42)    31.62  6.264  6.567 -0.303
t50g10m20  9061.44 1.0  0.0  6.560  (   31.62)    50.12  6.559  6.929 -0.370
t50g10m20  9061.44 1.0 +0.3  6.860  (   45.71)    75.86  6.864  7.328 -0.464
t45g50m20  9061.44 1.0 -0.3  6.260  (    0.11)     0.11  6.255  6.260 -0.005
t45g50m20  9061.44 1.0  0.0  6.560  (    0.22)     0.22  6.557  6.562 -0.005
t45g50m20  9061.44 1.0 +0.3  6.860  (    0.45)     0.45  6.859  6.865 -0.006
t45g40m20  9061.44 1.0 -0.3  6.260  (    0.51)     0.52  6.256  6.269 -0.013
t45g40m20  9061.44 1.0  0.0  6.560  (    1.02)     1.05  6.560  6.573 -0.013
t45g40m20  9061.44 1.0 +0.3  6.860  (    2.00)     2.04  6.858  6.872 -0.014
t45g30m20  9061.44 1.0 -0.3  6.260  (    1.38)     1.48  6.256  6.293 -0.037
t45g30m20  9061.44 1.0  0.0  6.560  (    2.63)     2.88  6.561  6.599 -0.038
t45g30m20  9061.44 1.0 +0.3  6.860  (    5.01)     5.37  6.857  6.898 -0.041
t45g20m20  9061.44 1.0 -0.3  6.260  (    3.47)     4.17  6.262  6.350 -0.088
t45g20m20  9061.44 1.0  0.0  6.560  (    6.46)     7.76  6.562  6.658 -0.096
t45g20m20  9061.44 1.0 +0.3  6.860  (   11.48)    13.80  6.860  6.968 -0.108
t45g10m20  9061.44 1.0 -0.3  6.260  (    8.51)    11.48  6.261  6.414 -0.153
t45g10m20  9061.44 1.0  0.0  6.560  (   15.14)    20.42  6.564  6.740 -0.176
t45g10m20  9061.44 1.0 +0.3  6.860  (   24.55)    32.36  6.868  7.089 -0.221
t70g50m30  9061.44 1.0 -0.3  5.260  (    1.10)     1.55  5.259  5.417 -0.158
t70g50m30  9061.44 1.0  0.0  5.560  (    2.14)     3.09  5.563  5.723 -0.160
t70g50m30  9061.44 1.0 +0.3  5.860  (    4.17)     6.03  5.862  6.024 -0.162
t70g40m30  9061.44 1.0 -0.3  5.260  (    2.24)     4.79  5.257  5.602 -0.345
t70g40m30  9061.44 1.0  0.0  5.560  (    4.37)     9.33  5.555  5.907 -0.352
t70g40m30  9061.44 1.0 +0.3  5.860  (    8.51)    18.20  5.865  6.231 -0.366
t70g30m30  9061.44 1.0 -0.3  5.260  (    4.17)    13.80  5.264  5.806 -0.542
t70g30m30  9061.44 1.0  0.0  5.560  (    8.13)    25.70  5.558  6.119 -0.561
t70g30m30  9061.44 1.0 +0.3  5.860  (   15.49)    41.69  5.855  6.469 -0.614
t70g20m30  9061.44 1.0 -0.3  5.260  (    7.76)    33.11  5.266  6.019 -0.753
t70g20m30  9061.44 1.0  0.0  5.560  (   14.79)    54.95  5.556  6.366 -0.810
t70g20m30  9061.44 1.0 +0.3  5.860  (   26.92)    87.10  5.856  6.791 -0.935
t70g10m30  9061.44 1.0 -0.3  5.260  (    9.77)    38.90  5.264  5.999 -0.735
t70g10m30  9061.44 1.0  0.0  5.560  (   18.62)    64.57  5.558  6.348 -0.790
t70g10m30  9061.44 1.0 +0.3  5.860  (   30.90)   100.00  5.862  6.779 -0.917
t65g50m30  9061.44 1.0 -0.3  5.260  (    0.71)     0.89  5.259  5.365 -0.106
t65g50m30  9061.44 1.0  0.0  5.560  (    1.38)     1.78  5.562  5.669 -0.107
t65g50m30  9061.44 1.0 +0.3  5.860  (    2.75)     3.47  5.858  5.966 -0.108
t65g40m30  9061.44 1.0 -0.3  5.260  (    1.51)     2.88  5.260  5.542 -0.282
t65g40m30  9061.44 1.0  0.0  5.560  (    3.02)     5.62  5.557  5.845 -0.288
t65g40m30  9061.44 1.0 +0.3  5.860  (    5.75)    10.96  5.861  6.157 -0.296
t65g30m30  9061.44 1.0 -0.3  5.260  (    3.16)     9.77  5.261  5.775 -0.514
t65g30m30  9061.44 1.0  0.0  5.560  (    6.17)    18.62  5.560  6.092 -0.532
t65g30m30  9061.44 1.0 +0.3  5.860  (   11.75)    32.36  5.866  6.448 -0.582
t65g20m30  9061.44 1.0 -0.3  5.260  (    5.89)    24.55  5.264  5.939 -0.675
t65g20m30  9061.44 1.0  0.0  5.560  (   11.48)    40.74  5.562  6.300 -0.738
t65g20m30  9061.44 1.0 +0.3  5.860  (   21.38)    67.61  5.867  6.701 -0.834
t65g10m30  9061.44 1.0 -0.3  5.260  (   11.22)    45.71  5.254  6.071 -0.817
t65g10m30  9061.44 1.0  0.0  5.560  (   20.89)    75.86  5.564  6.488 -0.924
t65g10m30  9061.44 1.0 +0.3  5.860  (   33.11)   112.20  5.861  6.986 -1.125
t60g50m30  9061.44 1.0 -0.3  5.260  (    0.42)     0.48  5.259  5.325 -0.066
t60g50m30  9061.44 1.0  0.0  5.560  (    0.81)     0.95  5.561  5.627 -0.066
t60g50m30  9061.44 1.0 +0.3  5.860  (    1.62)     1.91  5.864  5.930 -0.066
t60g40m30  9061.44 1.0 -0.3  5.260  (    0.89)     1.41  5.260  5.460 -0.200
t60g40m30  9061.44 1.0  0.0  5.560  (    1.78)     2.75  5.555  5.757 -0.202
t60g40m30  9061.44 1.0 +0.3  5.860  (    3.47)     5.37  5.855  6.062 -0.207
t60g30m30  9061.44 1.0 -0.3  5.260  (    1.95)     5.01  5.264  5.686 -0.422
t60g30m30  9061.44 1.0  0.0  5.560  (    3.80)     9.77  5.564  5.999 -0.435
t60g30m30  9061.44 1.0 +0.3  5.860  (    7.24)    18.62  5.865  6.321 -0.456
t60g20m30  9061.44 1.0 -0.3  5.260  (    4.17)    15.14  5.261  5.870 -0.609
t60g20m30  9061.44 1.0  0.0  5.560  (    7.94)    28.18  5.563  6.205 -0.642
t60g20m30  9061.44 1.0 +0.3  5.860  (   14.79)    45.71  5.864  6.590 -0.726
t60g10m30  9061.44 1.0 -0.3  5.260  (    8.32)    29.51  5.263  5.943 -0.680
t60g10m30  9061.44 1.0  0.0  5.560  (   15.49)    47.86  5.564  6.292 -0.728
t60g10m30  9061.44 1.0 +0.3  5.860  (   26.92)    75.86  5.860  6.702 -0.842
t55g50m30  9061.44 1.0 -0.3  5.260  (    0.21)     0.23  5.258  5.293 -0.035
t55g50m30  9061.44 1.0  0.0  5.560  (    0.43)     0.46  5.559  5.594 -0.035
t55g50m30  9061.44 1.0 +0.3  5.860  (    0.83)     0.91  5.861  5.896 -0.035
t55g40m30  9061.44 1.0 -0.3  5.260  (    0.47)     0.60  5.257  5.370 -0.113
t55g40m30  9061.44 1.0  0.0  5.560  (    0.93)     1.20  5.559  5.673 -0.114
t55g40m30  9061.44 1.0 +0.3  5.860  (    1.82)     2.40  5.864  5.979 -0.115
t55g30m30  9061.44 1.0 -0.3  5.260  (    1.07)     1.95  5.258  5.531 -0.273
t55g30m30  9061.44 1.0  0.0  5.560  (    2.09)     3.80  5.558  5.834 -0.276
t55g30m30  9061.44 1.0 +0.3  5.860  (    3.98)     7.41  5.862  6.149 -0.287
t55g20m30  9061.44 1.0 -0.3  5.260  (    2.34)     6.17  5.263  5.699 -0.436
t55g20m30  9061.44 1.0  0.0  5.560  (    4.57)    11.75  5.561  6.015 -0.454
t55g20m30  9061.44 1.0 +0.3  5.860  (    8.71)    21.88  5.860  6.342 -0.482
t55g10m30  9061.44 1.0 -0.3  5.260  (    5.01)    14.13  5.255  5.751 -0.496
t55g10m30  9061.44 1.0  0.0  5.560  (    9.55)    26.30  5.559  6.088 -0.529
t55g10m30  9061.44 1.0 +0.3  5.860  (   17.38)    42.66  5.859  6.468 -0.609
t50g50m30  9061.44 1.0 -0.3  5.260  (    0.08)     0.09  5.264  5.281 -0.017
t50g50m30  9061.44 1.0  0.0  5.560  (    0.16)     0.17  5.564  5.582 -0.018
t50g50m30  9061.44 1.0 +0.3  5.860  (    0.32)     0.34  5.864  5.881 -0.017
t50g40m30  9061.44 1.0 -0.3  5.260  (    0.21)     0.23  5.261  5.312 -0.051
t50g40m30  9061.44 1.0  0.0  5.560  (    0.42)     0.47  5.563  5.614 -0.051
t50g40m30  9061.44 1.0 +0.3  5.860  (    0.81)     0.93  5.864  5.916 -0.052
t50g30m30  9061.44 1.0 -0.3  5.260  (    0.48)     0.65  5.256  5.394 -0.138
t50g30m30  9061.44 1.0  0.0  5.560  (    0.93)     1.29  5.559  5.698 -0.139
t50g30m30  9061.44 1.0 +0.3  5.860  (    1.86)     2.57  5.864  6.005 -0.141
t50g20m30  9061.44 1.0 -0.3  5.260  (    1.07)     1.95  5.262  5.527 -0.265
t50g20m30  9061.44 1.0  0.0  5.560  (    2.09)     3.80  5.560  5.830 -0.270
t50g20m30  9061.44 1.0 +0.3  5.860  (    4.07)     7.41  5.863  6.142 -0.279
t50g10m30  9061.44 1.0 -0.3  5.260  (    2.69)     5.62  5.260  5.599 -0.339
t50g10m30  9061.44 1.0  0.0  5.560  (    5.13)    10.72  5.562  5.917 -0.355
t50g10m30  9061.44 1.0 +0.3  5.860  (    9.55)    19.50  5.858  6.237 -0.379
t45g50m30  9061.44 1.0 -0.3  5.260  (    0.02)     0.02  5.257  5.266 -0.009
t45g50m30  9061.44 1.0  0.0  5.560  (    0.04)     0.04  5.567  5.576 -0.009
t45g50m30  9061.44 1.0 +0.3  5.860  (    0.08)     0.09  5.863  5.872 -0.009
t45g40m30  9061.44 1.0 -0.3  5.260  (    0.06)     0.07  5.266  5.291 -0.025
t45g40m30  9061.44 1.0  0.0  5.560  (    0.13)     0.13  5.564  5.589 -0.025
t45g40m30  9061.44 1.0 +0.3  5.860  (    0.25)     0.27  5.865  5.890 -0.025
t45g30m30  9061.44 1.0 -0.3  5.260  (    0.16)     0.19  5.261  5.325 -0.064
t45g30m30  9061.44 1.0  0.0  5.560  (    0.32)     0.37  5.562  5.627 -0.065
t45g30m30  9061.44 1.0 +0.3  5.860  (    0.63)     0.74  5.863  5.928 -0.065
t45g20m30  9061.44 1.0 -0.3  5.260  (    0.39)     0.55  5.263  5.409 -0.146
t45g20m30  9061.44 1.0  0.0  5.560  (    0.78)     1.10  5.564  5.711 -0.147
t45g20m30  9061.44 1.0 +0.3  5.860  (    1.51)     2.14  5.860  6.010 -0.150
t45g10m30  9061.44 1.0 -0.3  5.260  (    1.02)     1.66  5.264  5.476 -0.212
t45g10m30  9061.44 1.0  0.0  5.560  (    2.00)     3.24  5.562  5.779 -0.217
t45g10m30  9061.44 1.0 +0.3  5.860  (    3.89)     6.17  5.857  6.083 -0.226
t70g50m40  9061.44 1.0 -0.3  4.260  (    0.11)     0.25  4.256  4.625 -0.369
t70g50m40  9061.44 1.0  0.0  4.560  (    0.22)     0.50  4.557  4.926 -0.369
t70g50m40  9061.44 1.0 +0.3  4.860  (    0.43)     1.00  4.858  5.228 -0.370
t70g40m40  9061.44 1.0 -0.3  4.260  (    0.22)     0.79  4.257  4.810 -0.553
t70g40m40  9061.44 1.0  0.0  4.560  (    0.45)     1.58  4.559  5.114 -0.555
t70g40m40  9061.44 1.0 +0.3  4.860  (    0.89)     3.16  4.862  5.420 -0.558
t70g30m40  9061.44 1.0 -0.3  4.260  (    0.43)     1.95  4.257  4.928 -0.671
t70g30m40  9061.44 1.0  0.0  4.560  (    0.85)     3.89  4.561  5.236 -0.675
t70g30m40  9061.44 1.0 +0.3  4.860  (    1.66)     7.76  4.862  5.542 -0.680
t70g20m40  9061.44 1.0 -0.3  4.260  (    0.81)     4.17  4.261  4.978 -0.717
t70g20m40  9061.44 1.0  0.0  4.560  (    1.62)     8.13  4.560  5.279 -0.719
t70g20m40  9061.44 1.0 +0.3  4.860  (    3.24)    15.49  4.856  5.581 -0.725
t70g10m40  9061.44 1.0 -0.3  4.260  (    1.05)     2.95  4.258  4.717 -0.459
t70g10m40  9061.44 1.0  0.0  4.560  (    2.09)     5.89  4.565  5.025 -0.460
t70g10m40  9061.44 1.0 +0.3  4.860  (    4.07)    11.22  4.856  5.319 -0.463
t65g50m40  9061.44 1.0 -0.3  4.260  (    0.07)     0.14  4.255  4.568 -0.313
t65g50m40  9061.44 1.0  0.0  4.560  (    0.14)     0.28  4.557  4.870 -0.313
t65g50m40  9061.44 1.0 +0.3  4.860  (    0.28)     0.56  4.858  5.171 -0.313
t65g40m40  9061.44 1.0 -0.3  4.260  (    0.15)     0.55  4.260  4.817 -0.557
t65g40m40  9061.44 1.0  0.0  4.560  (    0.30)     1.10  4.560  5.119 -0.559
t65g40m40  9061.44 1.0 +0.3  4.860  (    0.60)     2.19  4.863  5.424 -0.561
t65g30m40  9061.44 1.0 -0.3  4.260  (    0.32)     1.78  4.262  5.005 -0.743
t65g30m40  9061.44 1.0  0.0  4.560  (    0.65)     3.47  4.556  5.302 -0.746
t65g30m40  9061.44 1.0 +0.3  4.860  (    1.29)     6.92  4.863  5.618 -0.755
t65g20m40  9061.44 1.0 -0.3  4.260  (    0.63)     3.80  4.263  5.052 -0.789
t65g20m40  9061.44 1.0  0.0  4.560  (    1.26)     7.41  4.559  5.355 -0.796
t65g20m40  9061.44 1.0 +0.3  4.860  (    2.45)    14.45  4.859  5.666 -0.807
t65g10m40  9061.44 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9061.44 1.0 -0.3  4.260  (    0.04)     0.07  4.260  4.490 -0.230
t60g50m40  9061.44 1.0  0.0  4.560  (    0.08)     0.13  4.558  4.788 -0.230
t60g50m40  9061.44 1.0 +0.3  4.860  (    0.16)     0.27  4.858  5.088 -0.230
t60g40m40  9061.44 1.0 -0.3  4.260  (    0.09)     0.28  4.263  4.758 -0.495
t60g40m40  9061.44 1.0  0.0  4.560  (    0.18)     0.56  4.563  5.058 -0.495
t60g40m40  9061.44 1.0 +0.3  4.860  (    0.35)     1.10  4.855  5.351 -0.496
t60g30m40  9061.44 1.0 -0.3  4.260  (    0.20)     1.10  4.256  5.004 -0.748
t60g30m40  9061.44 1.0  0.0  4.560  (    0.40)     2.19  4.559  5.310 -0.751
t60g30m40  9061.44 1.0 +0.3  4.860  (    0.79)     4.37  4.864  5.622 -0.758
t60g20m40  9061.44 1.0 -0.3  4.260  (    0.45)     2.88  4.263  5.091 -0.828
t60g20m40  9061.44 1.0  0.0  4.560  (    0.89)     5.62  4.562  5.398 -0.836
t60g20m40  9061.44 1.0 +0.3  4.860  (    1.74)    10.96  4.863  5.715 -0.852
t60g10m40  9061.44 1.0 -0.3  4.260  (    0.89)     4.68  4.256  4.994 -0.738
t60g10m40  9061.44 1.0  0.0  4.560  (    1.78)     9.12  4.562  5.307 -0.745
t60g10m40  9061.44 1.0 +0.3  4.860  (    3.47)    17.38  4.860  5.622 -0.762
t55g50m40  9061.44 1.0 -0.3  4.260  (    0.02)     0.03  4.260  4.402 -0.142
t55g50m40  9061.44 1.0  0.0  4.560  (    0.04)     0.06  4.561  4.703 -0.142
t55g50m40  9061.44 1.0 +0.3  4.860  (    0.08)     0.11  4.858  5.001 -0.143
t55g40m40  9061.44 1.0 -0.3  4.260  (    0.05)     0.10  4.263  4.617 -0.354
t55g40m40  9061.44 1.0  0.0  4.560  (    0.09)     0.21  4.563  4.917 -0.354
t55g40m40  9061.44 1.0 +0.3  4.860  (    0.18)     0.42  4.863  5.218 -0.355
t55g30m40  9061.44 1.0 -0.3  4.260  (    0.11)     0.45  4.261  4.886 -0.625
t55g30m40  9061.44 1.0  0.0  4.560  (    0.21)     0.89  4.563  5.188 -0.625
t55g30m40  9061.44 1.0 +0.3  4.860  (    0.43)     1.74  4.861  5.486 -0.625
t55g20m40  9061.44 1.0 -0.3  4.260  (    0.23)     1.26  4.259  4.995 -0.736
t55g20m40  9061.44 1.0  0.0  4.560  (    0.47)     2.51  4.557  5.297 -0.740
t55g20m40  9061.44 1.0 +0.3  4.860  (    0.91)     5.01  4.862  5.607 -0.745
t55g10m40  9061.44 1.0 -0.3  4.260  (    0.54)     2.29  4.262  4.900 -0.638
t55g10m40  9061.44 1.0  0.0  4.560  (    1.07)     4.47  4.558  5.205 -0.647
t55g10m40  9061.44 1.0 +0.3  4.860  (    2.09)     8.71  4.859  5.516 -0.657
t50g50m40  9061.44 1.0 -0.3  4.260  (    0.01)     0.01  4.252  4.314 -0.062
t50g50m40  9061.44 1.0  0.0  4.560  (    0.02)     0.02  4.549  4.613 -0.064
t50g50m40  9061.44 1.0 +0.3  4.860  (    0.04)     0.04  4.860  4.923 -0.063
t50g40m40  9061.44 1.0 -0.3  4.260  (    0.02)     0.03  4.258  4.438 -0.180
t50g40m40  9061.44 1.0  0.0  4.560  (    0.04)     0.06  4.559  4.739 -0.180
t50g40m40  9061.44 1.0 +0.3  4.860  (    0.08)     0.12  4.857  5.036 -0.179
t50g30m40  9061.44 1.0 -0.3  4.260  (    0.05)     0.11  4.262  4.629 -0.367
t50g30m40  9061.44 1.0  0.0  4.560  (    0.09)     0.22  4.562  4.929 -0.367
t50g30m40  9061.44 1.0 +0.3  4.860  (    0.19)     0.44  4.863  5.230 -0.367
t50g20m40  9061.44 1.0 -0.3  4.260  (    0.11)     0.33  4.260  4.751 -0.491
t50g20m40  9061.44 1.0  0.0  4.560  (    0.21)     0.66  4.561  5.054 -0.493
t50g20m40  9061.44 1.0 +0.3  4.860  (    0.43)     1.32  4.863  5.358 -0.495
t50g10m40  9061.44 1.0 -0.3  4.260  (    0.28)     0.78  4.255  4.708 -0.453
t50g10m40  9061.44 1.0  0.0  4.560  (    0.55)     1.55  4.558  5.014 -0.456
t50g10m40  9061.44 1.0 +0.3  4.860  (    1.10)     3.09  4.865  5.323 -0.458
t45g50m40  9061.44 1.0 -0.3  4.260  (    0.00)     0.00  4.255  4.279 -0.024
t45g50m40  9061.44 1.0  0.0  4.560  (    0.01)     0.01  4.558  4.583 -0.025
t45g50m40  9061.44 1.0 +0.3  4.860  (    0.01)     0.01  4.868  4.890 -0.022
t45g40m40  9061.44 1.0 -0.3  4.260  (    0.01)     0.01  4.279  4.339 -0.060
t45g40m40  9061.44 1.0  0.0  4.560  (    0.02)     0.02  4.552  4.615 -0.063
t45g40m40  9061.44 1.0 +0.3  4.860  (    0.03)     0.03  4.866  4.928 -0.062
t45g30m40  9061.44 1.0 -0.3  4.260  (    0.02)     0.03  4.268  4.423 -0.155
t45g30m40  9061.44 1.0  0.0  4.560  (    0.04)     0.05  4.561  4.715 -0.154
t45g30m40  9061.44 1.0 +0.3  4.860  (    0.07)     0.10  4.862  5.017 -0.155
t45g20m40  9061.44 1.0 -0.3  4.260  (    0.04)     0.08  4.264  4.534 -0.270
t45g20m40  9061.44 1.0  0.0  4.560  (    0.08)     0.15  4.562  4.833 -0.271
t45g20m40  9061.44 1.0 +0.3  4.860  (    0.16)     0.30  4.864  5.135 -0.271
t45g10m40  9061.44 1.0 -0.3  4.260  (    0.10)     0.21  4.265  4.560 -0.295
t45g10m40  9061.44 1.0  0.0  4.560  (    0.21)     0.41  4.556  4.852 -0.296
t45g10m40  9061.44 1.0 +0.3  4.860  (    0.42)     0.81  4.858  5.155 -0.297
t70g50p00  9061.44 2.0 -0.3  8.260  (  162.18)   181.97  8.272  8.418 -0.146
t70g50p00  9061.44 2.0  0.0  8.560  (  199.53)   229.09  8.561  8.744 -0.183
t70g50p00  9061.44 2.0 +0.3  8.860  (  251.19)   288.40  8.858  9.060 -0.202
t70g40p00  9061.44 2.0 -0.3  8.260  (  181.97)   223.87  8.273  8.629 -0.356
t70g40p00  9061.44 2.0  0.0  8.560  (  213.80)   269.15  8.553  8.967 -0.414
t70g40p00  9061.44 2.0 +0.3  8.860  (  251.19)   323.59  8.852  9.278 -0.426
t70g30p00  9061.44 2.0 -0.3  8.260  (  208.93)   275.42  8.274  8.857 -0.583
t70g30p00  9061.44 2.0  0.0  8.560  (  239.88)   323.59  8.573  9.196 -0.623
t70g30p00  9061.44 2.0 +0.3  8.860  (  275.42)   371.54  8.853  9.453 -0.600
t70g20p00  9061.44 2.0 -0.3  8.260  (  234.42)   316.23  8.273  9.060 -0.787
t70g20p00  9061.44 2.0  0.0  8.560  (  263.03)   363.08  8.585  9.404 -0.819
t70g20p00  9061.44 2.0 +0.3  8.860  (  295.12)   407.38  8.876  9.648 -0.772
t70g10p00  9061.44 2.0 -0.3  8.260  (  245.47)   338.84  8.272  9.197 -0.925
t70g10p00  9061.44 2.0  0.0  8.560  (  275.42)   380.19  8.563  9.527 -0.964
t70g10p00  9061.44 2.0 +0.3  8.860  (  302.00)   416.87  8.828  9.757 -0.929
t65g50p00  9061.44 2.0 -0.3  8.260  (  141.25)   151.36  8.251  8.345 -0.094
t65g50p00  9061.44 2.0  0.0  8.560  (  177.83)   199.53  8.567  8.694 -0.127
t65g50p00  9061.44 2.0 +0.3  8.860  (  229.09)   257.04  8.872  9.019 -0.147
t65g40p00  9061.44 2.0 -0.3  8.260  (  165.96)   194.98  8.267  8.545 -0.278
t65g40p00  9061.44 2.0  0.0  8.560  (  194.98)   239.88  8.558  8.898 -0.340
t65g40p00  9061.44 2.0 +0.3  8.860  (  234.42)   295.12  8.870  9.234 -0.364
t65g30p00  9061.44 2.0 -0.3  8.260  (  190.55)   245.47  8.258  8.800 -0.542
t65g30p00  9061.44 2.0  0.0  8.560  (  218.78)   295.12  8.578  9.192 -0.614
t65g30p00  9061.44 2.0 +0.3  8.860  (  251.19)   338.84  8.844  9.460 -0.616
t65g20p00  9061.44 2.0 -0.3  8.260  (  223.87)   302.00  8.268  9.040 -0.772
t65g20p00  9061.44 2.0  0.0  8.560  (  251.19)   346.74  8.564  9.364 -0.800
t65g20p00  9061.44 2.0 +0.3  8.860  (  281.84)   389.05  8.841  9.600 -0.759
t65g10p00  9061.44 2.0 -0.3  8.260  (  245.47)   338.84  8.241  9.190 -0.949
t65g10p00  9061.44 2.0  0.0  8.560  (  275.42)   380.19  8.537  9.493 -0.956
t65g10p00  9061.44 2.0 +0.3  8.860  (  302.00)   426.58  8.867  9.750 -0.883
t60g50p00  9061.44 2.0 -0.3  8.260  (  107.15)   112.20  8.261  8.318 -0.057
t60g50p00  9061.44 2.0  0.0  8.560  (  141.25)   151.36  8.564  8.642 -0.078
t60g50p00  9061.44 2.0 +0.3  8.860  (  181.97)   199.53  8.865  8.962 -0.097
t60g40p00  9061.44 2.0 -0.3  8.260  (  134.90)   154.88  8.271  8.463 -0.192
t60g40p00  9061.44 2.0  0.0  8.560  (  165.96)   194.98  8.559  8.811 -0.252
t60g40p00  9061.44 2.0 +0.3  8.860  (  199.53)   245.47  8.871  9.161 -0.290
t60g30p00  9061.44 2.0 -0.3  8.260  (  162.18)   208.93  8.276  8.723 -0.447
t60g30p00  9061.44 2.0  0.0  8.560  (  190.55)   251.19  8.560  9.087 -0.527
t60g30p00  9061.44 2.0 +0.3  8.860  (  223.87)   302.00  8.878  9.434 -0.556
t60g20p00  9061.44 2.0 -0.3  8.260  (  194.98)   263.03  8.248  8.977 -0.729
t60g20p00  9061.44 2.0  0.0  8.560  (  223.87)   309.03  8.557  9.361 -0.804
t60g20p00  9061.44 2.0 +0.3  8.860  (  251.19)   354.81  8.865  9.655 -0.790
t60g10p00  9061.44 2.0 -0.3  8.260  (  229.09)   323.59  8.267  9.211 -0.944
t60g10p00  9061.44 2.0  0.0  8.560  (  257.04)   363.08  8.548  9.498 -0.950
t60g10p00  9061.44 2.0 +0.3  8.860  (  281.84)   407.38  8.863  9.746 -0.883
t55g50p00  9061.44 2.0 -0.3  8.260  (   61.66)    64.57  8.265  8.291 -0.026
t55g50p00  9061.44 2.0  0.0  8.560  (   87.10)    89.13  8.553  8.588 -0.035
t55g50p00  9061.44 2.0 +0.3  8.860  (  117.49)   123.03  8.863  8.909 -0.046
t55g40p00  9061.44 2.0 -0.3  8.260  (   89.13)    97.72  8.250  8.358 -0.108
t55g40p00  9061.44 2.0  0.0  8.560  (  114.82)   131.83  8.573  8.725 -0.152
t55g40p00  9061.44 2.0 +0.3  8.860  (  147.91)   169.82  8.868  9.060 -0.192
t55g30p00  9061.44 2.0 -0.3  8.260  (  123.03)   147.91  8.249  8.548 -0.299
t55g30p00  9061.44 2.0  0.0  8.560  (  147.91)   186.21  8.546  8.938 -0.392
t55g30p00  9061.44 2.0 +0.3  8.860  (  177.83)   229.09  8.844  9.304 -0.460
t55g20p00  9061.44 2.0 -0.3  8.260  (  158.49)   213.80  8.276  8.876 -0.600
t55g20p00  9061.44 2.0  0.0  8.560  (  186.21)   257.04  8.578  9.286 -0.708
t55g20p00  9061.44 2.0 +0.3  8.860  (  213.80)   302.00  8.883  9.625 -0.742
t55g10p00  9061.44 2.0 -0.3  8.260  (  194.98)   275.42  8.257  9.161 -0.904
t55g10p00  9061.44 2.0  0.0  8.560  (  218.78)   316.23  8.546  9.511 -0.965
t55g10p00  9061.44 2.0 +0.3  8.860  (  245.47)   363.08  8.883  9.818 -0.935
t50g50p00  9061.44 2.0 -0.3  8.260  (   26.30)    26.30  8.260  8.268 -0.008
t50g50p00  9061.44 2.0  0.0  8.560  (   38.02)    38.90  8.565  8.576 -0.011
t50g50p00  9061.44 2.0 +0.3  8.860  (   53.70)    54.95  8.869  8.884 -0.015
t50g40p00  9061.44 2.0 -0.3  8.260  (   43.65)    45.71  8.257  8.296 -0.039
t50g40p00  9061.44 2.0  0.0  8.560  (   58.88)    61.66  8.560  8.619 -0.059
t50g40p00  9061.44 2.0 +0.3  8.860  (   75.86)    81.28  8.848  8.925 -0.077
t50g30p00  9061.44 2.0 -0.3  8.260  (   69.18)    77.62  8.254  8.405 -0.151
t50g30p00  9061.44 2.0  0.0  8.560  (   87.10)   102.33  8.557  8.768 -0.211
t50g30p00  9061.44 2.0 +0.3  8.860  (  109.65)   131.83  8.861  9.133 -0.272
t50g20p00  9061.44 2.0 -0.3  8.260  (  102.33)   128.82  8.250  8.614 -0.364
t50g20p00  9061.44 2.0  0.0  8.560  (  125.89)   165.96  8.574  9.065 -0.491
t50g20p00  9061.44 2.0 +0.3  8.860  (  147.91)   204.17  8.877  9.464 -0.587
t50g10p00  9061.44 2.0 -0.3  8.260  (  144.54)   199.53  8.273  8.949 -0.676
t50g10p00  9061.44 2.0  0.0  8.560  (  165.96)   239.88  8.572  9.380 -0.808
t50g10p00  9061.44 2.0 +0.3  8.860  (  190.55)   281.84  8.880  9.751 -0.871
t45g50p00  9061.44 2.0 -0.3  8.260  (    5.37)     5.50  8.264  8.267 -0.003
t45g50p00  9061.44 2.0  0.0  8.560  (    8.71)     8.71  8.559  8.563 -0.004
t45g50p00  9061.44 2.0 +0.3  8.860  (   13.18)    13.18  8.853  8.858 -0.005
t45g40p00  9061.44 2.0 -0.3  8.260  (   12.88)    13.18  8.259  8.270 -0.011
t45g40p00  9061.44 2.0  0.0  8.560  (   19.05)    19.05  8.554  8.570 -0.016
t45g40p00  9061.44 2.0 +0.3  8.860  (   26.30)    26.92  8.860  8.880 -0.020
t45g30p00  9061.44 2.0 -0.3  8.260  (   25.12)    26.30  8.255  8.300 -0.045
t45g30p00  9061.44 2.0  0.0  8.560  (   33.88)    36.31  8.562  8.626 -0.064
t45g30p00  9061.44 2.0 +0.3  8.860  (   44.67)    47.86  8.849  8.934 -0.085
t45g20p00  9061.44 2.0 -0.3  8.260  (   45.71)    50.12  8.264  8.407 -0.143
t45g20p00  9061.44 2.0  0.0  8.560  (   56.23)    64.57  8.549  8.743 -0.194
t45g20p00  9061.44 2.0 +0.3  8.860  (   70.79)    83.18  8.858  9.114 -0.256
t45g10p00  9061.44 2.0 -0.3  8.260  (   74.13)    91.20  8.262  8.577 -0.315
t45g10p00  9061.44 2.0  0.0  8.560  (   91.20)   114.82  8.552  8.964 -0.412
t45g10p00  9061.44 2.0 +0.3  8.860  (  107.15)   144.54  8.878  9.395 -0.517
t70g50m10  9061.44 2.0 -0.3  7.260  (   58.88)    66.07  7.253  7.350 -0.097
t70g50m10  9061.44 2.0  0.0  7.560  (   85.11)    97.72  7.553  7.694 -0.141
t70g50m10  9061.44 2.0 +0.3  7.860  (  114.82)   134.90  7.851  8.057 -0.206
t70g40m10  9061.44 2.0 -0.3  7.260  (   83.18)   107.15  7.252  7.520 -0.268
t70g40m10  9061.44 2.0  0.0  7.560  (  109.65)   147.91  7.559  7.977 -0.418
t70g40m10  9061.44 2.0 +0.3  7.860  (  138.04)   190.55  7.856  8.430 -0.574
t70g30m10  9061.44 2.0 -0.3  7.260  (  114.82)   162.18  7.254  7.842 -0.588
t70g30m10  9061.44 2.0  0.0  7.560  (  138.04)   208.93  7.564  8.387 -0.823
t70g30m10  9061.44 2.0 +0.3  7.860  (  162.18)   257.04  7.878  8.856 -0.978
t70g20m10  9061.44 2.0 -0.3  7.260  (  138.04)   213.80  7.270  8.173 -0.903
t70g20m10  9061.44 2.0  0.0  7.560  (  162.18)   257.04  7.546  8.665 -1.119
t70g20m10  9061.44 2.0 +0.3  7.860  (  186.21)   302.00  7.845  9.094 -1.249
t70g10m10  9061.44 2.0 -0.3  7.260  (  154.88)   245.47  7.276  8.342 -1.066
t70g10m10  9061.44 2.0  0.0  7.560  (  181.97)   288.40  7.555  8.827 -1.272
t70g10m10  9061.44 2.0 +0.3  7.860  (  204.17)   331.13  7.849  9.243 -1.394
t65g50m10  9061.44 2.0 -0.3  7.260  (   45.71)    50.12  7.264  7.323 -0.059
t65g50m10  9061.44 2.0  0.0  7.560  (   69.18)    75.86  7.557  7.638 -0.081
t65g50m10  9061.44 2.0 +0.3  7.860  (   97.72)   109.65  7.857  7.972 -0.115
t65g40m10  9061.44 2.0 -0.3  7.260  (   69.18)    83.18  7.253  7.434 -0.181
t65g40m10  9061.44 2.0  0.0  7.560  (   93.33)   120.23  7.568  7.847 -0.279
t65g40m10  9061.44 2.0 +0.3  7.860  (  120.23)   158.49  7.858  8.257 -0.399
t65g30m10  9061.44 2.0 -0.3  7.260  (   95.50)   134.90  7.269  7.717 -0.448
t65g30m10  9061.44 2.0  0.0  7.560  (  123.03)   177.83  7.568  8.227 -0.659
t65g30m10  9061.44 2.0 +0.3  7.860  (  147.91)   223.87  7.877  8.727 -0.850
t65g20m10  9061.44 2.0 -0.3  7.260  (  125.89)   194.98  7.273  8.101 -0.828
t65g20m10  9061.44 2.0  0.0  7.560  (  151.36)   239.88  7.566  8.619 -1.053
t65g20m10  9061.44 2.0 +0.3  7.860  (  173.78)   281.84  7.847  9.027 -1.180
t65g10m10  9061.44 2.0 -0.3  7.260  (  151.36)   239.88  7.263  8.347 -1.084
t65g10m10  9061.44 2.0  0.0  7.560  (  173.78)   288.40  7.582  8.880 -1.298
t65g10m10  9061.44 2.0 +0.3  7.860  (  199.53)   331.13  7.883  9.265 -1.382
t60g50m10  9061.44 2.0 -0.3  7.260  (   30.20)    32.36  7.261  7.295 -0.034
t60g50m10  9061.44 2.0  0.0  7.560  (   50.12)    53.70  7.565  7.607 -0.042
t60g50m10  9061.44 2.0 +0.3  7.860  (   75.86)    81.28  7.867  7.924 -0.057
t60g40m10  9061.44 2.0 -0.3  7.260  (   50.12)    58.88  7.268  7.378 -0.110
t60g40m10  9061.44 2.0  0.0  7.560  (   74.13)    87.10  7.563  7.717 -0.154
t60g40m10  9061.44 2.0 +0.3  7.860  (  100.00)   120.23  7.851  8.071 -0.220
t60g30m10  9061.44 2.0 -0.3  7.260  (   75.86)   100.00  7.264  7.549 -0.285
t60g30m10  9061.44 2.0  0.0  7.560  (  100.00)   138.04  7.563  7.993 -0.430
t60g30m10  9061.44 2.0 +0.3  7.860  (  125.89)   177.83  7.852  8.448 -0.596
t60g20m10  9061.44 2.0 -0.3  7.260  (  104.71)   154.88  7.261  7.873 -0.612
t60g20m10  9061.44 2.0  0.0  7.560  (  128.82)   199.53  7.561  8.419 -0.858
t60g20m10  9061.44 2.0 +0.3  7.860  (  154.88)   245.47  7.873  8.926 -1.053
t60g10m10  9061.44 2.0 -0.3  7.260  (  134.90)   213.80  7.251  8.238 -0.987
t60g10m10  9061.44 2.0  0.0  7.560  (  158.49)   263.03  7.576  8.804 -1.228
t60g10m10  9061.44 2.0 +0.3  7.860  (  181.97)   302.00  7.850  9.178 -1.328
t55g50m10  9061.44 2.0 -0.3  7.260  (   16.22)    16.98  7.265  7.281 -0.016
t55g50m10  9061.44 2.0  0.0  7.560  (   28.18)    29.51  7.565  7.583 -0.018
t55g50m10  9061.44 2.0 +0.3  7.860  (   46.77)    47.86  7.858  7.881 -0.023
t55g40m10  9061.44 2.0 -0.3  7.260  (   30.90)    33.88  7.265  7.322 -0.057
t55g40m10  9061.44 2.0  0.0  7.560  (   47.86)    53.70  7.564  7.638 -0.074
t55g40m10  9061.44 2.0 +0.3  7.860  (   70.79)    79.43  7.869  7.972 -0.103
t55g30m10  9061.44 2.0 -0.3  7.260  (   51.29)    63.10  7.263  7.424 -0.161
t55g30m10  9061.44 2.0  0.0  7.560  (   74.13)    93.33  7.569  7.800 -0.231
t55g30m10  9061.44 2.0 +0.3  7.860  (   97.72)   125.89  7.850  8.175 -0.325
t55g20m10  9061.44 2.0 -0.3  7.260  (   77.62)   109.65  7.263  7.637 -0.374
t55g20m10  9061.44 2.0  0.0  7.560  (  102.33)   147.91  7.556  8.098 -0.542
t55g20m10  9061.44 2.0 +0.3  7.860  (  128.82)   190.55  7.862  8.607 -0.745
t55g10m10  9061.44 2.0 -0.3  7.260  (  107.15)   169.82  7.271  8.013 -0.742
t55g10m10  9061.44 2.0  0.0  7.560  (  131.83)   213.80  7.569  8.558 -0.989
t55g10m10  9061.44 2.0 +0.3  7.860  (  158.49)   257.04  7.868  9.044 -1.176
t50g50m10  9061.44 2.0 -0.3  7.260  (    6.03)     6.17  7.261  7.268 -0.007
t50g50m10  9061.44 2.0  0.0  7.560  (   10.96)    11.22  7.560  7.568 -0.008
t50g50m10  9061.44 2.0 +0.3  7.860  (   19.05)    19.50  7.860  7.868 -0.008
t50g40m10  9061.44 2.0 -0.3  7.260  (   13.18)    13.80  7.256  7.280 -0.024
t50g40m10  9061.44 2.0  0.0  7.560  (   21.88)    23.44  7.567  7.596 -0.029
t50g40m10  9061.44 2.0 +0.3  7.860  (   34.67)    36.31  7.856  7.893 -0.037
t50g30m10  9061.44 2.0 -0.3  7.260  (   26.30)    29.51  7.260  7.338 -0.078
t50g30m10  9061.44 2.0  0.0  7.560  (   39.81)    45.71  7.556  7.660 -0.104
t50g30m10  9061.44 2.0 +0.3  7.860  (   57.54)    66.07  7.852  7.994 -0.142
t50g20m10  9061.44 2.0 -0.3  7.260  (   46.77)    58.88  7.250  7.451 -0.201
t50g20m10  9061.44 2.0  0.0  7.560  (   66.07)    87.10  7.570  7.845 -0.275
t50g20m10  9061.44 2.0 +0.3  7.860  (   89.13)   117.49  7.857  8.234 -0.377
t50g10m10  9061.44 2.0 -0.3  7.260  (   75.86)   107.15  7.258  7.666 -0.408
t50g10m10  9061.44 2.0  0.0  7.560  (   97.72)   144.54  7.558  8.134 -0.576
t50g10m10  9061.44 2.0 +0.3  7.860  (  123.03)   186.21  7.871  8.649 -0.778
t45g50m10  9061.44 2.0 -0.3  7.260  (    0.81)     0.81  7.257  7.260 -0.003
t45g50m10  9061.44 2.0  0.0  7.560  (    1.55)     1.58  7.563  7.566 -0.003
t45g50m10  9061.44 2.0 +0.3  7.860  (    2.95)     2.95  7.858  7.862 -0.004
t45g40m10  9061.44 2.0 -0.3  7.260  (    3.47)     3.55  7.264  7.274 -0.010
t45g40m10  9061.44 2.0  0.0  7.560  (    6.17)     6.17  7.555  7.566 -0.011
t45g40m10  9061.44 2.0 +0.3  7.860  (   10.23)    10.47  7.863  7.876 -0.013
t45g30m10  9061.44 2.0 -0.3  7.260  (    8.51)     8.91  7.257  7.288 -0.031
t45g30m10  9061.44 2.0  0.0  7.560  (   13.80)    14.45  7.560  7.599 -0.039
t45g30m10  9061.44 2.0 +0.3  7.860  (   20.89)    21.88  7.853  7.901 -0.048
t45g20m10  9061.44 2.0 -0.3  7.260  (   18.20)    20.42  7.260  7.344 -0.084
t45g20m10  9061.44 2.0  0.0  7.560  (   26.92)    30.90  7.555  7.664 -0.109
t45g20m10  9061.44 2.0 +0.3  7.860  (   38.90)    44.67  7.855  8.000 -0.145
t45g10m10  9061.44 2.0 -0.3  7.260  (   35.48)    43.65  7.265  7.441 -0.176
t45g10m10  9061.44 2.0  0.0  7.560  (   50.12)    61.66  7.554  7.799 -0.245
t45g10m10  9061.44 2.0 +0.3  7.860  (   64.57)    85.11  7.866  8.202 -0.336
t70g50m20  9061.44 2.0 -0.3  6.260  (    9.33)    11.22  6.260  6.343 -0.083
t70g50m20  9061.44 2.0  0.0  6.560  (   17.38)    20.89  6.560  6.653 -0.093
t70g50m20  9061.44 2.0 +0.3  6.860  (   30.90)    37.15  6.865  6.971 -0.106
t70g40m20  9061.44 2.0 -0.3  6.260  (   17.78)    26.30  6.259  6.462 -0.203
t70g40m20  9061.44 2.0  0.0  6.560  (   31.62)    45.71  6.555  6.791 -0.236
t70g40m20  9061.44 2.0 +0.3  6.860  (   50.12)    74.13  6.861  7.165 -0.304
t70g30m20  9061.44 2.0 -0.3  6.260  (   33.88)    63.10  6.256  6.682 -0.426
t70g30m20  9061.44 2.0  0.0  6.560  (   53.70)   100.00  6.561  7.130 -0.569
t70g30m20  9061.44 2.0 +0.3  6.860  (   77.62)   141.25  6.849  7.645 -0.796
t70g20m20  9061.44 2.0 -0.3  6.260  (   50.12)   114.82  6.267  7.017 -0.750
t70g20m20  9061.44 2.0  0.0  6.560  (   74.13)   162.18  6.566  7.604 -1.038
t70g20m20  9061.44 2.0 +0.3  6.860  (  102.33)   208.93  6.856  8.227 -1.371
t70g10m20  9061.44 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9061.44 2.0 -0.3  6.260  (    6.31)     7.08  6.259  6.314 -0.055
t65g50m20  9061.44 2.0  0.0  6.560  (   12.02)    13.49  6.559  6.617 -0.058
t65g50m20  9061.44 2.0 +0.3  6.860  (   21.88)    24.55  6.859  6.924 -0.065
t65g40m20  9061.44 2.0 -0.3  6.260  (   12.88)    16.98  6.255  6.402 -0.147
t65g40m20  9061.44 2.0  0.0  6.560  (   22.91)    30.90  6.562  6.729 -0.167
t65g40m20  9061.44 2.0 +0.3  6.860  (   38.02)    52.48  6.866  7.068 -0.202
t65g30m20  9061.44 2.0 -0.3  6.260  (   23.99)    40.74  6.258  6.572 -0.314
t65g30m20  9061.44 2.0  0.0  6.560  (   39.81)    67.61  6.560  6.948 -0.388
t65g30m20  9061.44 2.0 +0.3  6.860  (   60.26)   102.33  6.855  7.361 -0.506
t65g20m20  9061.44 2.0 -0.3  6.260  (   44.67)    91.20  6.258  6.865 -0.607
t65g20m20  9061.44 2.0  0.0  6.560  (   66.07)   134.90  6.563  7.404 -0.841
t65g20m20  9061.44 2.0 +0.3  6.860  (   91.20)   181.97  6.869  8.029 -1.160
t65g10m20  9061.44 2.0 -0.3  6.260  (   63.10)   138.04  6.260  7.141 -0.881
t65g10m20  9061.44 2.0  0.0  6.560  (   89.13)   186.21  6.560  7.765 -1.205
t65g10m20  9061.44 2.0 +0.3  6.860  (  114.82)   234.42  6.868  8.397 -1.529
t60g50m20  9061.44 2.0 -0.3  6.260  (    3.80)     4.07  6.257  6.290 -0.033
t60g50m20  9061.44 2.0  0.0  6.560  (    7.24)     7.94  6.565  6.599 -0.034
t60g50m20  9061.44 2.0 +0.3  6.860  (   13.80)    14.79  6.859  6.896 -0.037
t60g40m20  9061.44 2.0 -0.3  6.260  (    7.94)     9.55  6.256  6.350 -0.094
t60g40m20  9061.44 2.0  0.0  6.560  (   14.79)    17.78  6.555  6.658 -0.103
t60g40m20  9061.44 2.0 +0.3  6.860  (   25.70)    31.62  6.859  6.977 -0.118
t60g30m20  9061.44 2.0 -0.3  6.260  (   15.85)    23.99  6.263  6.482 -0.219
t60g30m20  9061.44 2.0  0.0  6.560  (   27.54)    41.69  6.562  6.816 -0.254
t60g30m20  9061.44 2.0 +0.3  6.860  (   44.67)    67.61  6.866  7.184 -0.318
t60g20m20  9061.44 2.0 -0.3  6.260  (   29.51)    54.95  6.263  6.674 -0.411
t60g20m20  9061.44 2.0  0.0  6.560  (   46.77)    87.10  6.566  7.085 -0.519
t60g20m20  9061.44 2.0 +0.3  6.860  (   69.18)   125.89  6.863  7.553 -0.690
t60g10m20  9061.44 2.0 -0.3  6.260  (   52.48)   104.71  6.266  6.918 -0.652
t60g10m20  9061.44 2.0  0.0  6.560  (   75.86)   147.91  6.564  7.464 -0.900
t60g10m20  9061.44 2.0 +0.3  6.860  (  100.00)   190.55  6.847  8.033 -1.186
t55g50m20  9061.44 2.0 -0.3  6.260  (    2.00)     2.09  6.260  6.278 -0.018
t55g50m20  9061.44 2.0  0.0  6.560  (    3.89)     4.07  6.558  6.576 -0.018
t55g50m20  9061.44 2.0 +0.3  6.860  (    7.59)     7.94  6.863  6.882 -0.019
t55g40m20  9061.44 2.0 -0.3  6.260  (    4.27)     4.79  6.255  6.311 -0.056
t55g40m20  9061.44 2.0  0.0  6.560  (    8.13)     9.12  6.557  6.616 -0.059
t55g40m20  9061.44 2.0 +0.3  6.860  (   14.79)    16.98  6.861  6.926 -0.065
t55g30m20  9061.44 2.0 -0.3  6.260  (    8.91)    11.75  6.255  6.393 -0.138
t55g30m20  9061.44 2.0  0.0  6.560  (   16.22)    21.88  6.562  6.718 -0.156
t55g30m20  9061.44 2.0 +0.3  6.860  (   28.18)    37.15  6.854  7.033 -0.179
t55g20m20  9061.44 2.0 -0.3  6.260  (   18.20)    29.51  6.259  6.534 -0.275
t55g20m20  9061.44 2.0  0.0  6.560  (   30.90)    50.12  6.560  6.886 -0.326
t55g20m20  9061.44 2.0 +0.3  6.860  (   47.86)    77.62  6.854  7.259 -0.405
t55g10m20  9061.44 2.0 -0.3  6.260  (   33.88)    63.10  6.259  6.719 -0.460
t55g10m20  9061.44 2.0  0.0  6.560  (   52.48)    97.72  6.568  7.152 -0.584
t55g10m20  9061.44 2.0 +0.3  6.860  (   74.13)   138.04  6.871  7.646 -0.775
t50g50m20  9061.44 2.0 -0.3  6.260  (    0.74)     0.76  6.259  6.268 -0.009
t50g50m20  9061.44 2.0  0.0  6.560  (    1.48)     1.51  6.562  6.571 -0.009
t50g50m20  9061.44 2.0 +0.3  6.860  (    2.88)     2.95  6.857  6.867 -0.010
t50g40m20  9061.44 2.0 -0.3  6.260  (    1.86)     1.95  6.257  6.285 -0.028
t50g40m20  9061.44 2.0  0.0  6.560  (    3.63)     3.80  6.558  6.586 -0.028
t50g40m20  9061.44 2.0 +0.3  6.860  (    6.92)     7.24  6.857  6.887 -0.030
t50g30m20  9061.44 2.0 -0.3  6.260  (    4.27)     5.01  6.255  6.335 -0.080
t50g30m20  9061.44 2.0  0.0  6.560  (    7.94)     9.55  6.560  6.647 -0.087
t50g30m20  9061.44 2.0 +0.3  6.860  (   14.45)    17.38  6.863  6.958 -0.095
t50g20m20  9061.44 2.0 -0.3  6.260  (    9.12)    12.88  6.256  6.429 -0.173
t50g20m20  9061.44 2.0  0.0  6.560  (   16.60)    23.44  6.560  6.758 -0.198
t50g20m20  9061.44 2.0 +0.3  6.860  (   27.54)    39.81  6.860  7.093 -0.233
t50g10m20  9061.44 2.0 -0.3  6.260  (   19.95)    31.62  6.254  6.543 -0.289
t50g10m20  9061.44 2.0  0.0  6.560  (   32.36)    53.70  6.567  6.918 -0.351
t50g10m20  9061.44 2.0 +0.3  6.860  (   50.12)    81.28  6.860  7.298 -0.438
t45g50m20  9061.44 2.0 -0.3  6.260  (    0.12)     0.12  6.257  6.262 -0.005
t45g50m20  9061.44 2.0  0.0  6.560  (    0.25)     0.25  6.557  6.563 -0.006
t45g50m20  9061.44 2.0 +0.3  6.860  (    0.49)     0.49  6.860  6.866 -0.006
t45g40m20  9061.44 2.0 -0.3  6.260  (    0.49)     0.50  6.256  6.269 -0.013
t45g40m20  9061.44 2.0  0.0  6.560  (    0.98)     1.00  6.559  6.572 -0.013
t45g40m20  9061.44 2.0 +0.3  6.860  (    1.91)     1.95  6.856  6.870 -0.014
t45g30m20  9061.44 2.0 -0.3  6.260  (    1.32)     1.41  6.258  6.294 -0.036
t45g30m20  9061.44 2.0  0.0  6.560  (    2.51)     2.75  6.561  6.599 -0.038
t45g30m20  9061.44 2.0 +0.3  6.860  (    4.79)     5.13  6.855  6.896 -0.041
t45g20m20  9061.44 2.0 -0.3  6.260  (    3.31)     3.98  6.259  6.346 -0.087
t45g20m20  9061.44 2.0  0.0  6.560  (    6.17)     7.41  6.556  6.652 -0.096
t45g20m20  9061.44 2.0 +0.3  6.860  (   10.96)    13.49  6.862  6.970 -0.108
t45g10m20  9061.44 2.0 -0.3  6.260  (    8.32)    11.22  6.263  6.414 -0.151
t45g10m20  9061.44 2.0  0.0  6.560  (   14.79)    19.95  6.563  6.737 -0.174
t45g10m20  9061.44 2.0 +0.3  6.860  (   24.55)    33.11  6.857  7.065 -0.208
t70g50m30  9061.44 2.0 -0.3  5.260  (    1.00)     1.41  5.255  5.414 -0.159
t70g50m30  9061.44 2.0  0.0  5.560  (    1.95)     2.82  5.559  5.720 -0.161
t70g50m30  9061.44 2.0 +0.3  5.860  (    3.89)     5.50  5.857  6.021 -0.164
t70g40m30  9061.44 2.0 -0.3  5.260  (    2.04)     4.47  5.263  5.611 -0.348
t70g40m30  9061.44 2.0  0.0  5.560  (    3.98)     8.71  5.561  5.916 -0.355
t70g40m30  9061.44 2.0 +0.3  5.860  (    7.76)    16.60  5.858  6.226 -0.368
t70g30m30  9061.44 2.0 -0.3  5.260  (    3.80)    12.59  5.258  5.802 -0.544
t70g30m30  9061.44 2.0  0.0  5.560  (    7.41)    23.99  5.562  6.126 -0.564
t70g30m30  9061.44 2.0 +0.3  5.860  (   14.13)    43.65  5.866  6.470 -0.604
t70g20m30  9061.44 2.0 -0.3  5.260  (    7.08)    32.36  5.256  6.001 -0.745
t70g20m30  9061.44 2.0  0.0  5.560  (   13.49)    57.54  5.560  6.360 -0.800
t70g20m30  9061.44 2.0 +0.3  5.860  (   25.12)    93.33  5.866  6.778 -0.912
t70g10m30  9061.44 2.0 -0.3  5.260  (    9.12)    38.90  5.256  5.983 -0.727
t70g10m30  9061.44 2.0  0.0  5.560  (   16.98)    67.61  5.562  6.339 -0.777
t70g10m30  9061.44 2.0 +0.3  5.860  (   30.90)   107.15  5.868  6.759 -0.891
t65g50m30  9061.44 2.0 -0.3  5.260  (    0.65)     0.83  5.262  5.368 -0.106
t65g50m30  9061.44 2.0  0.0  5.560  (    1.29)     1.66  5.564  5.672 -0.108
t65g50m30  9061.44 2.0 +0.3  5.860  (    2.51)     3.24  5.860  5.969 -0.109
t65g40m30  9061.44 2.0 -0.3  5.260  (    1.41)     2.69  5.262  5.547 -0.285
t65g40m30  9061.44 2.0  0.0  5.560  (    2.75)     5.25  5.559  5.849 -0.290
t65g40m30  9061.44 2.0 +0.3  5.860  (    5.37)    10.23  5.862  6.162 -0.300
t65g30m30  9061.44 2.0 -0.3  5.260  (    2.95)     9.12  5.262  5.780 -0.518
t65g30m30  9061.44 2.0  0.0  5.560  (    5.62)    17.38  5.559  6.095 -0.536
t65g30m30  9061.44 2.0 +0.3  5.860  (   10.72)    32.36  5.866  6.436 -0.570
t65g20m30  9061.44 2.0 -0.3  5.260  (    5.50)    22.91  5.262  5.941 -0.679
t65g20m30  9061.44 2.0  0.0  5.560  (   10.72)    41.69  5.561  6.285 -0.724
t65g20m30  9061.44 2.0 +0.3  5.860  (   19.50)    70.79  5.866  6.679 -0.813
t65g10m30  9061.44 2.0 -0.3  5.260  (   10.23)    47.86  5.264  6.067 -0.803
t65g10m30  9061.44 2.0  0.0  5.560  (   19.05)    79.43  5.561  6.459 -0.898
t65g10m30  9061.44 2.0 +0.3  5.860  (   33.88)   120.23  5.859  6.937 -1.078
t60g50m30  9061.44 2.0 -0.3  5.260  (    0.39)     0.45  5.257  5.323 -0.066
t60g50m30  9061.44 2.0  0.0  5.560  (    0.78)     0.89  5.558  5.625 -0.067
t60g50m30  9061.44 2.0 +0.3  5.860  (    1.51)     1.78  5.861  5.928 -0.067
t60g40m30  9061.44 2.0 -0.3  5.260  (    0.83)     1.32  5.259  5.461 -0.202
t60g40m30  9061.44 2.0  0.0  5.560  (    1.66)     2.63  5.564  5.768 -0.204
t60g40m30  9061.44 2.0 +0.3  5.860  (    3.24)     5.13  5.863  6.072 -0.209
t60g30m30  9061.44 2.0 -0.3  5.260  (    1.82)     4.68  5.261  5.686 -0.425
t60g30m30  9061.44 2.0  0.0  5.560  (    3.55)     9.12  5.562  5.999 -0.437
t60g30m30  9061.44 2.0 +0.3  5.860  (    6.76)    17.38  5.859  6.317 -0.458
t60g20m30  9061.44 2.0 -0.3  5.260  (    3.89)    14.13  5.257  5.870 -0.613
t60g20m30  9061.44 2.0  0.0  5.560  (    7.41)    26.30  5.556  6.202 -0.646
t60g20m30  9061.44 2.0 +0.3  5.860  (   13.80)    46.77  5.857  6.563 -0.706
t60g10m30  9061.44 2.0 -0.3  5.260  (    7.76)    27.54  5.256  5.903 -0.647
t60g10m30  9061.44 2.0  0.0  5.560  (   14.45)    48.98  5.557  6.263 -0.706
t60g10m30  9061.44 2.0 +0.3  5.860  (   25.70)    81.28  5.868  6.687 -0.819
t55g50m30  9061.44 2.0 -0.3  5.260  (    0.20)     0.22  5.257  5.292 -0.035
t55g50m30  9061.44 2.0  0.0  5.560  (    0.41)     0.44  5.558  5.593 -0.035
t55g50m30  9061.44 2.0 +0.3  5.860  (    0.81)     0.87  5.859  5.894 -0.035
t55g40m30  9061.44 2.0 -0.3  5.260  (    0.44)     0.58  5.263  5.377 -0.114
t55g40m30  9061.44 2.0  0.0  5.560  (    0.87)     1.12  5.555  5.669 -0.114
t55g40m30  9061.44 2.0 +0.3  5.860  (    1.74)     2.24  5.860  5.976 -0.116
t55g30m30  9061.44 2.0 -0.3  5.260  (    1.00)     1.86  5.262  5.537 -0.275
t55g30m30  9061.44 2.0  0.0  5.560  (    1.95)     3.63  5.561  5.840 -0.279
t55g30m30  9061.44 2.0 +0.3  5.860  (    3.80)     6.92  5.855  6.142 -0.287
t55g20m30  9061.44 2.0 -0.3  5.260  (    2.19)     5.75  5.255  5.693 -0.438
t55g20m30  9061.44 2.0  0.0  5.560  (    4.27)    11.22  5.561  6.017 -0.456
t55g20m30  9061.44 2.0 +0.3  5.860  (    8.13)    20.89  5.859  6.343 -0.484
t55g10m30  9061.44 2.0 -0.3  5.260  (    4.79)    13.49  5.257  5.754 -0.497
t55g10m30  9061.44 2.0  0.0  5.560  (    9.12)    25.12  5.558  6.090 -0.532
t55g10m30  9061.44 2.0 +0.3  5.860  (   16.60)    44.67  5.864  6.456 -0.592
t50g50m30  9061.44 2.0 -0.3  5.260  (    0.08)     0.09  5.258  5.276 -0.018
t50g50m30  9061.44 2.0  0.0  5.560  (    0.16)     0.17  5.559  5.576 -0.017
t50g50m30  9061.44 2.0 +0.3  5.860  (    0.32)     0.34  5.858  5.876 -0.018
t50g40m30  9061.44 2.0 -0.3  5.260  (    0.19)     0.22  5.265  5.316 -0.051
t50g40m30  9061.44 2.0  0.0  5.560  (    0.39)     0.44  5.556  5.607 -0.051
t50g40m30  9061.44 2.0 +0.3  5.860  (    0.78)     0.87  5.857  5.910 -0.053
t50g30m30  9061.44 2.0 -0.3  5.260  (    0.45)     0.62  5.258  5.397 -0.139
t50g30m30  9061.44 2.0  0.0  5.560  (    0.89)     1.23  5.560  5.701 -0.141
t50g30m30  9061.44 2.0 +0.3  5.860  (    1.78)     2.45  5.865  6.007 -0.142
t50g20m30  9061.44 2.0 -0.3  5.260  (    1.02)     1.86  5.263  5.529 -0.266
t50g20m30  9061.44 2.0  0.0  5.560  (    2.00)     3.63  5.560  5.831 -0.271
t50g20m30  9061.44 2.0 +0.3  5.860  (    3.89)     7.08  5.862  6.142 -0.280
t50g10m30  9061.44 2.0 -0.3  5.260  (    2.57)     5.37  5.259  5.599 -0.340
t50g10m30  9061.44 2.0  0.0  5.560  (    4.90)    10.23  5.559  5.913 -0.354
t50g10m30  9061.44 2.0 +0.3  5.860  (    9.12)    19.05  5.865  6.245 -0.380
t45g50m30  9061.44 2.0 -0.3  5.260  (    0.02)     0.02  5.262  5.272 -0.010
t45g50m30  9061.44 2.0  0.0  5.560  (    0.05)     0.05  5.562  5.572 -0.010
t45g50m30  9061.44 2.0 +0.3  5.860  (    0.09)     0.10  5.859  5.868 -0.009
t45g40m30  9061.44 2.0 -0.3  5.260  (    0.06)     0.06  5.260  5.285 -0.025
t45g40m30  9061.44 2.0  0.0  5.560  (    0.12)     0.13  5.558  5.583 -0.025
t45g40m30  9061.44 2.0 +0.3  5.860  (    0.25)     0.26  5.859  5.883 -0.024
t45g30m30  9061.44 2.0 -0.3  5.260  (    0.15)     0.18  5.262  5.326 -0.064
t45g30m30  9061.44 2.0  0.0  5.560  (    0.30)     0.35  5.562  5.627 -0.065
t45g30m30  9061.44 2.0 +0.3  5.860  (    0.60)     0.71  5.864  5.929 -0.065
t45g20m30  9061.44 2.0 -0.3  5.260  (    0.37)     0.52  5.261  5.407 -0.146
t45g20m30  9061.44 2.0  0.0  5.560  (    0.74)     1.05  5.562  5.710 -0.148
t45g20m30  9061.44 2.0 +0.3  5.860  (    1.48)     2.04  5.857  6.008 -0.151
t45g10m30  9061.44 2.0 -0.3  5.260  (    0.98)     1.58  5.260  5.473 -0.213
t45g10m30  9061.44 2.0  0.0  5.560  (    1.91)     3.09  5.558  5.775 -0.217
t45g10m30  9061.44 2.0 +0.3  5.860  (    3.72)     6.03  5.863  6.090 -0.227
t70g50m40  9061.44 2.0 -0.3  4.260  (    0.10)     0.23  4.261  4.632 -0.371
t70g50m40  9061.44 2.0  0.0  4.560  (    0.20)     0.47  4.562  4.934 -0.372
t70g50m40  9061.44 2.0 +0.3  4.860  (    0.40)     0.93  4.863  5.235 -0.372
t70g40m40  9061.44 2.0 -0.3  4.260  (    0.20)     0.74  4.263  4.819 -0.556
t70g40m40  9061.44 2.0  0.0  4.560  (    0.41)     1.48  4.564  5.122 -0.558
t70g40m40  9061.44 2.0 +0.3  4.860  (    0.81)     2.88  4.857  5.418 -0.561
t70g30m40  9061.44 2.0 -0.3  4.260  (    0.39)     1.82  4.262  4.937 -0.675
t70g30m40  9061.44 2.0  0.0  4.560  (    0.78)     3.55  4.556  5.234 -0.678
t70g30m40  9061.44 2.0 +0.3  4.860  (    1.51)     7.08  4.859  5.542 -0.683
t70g20m40  9061.44 2.0 -0.3  4.260  (    0.74)     3.80  4.256  4.976 -0.720
t70g20m40  9061.44 2.0  0.0  4.560  (    1.48)     7.59  4.565  5.287 -0.722
t70g20m40  9061.44 2.0 +0.3  4.860  (    2.95)    14.45  4.860  5.589 -0.729
t70g10m40  9061.44 2.0 -0.3  4.260  (    0.95)     2.75  4.263  4.724 -0.461
t70g10m40  9061.44 2.0  0.0  4.560  (    1.91)     5.37  4.558  5.022 -0.464
t70g10m40  9061.44 2.0 +0.3  4.860  (    3.72)    10.47  4.859  5.325 -0.466
t65g50m40  9061.44 2.0 -0.3  4.260  (    0.06)     0.13  4.258  4.573 -0.315
t65g50m40  9061.44 2.0  0.0  4.560  (    0.13)     0.26  4.558  4.873 -0.315
t65g50m40  9061.44 2.0 +0.3  4.860  (    0.26)     0.52  4.859  5.175 -0.316
t65g40m40  9061.44 2.0 -0.3  4.260  (    0.14)     0.51  4.261  4.822 -0.561
t65g40m40  9061.44 2.0  0.0  4.560  (    0.28)     1.02  4.562  5.124 -0.562
t65g40m40  9061.44 2.0 +0.3  4.860  (    0.56)     2.04  4.865  5.429 -0.564
t65g30m40  9061.44 2.0 -0.3  4.260  (    0.30)     1.66  4.263  5.010 -0.747
t65g30m40  9061.44 2.0  0.0  4.560  (    0.59)     3.24  4.556  5.307 -0.751
t65g30m40  9061.44 2.0 +0.3  4.860  (    1.17)     6.46  4.864  5.623 -0.759
t65g20m40  9061.44 2.0 -0.3  4.260  (    0.58)     3.55  4.264  5.057 -0.793
t65g20m40  9061.44 2.0  0.0  4.560  (    1.15)     6.92  4.561  5.361 -0.800
t65g20m40  9061.44 2.0 +0.3  4.860  (    2.29)    13.49  4.858  5.671 -0.813
t65g10m40  9061.44 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9061.44 2.0 -0.3  4.260  (    0.04)     0.06  4.268  4.498 -0.230
t60g50m40  9061.44 2.0  0.0  4.560  (    0.07)     0.13  4.565  4.797 -0.232
t60g50m40  9061.44 2.0 +0.3  4.860  (    0.15)     0.26  4.865  5.097 -0.232
t60g40m40  9061.44 2.0 -0.3  4.260  (    0.08)     0.26  4.260  4.759 -0.499
t60g40m40  9061.44 2.0  0.0  4.560  (    0.17)     0.52  4.561  5.060 -0.499
t60g40m40  9061.44 2.0 +0.3  4.860  (    0.33)     1.05  4.863  5.362 -0.499
t60g30m40  9061.44 2.0 -0.3  4.260  (    0.19)     1.05  4.263  5.016 -0.753
t60g30m40  9061.44 2.0  0.0  4.560  (    0.37)     2.09  4.565  5.321 -0.756
t60g30m40  9061.44 2.0 +0.3  4.860  (    0.74)     4.07  4.860  5.622 -0.762
t60g20m40  9061.44 2.0 -0.3  4.260  (    0.42)     2.69  4.259  5.092 -0.833
t60g20m40  9061.44 2.0  0.0  4.560  (    0.81)     5.25  4.559  5.398 -0.839
t60g20m40  9061.44 2.0 +0.3  4.860  (    1.62)    10.23  4.860  5.716 -0.856
t60g10m40  9061.44 2.0 -0.3  4.260  (    0.83)     4.47  4.262  5.005 -0.743
t60g10m40  9061.44 2.0  0.0  4.560  (    1.66)     8.51  4.557  5.305 -0.748
t60g10m40  9061.44 2.0 +0.3  4.860  (    3.24)    16.22  4.855  5.621 -0.766
t55g50m40  9061.44 2.0 -0.3  4.260  (    0.02)     0.03  4.263  4.404 -0.141
t55g50m40  9061.44 2.0  0.0  4.560  (    0.04)     0.05  4.556  4.697 -0.141
t55g50m40  9061.44 2.0 +0.3  4.860  (    0.08)     0.11  4.857  4.999 -0.142
t55g40m40  9061.44 2.0 -0.3  4.260  (    0.04)     0.10  4.258  4.615 -0.357
t55g40m40  9061.44 2.0  0.0  4.560  (    0.09)     0.19  4.557  4.914 -0.357
t55g40m40  9061.44 2.0 +0.3  4.860  (    0.17)     0.39  4.857  5.215 -0.358
t55g30m40  9061.44 2.0 -0.3  4.260  (    0.10)     0.43  4.264  4.893 -0.629
t55g30m40  9061.44 2.0  0.0  4.560  (    0.20)     0.83  4.555  5.185 -0.630
t55g30m40  9061.44 2.0 +0.3  4.860  (    0.40)     1.66  4.863  5.492 -0.629
t55g20m40  9061.44 2.0 -0.3  4.260  (    0.22)     1.20  4.263  5.004 -0.741
t55g20m40  9061.44 2.0  0.0  4.560  (    0.44)     2.40  4.561  5.305 -0.744
t55g20m40  9061.44 2.0 +0.3  4.860  (    0.87)     4.79  4.863  5.613 -0.750
t55g10m40  9061.44 2.0 -0.3  4.260  (    0.50)     2.14  4.256  4.896 -0.640
t55g10m40  9061.44 2.0  0.0  4.560  (    1.00)     4.27  4.561  5.211 -0.650
t55g10m40  9061.44 2.0 +0.3  4.860  (    1.95)     8.32  4.862  5.522 -0.660
t50g50m40  9061.44 2.0 -0.3  4.260  (    0.01)     0.01  4.248  4.311 -0.063
t50g50m40  9061.44 2.0  0.0  4.560  (    0.02)     0.02  4.568  4.630 -0.062
t50g50m40  9061.44 2.0 +0.3  4.860  (    0.04)     0.04  4.868  4.930 -0.062
t50g40m40  9061.44 2.0 -0.3  4.260  (    0.02)     0.03  4.264  4.446 -0.182
t50g40m40  9061.44 2.0  0.0  4.560  (    0.04)     0.06  4.559  4.740 -0.181
t50g40m40  9061.44 2.0 +0.3  4.860  (    0.08)     0.12  4.857  5.038 -0.181
t50g30m40  9061.44 2.0 -0.3  4.260  (    0.04)     0.10  4.262  4.631 -0.369
t50g30m40  9061.44 2.0  0.0  4.560  (    0.09)     0.21  4.562  4.931 -0.369
t50g30m40  9061.44 2.0 +0.3  4.860  (    0.18)     0.42  4.863  5.232 -0.369
t50g20m40  9061.44 2.0 -0.3  4.260  (    0.10)     0.32  4.260  4.754 -0.494
t50g20m40  9061.44 2.0  0.0  4.560  (    0.20)     0.63  4.561  5.056 -0.495
t50g20m40  9061.44 2.0 +0.3  4.860  (    0.41)     1.26  4.863  5.360 -0.497
t50g10m40  9061.44 2.0 -0.3  4.260  (    0.26)     0.74  4.256  4.710 -0.454
t50g10m40  9061.44 2.0  0.0  4.560  (    0.52)     1.48  4.559  5.016 -0.457
t50g10m40  9061.44 2.0 +0.3  4.860  (    1.05)     2.95  4.864  5.325 -0.461
t45g50m40  9061.44 2.0 -0.3  4.260  (    0.00)     0.00  4.216  4.237 -0.021
t45g50m40  9061.44 2.0  0.0  4.560  (    0.01)     0.01  4.570  4.591 -0.021
t45g50m40  9061.44 2.0 +0.3  4.860  (    0.01)     0.01  4.845  4.870 -0.025
t45g40m40  9061.44 2.0 -0.3  4.260  (    0.01)     0.01  4.243  4.306 -0.063
t45g40m40  9061.44 2.0  0.0  4.560  (    0.01)     0.02  4.568  4.627 -0.059
t45g40m40  9061.44 2.0 +0.3  4.860  (    0.03)     0.03  4.855  4.916 -0.061
t45g30m40  9061.44 2.0 -0.3  4.260  (    0.02)     0.02  4.271  4.426 -0.155
t45g30m40  9061.44 2.0  0.0  4.560  (    0.03)     0.05  4.562  4.718 -0.156
t45g30m40  9061.44 2.0 +0.3  4.860  (    0.07)     0.10  4.863  5.019 -0.156
t45g20m40  9061.44 2.0 -0.3  4.260  (    0.04)     0.07  4.257  4.530 -0.273
t45g20m40  9061.44 2.0  0.0  4.560  (    0.08)     0.14  4.561  4.834 -0.273
t45g20m40  9061.44 2.0 +0.3  4.860  (    0.15)     0.29  4.861  5.133 -0.272
t45g10m40  9061.44 2.0 -0.3  4.260  (    0.10)     0.20  4.264  4.560 -0.296
t45g10m40  9061.44 2.0  0.0  4.560  (    0.20)     0.40  4.563  4.861 -0.298
t45g10m40  9061.44 2.0 +0.3  4.860  (    0.40)     0.78  4.855  5.153 -0.298
t70g50p00  9061.44 3.0 -0.3  8.260  (  177.83)   194.98  8.247  8.383 -0.136
t70g50p00  9061.44 3.0  0.0  8.560  (  218.78)   251.19  8.564  8.747 -0.183
t70g50p00  9061.44 3.0 +0.3  8.860  (  269.15)   316.23  8.869  9.079 -0.210
t70g40p00  9061.44 3.0 -0.3  8.260  (  204.17)   245.47  8.248  8.588 -0.340
t70g40p00  9061.44 3.0  0.0  8.560  (  239.88)   302.00  8.558  8.980 -0.422
t70g40p00  9061.44 3.0 +0.3  8.860  (  281.84)   363.08  8.858  9.311 -0.453
t70g30p00  9061.44 3.0 -0.3  8.260  (  239.88)   309.03  8.262  8.837 -0.575
t70g30p00  9061.44 3.0  0.0  8.560  (  275.42)   363.08  8.553  9.199 -0.646
t70g30p00  9061.44 3.0 +0.3  8.860  (  309.03)   426.58  8.879  9.521 -0.642
t70g20p00  9061.44 3.0 -0.3  8.260  (  269.15)   354.81  8.240  9.018 -0.778
t70g20p00  9061.44 3.0  0.0  8.560  (  302.00)   407.38  8.535  9.385 -0.850
t70g20p00  9061.44 3.0 +0.3  8.860  (  338.84)   467.74  8.877  9.707 -0.830
t70g10p00  9061.44 3.0 -0.3  8.260  (  281.84)   389.05  8.274  9.198 -0.924
t70g10p00  9061.44 3.0  0.0  8.560  (  316.23)   436.52  8.554  9.547 -0.993
t70g10p00  9061.44 3.0 +0.3  8.860  (  346.74)   489.78  8.879  9.855 -0.976
t65g50p00  9061.44 3.0 -0.3  8.260  (  154.88)   165.96  8.260  8.351 -0.091
t65g50p00  9061.44 3.0  0.0  8.560  (  194.98)   213.80  8.549  8.673 -0.124
t65g50p00  9061.44 3.0 +0.3  8.860  (  245.47)   275.42  8.857  9.011 -0.154
t65g40p00  9061.44 3.0 -0.3  8.260  (  181.97)   213.80  8.246  8.507 -0.261
t65g40p00  9061.44 3.0  0.0  8.560  (  218.78)   269.15  8.566  8.908 -0.342
t65g40p00  9061.44 3.0 +0.3  8.860  (  263.03)   323.59  8.843  9.225 -0.382
t65g30p00  9061.44 3.0 -0.3  8.260  (  218.78)   275.42  8.247  8.773 -0.526
t65g30p00  9061.44 3.0  0.0  8.560  (  251.19)   331.13  8.555  9.180 -0.625
t65g30p00  9061.44 3.0 +0.3  8.860  (  288.40)   389.05  8.861  9.513 -0.652
t65g20p00  9061.44 3.0 -0.3  8.260  (  257.04)   346.74  8.276  9.053 -0.777
t65g20p00  9061.44 3.0  0.0  8.560  (  288.40)   398.11  8.563  9.397 -0.834
t65g20p00  9061.44 3.0 +0.3  8.860  (  323.59)   446.68  8.836  9.651 -0.815
t65g10p00  9061.44 3.0 -0.3  8.260  (  281.84)   398.11  8.286  9.256 -0.970
t65g10p00  9061.44 3.0  0.0  8.560  (  316.23)   446.68  8.576  9.573 -0.997
t65g10p00  9061.44 3.0 +0.3  8.860  (  346.74)   489.78  8.837  9.796 -0.959
t60g50p00  9061.44 3.0 -0.3  8.260  (  114.82)   120.23  8.257  8.310 -0.053
t60g50p00  9061.44 3.0  0.0  8.560  (  151.36)   162.18  8.556  8.631 -0.075
t60g50p00  9061.44 3.0 +0.3  8.860  (  199.53)   213.80  8.857  8.955 -0.098
t60g40p00  9061.44 3.0 -0.3  8.260  (  147.91)   169.82  8.259  8.438 -0.179
t60g40p00  9061.44 3.0  0.0  8.560  (  186.21)   218.78  8.573  8.820 -0.247
t60g40p00  9061.44 3.0 +0.3  8.860  (  223.87)   269.15  8.851  9.148 -0.297
t60g30p00  9061.44 3.0 -0.3  8.260  (  186.21)   234.42  8.269  8.693 -0.424
t60g30p00  9061.44 3.0  0.0  8.560  (  218.78)   281.84  8.545  9.068 -0.523
t60g30p00  9061.44 3.0 +0.3  8.860  (  257.04)   338.84  8.854  9.435 -0.581
t60g20p00  9061.44 3.0 -0.3  8.260  (  223.87)   302.00  8.256  8.974 -0.718
t60g20p00  9061.44 3.0  0.0  8.560  (  257.04)   354.81  8.554  9.374 -0.820
t60g20p00  9061.44 3.0 +0.3  8.860  (  288.40)   407.38  8.851  9.689 -0.838
t60g10p00  9061.44 3.0 -0.3  8.260  (  263.03)   371.54  8.252  9.203 -0.951
t60g10p00  9061.44 3.0  0.0  8.560  (  295.12)   426.58  8.577  9.567 -0.990
t60g10p00  9061.44 3.0 +0.3  8.860  (  331.13)   478.63  8.890  9.834 -0.944
t55g50p00  9061.44 3.0 -0.3  8.260  (   66.07)    67.61  8.253  8.276 -0.023
t55g50p00  9061.44 3.0  0.0  8.560  (   93.33)    95.50  8.557  8.590 -0.033
t55g50p00  9061.44 3.0 +0.3  8.860  (  125.89)   131.83  8.866  8.912 -0.046
t55g40p00  9061.44 3.0 -0.3  8.260  (   97.72)   107.15  8.251  8.352 -0.101
t55g40p00  9061.44 3.0  0.0  8.560  (  128.82)   144.54  8.568  8.713 -0.145
t55g40p00  9061.44 3.0 +0.3  8.860  (  162.18)   186.21  8.861  9.050 -0.189
t55g30p00  9061.44 3.0 -0.3  8.260  (  138.04)   165.96  8.254  8.531 -0.277
t55g30p00  9061.44 3.0  0.0  8.560  (  169.82)   213.80  8.573  8.960 -0.387
t55g30p00  9061.44 3.0 +0.3  8.860  (  204.17)   263.03  8.867  9.334 -0.467
t55g20p00  9061.44 3.0 -0.3  8.260  (  181.97)   239.88  8.256  8.816 -0.560
t55g20p00  9061.44 3.0  0.0  8.560  (  213.80)   295.12  8.578  9.284 -0.706
t55g20p00  9061.44 3.0 +0.3  8.860  (  245.47)   346.74  8.875  9.644 -0.769
t55g10p00  9061.44 3.0 -0.3  8.260  (  223.87)   316.23  8.248  9.130 -0.882
t55g10p00  9061.44 3.0  0.0  8.560  (  257.04)   371.54  8.569  9.560 -0.991
t55g10p00  9061.44 3.0 +0.3  8.860  (  288.40)   416.87  8.840  9.837 -0.997
t50g50p00  9061.44 3.0 -0.3  8.260  (   26.92)    26.92  8.255  8.263 -0.008
t50g50p00  9061.44 3.0  0.0  8.560  (   39.81)    40.74  8.570  8.580 -0.010
t50g50p00  9061.44 3.0 +0.3  8.860  (   56.23)    57.54  8.862  8.876 -0.014
t50g40p00  9061.44 3.0 -0.3  8.260  (   46.77)    48.98  8.265  8.304 -0.039
t50g40p00  9061.44 3.0  0.0  8.560  (   63.10)    67.61  8.565  8.620 -0.055
t50g40p00  9061.44 3.0 +0.3  8.860  (   83.18)    89.13  8.852  8.927 -0.075
t50g30p00  9061.44 3.0 -0.3  8.260  (   77.62)    87.10  8.268  8.409 -0.141
t50g30p00  9061.44 3.0  0.0  8.560  (   97.72)   114.82  8.565  8.765 -0.200
t50g30p00  9061.44 3.0 +0.3  8.860  (  123.03)   147.91  8.864  9.128 -0.264
t50g20p00  9061.44 3.0 -0.3  8.260  (  117.49)   144.54  8.248  8.583 -0.335
t50g20p00  9061.44 3.0  0.0  8.560  (  141.25)   186.21  8.559  9.021 -0.462
t50g20p00  9061.44 3.0 +0.3  8.860  (  169.82)   229.09  8.850  9.421 -0.571
t50g10p00  9061.44 3.0 -0.3  8.260  (  165.96)   223.87  8.246  8.868 -0.622
t50g10p00  9061.44 3.0  0.0  8.560  (  194.98)   275.42  8.563  9.356 -0.793
t50g10p00  9061.44 3.0 +0.3  8.860  (  223.87)   323.59  8.856  9.741 -0.885
t45g50p00  9061.44 3.0 -0.3  8.260  (    5.50)     5.50  8.259  8.262 -0.003
t45g50p00  9061.44 3.0  0.0  8.560  (    8.91)     8.91  8.559  8.563 -0.004
t45g50p00  9061.44 3.0 +0.3  8.860  (   13.80)    13.80  8.857  8.862 -0.005
t45g40p00  9061.44 3.0 -0.3  8.260  (   13.80)    13.80  8.258  8.269 -0.011
t45g40p00  9061.44 3.0  0.0  8.560  (   19.95)    20.42  8.566  8.580 -0.014
t45g40p00  9061.44 3.0 +0.3  8.860  (   28.18)    28.84  8.869  8.889 -0.020
t45g30p00  9061.44 3.0 -0.3  8.260  (   26.92)    28.18  8.251  8.294 -0.043
t45g30p00  9061.44 3.0  0.0  8.560  (   37.15)    38.90  8.556  8.617 -0.061
t45g30p00  9061.44 3.0 +0.3  8.860  (   48.98)    52.48  8.868  8.954 -0.086
t45g20p00  9061.44 3.0 -0.3  8.260  (   50.12)    54.95  8.251  8.377 -0.126
t45g20p00  9061.44 3.0  0.0  8.560  (   64.57)    74.13  8.573  8.759 -0.186
t45g20p00  9061.44 3.0 +0.3  8.860  (   79.43)    93.33  8.850  9.092 -0.242
t45g10p00  9061.44 3.0 -0.3  8.260  (   83.18)   102.33  8.256  8.544 -0.288
t45g10p00  9061.44 3.0  0.0  8.560  (  102.33)   131.83  8.565  8.955 -0.390
t45g10p00  9061.44 3.0 +0.3  8.860  (  125.89)   162.18  8.847  9.336 -0.489
t70g50m10  9061.44 3.0 -0.3  7.260  (   61.66)    70.79  7.265  7.356 -0.091
t70g50m10  9061.44 3.0  0.0  7.560  (   91.20)   104.71  7.553  7.683 -0.130
t70g50m10  9061.44 3.0 +0.3  7.860  (  125.89)   147.91  7.860  8.057 -0.197
t70g40m10  9061.44 3.0 -0.3  7.260  (   91.20)   117.49  7.265  7.513 -0.248
t70g40m10  9061.44 3.0  0.0  7.560  (  123.03)   162.18  7.558  7.940 -0.382
t70g40m10  9061.44 3.0 +0.3  7.860  (  154.88)   213.80  7.868  8.425 -0.557
t70g30m10  9061.44 3.0 -0.3  7.260  (  125.89)   181.97  7.272  7.823 -0.551
t70g30m10  9061.44 3.0  0.0  7.560  (  154.88)   234.42  7.570  8.356 -0.786
t70g30m10  9061.44 3.0 +0.3  7.860  (  186.21)   288.40  7.866  8.840 -0.974
t70g20m10  9061.44 3.0 -0.3  7.260  (  154.88)   239.88  7.273  8.121 -0.848
t70g20m10  9061.44 3.0  0.0  7.560  (  186.21)   295.12  7.571  8.672 -1.101
t70g20m10  9061.44 3.0 +0.3  7.860  (  213.80)   346.74  7.857  9.115 -1.258
t70g10m10  9061.44 3.0 -0.3  7.260  (  173.78)   275.42  7.267  8.270 -1.003
t70g10m10  9061.44 3.0  0.0  7.560  (  204.17)   331.13  7.568  8.818 -1.250
t70g10m10  9061.44 3.0 +0.3  7.860  (  234.42)   380.19  7.848  9.251 -1.403
t65g50m10  9061.44 3.0 -0.3  7.260  (   46.77)    51.29  7.261  7.317 -0.056
t65g50m10  9061.44 3.0  0.0  7.560  (   72.44)    81.28  7.564  7.641 -0.077
t65g50m10  9061.44 3.0 +0.3  7.860  (  104.71)   117.49  7.854  7.962 -0.108
t65g40m10  9061.44 3.0 -0.3  7.260  (   74.13)    89.13  7.253  7.419 -0.166
t65g40m10  9061.44 3.0  0.0  7.560  (  104.71)   128.82  7.552  7.800 -0.248
t65g40m10  9061.44 3.0 +0.3  7.860  (  134.90)   173.78  7.848  8.219 -0.371
t65g30m10  9061.44 3.0 -0.3  7.260  (  104.71)   147.91  7.269  7.673 -0.404
t65g30m10  9061.44 3.0  0.0  7.560  (  138.04)   194.98  7.549  8.147 -0.598
t65g30m10  9061.44 3.0 +0.3  7.860  (  165.96)   251.19  7.869  8.692 -0.823
t65g20m10  9061.44 3.0 -0.3  7.260  (  141.25)   213.80  7.249  7.994 -0.745
t65g20m10  9061.44 3.0  0.0  7.560  (  173.78)   269.15  7.553  8.558 -1.005
t65g20m10  9061.44 3.0 +0.3  7.860  (  199.53)   323.59  7.853  9.039 -1.186
t65g10m10  9061.44 3.0 -0.3  7.260  (  169.82)   269.15  7.250  8.266 -1.016
t65g10m10  9061.44 3.0  0.0  7.560  (  199.53)   323.59  7.545  8.800 -1.255
t65g10m10  9061.44 3.0 +0.3  7.860  (  229.09)   380.19  7.871  9.272 -1.401
t60g50m10  9061.44 3.0 -0.3  7.260  (   30.90)    33.11  7.265  7.297 -0.032
t60g50m10  9061.44 3.0  0.0  7.560  (   51.29)    54.95  7.562  7.603 -0.041
t60g50m10  9061.44 3.0 +0.3  7.860  (   79.43)    85.11  7.858  7.911 -0.053
t60g40m10  9061.44 3.0 -0.3  7.260  (   53.70)    61.66  7.263  7.364 -0.101
t60g40m10  9061.44 3.0  0.0  7.560  (   79.43)    93.33  7.558  7.698 -0.140
t60g40m10  9061.44 3.0 +0.3  7.860  (  109.65)   131.83  7.853  8.057 -0.204
t60g30m10  9061.44 3.0 -0.3  7.260  (   83.18)   107.15  7.254  7.510 -0.256
t60g30m10  9061.44 3.0  0.0  7.560  (  112.20)   151.36  7.556  7.942 -0.386
t60g30m10  9061.44 3.0 +0.3  7.860  (  144.54)   199.53  7.853  8.415 -0.562
t60g20m10  9061.44 3.0 -0.3  7.260  (  114.82)   169.82  7.250  7.795 -0.545
t60g20m10  9061.44 3.0  0.0  7.560  (  147.91)   223.87  7.557  8.354 -0.797
t60g20m10  9061.44 3.0 +0.3  7.860  (  177.83)   275.42  7.845  8.860 -1.015
t60g10m10  9061.44 3.0 -0.3  7.260  (  154.88)   245.47  7.270  8.214 -0.944
t60g10m10  9061.44 3.0  0.0  7.560  (  181.97)   302.00  7.579  8.779 -1.200
t60g10m10  9061.44 3.0 +0.3  7.860  (  213.80)   354.81  7.884  9.233 -1.349
t55g50m10  9061.44 3.0 -0.3  7.260  (   16.22)    16.98  7.263  7.279 -0.016
t55g50m10  9061.44 3.0  0.0  7.560  (   28.84)    29.51  7.558  7.576 -0.018
t55g50m10  9061.44 3.0 +0.3  7.860  (   47.86)    48.98  7.859  7.882 -0.023
t55g40m10  9061.44 3.0 -0.3  7.260  (   31.62)    34.67  7.258  7.312 -0.054
t55g40m10  9061.44 3.0  0.0  7.560  (   51.29)    56.23  7.563  7.633 -0.070
t55g40m10  9061.44 3.0 +0.3  7.860  (   75.86)    85.11  7.864  7.959 -0.095
t55g30m10  9061.44 3.0 -0.3  7.260  (   54.95)    67.61  7.265  7.414 -0.149
t55g30m10  9061.44 3.0  0.0  7.560  (   81.28)   100.00  7.556  7.763 -0.207
t55g30m10  9061.44 3.0 +0.3  7.860  (  109.65)   141.25  7.864  8.167 -0.303
t55g20m10  9061.44 3.0 -0.3  7.260  (   87.10)   120.23  7.264  7.603 -0.339
t55g20m10  9061.44 3.0  0.0  7.560  (  114.82)   165.96  7.562  8.060 -0.498
t55g20m10  9061.44 3.0 +0.3  7.860  (  144.54)   213.80  7.850  8.545 -0.695
t55g10m10  9061.44 3.0 -0.3  7.260  (  123.03)   190.55  7.272  7.951 -0.679
t55g10m10  9061.44 3.0  0.0  7.560  (  151.36)   239.88  7.548  8.464 -0.916
t55g10m10  9061.44 3.0 +0.3  7.860  (  181.97)   295.12  7.860  9.009 -1.149
t50g50m10  9061.44 3.0 -0.3  7.260  (    6.03)     6.17  7.264  7.270 -0.006
t50g50m10  9061.44 3.0  0.0  7.560  (   10.96)    11.22  7.560  7.567 -0.007
t50g50m10  9061.44 3.0 +0.3  7.860  (   19.50)    19.50  7.856  7.864 -0.008
t50g40m10  9061.44 3.0 -0.3  7.260  (   13.49)    14.13  7.256  7.280 -0.024
t50g40m10  9061.44 3.0  0.0  7.560  (   22.91)    23.99  7.560  7.588 -0.028
t50g40m10  9061.44 3.0 +0.3  7.860  (   36.31)    38.02  7.857  7.893 -0.036
t50g30m10  9061.44 3.0 -0.3  7.260  (   27.54)    30.90  7.259  7.333 -0.074
t50g30m10  9061.44 3.0  0.0  7.560  (   42.66)    48.98  7.562  7.660 -0.098
t50g30m10  9061.44 3.0 +0.3  7.860  (   63.10)    72.44  7.858  7.991 -0.133
t50g20m10  9061.44 3.0 -0.3  7.260  (   51.29)    64.57  7.268  7.452 -0.184
t50g20m10  9061.44 3.0  0.0  7.560  (   72.44)    95.50  7.569  7.822 -0.253
t50g20m10  9061.44 3.0 +0.3  7.860  (  100.00)   131.83  7.864  8.213 -0.349
t50g10m10  9061.44 3.0 -0.3  7.260  (   83.18)   117.49  7.254  7.623 -0.369
t50g10m10  9061.44 3.0  0.0  7.560  (  112.20)   162.18  7.558  8.084 -0.526
t50g10m10  9061.44 3.0 +0.3  7.860  (  141.25)   208.93  7.850  8.566 -0.716
t45g50m10  9061.44 3.0 -0.3  7.260  (    0.81)     0.81  7.259  7.262 -0.003
t45g50m10  9061.44 3.0  0.0  7.560  (    1.55)     1.58  7.563  7.567 -0.004
t45g50m10  9061.44 3.0 +0.3  7.860  (    2.95)     2.95  7.857  7.860 -0.003
t45g40m10  9061.44 3.0 -0.3  7.260  (    3.47)     3.55  7.259  7.269 -0.010
t45g40m10  9061.44 3.0  0.0  7.560  (    6.17)     6.31  7.557  7.568 -0.011
t45g40m10  9061.44 3.0 +0.3  7.860  (   10.47)    10.72  7.860  7.873 -0.013
t45g30m10  9061.44 3.0 -0.3  7.260  (    8.91)     9.33  7.260  7.290 -0.030
t45g30m10  9061.44 3.0  0.0  7.560  (   14.45)    15.14  7.557  7.594 -0.037
t45g30m10  9061.44 3.0 +0.3  7.860  (   21.88)    23.44  7.858  7.904 -0.046
t45g20m10  9061.44 3.0 -0.3  7.260  (   19.05)    21.88  7.268  7.346 -0.078
t45g20m10  9061.44 3.0  0.0  7.560  (   29.51)    33.11  7.554  7.656 -0.102
t45g20m10  9061.44 3.0 +0.3  7.860  (   41.69)    48.98  7.862  8.000 -0.138
t45g10m10  9061.44 3.0 -0.3  7.260  (   38.02)    46.77  7.260  7.423 -0.163
t45g10m10  9061.44 3.0  0.0  7.560  (   54.95)    69.18  7.569  7.796 -0.227
t45g10m10  9061.44 3.0 +0.3  7.860  (   74.13)    95.50  7.868  8.179 -0.311
t70g50m20  9061.44 3.0 -0.3  6.260  (    9.33)    11.22  6.260  6.344 -0.084
t70g50m20  9061.44 3.0  0.0  6.560  (   17.78)    20.89  6.556  6.647 -0.091
t70g50m20  9061.44 3.0 +0.3  6.860  (   31.62)    37.15  6.854  6.958 -0.104
t70g40m20  9061.44 3.0 -0.3  6.260  (   18.20)    26.92  6.264  6.463 -0.199
t70g40m20  9061.44 3.0  0.0  6.560  (   32.36)    47.86  6.566  6.795 -0.229
t70g40m20  9061.44 3.0 +0.3  6.860  (   52.48)    77.62  6.855  7.138 -0.283
t70g30m20  9061.44 3.0 -0.3  6.260  (   34.67)    66.07  6.259  6.666 -0.407
t70g30m20  9061.44 3.0  0.0  6.560  (   56.23)   107.15  6.564  7.093 -0.529
t70g30m20  9061.44 3.0 +0.3  6.860  (   85.11)   154.88  6.853  7.591 -0.738
t70g20m20  9061.44 3.0 -0.3  6.260  (   52.48)   123.03  6.267  6.969 -0.702
t70g20m20  9061.44 3.0  0.0  6.560  (   81.28)   177.83  6.565  7.529 -0.964
t70g20m20  9061.44 3.0 +0.3  6.860  (  112.20)   234.42  6.860  8.167 -1.307
t70g10m20  9061.44 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9061.44 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9061.44 3.0 -0.3  6.260  (    6.31)     7.08  6.260  6.315 -0.055
t65g50m20  9061.44 3.0  0.0  6.560  (   12.02)    13.49  6.559  6.616 -0.057
t65g50m20  9061.44 3.0 +0.3  6.860  (   21.88)    25.12  6.865  6.929 -0.064
t65g40m20  9061.44 3.0 -0.3  6.260  (   12.88)    17.38  6.262  6.406 -0.144
t65g40m20  9061.44 3.0  0.0  6.560  (   23.44)    31.62  6.563  6.725 -0.162
t65g40m20  9061.44 3.0 +0.3  6.860  (   39.81)    53.70  6.858  7.050 -0.192
t65g30m20  9061.44 3.0 -0.3  6.260  (   24.55)    41.69  6.256  6.561 -0.305
t65g30m20  9061.44 3.0  0.0  6.560  (   41.69)    70.79  6.558  6.923 -0.365
t65g30m20  9061.44 3.0 +0.3  6.860  (   64.57)   112.20  6.868  7.346 -0.478
t65g20m20  9061.44 3.0 -0.3  6.260  (   45.71)    97.72  6.263  6.834 -0.571
t65g20m20  9061.44 3.0  0.0  6.560  (   70.79)   147.91  6.567  7.349 -0.782
t65g20m20  9061.44 3.0 +0.3  6.860  (  100.00)   199.53  6.851  7.919 -1.068
t65g10m20  9061.44 3.0 -0.3  6.260  (   67.61)   151.36  6.266  7.087 -0.821
t65g10m20  9061.44 3.0  0.0  6.560  (   97.72)   208.93  6.568  7.703 -1.135
t65g10m20  9061.44 3.0 +0.3  6.860  (  128.82)   263.03  6.854  8.310 -1.456
t60g50m20  9061.44 3.0 -0.3  6.260  (    3.80)     4.07  6.259  6.292 -0.033
t60g50m20  9061.44 3.0  0.0  6.560  (    7.24)     7.94  6.565  6.600 -0.035
t60g50m20  9061.44 3.0 +0.3  6.860  (   13.80)    14.79  6.859  6.895 -0.036
t60g40m20  9061.44 3.0 -0.3  6.260  (    7.94)     9.77  6.264  6.358 -0.094
t60g40m20  9061.44 3.0  0.0  6.560  (   14.79)    18.20  6.560  6.660 -0.100
t60g40m20  9061.44 3.0 +0.3  6.860  (   26.30)    32.36  6.857  6.972 -0.115
t60g30m20  9061.44 3.0 -0.3  6.260  (   16.22)    24.55  6.264  6.478 -0.214
t60g30m20  9061.44 3.0  0.0  6.560  (   28.18)    42.66  6.556  6.800 -0.244
t60g30m20  9061.44 3.0 +0.3  6.860  (   46.77)    70.79  6.858  7.155 -0.297
t60g20m20  9061.44 3.0 -0.3  6.260  (   30.20)    56.23  6.255  6.646 -0.391
t60g20m20  9061.44 3.0  0.0  6.560  (   50.12)    93.33  6.568  7.056 -0.488
t60g20m20  9061.44 3.0 +0.3  6.860  (   74.13)   138.04  6.865  7.503 -0.638
t60g10m20  9061.44 3.0 -0.3  6.260  (   56.23)   112.20  6.262  6.865 -0.603
t60g10m20  9061.44 3.0  0.0  6.560  (   83.18)   162.18  6.559  7.383 -0.824
t60g10m20  9061.44 3.0 +0.3  6.860  (  112.20)   218.78  6.872  8.010 -1.138
t55g50m20  9061.44 3.0 -0.3  6.260  (    2.00)     2.04  6.255  6.273 -0.018
t55g50m20  9061.44 3.0  0.0  6.560  (    3.89)     4.07  6.562  6.580 -0.018
t55g50m20  9061.44 3.0 +0.3  6.860  (    7.59)     7.76  6.855  6.874 -0.019
t55g40m20  9061.44 3.0 -0.3  6.260  (    4.27)     4.90  6.265  6.321 -0.056
t55g40m20  9061.44 3.0  0.0  6.560  (    8.13)     9.33  6.564  6.624 -0.060
t55g40m20  9061.44 3.0 +0.3  6.860  (   15.14)    17.38  6.865  6.929 -0.064
t55g30m20  9061.44 3.0 -0.3  6.260  (    9.12)    12.02  6.261  6.397 -0.136
t55g30m20  9061.44 3.0  0.0  6.560  (   16.60)    22.39  6.563  6.713 -0.150
t55g30m20  9061.44 3.0 +0.3  6.860  (   28.84)    38.90  6.859  7.032 -0.173
t55g20m20  9061.44 3.0 -0.3  6.260  (   18.62)    30.20  6.256  6.521 -0.265
t55g20m20  9061.44 3.0  0.0  6.560  (   32.36)    52.48  6.560  6.873 -0.313
t55g20m20  9061.44 3.0 +0.3  6.860  (   51.29)    83.18  6.852  7.233 -0.381
t55g10m20  9061.44 3.0 -0.3  6.260  (   35.48)    66.07  6.256  6.688 -0.432
t55g10m20  9061.44 3.0  0.0  6.560  (   56.23)   104.71  6.561  7.103 -0.542
t55g10m20  9061.44 3.0 +0.3  6.860  (   81.28)   151.36  6.861  7.572 -0.711
t50g50m20  9061.44 3.0 -0.3  6.260  (    0.74)     0.76  6.261  6.270 -0.009
t50g50m20  9061.44 3.0  0.0  6.560  (    1.48)     1.51  6.564  6.573 -0.009
t50g50m20  9061.44 3.0 +0.3  6.860  (    2.88)     2.95  6.859  6.868 -0.009
t50g40m20  9061.44 3.0 -0.3  6.260  (    1.82)     1.95  6.259  6.287 -0.028
t50g40m20  9061.44 3.0  0.0  6.560  (    3.55)     3.80  6.559  6.587 -0.028
t50g40m20  9061.44 3.0 +0.3  6.860  (    6.92)     7.24  6.855  6.885 -0.030
t50g30m20  9061.44 3.0 -0.3  6.260  (    4.27)     5.13  6.263  6.342 -0.079
t50g30m20  9061.44 3.0  0.0  6.560  (    8.13)     9.77  6.565  6.649 -0.084
t50g30m20  9061.44 3.0 +0.3  6.860  (   14.79)    17.78  6.862  6.956 -0.094
t50g20m20  9061.44 3.0 -0.3  6.260  (    9.33)    13.18  6.261  6.429 -0.168
t50g20m20  9061.44 3.0  0.0  6.560  (   16.98)    23.99  6.558  6.747 -0.189
t50g20m20  9061.44 3.0 +0.3  6.860  (   28.84)    41.69  6.860  7.082 -0.222
t50g10m20  9061.44 3.0 -0.3  6.260  (   20.42)    33.11  6.260  6.539 -0.279
t50g10m20  9061.44 3.0  0.0  6.560  (   34.67)    56.23  6.562  6.896 -0.334
t50g10m20  9061.44 3.0 +0.3  6.860  (   53.70)    89.13  6.868  7.283 -0.415
t45g50m20  9061.44 3.0 -0.3  6.260  (    0.12)     0.13  6.262  6.268 -0.006
t45g50m20  9061.44 3.0  0.0  6.560  (    0.25)     0.25  6.564  6.569 -0.005
t45g50m20  9061.44 3.0 +0.3  6.860  (    0.49)     0.49  6.856  6.861 -0.005
t45g40m20  9061.44 3.0 -0.3  6.260  (    0.49)     0.50  6.261  6.274 -0.013
t45g40m20  9061.44 3.0  0.0  6.560  (    0.95)     1.00  6.563  6.577 -0.014
t45g40m20  9061.44 3.0 +0.3  6.860  (    1.91)     1.95  6.860  6.873 -0.013
t45g30m20  9061.44 3.0 -0.3  6.260  (    1.32)     1.41  6.258  6.294 -0.036
t45g30m20  9061.44 3.0  0.0  6.560  (    2.57)     2.75  6.559  6.596 -0.037
t45g30m20  9061.44 3.0 +0.3  6.860  (    4.79)     5.25  6.861  6.901 -0.040
t45g20m20  9061.44 3.0 -0.3  6.260  (    3.31)     3.98  6.255  6.341 -0.086
t45g20m20  9061.44 3.0  0.0  6.560  (    6.31)     7.59  6.559  6.652 -0.093
t45g20m20  9061.44 3.0 +0.3  6.860  (   11.48)    13.80  6.859  6.962 -0.103
t45g10m20  9061.44 3.0 -0.3  6.260  (    8.51)    11.48  6.265  6.411 -0.146
t45g10m20  9061.44 3.0  0.0  6.560  (   15.14)    20.42  6.556  6.723 -0.167
t45g10m20  9061.44 3.0 +0.3  6.860  (   25.70)    35.48  6.866  7.066 -0.200
t70g50m30  9061.44 3.0 -0.3  5.260  (    0.98)     1.41  5.259  5.418 -0.159
t70g50m30  9061.44 3.0  0.0  5.560  (    1.95)     2.82  5.562  5.723 -0.161
t70g50m30  9061.44 3.0 +0.3  5.860  (    3.80)     5.50  5.859  6.023 -0.164
t70g40m30  9061.44 3.0 -0.3  5.260  (    2.04)     4.47  5.265  5.612 -0.347
t70g40m30  9061.44 3.0  0.0  5.560  (    3.98)     8.71  5.563  5.916 -0.353
t70g40m30  9061.44 3.0 +0.3  5.860  (    7.76)    16.60  5.855  6.220 -0.365
t70g30m30  9061.44 3.0 -0.3  5.260  (    3.80)    12.59  5.258  5.801 -0.543
t70g30m30  9061.44 3.0  0.0  5.560  (    7.41)    23.99  5.557  6.117 -0.560
t70g30m30  9061.44 3.0 +0.3  5.860  (   14.45)    43.65  5.855  6.447 -0.592
t70g20m30  9061.44 3.0 -0.3  5.260  (    7.08)    33.11  5.260  6.000 -0.740
t70g20m30  9061.44 3.0  0.0  5.560  (   13.80)    58.88  5.557  6.338 -0.781
t70g20m30  9061.44 3.0 +0.3  5.860  (   25.12)    97.72  5.857  6.730 -0.873
t70g10m30  9061.44 3.0 -0.3  5.260  (    9.12)    39.81  5.259  5.980 -0.721
t70g10m30  9061.44 3.0  0.0  5.560  (   17.38)    70.79  5.564  6.327 -0.763
t70g10m30  9061.44 3.0 +0.3  5.860  (   31.62)   114.82  5.868  6.726 -0.858
t65g50m30  9061.44 3.0 -0.3  5.260  (    0.65)     0.83  5.265  5.373 -0.108
t65g50m30  9061.44 3.0  0.0  5.560  (    1.29)     1.62  5.558  5.665 -0.107
t65g50m30  9061.44 3.0 +0.3  5.860  (    2.51)     3.24  5.863  5.972 -0.109
t65g40m30  9061.44 3.0 -0.3  5.260  (    1.41)     2.69  5.264  5.548 -0.284
t65g40m30  9061.44 3.0  0.0  5.560  (    2.75)     5.25  5.560  5.849 -0.289
t65g40m30  9061.44 3.0 +0.3  5.860  (    5.37)    10.23  5.861  6.159 -0.298
t65g30m30  9061.44 3.0 -0.3  5.260  (    2.95)     9.12  5.262  5.778 -0.516
t65g30m30  9061.44 3.0  0.0  5.560  (    5.75)    17.38  5.555  6.086 -0.531
t65g30m30  9061.44 3.0 +0.3  5.860  (   10.96)    32.36  5.856  6.417 -0.561
t65g20m30  9061.44 3.0 -0.3  5.260  (    5.50)    22.91  5.256  5.930 -0.674
t65g20m30  9061.44 3.0  0.0  5.560  (   10.72)    42.66  5.561  6.273 -0.712
t65g20m30  9061.44 3.0 +0.3  5.860  (   19.95)    74.13  5.864  6.651 -0.787
t65g10m30  9061.44 3.0 -0.3  5.260  (   10.47)    48.98  5.262  6.054 -0.792
t65g10m30  9061.44 3.0  0.0  5.560  (   19.50)    83.18  5.558  6.425 -0.867
t65g10m30  9061.44 3.0 +0.3  5.860  (   34.67)   131.83  5.869  6.901 -1.032
t60g50m30  9061.44 3.0 -0.3  5.260  (    0.38)     0.45  5.262  5.328 -0.066
t60g50m30  9061.44 3.0  0.0  5.560  (    0.76)     0.89  5.562  5.629 -0.067
t60g50m30  9061.44 3.0 +0.3  5.860  (    1.51)     1.74  5.855  5.922 -0.067
t60g40m30  9061.44 3.0 -0.3  5.260  (    0.83)     1.32  5.261  5.463 -0.202
t60g40m30  9061.44 3.0  0.0  5.560  (    1.66)     2.57  5.555  5.759 -0.204
t60g40m30  9061.44 3.0 +0.3  5.860  (    3.24)     5.13  5.863  6.071 -0.208
t60g30m30  9061.44 3.0 -0.3  5.260  (    1.82)     4.68  5.261  5.684 -0.423
t60g30m30  9061.44 3.0  0.0  5.560  (    3.55)     9.12  5.560  5.996 -0.436
t60g30m30  9061.44 3.0 +0.3  5.860  (    6.92)    17.78  5.865  6.319 -0.454
t60g20m30  9061.44 3.0 -0.3  5.260  (    3.89)    14.13  5.255  5.863 -0.608
t60g20m30  9061.44 3.0  0.0  5.560  (    7.59)    26.92  5.558  6.196 -0.638
t60g20m30  9061.44 3.0 +0.3  5.860  (   14.13)    48.98  5.864  6.557 -0.693
t60g10m30  9061.44 3.0 -0.3  5.260  (    7.76)    28.18  5.258  5.897 -0.639
t60g10m30  9061.44 3.0  0.0  5.560  (   14.45)    51.29  5.564  6.256 -0.692
t60g10m30  9061.44 3.0 +0.3  5.860  (   26.30)    85.11  5.859  6.643 -0.784
t55g50m30  9061.44 3.0 -0.3  5.260  (    0.20)     0.22  5.262  5.297 -0.035
t55g50m30  9061.44 3.0  0.0  5.560  (    0.40)     0.44  5.563  5.598 -0.035
t55g50m30  9061.44 3.0 +0.3  5.860  (    0.79)     0.87  5.864  5.899 -0.035
t55g40m30  9061.44 3.0 -0.3  5.260  (    0.44)     0.56  5.255  5.369 -0.114
t55g40m30  9061.44 3.0  0.0  5.560  (    0.87)     1.12  5.557  5.672 -0.115
t55g40m30  9061.44 3.0 +0.3  5.860  (    1.74)     2.24  5.861  5.977 -0.116
t55g30m30  9061.44 3.0 -0.3  5.260  (    1.00)     1.86  5.262  5.536 -0.274
t55g30m30  9061.44 3.0  0.0  5.560  (    1.95)     3.63  5.560  5.838 -0.278
t55g30m30  9061.44 3.0 +0.3  5.860  (    3.80)     7.08  5.863  6.148 -0.285
t55g20m30  9061.44 3.0 -0.3  5.260  (    2.19)     5.89  5.264  5.701 -0.437
t55g20m30  9061.44 3.0  0.0  5.560  (    4.27)    11.22  5.557  6.007 -0.450
t55g20m30  9061.44 3.0 +0.3  5.860  (    8.32)    21.38  5.862  6.338 -0.476
t55g10m30  9061.44 3.0 -0.3  5.260  (    4.79)    13.80  5.264  5.756 -0.492
t55g10m30  9061.44 3.0  0.0  5.560  (    9.12)    25.70  5.560  6.082 -0.522
t55g10m30  9061.44 3.0 +0.3  5.860  (   16.98)    45.71  5.857  6.431 -0.574
t50g50m30  9061.44 3.0 -0.3  5.260  (    0.08)     0.09  5.260  5.278 -0.018
t50g50m30  9061.44 3.0  0.0  5.560  (    0.16)     0.17  5.561  5.578 -0.017
t50g50m30  9061.44 3.0 +0.3  5.860  (    0.32)     0.34  5.860  5.877 -0.017
t50g40m30  9061.44 3.0 -0.3  5.260  (    0.19)     0.22  5.258  5.310 -0.052
t50g40m30  9061.44 3.0  0.0  5.560  (    0.39)     0.44  5.559  5.611 -0.052
t50g40m30  9061.44 3.0 +0.3  5.860  (    0.78)     0.87  5.860  5.912 -0.052
t50g30m30  9061.44 3.0 -0.3  5.260  (    0.45)     0.62  5.259  5.399 -0.140
t50g30m30  9061.44 3.0  0.0  5.560  (    0.89)     1.23  5.561  5.701 -0.140
t50g30m30  9061.44 3.0 +0.3  5.860  (    1.78)     2.40  5.855  5.997 -0.142
t50g20m30  9061.44 3.0 -0.3  5.260  (    1.02)     1.86  5.263  5.528 -0.265
t50g20m30  9061.44 3.0  0.0  5.560  (    2.00)     3.63  5.559  5.828 -0.269
t50g20m30  9061.44 3.0 +0.3  5.860  (    3.89)     7.08  5.860  6.137 -0.277
t50g10m30  9061.44 3.0 -0.3  5.260  (    2.57)     5.37  5.256  5.594 -0.338
t50g10m30  9061.44 3.0  0.0  5.560  (    5.01)    10.47  5.564  5.913 -0.349
t50g10m30  9061.44 3.0 +0.3  5.860  (    9.33)    19.50  5.864  6.238 -0.374
t45g50m30  9061.44 3.0 -0.3  5.260  (    0.02)     0.02  5.269  5.274 -0.005
t45g50m30  9061.44 3.0  0.0  5.560  (    0.05)     0.05  5.559  5.566 -0.007
t45g50m30  9061.44 3.0 +0.3  5.860  (    0.10)     0.10  5.859  5.868 -0.009
t45g40m30  9061.44 3.0 -0.3  5.260  (    0.06)     0.06  5.263  5.288 -0.025
t45g40m30  9061.44 3.0  0.0  5.560  (    0.12)     0.13  5.562  5.587 -0.025
t45g40m30  9061.44 3.0 +0.3  5.860  (    0.24)     0.26  5.863  5.888 -0.025
t45g30m30  9061.44 3.0 -0.3  5.260  (    0.15)     0.18  5.264  5.329 -0.065
t45g30m30  9061.44 3.0  0.0  5.560  (    0.30)     0.35  5.564  5.629 -0.065
t45g30m30  9061.44 3.0 +0.3  5.860  (    0.60)     0.69  5.856  5.921 -0.065
t45g20m30  9061.44 3.0 -0.3  5.260  (    0.37)     0.52  5.261  5.408 -0.147
t45g20m30  9061.44 3.0  0.0  5.560  (    0.74)     1.05  5.563  5.710 -0.147
t45g20m30  9061.44 3.0 +0.3  5.860  (    1.48)     2.04  5.856  6.006 -0.150
t45g10m30  9061.44 3.0 -0.3  5.260  (    0.98)     1.58  5.260  5.472 -0.212
t45g10m30  9061.44 3.0  0.0  5.560  (    1.95)     3.09  5.556  5.772 -0.216
t45g10m30  9061.44 3.0 +0.3  5.860  (    3.72)     6.03  5.858  6.083 -0.225
t70g50m40  9061.44 3.0 -0.3  4.260  (    0.10)     0.23  4.264  4.636 -0.372
t70g50m40  9061.44 3.0  0.0  4.560  (    0.19)     0.46  4.555  4.928 -0.373
t70g50m40  9061.44 3.0 +0.3  4.860  (    0.39)     0.91  4.857  5.229 -0.372
t70g40m40  9061.44 3.0 -0.3  4.260  (    0.20)     0.72  4.255  4.813 -0.558
t70g40m40  9061.44 3.0  0.0  4.560  (    0.41)     1.45  4.556  5.115 -0.559
t70g40m40  9061.44 3.0 +0.3  4.860  (    0.81)     2.88  4.859  5.420 -0.561
t70g30m40  9061.44 3.0 -0.3  4.260  (    0.39)     1.82  4.264  4.939 -0.675
t70g30m40  9061.44 3.0  0.0  4.560  (    0.76)     3.55  4.558  5.236 -0.678
t70g30m40  9061.44 3.0 +0.3  4.860  (    1.51)     7.08  4.863  5.544 -0.681
t70g20m40  9061.44 3.0 -0.3  4.260  (    0.74)     3.80  4.258  4.977 -0.719
t70g20m40  9061.44 3.0  0.0  4.560  (    1.48)     7.59  4.565  5.287 -0.722
t70g20m40  9061.44 3.0 +0.3  4.860  (    2.95)    14.45  4.858  5.585 -0.727
t70g10m40  9061.44 3.0 -0.3  4.260  (    0.95)     2.75  4.264  4.726 -0.462
t70g10m40  9061.44 3.0  0.0  4.560  (    1.91)     5.37  4.559  5.023 -0.464
t70g10m40  9061.44 3.0 +0.3  4.860  (    3.72)    10.47  4.858  5.324 -0.466
t65g50m40  9061.44 3.0 -0.3  4.260  (    0.06)     0.13  4.261  4.577 -0.316
t65g50m40  9061.44 3.0  0.0  4.560  (    0.13)     0.26  4.562  4.877 -0.315
t65g50m40  9061.44 3.0 +0.3  4.860  (    0.25)     0.52  4.863  5.179 -0.316
t65g40m40  9061.44 3.0 -0.3  4.260  (    0.14)     0.51  4.263  4.825 -0.562
t65g40m40  9061.44 3.0  0.0  4.560  (    0.28)     1.02  4.563  5.127 -0.564
t65g40m40  9061.44 3.0 +0.3  4.860  (    0.56)     2.00  4.855  5.420 -0.565
t65g30m40  9061.44 3.0 -0.3  4.260  (    0.30)     1.66  4.264  5.012 -0.748
t65g30m40  9061.44 3.0  0.0  4.560  (    0.59)     3.24  4.557  5.308 -0.751
t65g30m40  9061.44 3.0 +0.3  4.860  (    1.17)     6.46  4.863  5.621 -0.758
t65g20m40  9061.44 3.0 -0.3  4.260  (    0.58)     3.55  4.264  5.058 -0.794
t65g20m40  9061.44 3.0  0.0  4.560  (    1.15)     6.92  4.561  5.359 -0.798
t65g20m40  9061.44 3.0 +0.3  4.860  (    2.29)    13.49  4.857  5.667 -0.810
t65g10m40  9061.44 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9061.44 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9061.44 3.0 -0.3  4.260  (    0.04)     0.06  4.257  4.489 -0.232
t60g50m40  9061.44 3.0  0.0  4.560  (    0.07)     0.13  4.559  4.792 -0.233
t60g50m40  9061.44 3.0 +0.3  4.860  (    0.15)     0.25  4.858  5.091 -0.233
t60g40m40  9061.44 3.0 -0.3  4.260  (    0.08)     0.26  4.262  4.761 -0.499
t60g40m40  9061.44 3.0  0.0  4.560  (    0.17)     0.52  4.563  5.062 -0.499
t60g40m40  9061.44 3.0 +0.3  4.860  (    0.33)     1.05  4.864  5.364 -0.500
t60g30m40  9061.44 3.0 -0.3  4.260  (    0.19)     1.05  4.264  5.017 -0.753
t60g30m40  9061.44 3.0  0.0  4.560  (    0.37)     2.04  4.556  5.311 -0.755
t60g30m40  9061.44 3.0 +0.3  4.860  (    0.72)     4.07  4.860  5.621 -0.761
t60g20m40  9061.44 3.0 -0.3  4.260  (    0.41)     2.69  4.258  5.091 -0.833
t60g20m40  9061.44 3.0  0.0  4.560  (    0.81)     5.25  4.558  5.395 -0.837
t60g20m40  9061.44 3.0 +0.3  4.860  (    1.62)    10.23  4.859  5.710 -0.851
t60g10m40  9061.44 3.0 -0.3  4.260  (    0.83)     4.47  4.262  5.004 -0.742
t60g10m40  9061.44 3.0  0.0  4.560  (    1.66)     8.71  4.565  5.311 -0.746
t60g10m40  9061.44 3.0 +0.3  4.860  (    3.24)    16.60  4.863  5.624 -0.761
t55g50m40  9061.44 3.0 -0.3  4.260  (    0.02)     0.03  4.269  4.410 -0.141
t55g50m40  9061.44 3.0  0.0  4.560  (    0.04)     0.05  4.562  4.703 -0.141
t55g50m40  9061.44 3.0 +0.3  4.860  (    0.08)     0.11  4.863  5.004 -0.141
t55g40m40  9061.44 3.0 -0.3  4.260  (    0.04)     0.10  4.260  4.617 -0.357
t55g40m40  9061.44 3.0  0.0  4.560  (    0.09)     0.19  4.559  4.917 -0.358
t55g40m40  9061.44 3.0 +0.3  4.860  (    0.17)     0.39  4.860  5.218 -0.358
t55g30m40  9061.44 3.0 -0.3  4.260  (    0.10)     0.43  4.265  4.894 -0.629
t55g30m40  9061.44 3.0  0.0  4.560  (    0.20)     0.83  4.555  5.186 -0.631
t55g30m40  9061.44 3.0 +0.3  4.860  (    0.40)     1.66  4.862  5.491 -0.629
t55g20m40  9061.44 3.0 -0.3  4.260  (    0.22)     1.20  4.263  5.005 -0.742
t55g20m40  9061.44 3.0  0.0  4.560  (    0.44)     2.40  4.562  5.306 -0.744
t55g20m40  9061.44 3.0 +0.3  4.860  (    0.87)     4.79  4.862  5.611 -0.749
t55g10m40  9061.44 3.0 -0.3  4.260  (    0.50)     2.14  4.257  4.896 -0.639
t55g10m40  9061.44 3.0  0.0  4.560  (    1.00)     4.27  4.560  5.208 -0.648
t55g10m40  9061.44 3.0 +0.3  4.860  (    1.95)     8.32  4.860  5.518 -0.658
t50g50m40  9061.44 3.0 -0.3  4.260  (    0.01)     0.01  4.256  4.317 -0.061
t50g50m40  9061.44 3.0  0.0  4.560  (    0.02)     0.02  4.550  4.610 -0.060
t50g50m40  9061.44 3.0 +0.3  4.860  (    0.04)     0.04  4.860  4.921 -0.061
t50g40m40  9061.44 3.0 -0.3  4.260  (    0.02)     0.03  4.269  4.449 -0.180
t50g40m40  9061.44 3.0  0.0  4.560  (    0.04)     0.06  4.562  4.745 -0.183
t50g40m40  9061.44 3.0 +0.3  4.860  (    0.08)     0.12  4.860  5.042 -0.182
t50g30m40  9061.44 3.0 -0.3  4.260  (    0.04)     0.10  4.263  4.632 -0.369
t50g30m40  9061.44 3.0  0.0  4.560  (    0.09)     0.21  4.563  4.933 -0.370
t50g30m40  9061.44 3.0 +0.3  4.860  (    0.18)     0.42  4.864  5.234 -0.370
t50g20m40  9061.44 3.0 -0.3  4.260  (    0.10)     0.32  4.261  4.755 -0.494
t50g20m40  9061.44 3.0  0.0  4.560  (    0.20)     0.63  4.562  5.057 -0.495
t50g20m40  9061.44 3.0 +0.3  4.860  (    0.40)     1.26  4.864  5.360 -0.496
t50g10m40  9061.44 3.0 -0.3  4.260  (    0.26)     0.74  4.257  4.711 -0.454
t50g10m40  9061.44 3.0  0.0  4.560  (    0.52)     1.48  4.559  5.015 -0.456
t50g10m40  9061.44 3.0 +0.3  4.860  (    1.05)     2.95  4.863  5.323 -0.460
t45g50m40  9061.44 3.0 -0.4  4.260  (    0.00)     0.00  4.208  4.232 -0.024
t45g50m40  9061.44 3.0  0.0  4.560  (    0.01)     0.01  4.563  4.584 -0.021
t45g50m40  9061.44 3.0 +0.3  4.860  (    0.01)     0.01  4.858  4.881 -0.023
t45g40m40  9061.44 3.0 -0.3  4.260  (    0.01)     0.01  4.254  4.311 -0.057
t45g40m40  9061.44 3.0  0.0  4.560  (    0.01)     0.02  4.570  4.633 -0.063
t45g40m40  9061.44 3.0 +0.3  4.860  (    0.03)     0.03  4.861  4.920 -0.059
t45g30m40  9061.44 3.0 -0.3  4.260  (    0.02)     0.02  4.272  4.430 -0.158
t45g30m40  9061.44 3.0  0.0  4.560  (    0.03)     0.05  4.564  4.721 -0.157
t45g30m40  9061.44 3.0 +0.3  4.860  (    0.07)     0.10  4.865  5.021 -0.156
t45g20m40  9061.44 3.0 -0.3  4.260  (    0.04)     0.07  4.258  4.530 -0.272
t45g20m40  9061.44 3.0  0.0  4.560  (    0.08)     0.14  4.562  4.835 -0.273
t45g20m40  9061.44 3.0 +0.3  4.860  (    0.15)     0.29  4.861  5.134 -0.273
t45g10m40  9061.44 3.0 -0.3  4.260  (    0.10)     0.20  4.264  4.560 -0.296
t45g10m40  9061.44 3.0  0.0  4.560  (    0.20)     0.40  4.564  4.861 -0.297
t45g10m40  9061.44 3.0 +0.3  4.860  (    0.40)     0.78  4.855  5.153 -0.298


==> anc/tableE1/ncor9078_chreduce.dat <==
t70g50p00  9078.29 1.0 -0.3  8.260  (  128.82)   151.36  8.251  8.470 -0.219
t70g50p00  9078.29 1.0  0.0  8.560  (  162.18)   199.53  8.572  8.850 -0.278
t70g50p00  9078.29 1.0 +0.3  8.860  (  199.53)   251.19  8.859  9.158 -0.299
t70g40p00  9078.29 1.0 -0.3  8.260  (  147.91)   186.21  8.245  8.660 -0.415
t70g40p00  9078.29 1.0  0.0  8.560  (  177.83)   234.42  8.578  9.070 -0.492
t70g40p00  9078.29 1.0 +0.3  8.860  (  208.93)   281.84  8.871  9.375 -0.504
t70g30p00  9078.29 1.0 -0.3  8.260  (  173.78)   229.09  8.264  8.864 -0.600
t70g30p00  9078.29 1.0  0.0  8.560  (  199.53)   269.15  8.548  9.203 -0.655
t70g30p00  9078.29 1.0 +0.3  8.860  (  229.09)   316.23  8.865  9.506 -0.641
t70g20p00  9078.29 1.0 -0.3  8.260  (  194.98)   257.04  8.249  9.002 -0.753
t70g20p00  9078.29 1.0  0.0  8.560  (  218.78)   295.12  8.537  9.354 -0.817
t70g20p00  9078.29 1.0 +0.3  8.860  (  245.47)   338.84  8.868  9.663 -0.795
t70g10p00  9078.29 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9078.29 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9078.29 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9078.29 1.0 -0.3  8.260  (  109.65)   128.82  8.264  8.449 -0.185
t65g50p00  9078.29 1.0  0.0  8.560  (  141.25)   169.82  8.552  8.787 -0.235
t65g50p00  9078.29 1.0 +0.3  8.860  (  181.97)   223.87  8.866  9.133 -0.267
t65g40p00  9078.29 1.0 -0.3  8.260  (  131.83)   169.82  8.275  8.679 -0.404
t65g40p00  9078.29 1.0  0.0  8.560  (  158.49)   208.93  8.549  9.022 -0.473
t65g40p00  9078.29 1.0 +0.3  8.860  (  190.55)   257.04  8.853  9.350 -0.497
t65g30p00  9078.29 1.0 -0.3  8.260  (  154.88)   208.93  8.251  8.891 -0.640
t65g30p00  9078.29 1.0  0.0  8.560  (  177.83)   251.19  8.557  9.274 -0.717
t65g30p00  9078.29 1.0 +0.3  8.860  (  204.17)   295.12  8.865  9.579 -0.714
t65g20p00  9078.29 1.0 -0.3  8.260  (  181.97)   251.19  8.251  9.064 -0.813
t65g20p00  9078.29 1.0  0.0  8.560  (  204.17)   295.12  8.587  9.440 -0.853
t65g20p00  9078.29 1.0 +0.3  8.860  (  229.09)   331.13  8.859  9.674 -0.815
t65g10p00  9078.29 1.0 -0.3  8.260  (  199.53)   281.84  8.265  9.207 -0.942
t65g10p00  9078.29 1.0  0.0  8.560  (  223.87)   316.23  8.546  9.515 -0.969
t65g10p00  9078.29 1.0 +0.3  8.860  (  251.19)   354.81  8.863  9.780 -0.917
t60g50p00  9078.29 1.0 -0.3  8.260  (   79.43)    91.20  8.259  8.389 -0.130
t60g50p00  9078.29 1.0  0.0  8.560  (  107.15)   125.89  8.553  8.724 -0.171
t60g50p00  9078.29 1.0 +0.3  8.860  (  141.25)   169.82  8.853  9.060 -0.207
t60g40p00  9078.29 1.0 -0.3  8.260  (  104.71)   131.83  8.260  8.577 -0.317
t60g40p00  9078.29 1.0  0.0  8.560  (  131.83)   169.82  8.551  8.949 -0.398
t60g40p00  9078.29 1.0 +0.3  8.860  (  158.49)   213.80  8.848  9.291 -0.443
t60g30p00  9078.29 1.0 -0.3  8.260  (  128.82)   181.97  8.275  8.876 -0.601
t60g30p00  9078.29 1.0  0.0  8.560  (  154.88)   218.78  8.548  9.233 -0.685
t60g30p00  9078.29 1.0 +0.3  8.860  (  181.97)   263.03  8.862  9.567 -0.705
t60g20p00  9078.29 1.0 -0.3  8.260  (  154.88)   229.09  8.271  9.138 -0.867
t60g20p00  9078.29 1.0  0.0  8.560  (  177.83)   269.15  8.581  9.510 -0.929
t60g20p00  9078.29 1.0 +0.3  8.860  (  204.17)   302.00  8.837  9.748 -0.911
t60g10p00  9078.29 1.0 -0.3  8.260  (  186.21)   269.15  8.237  9.250 -1.013
t60g10p00  9078.29 1.0  0.0  8.560  (  208.93)   309.03  8.565  9.589 -1.024
t60g10p00  9078.29 1.0 +0.3  8.860  (  234.42)   346.74  8.882  9.836 -0.954
t55g50p00  9078.29 1.0 -0.3  8.260  (   45.71)    50.12  8.263  8.335 -0.072
t55g50p00  9078.29 1.0  0.0  8.560  (   64.57)    72.44  8.564  8.662 -0.098
t55g50p00  9078.29 1.0 +0.3  8.860  (   89.13)   102.33  8.870  8.996 -0.126
t55g40p00  9078.29 1.0 -0.3  8.260  (   67.61)    81.28  8.255  8.459 -0.204
t55g40p00  9078.29 1.0  0.0  8.560  (   89.13)   112.20  8.570  8.844 -0.274
t55g40p00  9078.29 1.0 +0.3  8.860  (  114.82)   147.91  8.870  9.202 -0.332
t55g30p00  9078.29 1.0 -0.3  8.260  (   95.50)   128.82  8.272  8.712 -0.440
t55g30p00  9078.29 1.0  0.0  8.560  (  117.49)   162.18  8.551  9.098 -0.547
t55g30p00  9078.29 1.0 +0.3  8.860  (  141.25)   204.17  8.873  9.492 -0.619
t55g20p00  9078.29 1.0 -0.3  8.260  (  125.89)   181.97  8.253  9.005 -0.752
t55g20p00  9078.29 1.0  0.0  8.560  (  147.91)   218.78  8.542  9.403 -0.861
t55g20p00  9078.29 1.0 +0.3  8.860  (  169.82)   257.04  8.843  9.733 -0.890
t55g10p00  9078.29 1.0 -0.3  8.260  (  154.88)   239.88  8.264  9.343 -1.079
t55g10p00  9078.29 1.0  0.0  8.560  (  177.83)   275.42  8.558  9.678 -1.120
t55g10p00  9078.29 1.0 +0.3  8.860  (  199.53)   309.03  8.845  9.924 -1.079
t50g50p00  9078.29 1.0 -0.3  8.260  (   19.50)    20.42  8.259  8.289 -0.030
t50g50p00  9078.29 1.0  0.0  8.560  (   28.84)    30.90  8.566  8.608 -0.042
t50g50p00  9078.29 1.0 +0.3  8.860  (   39.81)    42.66  8.868  8.921 -0.053
t50g40p00  9078.29 1.0 -0.3  8.260  (   32.36)    35.48  8.249  8.344 -0.095
t50g40p00  9078.29 1.0  0.0  8.560  (   43.65)    50.12  8.568  8.697 -0.129
t50g40p00  9078.29 1.0 +0.3  8.860  (   58.88)    67.61  8.856  9.021 -0.165
t50g30p00  9078.29 1.0 -0.3  8.260  (   52.48)    63.10  8.256  8.486 -0.230
t50g30p00  9078.29 1.0  0.0  8.560  (   67.61)    85.11  8.559  8.870 -0.311
t50g30p00  9078.29 1.0 +0.3  8.860  (   85.11)   112.20  8.872  9.259 -0.387
t50g20p00  9078.29 1.0 -0.3  8.260  (   79.43)   107.15  8.258  8.719 -0.461
t50g20p00  9078.29 1.0  0.0  8.560  (   97.72)   138.04  8.564  9.160 -0.596
t50g20p00  9078.29 1.0 +0.3  8.860  (  117.49)   169.82  8.854  9.550 -0.696
t50g10p00  9078.29 1.0 -0.3  8.260  (  112.20)   165.96  8.250  9.043 -0.793
t50g10p00  9078.29 1.0  0.0  8.560  (  131.83)   204.17  8.577  9.519 -0.942
t50g10p00  9078.29 1.0 +0.3  8.860  (  151.36)   239.88  8.884  9.878 -0.994
t45g50p00  9078.29 1.0 -0.3  8.260  (    3.80)     3.89  8.261  8.275 -0.014
t45g50p00  9078.29 1.0  0.0  8.560  (    6.17)     6.31  8.558  8.575 -0.017
t45g50p00  9078.29 1.0 +0.3  8.860  (    9.55)    10.00  8.869  8.890 -0.021
t45g40p00  9078.29 1.0 -0.3  8.260  (   10.23)    10.72  8.267  8.298 -0.031
t45g40p00  9078.29 1.0  0.0  8.560  (   15.14)    15.85  8.558  8.599 -0.041
t45g40p00  9078.29 1.0 +0.3  8.860  (   21.38)    22.91  8.869  8.925 -0.056
t45g30p00  9078.29 1.0 -0.3  8.260  (   21.38)    22.91  8.257  8.327 -0.070
t45g30p00  9078.29 1.0  0.0  8.560  (   29.51)    32.36  8.557  8.651 -0.094
t45g30p00  9078.29 1.0 +0.3  8.860  (   33.88)    38.02  8.869  9.015 -0.146
t45g20p00  9078.29 1.0 -0.3  8.260  (   33.88)    38.90  8.262  8.439 -0.177
t45g20p00  9078.29 1.0  0.0  8.560  (   42.66)    51.29  8.558  8.794 -0.236
t45g20p00  9078.29 1.0 +0.3  8.860  (   53.70)    66.07  8.853  9.153 -0.300
t45g10p00  9078.29 1.0 -0.3  8.260  (   56.23)    70.79  8.249  8.586 -0.337
t45g10p00  9078.29 1.0  0.0  8.560  (   69.18)    91.20  8.554  8.996 -0.442
t45g10p00  9078.29 1.0 +0.3  8.860  (   85.11)   114.82  8.866  9.414 -0.548
t70g50m10  9078.29 1.0 -0.3  7.260  (   41.69)    53.70  7.261  7.442 -0.181
t70g50m10  9078.29 1.0  0.0  7.560  (   63.10)    83.18  7.563  7.810 -0.247
t70g50m10  9078.29 1.0 +0.3  7.860  (   87.10)   120.23  7.868  8.214 -0.346
t70g40m10  9078.29 1.0 -0.3  7.260  (   61.66)    89.13  7.262  7.609 -0.347
t70g40m10  9078.29 1.0  0.0  7.560  (   85.11)   125.89  7.560  8.073 -0.513
t70g40m10  9078.29 1.0 +0.3  7.860  (  109.65)   165.96  7.857  8.552 -0.695
t70g30m10  9078.29 1.0 -0.3  7.260  (   89.13)   134.90  7.269  7.885 -0.616
t70g30m10  9078.29 1.0  0.0  7.560  (  112.20)   173.78  7.557  8.403 -0.846
t70g30m10  9078.29 1.0 +0.3  7.860  (  131.83)   213.80  7.846  8.865 -1.019
t70g20m10  9078.29 1.0 -0.3  7.260  (  109.65)   169.82  7.262  8.084 -0.822
t70g20m10  9078.29 1.0  0.0  7.560  (  131.83)   208.93  7.544  8.606 -1.062
t70g20m10  9078.29 1.0 +0.3  7.860  (  154.88)   251.19  7.857  9.094 -1.237
t70g10m10  9078.29 1.0 -0.3  7.260  (  123.03)   190.55  7.251  8.171 -0.920
t70g10m10  9078.29 1.0  0.0  7.560  (  144.54)   234.42  7.572  8.757 -1.185
t70g10m10  9078.29 1.0 +0.3  7.860  (  169.82)   269.15  7.838  9.175 -1.337
t65g50m10  9078.29 1.0 -0.3  7.260  (   31.62)    39.81  7.265  7.415 -0.150
t65g50m10  9078.29 1.0  0.0  7.560  (   48.98)    63.10  7.557  7.749 -0.192
t65g50m10  9078.29 1.0 +0.3  7.860  (   72.44)    95.50  7.858  8.114 -0.256
t65g40m10  9078.29 1.0 -0.3  7.260  (   48.98)    70.79  7.263  7.566 -0.303
t65g40m10  9078.29 1.0  0.0  7.560  (   70.79)   104.71  7.566  7.997 -0.431
t65g40m10  9078.29 1.0 +0.3  7.860  (   93.33)   141.25  7.849  8.438 -0.589
t65g30m10  9078.29 1.0 -0.3  7.260  (   70.79)   112.20  7.257  7.800 -0.543
t65g30m10  9078.29 1.0  0.0  7.560  (   93.33)   151.36  7.553  8.332 -0.779
t65g30m10  9078.29 1.0 +0.3  7.860  (  117.49)   194.98  7.873  8.869 -0.996
t65g20m10  9078.29 1.0 -0.3  7.260  (  100.00)   158.49  7.254  8.095 -0.841
t65g20m10  9078.29 1.0  0.0  7.560  (  120.23)   199.53  7.556  8.650 -1.094
t65g20m10  9078.29 1.0 +0.3  7.860  (  141.25)   239.88  7.859  9.107 -1.248
t65g10m10  9078.29 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9078.29 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9078.29 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9078.29 1.0 -0.3  7.260  (   21.38)    26.30  7.256  7.367 -0.111
t60g50m10  9078.29 1.0  0.0  7.560  (   34.67)    42.66  7.565  7.702 -0.137
t60g50m10  9078.29 1.0 +0.3  7.860  (   53.70)    67.61  7.865  8.035 -0.170
t60g40m10  9078.29 1.0 -0.3  7.260  (   35.48)    47.86  7.254  7.483 -0.229
t60g40m10  9078.29 1.0  0.0  7.560  (   52.48)    75.86  7.567  7.873 -0.306
t60g40m10  9078.29 1.0 +0.3  7.860  (   74.13)   109.65  7.867  8.283 -0.416
t60g30m10  9078.29 1.0 -0.3  7.260  (   54.95)    85.11  7.255  7.687 -0.432
t60g30m10  9078.29 1.0  0.0  7.560  (   75.86)   123.03  7.570  8.195 -0.625
t60g30m10  9078.29 1.0 +0.3  7.860  (   97.72)   162.18  7.870  8.699 -0.829
t60g20m10  9078.29 1.0 -0.3  7.260  (   77.62)   131.83  7.257  8.001 -0.744
t60g20m10  9078.29 1.0  0.0  7.560  (  100.00)   173.78  7.570  8.592 -1.022
t60g20m10  9078.29 1.0 +0.3  7.860  (  123.03)   213.80  7.873  9.092 -1.219
t60g10m10  9078.29 1.0 -0.3  7.260  (  107.15)   177.83  7.259  8.296 -1.037
t60g10m10  9078.29 1.0  0.0  7.560  (  125.89)   218.78  7.570  8.850 -1.280
t60g10m10  9078.29 1.0 +0.3  7.860  (  147.91)   257.04  7.876  9.281 -1.405
t55g50m10  9078.29 1.0 -0.3  7.260  (   10.96)    12.88  7.262  7.336 -0.074
t55g50m10  9078.29 1.0  0.0  7.560  (   19.95)    22.91  7.555  7.638 -0.083
t55g50m10  9078.29 1.0 +0.3  7.860  (   33.88)    38.02  7.868  7.969 -0.101
t55g40m10  9078.29 1.0 -0.3  7.260  (   22.39)    28.84  7.260  7.410 -0.150
t55g40m10  9078.29 1.0  0.0  7.560  (   33.88)    43.65  7.556  7.748 -0.192
t55g40m10  9078.29 1.0 +0.3  7.860  (   50.12)    67.61  7.861  8.106 -0.245
t55g30m10  9078.29 1.0 -0.3  7.260  (   36.31)    52.48  7.255  7.549 -0.294
t55g30m10  9078.29 1.0  0.0  7.560  (   53.70)    79.43  7.553  7.941 -0.388
t55g30m10  9078.29 1.0 +0.3  7.860  (   74.13)   112.20  7.851  8.378 -0.527
t55g20m10  9078.29 1.0 -0.3  7.260  (   57.54)    95.50  7.265  7.811 -0.546
t55g20m10  9078.29 1.0  0.0  7.560  (   77.62)   131.83  7.565  8.324 -0.759
t55g20m10  9078.29 1.0 +0.3  7.860  (  100.00)   169.82  7.863  8.842 -0.979
t55g10m10  9078.29 1.0 -0.3  7.260  (   81.28)   144.54  7.256  8.155 -0.899
t55g10m10  9078.29 1.0  0.0  7.560  (  102.33)   186.21  7.575  8.757 -1.182
t55g10m10  9078.29 1.0 +0.3  7.860  (  123.03)   223.87  7.875  9.234 -1.359
t50g50m10  9078.29 1.0 -0.3  7.260  (    3.89)     4.27  7.258  7.299 -0.041
t50g50m10  9078.29 1.0  0.0  7.560  (    7.41)     7.94  7.556  7.599 -0.043
t50g50m10  9078.29 1.0 +0.3  7.860  (   13.18)    14.45  7.864  7.914 -0.050
t50g40m10  9078.29 1.0 -0.3  7.260  (    9.33)    10.96  7.261  7.346 -0.085
t50g40m10  9078.29 1.0  0.0  7.560  (   16.22)    19.05  7.559  7.659 -0.100
t50g40m10  9078.29 1.0 +0.3  7.860  (   26.30)    31.62  7.863  7.984 -0.121
t50g30m10  9078.29 1.0 -0.3  7.260  (   19.05)    25.12  7.263  7.424 -0.161
t50g30m10  9078.29 1.0  0.0  7.560  (   30.90)    37.15  7.555  7.767 -0.212
t50g30m10  9078.29 1.0 +0.3  7.860  (   41.69)    56.23  7.863  8.136 -0.273
t50g20m10  9078.29 1.0 -0.3  7.260  (   33.11)    48.98  7.262  7.579 -0.317
t50g20m10  9078.29 1.0  0.0  7.560  (   47.86)    72.44  7.558  7.968 -0.410
t50g20m10  9078.29 1.0 +0.3  7.860  (   66.07)   102.33  7.867  8.417 -0.550
t50g10m10  9078.29 1.0 -0.3  7.260  (   54.95)    93.33  7.268  7.850 -0.582
t50g10m10  9078.29 1.0  0.0  7.560  (   74.13)   125.89  7.557  8.332 -0.775
t50g10m10  9078.29 1.0 +0.3  7.860  (   93.33)   162.18  7.862  8.857 -0.995
t45g50m10  9078.29 1.0 -0.3  7.260  (    0.49)     0.52  7.264  7.286 -0.022
t45g50m10  9078.29 1.0  0.0  7.560  (    0.95)     1.02  7.564  7.588 -0.024
t45g50m10  9078.29 1.0 +0.3  7.860  (    1.82)     1.95  7.865  7.890 -0.025
t45g40m10  9078.29 1.0 -0.3  7.260  (    2.34)     2.57  7.263  7.309 -0.046
t45g40m10  9078.29 1.0  0.0  7.560  (    4.27)     4.68  7.562  7.613 -0.051
t45g40m10  9078.29 1.0 +0.3  7.860  (    7.41)     8.13  7.861  7.920 -0.059
t45g30m10  9078.29 1.0 -0.3  7.260  (    6.03)     6.92  7.259  7.335 -0.076
t45g30m10  9078.29 1.0  0.0  7.560  (   10.00)    11.75  7.564  7.656 -0.092
t45g30m10  9078.29 1.0 +0.3  7.860  (   15.85)    18.62  7.858  7.968 -0.110
t45g20m10  9078.29 1.0 -0.3  7.260  (   13.49)    16.60  7.267  7.397 -0.130
t45g20m10  9078.29 1.0  0.0  7.560  (   20.89)    26.30  7.563  7.721 -0.158
t45g20m10  9078.29 1.0 +0.3  7.860  (   31.62)    35.48  7.861  8.083 -0.222
t45g10m10  9078.29 1.0 -0.3  7.260  (   27.54)    33.88  7.265  7.508 -0.243
t45g10m10  9078.29 1.0  0.0  7.560  (   35.48)    48.98  7.559  7.877 -0.318
t45g10m10  9078.29 1.0 +0.3  7.860  (   47.86)    67.61  7.853  8.266 -0.413
t70g50m20  9078.29 1.0 -0.3  6.260  (    6.46)    10.23  6.265  6.473 -0.208
t70g50m20  9078.29 1.0  0.0  6.560  (   12.30)    19.05  6.556  6.777 -0.221
t70g50m20  9078.29 1.0 +0.3  6.860  (   22.39)    32.36  6.856  7.060 -0.204
t70g40m20  9078.29 1.0 -0.3  6.260  (   12.88)    25.12  6.261  6.603 -0.342
t70g40m20  9078.29 1.0  0.0  6.560  (   22.91)    40.74  6.558  6.957 -0.399
t70g40m20  9078.29 1.0 +0.3  6.860  (   35.48)    66.07  6.853  7.332 -0.479
t70g30m20  9078.29 1.0 -0.3  6.260  (   25.12)    53.70  6.257  6.810 -0.553
t70g30m20  9078.29 1.0  0.0  6.560  (   38.02)    87.10  6.565  7.271 -0.706
t70g30m20  9078.29 1.0 +0.3  6.860  (   57.54)   125.89  6.862  7.819 -0.957
t70g20m20  9078.29 1.0 -0.3  6.260  (   34.67)    87.10  6.255  6.996 -0.741
t70g20m20  9078.29 1.0  0.0  6.560  (   53.70)   128.82  6.561  7.563 -1.002
t70g20m20  9078.29 1.0 +0.3  6.860  (   75.86)   169.82  6.848  8.177 -1.329
t70g10m20  9078.29 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9078.29 1.0 -0.3  6.260  (    4.17)     6.17  6.260  6.434 -0.174
t65g50m20  9078.29 1.0  0.0  6.560  (    8.13)    12.02  6.564  6.745 -0.181
t65g50m20  9078.29 1.0 +0.3  6.860  (   15.14)    22.39  6.862  7.058 -0.196
t65g40m20  9078.29 1.0 -0.3  6.260  (    8.71)    16.98  6.261  6.581 -0.320
t65g40m20  9078.29 1.0  0.0  6.560  (   16.22)    30.90  6.556  6.949 -0.393
t65g40m20  9078.29 1.0 +0.3  6.860  (   28.84)    48.98  6.861  7.281 -0.420
t65g30m20  9078.29 1.0 -0.3  6.260  (   16.98)    38.02  6.261  6.772 -0.511
t65g30m20  9078.29 1.0  0.0  6.560  (   30.20)    63.10  6.561  7.165 -0.604
t65g30m20  9078.29 1.0 +0.3  6.860  (   42.66)    97.72  6.868  7.636 -0.768
t65g20m20  9078.29 1.0 -0.3  6.260  (   30.90)    77.62  6.259  6.996 -0.737
t65g20m20  9078.29 1.0  0.0  6.560  (   46.77)   114.82  6.551  7.522 -0.971
t65g20m20  9078.29 1.0 +0.3  6.860  (   67.61)   158.49  6.869  8.184 -1.315
t65g10m20  9078.29 1.0 -0.3  6.260  (   43.65)   104.71  6.257  7.085 -0.828
t65g10m20  9078.29 1.0  0.0  6.560  (   64.57)   147.91  6.568  7.710 -1.142
t65g10m20  9078.29 1.0 +0.3  6.860  (   87.10)   190.55  6.876  8.359 -1.483
t60g50m20  9078.29 1.0 -0.3  6.260  (    2.51)     3.39  6.263  6.398 -0.135
t60g50m20  9078.29 1.0  0.0  6.560  (    4.79)     6.46  6.555  6.694 -0.139
t60g50m20  9078.29 1.0 +0.3  6.860  (    9.12)    12.59  6.864  7.009 -0.145
t60g40m20  9078.29 1.0 -0.3  6.260  (    5.25)     9.12  6.261  6.515 -0.254
t60g40m20  9078.29 1.0  0.0  6.560  (   10.00)    17.38  6.562  6.833 -0.271
t60g40m20  9078.29 1.0 +0.3  6.860  (   18.20)    31.62  6.893  7.204 -0.311
t60g30m20  9078.29 1.0 -0.3  6.260  (   10.96)    25.12  6.262  6.692 -0.430
t60g30m20  9078.29 1.0  0.0  6.560  (   19.95)    40.74  6.554  7.056 -0.502
t60g30m20  9078.29 1.0 +0.3  6.860  (   30.90)    66.07  6.853  7.448 -0.595
t60g20m20  9078.29 1.0 -0.3  6.260  (   21.38)    50.12  6.266  6.876 -0.610
t60g20m20  9078.29 1.0  0.0  6.560  (   33.11)    79.43  6.561  7.299 -0.738
t60g20m20  9078.29 1.0 +0.3  6.860  (   48.98)   114.82  6.853  7.798 -0.945
t60g10m20  9078.29 1.0 -0.3  6.260  (   36.31)    83.18  6.260  6.971 -0.711
t60g10m20  9078.29 1.0  0.0  6.560  (   54.95)   120.23  6.558  7.507 -0.949
t60g10m20  9078.29 1.0 +0.3  6.860  (   75.86)   158.49  6.848  8.097 -1.249
t55g50m20  9078.29 1.0 -0.3  6.260  (    1.26)     1.58  6.260  6.357 -0.097
t55g50m20  9078.29 1.0  0.0  6.560  (    2.51)     3.16  6.565  6.663 -0.098
t55g50m20  9078.29 1.0 +0.3  6.860  (    4.90)     6.17  6.865  6.966 -0.101
t55g40m20  9078.29 1.0 -0.3  6.260  (    2.82)     4.27  6.264  6.451 -0.187
t55g40m20  9078.29 1.0  0.0  6.560  (    5.37)     8.13  6.560  6.754 -0.194
t55g40m20  9078.29 1.0 +0.3  6.860  (   10.23)    15.49  6.864  7.071 -0.207
t55g30m20  9078.29 1.0 -0.3  6.260  (    6.03)    11.48  6.255  6.574 -0.319
t55g30m20  9078.29 1.0  0.0  6.560  (   11.22)    21.88  6.564  6.911 -0.347
t55g30m20  9078.29 1.0 +0.3  6.860  (   19.95)    36.31  6.863  7.266 -0.403
t55g20m20  9078.29 1.0 -0.3  6.260  (   12.59)    30.20  6.261  6.780 -0.519
t55g20m20  9078.29 1.0  0.0  6.560  (   22.39)    47.86  6.554  7.125 -0.571
t55g20m20  9078.29 1.0 +0.3  6.860  (   33.88)    75.86  6.858  7.545 -0.687
t55g10m20  9078.29 1.0 -0.3  6.260  (   24.55)    52.48  6.254  6.846 -0.592
t55g10m20  9078.29 1.0  0.0  6.560  (   36.31)    83.18  6.565  7.297 -0.732
t55g10m20  9078.29 1.0 +0.3  6.860  (   53.70)   117.49  6.856  7.791 -0.935
t50g50m20  9078.29 1.0 -0.3  6.260  (    0.45)     0.52  6.264  6.327 -0.063
t50g50m20  9078.29 1.0  0.0  6.560  (    0.89)     1.02  6.556  6.619 -0.063
t50g50m20  9078.29 1.0 +0.3  6.860  (    1.78)     2.04  6.860  6.924 -0.064
t50g40m20  9078.29 1.0 -0.3  6.260  (    1.17)     1.58  6.265  6.389 -0.124
t50g40m20  9078.29 1.0  0.0  6.560  (    2.34)     3.09  6.561  6.688 -0.127
t50g40m20  9078.29 1.0 +0.3  6.860  (    4.47)     6.03  6.865  6.997 -0.132
t50g30m20  9078.29 1.0 -0.3  6.260  (    2.75)     4.47  6.257  6.479 -0.222
t50g30m20  9078.29 1.0  0.0  6.560  (    5.25)     8.51  6.555  6.789 -0.234
t50g30m20  9078.29 1.0 +0.3  6.860  (    9.77)    15.85  6.856  7.108 -0.252
t50g20m20  9078.29 1.0 -0.3  6.260  (    6.03)    12.30  6.259  6.606 -0.347
t50g20m20  9078.29 1.0  0.0  6.560  (   11.22)    22.91  6.564  6.946 -0.382
t50g20m20  9078.29 1.0 +0.3  6.860  (   19.95)    37.15  6.855  7.305 -0.450
t50g10m20  9078.29 1.0 -0.3  6.260  (   13.49)    29.51  6.255  6.734 -0.479
t50g10m20  9078.29 1.0  0.0  6.560  (   23.44)    47.86  6.567  7.110 -0.543
t50g10m20  9078.29 1.0 +0.3  6.860  (   34.67)    74.13  6.868  7.523 -0.655
t45g50m20  9078.29 1.0 -0.3  6.260  (    0.07)     0.07  6.259  6.301 -0.042
t45g50m20  9078.29 1.0  0.0  6.560  (    0.13)     0.15  6.561  6.603 -0.042
t45g50m20  9078.29 1.0 +0.3  6.860  (    0.27)     0.30  6.862  6.904 -0.042
t45g40m20  9078.29 1.0 -0.3  6.260  (    0.31)     0.36  6.256  6.331 -0.075
t45g40m20  9078.29 1.0  0.0  6.560  (    0.62)     0.72  6.557  6.632 -0.075
t45g40m20  9078.29 1.0 +0.3  6.860  (    1.20)     1.45  6.861  6.938 -0.077
t45g30m20  9078.29 1.0 -0.3  6.260  (    0.83)     1.10  6.258  6.380 -0.122
t45g30m20  9078.29 1.0  0.0  6.560  (    1.62)     2.14  6.557  6.682 -0.125
t45g30m20  9078.29 1.0 +0.3  6.860  (    3.16)     4.17  6.863  6.995 -0.132
t45g20m20  9078.29 1.0 -0.3  6.260  (    2.14)     3.16  6.256  6.440 -0.184
t45g20m20  9078.29 1.0  0.0  6.560  (    4.07)     6.03  6.556  6.751 -0.195
t45g20m20  9078.29 1.0 +0.3  6.860  (    7.41)    11.22  6.859  7.073 -0.214
t45g10m20  9078.29 1.0 -0.3  6.260  (    5.50)     9.12  6.260  6.513 -0.253
t45g10m20  9078.29 1.0  0.0  6.560  (   10.00)    16.60  6.558  6.839 -0.281
t45g10m20  9078.29 1.0 +0.3  6.860  (   17.38)    28.84  6.859  7.180 -0.321
t70g50m30  9078.29 1.0 -0.3  5.260  (    0.66)     1.74  5.261  5.681 -0.420
t70g50m30  9078.29 1.0  0.0  5.560  (    1.32)     3.47  5.565  5.988 -0.423
t70g50m30  9078.29 1.0 +0.3  5.860  (    2.63)     6.76  5.862  6.291 -0.429
t70g40m30  9078.29 1.0 -0.3  5.260  (    1.38)     5.01  5.258  5.835 -0.577
t70g40m30  9078.29 1.0  0.0  5.560  (    2.69)    10.00  5.565  6.151 -0.586
t70g40m30  9078.29 1.0 +0.3  5.860  (    5.25)    19.05  5.863  6.466 -0.603
t70g30m30  9078.29 1.0 -0.3  5.260  (    2.57)    11.48  5.264  5.931 -0.667
t70g30m30  9078.29 1.0  0.0  5.560  (    5.01)    21.88  5.564  6.248 -0.684
t70g30m30  9078.29 1.0 +0.3  5.860  (    9.77)    36.31  5.856  6.588 -0.732
t70g20m30  9078.29 1.0 -0.3  5.260  (    4.79)    25.70  5.261  6.049 -0.788
t70g20m30  9078.29 1.0  0.0  5.560  (    9.33)    42.66  5.564  6.401 -0.837
t70g20m30  9078.29 1.0 +0.3  5.860  (   17.78)    70.79  5.865  6.790 -0.925
t70g10m30  9078.29 1.0 -0.3  5.260  (    6.03)    28.18  5.261  5.986 -0.725
t70g10m30  9078.29 1.0  0.0  5.560  (   11.75)    45.71  5.557  6.322 -0.765
t70g10m30  9078.29 1.0 +0.3  5.860  (   21.88)    75.86  5.863  6.703 -0.840
t65g50m30  9078.29 1.0 -0.3  5.260  (    0.43)     1.02  5.264  5.644 -0.380
t65g50m30  9078.29 1.0  0.0  5.560  (    0.85)     2.00  5.556  5.938 -0.382
t65g50m30  9078.29 1.0 +0.3  5.860  (    1.66)     3.98  5.862  6.247 -0.385
t65g40m30  9078.29 1.0 -0.3  5.260  (    0.93)     3.72  5.259  5.873 -0.614
t65g40m30  9078.29 1.0  0.0  5.560  (    1.86)     7.24  5.556  6.180 -0.624
t65g40m30  9078.29 1.0 +0.3  5.860  (    3.63)    14.13  5.860  6.498 -0.638
t65g30m30  9078.29 1.0 -0.3  5.260  (    1.95)    10.23  5.257  6.014 -0.757
t65g30m30  9078.29 1.0  0.0  5.560  (    3.80)    19.50  5.557  6.334 -0.777
t65g30m30  9078.29 1.0 +0.3  5.860  (    7.41)    33.88  5.862  6.697 -0.835
t65g20m30  9078.29 1.0 -0.3  5.260  (    3.63)    19.50  5.263  6.037 -0.774
t65g20m30  9078.29 1.0  0.0  5.560  (    7.08)    33.88  5.565  6.391 -0.826
t65g20m30  9078.29 1.0 +0.3  5.860  (   13.80)    56.23  5.855  6.760 -0.905
t65g10m30  9078.29 1.0 -0.3  5.260  (    6.92)    33.88  5.263  6.089 -0.826
t65g10m30  9078.29 1.0  0.0  5.560  (   13.18)    57.54  5.564  6.461 -0.897
t65g10m30  9078.29 1.0 +0.3  5.860  (   23.99)    91.20  5.868  6.911 -1.043
t60g50m30  9078.29 1.0 -0.3  5.260  (    0.25)     0.50  5.264  5.565 -0.301
t60g50m30  9078.29 1.0  0.0  5.560  (    0.49)     0.98  5.555  5.857 -0.302
t60g50m30  9078.29 1.0 +0.3  5.860  (    0.98)     1.95  5.857  6.161 -0.304
t60g40m30  9078.29 1.0 -0.3  5.260  (    0.54)     1.95  5.258  5.823 -0.565
t60g40m30  9078.29 1.0  0.0  5.560  (    1.07)     3.89  5.563  6.134 -0.571
t60g40m30  9078.29 1.0 +0.3  5.860  (    2.14)     7.59  5.862  6.443 -0.581
t60g30m30  9078.29 1.0 -0.3  5.260  (    1.20)     6.61  5.259  6.034 -0.775
t60g30m30  9078.29 1.0  0.0  5.560  (    2.34)    12.88  5.559  6.353 -0.794
t60g30m30  9078.29 1.0 +0.3  5.860  (    4.57)    24.55  5.865  6.691 -0.826
t60g20m30  9078.29 1.0 -0.3  5.260  (    2.57)    14.45  5.256  6.067 -0.811
t60g20m30  9078.29 1.0  0.0  5.560  (    5.01)    27.54  5.566  6.412 -0.846
t60g20m30  9078.29 1.0 +0.3  5.860  (    9.55)    44.67  5.859  6.793 -0.934
t60g10m30  9078.29 1.0 -0.3  5.260  (    5.25)    21.88  5.264  5.960 -0.696
t60g10m30  9078.29 1.0  0.0  5.560  (    9.77)    37.15  5.566  6.326 -0.760
t60g10m30  9078.29 1.0 +0.3  5.860  (   18.20)    61.66  5.866  6.722 -0.856
t55g50m30  9078.29 1.0 -0.3  5.260  (    0.13)     0.20  5.264  5.464 -0.200
t55g50m30  9078.29 1.0  0.0  5.560  (    0.26)     0.41  5.564  5.765 -0.201
t55g50m30  9078.29 1.0 +0.3  5.860  (    0.50)     0.79  5.856  6.056 -0.200
t55g40m30  9078.29 1.0 -0.3  5.260  (    0.28)     0.74  5.265  5.681 -0.416
t55g40m30  9078.29 1.0  0.0  5.560  (    0.56)     1.45  5.557  5.975 -0.418
t55g40m30  9078.29 1.0 +0.3  5.860  (    1.12)     2.88  5.861  6.283 -0.422
t55g30m30  9078.29 1.0 -0.3  5.260  (    0.65)     2.69  5.258  5.897 -0.639
t55g30m30  9078.29 1.0  0.0  5.560  (    1.26)     5.25  5.557  6.205 -0.648
t55g30m30  9078.29 1.0 +0.3  5.860  (    2.45)    10.23  5.861  6.526 -0.665
t55g20m30  9078.29 1.0 -0.3  5.260  (    1.41)     6.76  5.262  5.964 -0.702
t55g20m30  9078.29 1.0  0.0  5.560  (    2.82)    12.88  5.559  6.282 -0.723
t55g20m30  9078.29 1.0 +0.3  5.860  (    5.37)    23.99  5.858  6.615 -0.757
t55g10m30  9078.29 1.0 -0.3  5.260  (    3.16)    10.96  5.255  5.844 -0.589
t55g10m30  9078.29 1.0  0.0  5.560  (    6.03)    20.89  5.562  6.179 -0.617
t55g10m30  9078.29 1.0 +0.3  5.860  (   11.22)    35.48  5.864  6.551 -0.687
t50g50m30  9078.29 1.0 -0.3  5.260  (    0.05)     0.06  5.268  5.387 -0.119
t50g50m30  9078.29 1.0  0.0  5.560  (    0.10)     0.13  5.565  5.684 -0.119
t50g50m30  9078.29 1.0 +0.3  5.860  (    0.19)     0.26  5.863  5.983 -0.120
t50g40m30  9078.29 1.0 -0.3  5.260  (    0.13)     0.22  5.261  5.504 -0.243
t50g40m30  9078.29 1.0  0.0  5.560  (    0.25)     0.44  5.561  5.805 -0.244
t50g40m30  9078.29 1.0 +0.3  5.860  (    0.50)     0.87  5.863  6.107 -0.244
t50g30m30  9078.29 1.0 -0.3  5.260  (    0.29)     0.72  5.257  5.666 -0.409
t50g30m30  9078.29 1.0  0.0  5.560  (    0.58)     1.45  5.559  5.970 -0.411
t50g30m30  9078.29 1.0 +0.3  5.860  (    1.12)     2.88  5.863  6.278 -0.415
t50g20m30  9078.29 1.0 -0.3  5.260  (    0.65)     2.00  5.257  5.757 -0.500
t50g20m30  9078.29 1.0  0.0  5.560  (    1.29)     3.98  5.564  6.073 -0.509
t50g20m30  9078.29 1.0 +0.3  5.860  (    2.51)     7.76  5.864  6.385 -0.521
t50g10m30  9078.29 1.0 -0.3  5.260  (    1.66)     4.37  5.256  5.701 -0.445
t50g10m30  9078.29 1.0  0.0  5.560  (    3.24)     8.51  5.563  6.021 -0.458
t50g10m30  9078.29 1.0 +0.3  5.860  (    6.17)    15.85  5.864  6.344 -0.480
t45g50m30  9078.29 1.0 -0.3  5.260  (    0.01)     0.01  5.241  5.309 -0.068
t45g50m30  9078.29 1.0  0.0  5.560  (    0.03)     0.03  5.559  5.624 -0.065
t45g50m30  9078.29 1.0 +0.3  5.860  (    0.05)     0.06  5.860  5.927 -0.067
t45g40m30  9078.29 1.0 -0.3  5.260  (    0.04)     0.05  5.256  5.397 -0.141
t45g40m30  9078.29 1.0  0.0  5.560  (    0.08)     0.10  5.561  5.702 -0.141
t45g40m30  9078.29 1.0 +0.3  5.860  (    0.15)     0.21  5.860  6.001 -0.141
t45g30m30  9078.29 1.0 -0.3  5.260  (    0.10)     0.17  5.261  5.495 -0.234
t45g30m30  9078.29 1.0  0.0  5.560  (    0.19)     0.33  5.562  5.796 -0.234
t45g30m30  9078.29 1.0 +0.3  5.860  (    0.38)     0.66  5.864  6.099 -0.235
t45g20m30  9078.29 1.0 -0.3  5.260  (    0.23)     0.49  5.256  5.579 -0.323
t45g20m30  9078.29 1.0  0.0  5.560  (    0.47)     0.98  5.557  5.881 -0.324
t45g20m30  9078.29 1.0 +0.3  5.860  (    0.93)     1.95  5.861  6.190 -0.329
t45g10m30  9078.29 1.0 -0.3  5.260  (    0.62)     1.26  5.255  5.574 -0.319
t45g10m30  9078.29 1.0  0.0  5.560  (    1.23)     2.51  5.561  5.884 -0.323
t45g10m30  9078.29 1.0 +0.3  5.860  (    2.40)     4.90  5.863  6.196 -0.333
t70g50m40  9078.29 1.0 -0.3  4.260  (    0.07)     0.31  4.261  4.929 -0.668
t70g50m40  9078.29 1.0  0.0  4.560  (    0.13)     0.62  4.561  5.231 -0.670
t70g50m40  9078.29 1.0 +0.3  4.860  (    0.26)     1.23  4.863  5.533 -0.670
t70g40m40  9078.29 1.0 -0.3  4.260  (    0.14)     0.79  4.258  5.022 -0.764
t70g40m40  9078.29 1.0  0.0  4.560  (    0.28)     1.58  4.560  5.325 -0.765
t70g40m40  9078.29 1.0 +0.3  4.860  (    0.55)     3.16  4.862  5.632 -0.770
t70g30m40  9078.29 1.0 -0.3  4.260  (    0.26)     1.51  4.256  5.029 -0.773
t70g30m40  9078.29 1.0  0.0  4.560  (    0.52)     3.02  4.560  5.335 -0.775
t70g30m40  9078.29 1.0 +0.3  4.860  (    1.02)     6.03  4.864  5.643 -0.779
t70g20m40  9078.29 1.0 -0.3  4.260  (    0.50)     2.82  4.261  5.019 -0.758
t70g20m40  9078.29 1.0  0.0  4.560  (    1.00)     5.50  4.557  5.317 -0.760
t70g20m40  9078.29 1.0 +0.3  4.860  (    1.95)    10.72  4.858  5.622 -0.764
t70g10m40  9078.29 1.0 -0.3  4.260  (    0.63)     1.86  4.257  4.734 -0.477
t70g10m40  9078.29 1.0  0.0  4.560  (    1.26)     3.72  4.561  5.039 -0.478
t70g10m40  9078.29 1.0 +0.3  4.860  (    2.45)     7.24  4.858  5.338 -0.480
t65g50m40  9078.29 1.0 -0.3  4.260  (    0.04)     0.20  4.258  4.948 -0.690
t65g50m40  9078.29 1.0  0.0  4.560  (    0.08)     0.41  4.559  5.249 -0.690
t65g50m40  9078.29 1.0 +0.3  4.860  (    0.17)     0.81  4.860  5.551 -0.691
t65g40m40  9078.29 1.0 -0.3  4.260  (    0.09)     0.71  4.262  5.145 -0.883
t65g40m40  9078.29 1.0  0.0  4.560  (    0.19)     1.41  4.563  5.448 -0.885
t65g40m40  9078.29 1.0 +0.3  4.860  (    0.37)     2.75  4.855  5.744 -0.889
t65g30m40  9078.29 1.0 -0.3  4.260  (    0.20)     1.66  4.258  5.191 -0.933
t65g30m40  9078.29 1.0  0.0  4.560  (    0.39)     3.31  4.561  5.499 -0.938
t65g30m40  9078.29 1.0 +0.3  4.860  (    0.78)     6.46  4.858  5.804 -0.946
t65g20m40  9078.29 1.0 -0.3  4.260  (    0.38)     2.75  4.261  5.127 -0.866
t65g20m40  9078.29 1.0  0.0  4.560  (    0.76)     5.37  4.557  5.427 -0.870
t65g20m40  9078.29 1.0 +0.3  4.860  (    1.51)    10.72  4.863  5.743 -0.880
t65g10m40  9078.29 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9078.29 1.0 -0.3  4.260  (    0.02)     0.10  4.260  4.887 -0.627
t60g50m40  9078.29 1.0  0.0  4.560  (    0.05)     0.20  4.560  5.189 -0.629
t60g50m40  9078.29 1.0 +0.3  4.860  (    0.10)     0.41  4.861  5.489 -0.628
t60g40m40  9078.29 1.0 -0.3  4.260  (    0.05)     0.44  4.257  5.169 -0.912
t60g40m40  9078.29 1.0  0.0  4.560  (    0.11)     0.87  4.558  5.471 -0.913
t60g40m40  9078.29 1.0 +0.3  4.860  (    0.21)     1.74  4.860  5.775 -0.915
t60g30m40  9078.29 1.0 -0.3  4.260  (    0.12)     1.29  4.256  5.295 -1.039
t60g30m40  9078.29 1.0  0.0  4.560  (    0.24)     2.57  4.559  5.602 -1.043
t60g30m40  9078.29 1.0 +0.3  4.860  (    0.48)     5.13  4.864  5.916 -1.052
t60g20m40  9078.29 1.0 -0.3  4.260  (    0.27)     2.40  4.258  5.228 -0.970
t60g20m40  9078.29 1.0  0.0  4.560  (    0.54)     4.68  4.557  5.532 -0.975
t60g20m40  9078.29 1.0 +0.3  4.860  (    1.05)     9.12  4.857  5.847 -0.990
t60g10m40  9078.29 1.0 -0.3  4.260  (    0.54)     3.16  4.256  5.038 -0.782
t60g10m40  9078.29 1.0  0.0  4.560  (    1.07)     6.17  4.557  5.342 -0.785
t60g10m40  9078.29 1.0 +0.3  4.860  (    2.14)    12.02  4.864  5.661 -0.797
t55g50m40  9078.29 1.0 -0.3  4.260  (    0.01)     0.04  4.262  4.751 -0.489
t55g50m40  9078.29 1.0  0.0  4.560  (    0.03)     0.08  4.563  5.053 -0.490
t55g50m40  9078.29 1.0 +0.3  4.860  (    0.05)     0.15  4.861  5.351 -0.490
t55g40m40  9078.29 1.0 -0.3  4.260  (    0.03)     0.17  4.262  5.058 -0.796
t55g40m40  9078.29 1.0  0.0  4.560  (    0.05)     0.35  4.562  5.359 -0.797
t55g40m40  9078.29 1.0 +0.3  4.860  (    0.11)     0.69  4.863  5.660 -0.797
t55g30m40  9078.29 1.0 -0.3  4.260  (    0.06)     0.62  4.257  5.247 -0.990
t55g30m40  9078.29 1.0  0.0  4.560  (    0.13)     1.23  4.564  5.551 -0.987
t55g30m40  9078.29 1.0 +0.3  4.860  (    0.26)     2.40  4.862  5.852 -0.990
t55g20m40  9078.29 1.0 -0.3  4.260  (    0.14)     1.23  4.264  5.207 -0.943
t55g20m40  9078.29 1.0  0.0  4.560  (    0.28)     2.45  4.562  5.508 -0.946
t55g20m40  9078.29 1.0 +0.3  4.860  (    0.56)     4.79  4.855  5.807 -0.952
t55g10m40  9078.29 1.0 -0.3  4.260  (    0.32)     1.62  4.260  4.967 -0.707
t55g10m40  9078.29 1.0  0.0  4.560  (    0.65)     3.24  4.563  5.277 -0.714
t55g10m40  9078.29 1.0 +0.3  4.860  (    1.29)     6.31  4.862  5.585 -0.723
t50g50m40  9078.29 1.0 -0.3  4.260  (    0.01)     0.01  4.244  4.534 -0.290
t50g50m40  9078.29 1.0  0.0  4.560  (    0.01)     0.02  4.565  4.853 -0.288
t50g50m40  9078.29 1.0 +0.3  4.860  (    0.02)     0.04  4.865  5.155 -0.290
t50g40m40  9078.29 1.0 -0.3  4.260  (    0.01)     0.04  4.263  4.802 -0.539
t50g40m40  9078.29 1.0  0.0  4.560  (    0.02)     0.09  4.558  5.097 -0.539
t50g40m40  9078.29 1.0 +0.3  4.860  (    0.05)     0.17  4.859  5.399 -0.540
t50g30m40  9078.29 1.0 -0.3  4.260  (    0.03)     0.14  4.263  4.970 -0.707
t50g30m40  9078.29 1.0  0.0  4.560  (    0.06)     0.29  4.562  5.269 -0.707
t50g30m40  9078.29 1.0 +0.3  4.860  (    0.11)     0.58  4.863  5.571 -0.708
t50g20m40  9078.29 1.0 -0.3  4.260  (    0.06)     0.31  4.265  4.942 -0.677
t50g20m40  9078.29 1.0  0.0  4.560  (    0.13)     0.60  4.556  5.234 -0.678
t50g20m40  9078.29 1.0 +0.3  4.860  (    0.26)     1.20  4.857  5.538 -0.681
t50g10m40  9078.29 1.0 -0.3  4.260  (    0.17)     0.52  4.261  4.757 -0.496
t50g10m40  9078.29 1.0  0.0  4.560  (    0.33)     1.05  4.563  5.060 -0.497
t50g10m40  9078.29 1.0 +0.3  4.860  (    0.66)     2.04  4.856  5.357 -0.501
t45g50m40  9078.29 1.0 -0.4  4.260  (    0.00)     0.00  4.198  4.330 -0.132
t45g50m40  9078.29 1.0  0.0  4.560  (    0.00)     0.00  4.594  4.739 -0.145
t45g50m40  9078.29 1.0 +0.3  4.860  (    0.01)     0.01  4.854  4.991 -0.137
t45g40m40  9078.29 1.0 -0.3  4.260  (    0.00)     0.01  4.247  4.506 -0.259
t45g40m40  9078.29 1.0  0.0  4.560  (    0.01)     0.02  4.575  4.836 -0.261
t45g40m40  9078.29 1.0 +0.3  4.860  (    0.02)     0.03  4.851  5.110 -0.259
t45g30m40  9078.29 1.0 -0.3  4.260  (    0.01)     0.03  4.264  4.660 -0.396
t45g30m40  9078.29 1.0  0.0  4.560  (    0.02)     0.05  4.565  4.961 -0.396
t45g30m40  9078.29 1.0 +0.3  4.860  (    0.04)     0.11  4.862  5.258 -0.396
t45g20m40  9078.29 1.0 -0.3  4.260  (    0.02)     0.06  4.259  4.666 -0.407
t45g20m40  9078.29 1.0  0.0  4.560  (    0.05)     0.12  4.557  4.964 -0.407
t45g20m40  9078.29 1.0 +0.3  4.860  (    0.10)     0.25  4.857  5.265 -0.408
t45g10m40  9078.29 1.0 -0.3  4.260  (    0.06)     0.13  4.256  4.560 -0.304
t45g10m40  9078.29 1.0  0.0  4.560  (    0.13)     0.25  4.556  4.861 -0.305
t45g10m40  9078.29 1.0 +0.3  4.860  (    0.25)     0.50  4.858  5.163 -0.305
t70g50p00  9078.29 2.0 -0.3  8.260  (  138.04)   162.18  8.251  8.465 -0.214
t70g50p00  9078.29 2.0  0.0  8.560  (  173.78)   213.80  8.569  8.849 -0.280
t70g50p00  9078.29 2.0 +0.3  8.860  (  213.80)   269.15  8.857  9.170 -0.313
t70g40p00  9078.29 2.0 -0.3  8.260  (  162.18)   204.17  8.254  8.662 -0.408
t70g40p00  9078.29 2.0  0.0  8.560  (  194.98)   251.19  8.547  9.042 -0.495
t70g40p00  9078.29 2.0 +0.3  8.860  (  229.09)   309.03  8.872  9.402 -0.530
t70g30p00  9078.29 2.0 -0.3  8.260  (  190.55)   251.19  8.255  8.847 -0.592
t70g30p00  9078.29 2.0  0.0  8.560  (  218.78)   302.00  8.574  9.250 -0.676
t70g30p00  9078.29 2.0 +0.3  8.860  (  251.19)   346.74  8.843  9.523 -0.680
t70g20p00  9078.29 2.0 -0.3  8.260  (  213.80)   288.40  8.268  9.023 -0.755
t70g20p00  9078.29 2.0  0.0  8.560  (  245.47)   331.13  8.550  9.387 -0.837
t70g20p00  9078.29 2.0 +0.3  8.860  (  269.15)   380.19  8.875  9.711 -0.836
t70g10p00  9078.29 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9078.29 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9078.29 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9078.29 2.0 -0.3  8.260  (  117.49)   138.04  8.269  8.450 -0.181
t65g50p00  9078.29 2.0  0.0  8.560  (  151.36)   181.97  8.554  8.789 -0.235
t65g50p00  9078.29 2.0 +0.3  8.860  (  190.55)   239.88  8.868  9.146 -0.278
t65g40p00  9078.29 2.0 -0.3  8.260  (  141.25)   181.97  8.255  8.641 -0.386
t65g40p00  9078.29 2.0  0.0  8.560  (  173.78)   229.09  8.552  9.031 -0.479
t65g40p00  9078.29 2.0 +0.3  8.860  (  208.93)   281.84  8.853  9.373 -0.520
t65g30p00  9078.29 2.0 -0.3  8.260  (  169.82)   234.42  8.275  8.916 -0.641
t65g30p00  9078.29 2.0  0.0  8.560  (  199.53)   281.84  8.576  9.309 -0.733
t65g30p00  9078.29 2.0 +0.3  8.860  (  229.09)   331.13  8.879  9.628 -0.749
t65g20p00  9078.29 2.0 -0.3  8.260  (  204.17)   281.84  8.262  9.077 -0.815
t65g20p00  9078.29 2.0  0.0  8.560  (  229.09)   323.59  8.536  9.418 -0.882
t65g20p00  9078.29 2.0 +0.3  8.860  (  257.04)   371.54  8.855  9.719 -0.864
t65g10p00  9078.29 2.0 -0.3  8.260  (  223.87)   316.23  8.263  9.209 -0.946
t65g10p00  9078.29 2.0  0.0  8.560  (  251.19)   363.08  8.592  9.590 -0.998
t65g10p00  9078.29 2.0 +0.3  8.860  (  281.84)   398.11  8.841  9.817 -0.976
t60g50p00  9078.29 2.0 -0.3  8.260  (   85.11)    95.50  8.252  8.376 -0.124
t60g50p00  9078.29 2.0  0.0  8.560  (  114.82)   134.90  8.562  8.732 -0.170
t60g50p00  9078.29 2.0 +0.3  8.860  (  151.36)   181.97  8.861  9.072 -0.211
t60g40p00  9078.29 2.0 -0.3  8.260  (  112.20)   141.25  8.249  8.550 -0.301
t60g40p00  9078.29 2.0  0.0  8.560  (  141.25)   186.21  8.559  8.956 -0.397
t60g40p00  9078.29 2.0 +0.3  8.860  (  173.78)   234.42  8.852  9.309 -0.457
t60g30p00  9078.29 2.0 -0.3  8.260  (  144.54)   199.53  8.267  8.848 -0.581
t60g30p00  9078.29 2.0  0.0  8.560  (  169.82)   245.47  8.563  9.260 -0.697
t60g30p00  9078.29 2.0 +0.3  8.860  (  199.53)   295.12  8.872  9.607 -0.735
t60g20p00  9078.29 2.0 -0.3  8.260  (  173.78)   257.04  8.276  9.136 -0.860
t60g20p00  9078.29 2.0  0.0  8.560  (  204.17)   302.00  8.573  9.523 -0.950
t60g20p00  9078.29 2.0 +0.3  8.860  (  229.09)   346.74  8.874  9.825 -0.951
t60g10p00  9078.29 2.0 -0.3  8.260  (  208.93)   309.03  8.273  9.305 -1.032
t60g10p00  9078.29 2.0  0.0  8.560  (  234.42)   346.74  8.538  9.604 -1.066
t60g10p00  9078.29 2.0 +0.3  8.860  (  263.03)   389.05  8.844  9.869 -1.025
t55g50p00  9078.29 2.0 -0.3  8.260  (   48.98)    52.48  8.254  8.321 -0.067
t55g50p00  9078.29 2.0  0.0  8.560  (   67.61)    75.86  8.561  8.656 -0.095
t55g50p00  9078.29 2.0 +0.3  8.860  (   93.33)   107.15  8.865  8.989 -0.124
t55g40p00  9078.29 2.0 -0.3  8.260  (   72.44)    87.10  8.255  8.448 -0.193
t55g40p00  9078.29 2.0  0.0  8.560  (   95.50)   120.23  8.563  8.828 -0.265
t55g40p00  9078.29 2.0 +0.3  8.860  (  123.03)   158.49  8.858  9.186 -0.328
t55g30p00  9078.29 2.0 -0.3  8.260  (  104.71)   138.04  8.249  8.657 -0.408
t55g30p00  9078.29 2.0  0.0  8.560  (  128.82)   181.97  8.573  9.118 -0.545
t55g30p00  9078.29 2.0 +0.3  8.860  (  154.88)   223.87  8.855  9.482 -0.627
t55g20p00  9078.29 2.0 -0.3  8.260  (  141.25)   204.17  8.263  8.994 -0.731
t55g20p00  9078.29 2.0  0.0  8.560  (  165.96)   251.19  8.578  9.453 -0.875
t55g20p00  9078.29 2.0 +0.3  8.860  (  190.55)   295.12  8.874  9.797 -0.923
t55g10p00  9078.29 2.0 -0.3  8.260  (  173.78)   269.15  8.249  9.317 -1.068
t55g10p00  9078.29 2.0  0.0  8.560  (  199.53)   316.23  8.577  9.728 -1.151
t55g10p00  9078.29 2.0 +0.3  8.860  (  223.87)   354.81  8.856  9.989 -1.133
t50g50p00  9078.29 2.0 -0.3  8.260  (   19.05)    19.95  8.264  8.293 -0.029
t50g50p00  9078.29 2.0  0.0  8.560  (   28.84)    30.20  8.555  8.592 -0.037
t50g50p00  9078.29 2.0 +0.3  8.860  (   41.69)    44.67  8.864  8.915 -0.051
t50g40p00  9078.29 2.0 -0.3  8.260  (   33.88)    38.02  8.264  8.351 -0.087
t50g40p00  9078.29 2.0  0.0  8.560  (   47.86)    53.70  8.570  8.694 -0.124
t50g40p00  9078.29 2.0 +0.3  8.860  (   63.10)    72.44  8.855  9.017 -0.162
t50g30p00  9078.29 2.0 -0.3  8.260  (   56.23)    69.18  8.268  8.486 -0.218
t50g30p00  9078.29 2.0  0.0  8.560  (   74.13)    93.33  8.565  8.863 -0.298
t50g30p00  9078.29 2.0 +0.3  8.860  (   93.33)   123.03  8.870  9.250 -0.380
t50g20p00  9078.29 2.0 -0.3  8.260  (   87.10)   117.49  8.254  8.685 -0.431
t50g20p00  9078.29 2.0  0.0  8.560  (  107.15)   151.36  8.549  9.115 -0.566
t50g20p00  9078.29 2.0 +0.3  8.860  (  131.83)   190.55  8.857  9.549 -0.692
t50g10p00  9078.29 2.0 -0.3  8.260  (  125.89)   186.21  8.253  9.012 -0.759
t50g10p00  9078.29 2.0  0.0  8.560  (  147.91)   229.09  8.564  9.493 -0.929
t50g10p00  9078.29 2.0 +0.3  8.860  (  173.78)   269.15  8.853  9.867 -1.014
t45g50p00  9078.29 2.0 -0.3  8.260  (    3.72)     3.80  8.260  8.273 -0.013
t45g50p00  9078.29 2.0  0.0  8.560  (    6.17)     6.31  8.558  8.573 -0.015
t45g50p00  9078.29 2.0 +0.3  8.860  (    9.77)    10.00  8.860  8.880 -0.020
t45g40p00  9078.29 2.0 -0.3  8.260  (    9.55)    10.00  8.257  8.287 -0.030
t45g40p00  9078.29 2.0  0.0  8.560  (   14.45)    15.14  8.559  8.599 -0.040
t45g40p00  9078.29 2.0 +0.3  8.860  (   20.89)    21.88  8.858  8.911 -0.053
t45g30p00  9078.29 2.0 -0.3  8.260  (   19.95)    21.38  8.257  8.329 -0.072
t45g30p00  9078.29 2.0  0.0  8.560  (   27.54)    30.20  8.558  8.656 -0.098
t45g30p00  9078.29 2.0 +0.3  8.860  (   37.15)    41.69  8.866  8.997 -0.131
t45g20p00  9078.29 2.0 -0.3  8.260  (   37.15)    42.66  8.259  8.413 -0.154
t45g20p00  9078.29 2.0  0.0  8.560  (   47.86)    56.23  8.555  8.776 -0.221
t45g20p00  9078.29 2.0 +0.3  8.860  (   60.26)    74.13  8.870  9.161 -0.291
t45g10p00  9078.29 2.0 -0.3  8.260  (   63.10)    79.43  8.265  8.586 -0.321
t45g10p00  9078.29 2.0  0.0  8.560  (   77.62)   102.33  8.562  8.985 -0.423
t45g10p00  9078.29 2.0 +0.3  8.860  (   95.50)   128.82  8.865  9.395 -0.530
t70g50m10  9078.29 2.0 -0.3  7.260  (   43.65)    56.23  7.262  7.442 -0.180
t70g50m10  9078.29 2.0  0.0  7.560  (   66.07)    87.10  7.561  7.796 -0.235
t70g50m10  9078.29 2.0 +0.3  7.860  (   93.33)   125.89  7.855  8.182 -0.327
t70g40m10  9078.29 2.0 -0.3  7.260  (   66.07)    93.33  7.255  7.577 -0.322
t70g40m10  9078.29 2.0  0.0  7.560  (   91.20)   134.90  7.559  8.039 -0.480
t70g40m10  9078.29 2.0 +0.3  7.860  (  120.23)   181.97  7.868  8.549 -0.681
t70g30m10  9078.29 2.0 -0.3  7.260  (   95.50)   144.54  7.263  7.833 -0.570
t70g30m10  9078.29 2.0  0.0  7.560  (  123.03)   190.55  7.562  8.379 -0.817
t70g30m10  9078.29 2.0 +0.3  7.860  (  147.91)   239.88  7.873  8.898 -1.025
t70g20m10  9078.29 2.0 -0.3  7.260  (  120.23)   186.21  7.268  8.048 -0.780
t70g20m10  9078.29 2.0  0.0  7.560  (  144.54)   234.42  7.570  8.621 -1.051
t70g20m10  9078.29 2.0 +0.3  7.860  (  169.82)   281.84  7.874  9.120 -1.246
t70g10m10  9078.29 2.0 -0.3  7.260  (  134.90)   208.93  7.250  8.120 -0.870
t70g10m10  9078.29 2.0  0.0  7.560  (  162.18)   257.04  7.552  8.695 -1.143
t70g10m10  9078.29 2.0 +0.3  7.860  (  186.21)   302.00  7.847  9.184 -1.337
t65g50m10  9078.29 2.0 -0.3  7.260  (   31.62)    40.74  7.265  7.409 -0.144
t65g50m10  9078.29 2.0  0.0  7.560  (   51.29)    66.07  7.561  7.747 -0.186
t65g50m10  9078.29 2.0 +0.3  7.860  (   75.86)   100.00  7.854  8.099 -0.245
t65g40m10  9078.29 2.0 -0.3  7.260  (   52.48)    74.13  7.261  7.547 -0.286
t65g40m10  9078.29 2.0  0.0  7.560  (   75.86)   112.20  7.568  7.976 -0.408
t65g40m10  9078.29 2.0 +0.3  7.860  (  102.33)   154.88  7.863  8.436 -0.573
t65g30m10  9078.29 2.0 -0.3  7.260  (   77.62)   120.23  7.257  7.760 -0.503
t65g30m10  9078.29 2.0  0.0  7.560  (  102.33)   165.96  7.560  8.302 -0.742
t65g30m10  9078.29 2.0 +0.3  7.860  (  128.82)   213.80  7.864  8.839 -0.975
t65g20m10  9078.29 2.0 -0.3  7.260  (  109.65)   173.78  7.259  8.051 -0.792
t65g20m10  9078.29 2.0  0.0  7.560  (  134.90)   223.87  7.576  8.651 -1.075
t65g20m10  9078.29 2.0 +0.3  7.860  (  158.49)   269.15  7.868  9.124 -1.256
t65g10m10  9078.29 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9078.29 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9078.29 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9078.29 2.0 -0.3  7.260  (   20.42)    25.12  7.263  7.373 -0.110
t60g50m10  9078.29 2.0  0.0  7.560  (   34.67)    43.65  7.563  7.694 -0.131
t60g50m10  9078.29 2.0 +0.3  7.860  (   56.23)    69.18  7.853  8.018 -0.165
t60g40m10  9078.29 2.0 -0.3  7.260  (   36.31)    50.12  7.257  7.474 -0.217
t60g40m10  9078.29 2.0  0.0  7.560  (   56.23)    79.43  7.561  7.849 -0.288
t60g40m10  9078.29 2.0 +0.3  7.860  (   81.28)   117.49  7.866  8.262 -0.396
t60g30m10  9078.29 2.0 -0.3  7.260  (   58.88)    91.20  7.261  7.667 -0.406
t60g30m10  9078.29 2.0  0.0  7.560  (   81.28)   131.83  7.561  8.139 -0.578
t60g30m10  9078.29 2.0 +0.3  7.860  (  107.15)   177.83  7.867  8.667 -0.800
t60g20m10  9078.29 2.0 -0.3  7.260  (   85.11)   144.54  7.265  7.965 -0.700
t60g20m10  9078.29 2.0  0.0  7.560  (  109.65)   190.55  7.561  8.530 -0.969
t60g20m10  9078.29 2.0 +0.3  7.860  (  134.90)   234.42  7.843  9.031 -1.188
t60g10m10  9078.29 2.0 -0.3  7.260  (  117.49)   194.98  7.248  8.222 -0.974
t60g10m10  9078.29 2.0  0.0  7.560  (  141.25)   245.47  7.572  8.830 -1.258
t60g10m10  9078.29 2.0 +0.3  7.860  (  165.96)   288.40  7.861  9.275 -1.414
t55g50m10  9078.29 2.0 -0.3  7.260  (   10.47)    12.30  7.265  7.338 -0.073
t55g50m10  9078.29 2.0  0.0  7.560  (   19.05)    21.88  7.554  7.636 -0.082
t55g50m10  9078.29 2.0 +0.3  7.860  (   32.36)    38.02  7.859  7.956 -0.097
t55g40m10  9078.29 2.0 -0.3  7.260  (   20.89)    27.54  7.265  7.415 -0.150
t55g40m10  9078.29 2.0  0.0  7.560  (   34.67)    45.71  7.559  7.742 -0.183
t55g40m10  9078.29 2.0 +0.3  7.860  (   53.70)    70.79  7.854  8.089 -0.235
t55g30m10  9078.29 2.0 -0.3  7.260  (   38.02)    56.23  7.265  7.550 -0.285
t55g30m10  9078.29 2.0  0.0  7.560  (   57.54)    85.11  7.556  7.923 -0.367
t55g30m10  9078.29 2.0 +0.3  7.860  (   79.43)   123.03  7.861  8.362 -0.501
t55g20m10  9078.29 2.0 -0.3  7.260  (   61.66)   102.33  7.262  7.770 -0.508
t55g20m10  9078.29 2.0  0.0  7.560  (   85.11)   144.54  7.566  8.278 -0.712
t55g20m10  9078.29 2.0 +0.3  7.860  (  109.65)   190.55  7.874  8.827 -0.953
t55g10m10  9078.29 2.0 -0.3  7.260  (   89.13)   158.49  7.253  8.090 -0.837
t55g10m10  9078.29 2.0  0.0  7.560  (  114.82)   204.17  7.550  8.660 -1.110
t55g10m10  9078.29 2.0 +0.3  7.860  (  141.25)   251.19  7.861  9.204 -1.343
t50g50m10  9078.29 2.0 -0.3  7.260  (    3.80)     4.17  7.263  7.303 -0.040
t50g50m10  9078.29 2.0  0.0  7.560  (    7.08)     7.76  7.558  7.601 -0.043
t50g50m10  9078.29 2.0 +0.3  7.860  (   12.88)    14.13  7.862  7.910 -0.048
t50g40m10  9078.29 2.0 -0.3  7.260  (    8.91)    10.47  7.264  7.349 -0.085
t50g40m10  9078.29 2.0  0.0  7.560  (   15.49)    18.20  7.561  7.661 -0.100
t50g40m10  9078.29 2.0 +0.3  7.860  (   25.12)    30.20  7.864  7.984 -0.120
t50g30m10  9078.29 2.0 -0.3  7.260  (   18.62)    23.99  7.261  7.423 -0.162
t50g30m10  9078.29 2.0  0.0  7.560  (   29.51)    38.90  7.556  7.755 -0.199
t50g30m10  9078.29 2.0 +0.3  7.860  (   44.67)    60.26  7.865  8.126 -0.261
t50g20m10  9078.29 2.0 -0.3  7.260  (   34.67)    51.29  7.254  7.548 -0.294
t50g20m10  9078.29 2.0  0.0  7.560  (   52.48)    77.62  7.555  7.939 -0.384
t50g20m10  9078.29 2.0 +0.3  7.860  (   72.44)   112.20  7.870  8.388 -0.518
t50g10m10  9078.29 2.0 -0.3  7.260  (   60.26)   100.00  7.258  7.797 -0.539
t50g10m10  9078.29 2.0  0.0  7.560  (   81.28)   138.04  7.551  8.273 -0.722
t50g10m10  9078.29 2.0 +0.3  7.860  (  104.71)   181.97  7.864  8.818 -0.954
t45g50m10  9078.29 2.0 -0.3  7.260  (    0.50)     0.52  7.263  7.285 -0.022
t45g50m10  9078.29 2.0  0.0  7.560  (    0.98)     1.02  7.562  7.585 -0.023
t45g50m10  9078.29 2.0 +0.3  7.860  (    1.86)     1.95  7.860  7.884 -0.024
t45g40m10  9078.29 2.0 -0.3  7.260  (    2.19)     2.40  7.255  7.301 -0.046
t45g40m10  9078.29 2.0  0.0  7.560  (    4.07)     4.47  7.563  7.613 -0.050
t45g40m10  9078.29 2.0 +0.3  7.860  (    7.08)     7.76  7.860  7.918 -0.058
t45g30m10  9078.29 2.0 -0.3  7.260  (    5.75)     6.61  7.256  7.332 -0.076
t45g30m10  9078.29 2.0  0.0  7.560  (    9.77)    11.22  7.560  7.652 -0.092
t45g30m10  9078.29 2.0 +0.3  7.860  (   15.49)    17.78  7.854  7.966 -0.112
t45g20m10  9078.29 2.0 -0.3  7.260  (   12.88)    15.85  7.259  7.391 -0.132
t45g20m10  9078.29 2.0  0.0  7.560  (   20.42)    25.12  7.556  7.719 -0.163
t45g20m10  9078.29 2.0 +0.3  7.860  (   30.20)    38.02  7.860  8.067 -0.207
t45g10m10  9078.29 2.0 -0.3  7.260  (   26.92)    35.48  7.259  7.484 -0.225
t45g10m10  9078.29 2.0  0.0  7.560  (   38.90)    53.70  7.567  7.869 -0.302
t45g10m10  9078.29 2.0 +0.3  7.860  (   53.70)    74.13  7.853  8.240 -0.387
t70g50m20  9078.29 2.0 -0.3  6.260  (    5.89)     9.33  6.260  6.470 -0.210
t70g50m20  9078.29 2.0  0.0  6.560  (   11.22)    17.78  6.560  6.783 -0.223
t70g50m20  9078.29 2.0 +0.3  6.860  (   20.42)    32.36  6.860  7.105 -0.245
t70g40m20  9078.29 2.0 -0.3  6.260  (   11.75)    23.44  6.265  6.612 -0.347
t70g40m20  9078.29 2.0  0.0  6.560  (   21.38)    41.69  6.559  6.944 -0.385
t70g40m20  9078.29 2.0 +0.3  6.860  (   36.31)    69.18  6.855  7.318 -0.463
t70g30m20  9078.29 2.0 -0.3  6.260  (   22.91)    56.23  6.262  6.803 -0.541
t70g30m20  9078.29 2.0  0.0  6.560  (   38.90)    91.20  6.562  7.231 -0.669
t70g30m20  9078.29 2.0 +0.3  6.860  (   60.26)   134.90  6.860  7.766 -0.906
t70g20m20  9078.29 2.0 -0.3  6.260  (   34.67)    91.20  6.253  6.961 -0.708
t70g20m20  9078.29 2.0  0.0  6.560  (   56.23)   138.04  6.560  7.508 -0.948
t70g20m20  9078.29 2.0 +0.3  6.860  (   81.28)   186.21  6.853  8.132 -1.279
t70g10m20  9078.29 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9078.29 2.0 -0.3  6.260  (    3.89)     5.75  6.261  6.436 -0.175
t65g50m20  9078.29 2.0  0.0  6.560  (    7.59)    10.96  6.555  6.737 -0.182
t65g50m20  9078.29 2.0 +0.3  6.860  (   14.13)    20.89  6.861  7.057 -0.196
t65g40m20  9078.29 2.0 -0.3  6.260  (    8.13)    15.85  6.262  6.584 -0.322
t65g40m20  9078.29 2.0  0.0  6.560  (   15.14)    28.84  6.556  6.906 -0.350
t65g40m20  9078.29 2.0 +0.3  6.860  (   26.30)    51.29  6.865  7.270 -0.405
t65g30m20  9078.29 2.0 -0.3  6.260  (   15.85)    38.90  6.265  6.761 -0.496
t65g30m20  9078.29 2.0  0.0  6.560  (   27.54)    66.07  6.564  7.146 -0.582
t65g30m20  9078.29 2.0 +0.3  6.860  (   45.71)   102.33  6.856  7.578 -0.722
t65g20m20  9078.29 2.0 -0.3  6.260  (   30.90)    81.28  6.257  6.962 -0.705
t65g20m20  9078.29 2.0  0.0  6.560  (   50.12)   123.03  6.552  7.469 -0.917
t65g20m20  9078.29 2.0 +0.3  6.860  (   72.44)   173.78  6.872  8.132 -1.260
t65g10m20  9078.29 2.0 -0.3  6.260  (   45.71)   112.20  6.262  7.049 -0.787
t65g10m20  9078.29 2.0  0.0  6.560  (   69.18)   158.49  6.554  7.616 -1.062
t65g10m20  9078.29 2.0 +0.3  6.860  (   95.50)   208.93  6.866  8.282 -1.416
t60g50m20  9078.29 2.0 -0.3  6.260  (    2.34)     3.16  6.261  6.396 -0.135
t60g50m20  9078.29 2.0  0.0  6.560  (    4.57)     6.17  6.562  6.701 -0.139
t60g50m20  9078.29 2.0 +0.3  6.860  (    8.71)    11.75  6.860  7.005 -0.145
t60g40m20  9078.29 2.0 -0.3  6.260  (    4.90)     8.51  6.259  6.515 -0.256
t60g40m20  9078.29 2.0  0.0  6.560  (    9.33)    16.22  6.559  6.830 -0.271
t60g40m20  9078.29 2.0 +0.3  6.860  (   17.38)    29.51  6.858  7.157 -0.299
t60g30m20  9078.29 2.0 -0.3  6.260  (   10.23)    23.44  6.256  6.689 -0.433
t60g30m20  9078.29 2.0  0.0  6.560  (   18.62)    42.66  6.565  7.052 -0.487
t60g30m20  9078.29 2.0 +0.3  6.860  (   31.62)    70.79  6.866  7.443 -0.577
t60g20m20  9078.29 2.0 -0.3  6.260  (   19.95)    51.29  6.258  6.842 -0.584
t60g20m20  9078.29 2.0  0.0  6.560  (   33.88)    83.18  6.555  7.258 -0.703
t60g20m20  9078.29 2.0 +0.3  6.860  (   52.48)   125.89  6.867  7.771 -0.904
t60g10m20  9078.29 2.0 -0.3  6.260  (   38.02)    87.10  6.252  6.923 -0.671
t60g10m20  9078.29 2.0  0.0  6.560  (   58.88)   131.83  6.570  7.474 -0.904
t60g10m20  9078.29 2.0 +0.3  6.860  (   81.28)   177.83  6.870  8.080 -1.210
t55g50m20  9078.29 2.0 -0.3  6.260  (    1.20)     1.51  6.260  6.357 -0.097
t55g50m20  9078.29 2.0  0.0  6.560  (    2.40)     3.02  6.565  6.663 -0.098
t55g50m20  9078.29 2.0 +0.3  6.860  (    4.68)     5.89  6.863  6.964 -0.101
t55g40m20  9078.29 2.0 -0.3  6.260  (    2.63)     3.98  6.260  6.448 -0.188
t55g40m20  9078.29 2.0  0.0  6.560  (    5.13)     7.76  6.564  6.760 -0.196
t55g40m20  9078.29 2.0 +0.3  6.860  (    9.55)    14.45  6.857  7.064 -0.207
t55g30m20  9078.29 2.0 -0.3  6.260  (    5.62)    10.96  6.259  6.580 -0.321
t55g30m20  9078.29 2.0  0.0  6.560  (   10.47)    20.89  6.565  6.912 -0.347
t55g30m20  9078.29 2.0 +0.3  6.860  (   19.05)    37.15  6.864  7.253 -0.389
t55g20m20  9078.29 2.0 -0.3  6.260  (   12.02)    28.84  6.258  6.741 -0.483
t55g20m20  9078.29 2.0  0.0  6.560  (   21.38)    50.12  6.557  7.107 -0.550
t55g20m20  9078.29 2.0 +0.3  6.860  (   34.67)    81.28  6.863  7.525 -0.662
t55g10m20  9078.29 2.0 -0.3  6.260  (   23.44)    54.95  6.254  6.821 -0.567
t55g10m20  9078.29 2.0  0.0  6.560  (   38.02)    89.13  6.568  7.268 -0.700
t55g10m20  9078.29 2.0 +0.3  6.860  (   57.54)   128.82  6.862  7.750 -0.888
t50g50m20  9078.29 2.0 -0.3  6.260  (    0.45)     0.51  6.256  6.318 -0.062
t50g50m20  9078.29 2.0  0.0  6.560  (    0.89)     1.02  6.557  6.620 -0.063
t50g50m20  9078.29 2.0 +0.3  6.860  (    1.78)     2.04  6.861  6.924 -0.063
t50g40m20  9078.29 2.0 -0.3  6.260  (    1.12)     1.48  6.258  6.382 -0.124
t50g40m20  9078.29 2.0  0.0  6.560  (    2.19)     2.95  6.565  6.692 -0.127
t50g40m20  9078.29 2.0 +0.3  6.860  (    4.27)     5.62  6.856  6.988 -0.132
t50g30m20  9078.29 2.0 -0.3  6.260  (    2.63)     4.27  6.258  6.481 -0.223
t50g30m20  9078.29 2.0  0.0  6.560  (    5.01)     8.32  6.565  6.799 -0.234
t50g30m20  9078.29 2.0 +0.3  6.860  (    9.33)    15.49  6.865  7.117 -0.252
t50g20m20  9078.29 2.0 -0.3  6.260  (    5.75)    11.75  6.257  6.603 -0.346
t50g20m20  9078.29 2.0  0.0  6.560  (   10.72)    21.88  6.558  6.939 -0.381
t50g20m20  9078.29 2.0 +0.3  6.860  (   19.05)    38.90  6.863  7.298 -0.435
t50g10m20  9078.29 2.0 -0.3  6.260  (   13.18)    28.84  6.260  6.706 -0.446
t50g10m20  9078.29 2.0  0.0  6.560  (   22.91)    50.12  6.566  7.085 -0.519
t50g10m20  9078.29 2.0 +0.3  6.860  (   36.31)    79.43  6.868  7.495 -0.627
t45g50m20  9078.29 2.0 -0.3  6.260  (    0.07)     0.08  6.261  6.301 -0.040
t45g50m20  9078.29 2.0  0.0  6.560  (    0.15)     0.16  6.563  6.603 -0.040
t45g50m20  9078.29 2.0 +0.3  6.860  (    0.29)     0.32  6.865  6.906 -0.041
t45g40m20  9078.29 2.0 -0.3  6.260  (    0.30)     0.35  6.256  6.331 -0.075
t45g40m20  9078.29 2.0  0.0  6.560  (    0.59)     0.69  6.557  6.632 -0.075
t45g40m20  9078.29 2.0 +0.3  6.860  (    1.17)     1.38  6.860  6.936 -0.076
t45g30m20  9078.29 2.0 -0.3  6.260  (    0.79)     1.05  6.260  6.381 -0.121
t45g30m20  9078.29 2.0  0.0  6.560  (    1.55)     2.04  6.557  6.682 -0.125
t45g30m20  9078.29 2.0 +0.3  6.860  (    3.02)     3.98  6.863  6.994 -0.131
t45g20m20  9078.29 2.0 -0.3  6.260  (    2.04)     3.09  6.264  6.448 -0.184
t45g20m20  9078.29 2.0  0.0  6.560  (    3.89)     5.89  6.562  6.757 -0.195
t45g20m20  9078.29 2.0 +0.3  6.860  (    7.24)    10.96  6.864  7.076 -0.212
t45g10m20  9078.29 2.0 -0.3  6.260  (    5.25)     8.91  6.264  6.516 -0.252
t45g10m20  9078.29 2.0  0.0  6.560  (    9.77)    16.22  6.558  6.838 -0.280
t45g10m20  9078.29 2.0 +0.3  6.860  (   16.98)    28.18  6.854  7.176 -0.322
t70g50m30  9078.29 2.0 -0.3  5.260  (    0.62)     1.58  5.256  5.678 -0.422
t70g50m30  9078.29 2.0  0.0  5.560  (    1.20)     3.16  5.559  5.985 -0.426
t70g50m30  9078.29 2.0 +0.3  5.860  (    2.40)     6.17  5.856  6.288 -0.432
t70g40m30  9078.29 2.0 -0.3  5.260  (    1.26)     4.68  5.263  5.844 -0.581
t70g40m30  9078.29 2.0  0.0  5.560  (    2.51)     9.12  5.559  6.150 -0.591
t70g40m30  9078.29 2.0 +0.3  5.860  (    4.90)    17.38  5.856  6.462 -0.606
t70g30m30  9078.29 2.0 -0.3  5.260  (    2.34)    10.47  5.259  5.930 -0.671
t70g30m30  9078.29 2.0  0.0  5.560  (    4.57)    19.95  5.556  6.245 -0.689
t70g30m30  9078.29 2.0 +0.3  5.860  (    8.91)    37.15  5.863  6.585 -0.722
t70g20m30  9078.29 2.0 -0.3  5.260  (    4.47)    23.99  5.264  6.056 -0.792
t70g20m30  9078.29 2.0  0.0  5.560  (    8.51)    43.65  5.564  6.389 -0.825
t70g20m30  9078.29 2.0 +0.3  5.860  (   16.22)    74.13  5.867  6.772 -0.905
t70g10m30  9078.29 2.0 -0.3  5.260  (    5.62)    26.30  5.264  5.992 -0.728
t70g10m30  9078.29 2.0  0.0  5.560  (   10.72)    46.77  5.555  6.309 -0.754
t70g10m30  9078.29 2.0 +0.3  5.860  (   20.42)    79.43  5.863  6.685 -0.822
t65g50m30  9078.29 2.0 -0.3  5.260  (    0.40)     0.93  5.255  5.637 -0.382
t65g50m30  9078.29 2.0  0.0  5.560  (    0.78)     1.86  5.558  5.941 -0.383
t65g50m30  9078.29 2.0 +0.3  5.860  (    1.55)     3.72  5.863  6.250 -0.387
t65g40m30  9078.29 2.0 -0.3  5.260  (    0.85)     3.47  5.260  5.878 -0.618
t65g40m30  9078.29 2.0  0.0  5.560  (    1.70)     6.76  5.557  6.184 -0.627
t65g40m30  9078.29 2.0 +0.3  5.860  (    3.31)    13.18  5.859  6.502 -0.643
t65g30m30  9078.29 2.0 -0.3  5.260  (    1.82)     9.55  5.258  6.020 -0.762
t65g30m30  9078.29 2.0  0.0  5.560  (    3.55)    18.20  5.555  6.337 -0.782
t65g30m30  9078.29 2.0 +0.3  5.860  (    6.76)    33.88  5.859  6.682 -0.823
t65g20m30  9078.29 2.0 -0.3  5.260  (    3.39)    18.20  5.260  6.039 -0.779
t65g20m30  9078.29 2.0  0.0  5.560  (    6.61)    33.88  5.562  6.377 -0.815
t65g20m30  9078.29 2.0 +0.3  5.860  (   12.59)    58.88  5.858  6.748 -0.890
t65g10m30  9078.29 2.0 -0.3  5.260  (    6.46)    33.88  5.261  6.079 -0.818
t65g10m30  9078.29 2.0  0.0  5.560  (   12.30)    58.88  5.555  6.433 -0.878
t65g10m30  9078.29 2.0 +0.3  5.860  (   22.39)    95.50  5.860  6.862 -1.002
t60g50m30  9078.29 2.0 -0.3  5.260  (    0.23)     0.47  5.261  5.564 -0.303
t60g50m30  9078.29 2.0  0.0  5.560  (    0.47)     0.93  5.562  5.865 -0.303
t60g50m30  9078.29 2.0 +0.3  5.860  (    0.91)     1.86  5.864  6.169 -0.305
t60g40m30  9078.29 2.0 -0.3  5.260  (    0.50)     1.82  5.255  5.824 -0.569
t60g40m30  9078.29 2.0  0.0  5.560  (    1.00)     3.63  5.560  6.134 -0.574
t60g40m30  9078.29 2.0 +0.3  5.860  (    2.00)     7.08  5.859  6.443 -0.584
t60g30m30  9078.29 2.0 -0.3  5.260  (    1.10)     6.17  5.255  6.034 -0.779
t60g30m30  9078.29 2.0  0.0  5.560  (    2.19)    12.30  5.564  6.364 -0.800
t60g30m30  9078.29 2.0 +0.3  5.860  (    4.27)    22.91  5.857  6.688 -0.831
t60g20m30  9078.29 2.0 -0.3  5.260  (    2.40)    13.80  5.262  6.078 -0.816
t60g20m30  9078.29 2.0  0.0  5.560  (    4.68)    25.70  5.558  6.409 -0.851
t60g20m30  9078.29 2.0 +0.3  5.860  (    8.91)    45.71  5.854  6.767 -0.913
t60g10m30  9078.29 2.0 -0.3  5.260  (    4.90)    20.42  5.259  5.959 -0.700
t60g10m30  9078.29 2.0  0.0  5.560  (    9.12)    37.15  5.557  6.301 -0.744
t60g10m30  9078.29 2.0 +0.3  5.860  (   16.98)    64.57  5.864  6.701 -0.837
t55g50m30  9078.29 2.0 -0.3  5.260  (    0.12)     0.19  5.264  5.463 -0.199
t55g50m30  9078.29 2.0  0.0  5.560  (    0.25)     0.39  5.564  5.763 -0.199
t55g50m30  9078.29 2.0 +0.3  5.860  (    0.49)     0.78  5.865  6.064 -0.199
t55g40m30  9078.29 2.0 -0.3  5.260  (    0.26)     0.69  5.260  5.679 -0.419
t55g40m30  9078.29 2.0  0.0  5.560  (    0.52)     1.38  5.561  5.982 -0.421
t55g40m30  9078.29 2.0 +0.3  5.860  (    1.05)     2.75  5.865  6.289 -0.424
t55g30m30  9078.29 2.0 -0.3  5.260  (    0.60)     2.57  5.261  5.903 -0.642
t55g30m30  9078.29 2.0  0.0  5.560  (    1.20)     5.01  5.560  6.210 -0.650
t55g30m30  9078.29 2.0 +0.3  5.860  (    2.34)     9.77  5.863  6.531 -0.668
t55g20m30  9078.29 2.0 -0.3  5.260  (    1.32)     6.46  5.264  5.968 -0.704
t55g20m30  9078.29 2.0  0.0  5.560  (    2.63)    12.30  5.559  6.285 -0.726
t55g20m30  9078.29 2.0 +0.3  5.860  (    5.13)    22.91  5.855  6.616 -0.761
t55g10m30  9078.29 2.0 -0.3  5.260  (    2.95)    10.47  5.258  5.850 -0.592
t55g10m30  9078.29 2.0  0.0  5.560  (    5.62)    19.95  5.561  6.182 -0.621
t55g10m30  9078.29 2.0 +0.3  5.860  (   10.72)    36.31  5.865  6.537 -0.672
t50g50m30  9078.29 2.0 -0.3  5.260  (    0.05)     0.06  5.265  5.382 -0.117
t50g50m30  9078.29 2.0  0.0  5.560  (    0.10)     0.13  5.561  5.678 -0.117
t50g50m30  9078.29 2.0 +0.3  5.860  (    0.19)     0.26  5.860  5.977 -0.117
t50g40m30  9078.29 2.0 -0.3  5.260  (    0.12)     0.21  5.262  5.507 -0.245
t50g40m30  9078.29 2.0  0.0  5.560  (    0.23)     0.42  5.563  5.808 -0.245
t50g40m30  9078.29 2.0 +0.3  5.860  (    0.47)     0.83  5.865  6.110 -0.245
t50g30m30  9078.29 2.0 -0.3  5.260  (    0.27)     0.69  5.258  5.669 -0.411
t50g30m30  9078.29 2.0  0.0  5.560  (    0.54)     1.38  5.560  5.973 -0.413
t50g30m30  9078.29 2.0 +0.3  5.860  (    1.07)     2.75  5.863  6.280 -0.417
t50g20m30  9078.29 2.0 -0.3  5.260  (    0.62)     1.91  5.257  5.759 -0.502
t50g20m30  9078.29 2.0  0.0  5.560  (    1.23)     3.80  5.563  6.074 -0.511
t50g20m30  9078.29 2.0 +0.3  5.860  (    2.40)     7.41  5.863  6.385 -0.522
t50g10m30  9078.29 2.0 -0.3  5.260  (    1.58)     4.17  5.255  5.701 -0.446
t50g10m30  9078.29 2.0  0.0  5.560  (    3.09)     8.13  5.561  6.019 -0.458
t50g10m30  9078.29 2.0 +0.3  5.860  (    5.89)    15.14  5.858  6.340 -0.482
t45g50m30  9078.29 2.0 -0.3  5.260  (    0.01)     0.02  5.273  5.339 -0.066
t45g50m30  9078.29 2.0  0.0  5.560  (    0.03)     0.03  5.551  5.615 -0.064
t45g50m30  9078.29 2.0 +0.3  5.860  (    0.06)     0.06  5.859  5.923 -0.064
t45g40m30  9078.29 2.0 -0.3  5.260  (    0.04)     0.05  5.262  5.402 -0.140
t45g40m30  9078.29 2.0  0.0  5.560  (    0.07)     0.10  5.563  5.703 -0.140
t45g40m30  9078.29 2.0 +0.3  5.860  (    0.15)     0.20  5.864  6.005 -0.141
t45g30m30  9078.29 2.0 -0.3  5.260  (    0.09)     0.16  5.260  5.495 -0.235
t45g30m30  9078.29 2.0  0.0  5.560  (    0.18)     0.32  5.562  5.797 -0.235
t45g30m30  9078.29 2.0 +0.3  5.860  (    0.36)     0.63  5.864  6.100 -0.236
t45g20m30  9078.29 2.0 -0.3  5.260  (    0.22)     0.48  5.263  5.588 -0.325
t45g20m30  9078.29 2.0  0.0  5.560  (    0.45)     0.95  5.564  5.890 -0.326
t45g20m30  9078.29 2.0 +0.3  5.860  (    0.89)     1.86  5.857  6.187 -0.330
t45g10m30  9078.29 2.0 -0.3  5.260  (    0.59)     1.23  5.262  5.582 -0.320
t45g10m30  9078.29 2.0  0.0  5.560  (    1.17)     2.40  5.557  5.881 -0.324
t45g10m30  9078.29 2.0 +0.3  5.860  (    2.29)     4.68  5.857  6.190 -0.333
t70g50m40  9078.29 2.0 -0.3  4.260  (    0.06)     0.28  4.256  4.927 -0.671
t70g50m40  9078.29 2.0  0.0  4.560  (    0.12)     0.56  4.555  5.228 -0.673
t70g50m40  9078.29 2.0 +0.3  4.860  (    0.24)     1.12  4.857  5.530 -0.673
t70g40m40  9078.29 2.0 -0.3  4.260  (    0.13)     0.74  4.263  5.031 -0.768
t70g40m40  9078.29 2.0  0.0  4.560  (    0.25)     1.48  4.564  5.335 -0.771
t70g40m40  9078.29 2.0 +0.3  4.860  (    0.50)     2.88  4.857  5.631 -0.774
t70g30m40  9078.29 2.0 -0.3  4.260  (    0.24)     1.41  4.262  5.038 -0.776
t70g30m40  9078.29 2.0  0.0  4.560  (    0.48)     2.82  4.565  5.344 -0.779
t70g30m40  9078.29 2.0 +0.3  4.860  (    0.93)     5.50  4.861  5.644 -0.783
t70g20m40  9078.29 2.0 -0.3  4.260  (    0.46)     2.57  4.257  5.018 -0.761
t70g20m40  9078.29 2.0  0.0  4.560  (    0.91)     5.13  4.562  5.325 -0.763
t70g20m40  9078.29 2.0 +0.3  4.860  (    1.78)    10.00  4.863  5.630 -0.767
t70g10m40  9078.29 2.0 -0.3  4.260  (    0.58)     1.74  4.262  4.742 -0.480
t70g10m40  9078.29 2.0  0.0  4.560  (    1.15)     3.39  4.555  5.036 -0.481
t70g10m40  9078.29 2.0 +0.3  4.860  (    2.29)     6.76  4.862  5.345 -0.483
t65g50m40  9078.29 2.0 -0.3  4.260  (    0.04)     0.19  4.260  4.952 -0.692
t65g50m40  9078.29 2.0  0.0  4.560  (    0.08)     0.38  4.559  5.252 -0.693
t65g50m40  9078.29 2.0 +0.3  4.860  (    0.15)     0.76  4.861  5.554 -0.693
t65g40m40  9078.29 2.0 -0.3  4.260  (    0.09)     0.66  4.262  5.151 -0.889
t65g40m40  9078.29 2.0  0.0  4.560  (    0.17)     1.32  4.563  5.453 -0.890
t65g40m40  9078.29 2.0 +0.3  4.860  (    0.34)     2.57  4.856  5.749 -0.893
t65g30m40  9078.29 2.0 -0.3  4.260  (    0.18)     1.55  4.258  5.197 -0.939
t65g30m40  9078.29 2.0  0.0  4.560  (    0.36)     3.09  4.562  5.504 -0.942
t65g30m40  9078.29 2.0 +0.3  4.860  (    0.72)     6.03  4.858  5.808 -0.950
t65g20m40  9078.29 2.0 -0.3  4.260  (    0.35)     2.57  4.262  5.132 -0.870
t65g20m40  9078.29 2.0  0.0  4.560  (    0.69)     5.01  4.558  5.432 -0.874
t65g20m40  9078.29 2.0 +0.3  4.860  (    1.38)    10.00  4.864  5.749 -0.885
t65g10m40  9078.29 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9078.29 2.0 -0.3  4.260  (    0.02)     0.10  4.255  4.884 -0.629
t60g50m40  9078.29 2.0  0.0  4.560  (    0.04)     0.19  4.559  5.188 -0.629
t60g50m40  9078.29 2.0 +0.3  4.860  (    0.09)     0.38  4.858  5.487 -0.629
t60g40m40  9078.29 2.0 -0.3  4.260  (    0.05)     0.42  4.263  5.180 -0.917
t60g40m40  9078.29 2.0  0.0  4.560  (    0.10)     0.83  4.564  5.482 -0.918
t60g40m40  9078.29 2.0 +0.3  4.860  (    0.20)     1.62  4.856  5.776 -0.920
t60g30m40  9078.29 2.0 -0.3  4.260  (    0.11)     1.23  4.262  5.306 -1.044
t60g30m40  9078.29 2.0  0.0  4.560  (    0.22)     2.45  4.565  5.613 -1.048
t60g30m40  9078.29 2.0 +0.3  4.860  (    0.45)     4.79  4.860  5.916 -1.056
t60g20m40  9078.29 2.0 -0.3  4.260  (    0.25)     2.29  4.264  5.238 -0.974
t60g20m40  9078.29 2.0  0.0  4.560  (    0.50)     4.47  4.564  5.543 -0.979
t60g20m40  9078.29 2.0 +0.3  4.860  (    0.98)     8.71  4.865  5.858 -0.993
t60g10m40  9078.29 2.0 -0.3  4.260  (    0.50)     3.02  4.264  5.050 -0.786
t60g10m40  9078.29 2.0  0.0  4.560  (    1.00)     5.89  4.563  5.352 -0.789
t60g10m40  9078.29 2.0 +0.3  4.860  (    1.95)    11.22  4.861  5.660 -0.799
t55g50m40  9078.29 2.0 -0.3  4.260  (    0.01)     0.04  4.259  4.746 -0.487
t55g50m40  9078.29 2.0  0.0  4.560  (    0.02)     0.07  4.560  5.048 -0.488
t55g50m40  9078.29 2.0 +0.3  4.860  (    0.05)     0.15  4.861  5.349 -0.488
t55g40m40  9078.29 2.0 -0.3  4.260  (    0.03)     0.17  4.265  5.065 -0.800
t55g40m40  9078.29 2.0  0.0  4.560  (    0.05)     0.33  4.565  5.366 -0.801
t55g40m40  9078.29 2.0 +0.3  4.860  (    0.10)     0.65  4.856  5.657 -0.801
t55g30m40  9078.29 2.0 -0.3  4.260  (    0.06)     0.59  4.260  5.254 -0.994
t55g30m40  9078.29 2.0  0.0  4.560  (    0.12)     1.17  4.565  5.558 -0.993
t55g30m40  9078.29 2.0 +0.3  4.860  (    0.24)     2.29  4.863  5.858 -0.995
t55g20m40  9078.29 2.0 -0.3  4.260  (    0.13)     1.15  4.257  5.205 -0.948
t55g20m40  9078.29 2.0  0.0  4.560  (    0.26)     2.29  4.555  5.506 -0.951
t55g20m40  9078.29 2.0 +0.3  4.860  (    0.52)     4.57  4.857  5.813 -0.956
t55g10m40  9078.29 2.0 -0.3  4.260  (    0.30)     1.55  4.264  4.974 -0.710
t55g10m40  9078.29 2.0  0.0  4.560  (    0.60)     3.02  4.557  5.273 -0.716
t55g10m40  9078.29 2.0 +0.3  4.860  (    1.20)     5.89  4.855  5.582 -0.727
t50g50m40  9078.29 2.0 -0.3  4.260  (    0.01)     0.01  4.245  4.528 -0.283
t50g50m40  9078.29 2.0  0.0  4.560  (    0.01)     0.02  4.546  4.828 -0.282
t50g50m40  9078.29 2.0 +0.3  4.860  (    0.02)     0.04  4.867  5.148 -0.281
t50g40m40  9078.29 2.0 -0.3  4.260  (    0.01)     0.04  4.263  4.804 -0.541
t50g40m40  9078.29 2.0  0.0  4.560  (    0.02)     0.08  4.558  5.099 -0.541
t50g40m40  9078.29 2.0 +0.3  4.860  (    0.05)     0.16  4.859  5.401 -0.542
t50g30m40  9078.29 2.0 -0.3  4.260  (    0.03)     0.14  4.262  4.972 -0.710
t50g30m40  9078.29 2.0  0.0  4.560  (    0.05)     0.28  4.562  5.272 -0.710
t50g30m40  9078.29 2.0 +0.3  4.860  (    0.11)     0.55  4.864  5.575 -0.711
t50g20m40  9078.29 2.0 -0.3  4.260  (    0.06)     0.30  4.265  4.945 -0.680
t50g20m40  9078.29 2.0  0.0  4.560  (    0.12)     0.58  4.555  5.236 -0.681
t50g20m40  9078.29 2.0 +0.3  4.860  (    0.25)     1.15  4.857  5.541 -0.684
t50g10m40  9078.29 2.0 -0.3  4.260  (    0.16)     0.50  4.262  4.760 -0.498
t50g10m40  9078.29 2.0  0.0  4.560  (    0.32)     1.00  4.564  5.063 -0.499
t50g10m40  9078.29 2.0 +0.3  4.860  (    0.63)     1.95  4.857  5.359 -0.502
t45g50m40  9078.29 2.0 -0.2  4.260  (    0.00)     0.00  4.331  4.463 -0.132
t45g50m40  9078.29 2.0  0.0  4.560  (    0.00)     0.01  4.548  4.682 -0.134
t45g50m40  9078.29 2.0 +0.3  4.860  (    0.01)     0.01  4.855  4.984 -0.129
t45g40m40  9078.29 2.0 -0.3  4.260  (    0.00)     0.01  4.263  4.525 -0.262
t45g40m40  9078.29 2.0  0.0  4.560  (    0.01)     0.02  4.562  4.821 -0.259
t45g40m40  9078.29 2.0 +0.3  4.860  (    0.02)     0.03  4.865  5.121 -0.256
t45g30m40  9078.29 2.0 -0.3  4.260  (    0.01)     0.03  4.267  4.663 -0.396
t45g30m40  9078.29 2.0  0.0  4.560  (    0.02)     0.05  4.559  4.956 -0.397
t45g30m40  9078.29 2.0 +0.3  4.860  (    0.04)     0.10  4.860  5.258 -0.398
t45g20m40  9078.29 2.0 -0.3  4.260  (    0.02)     0.06  4.263  4.671 -0.408
t45g20m40  9078.29 2.0  0.0  4.560  (    0.05)     0.12  4.563  4.972 -0.409
t45g20m40  9078.29 2.0 +0.3  4.860  (    0.09)     0.24  4.865  5.275 -0.410
t45g10m40  9078.29 2.0 -0.3  4.260  (    0.06)     0.12  4.264  4.569 -0.305
t45g10m40  9078.29 2.0  0.0  4.560  (    0.12)     0.25  4.564  4.869 -0.305
t45g10m40  9078.29 2.0 +0.3  4.860  (    0.24)     0.48  4.856  5.162 -0.306
t70g50p00  9078.29 3.0 -0.3  8.260  (  151.36)   177.83  8.258  8.463 -0.205
t70g50p00  9078.29 3.0  0.0  8.560  (  190.55)   234.42  8.572  8.851 -0.279
t70g50p00  9078.29 3.0 +0.3  8.860  (  234.42)   295.12  8.859  9.186 -0.327
t70g40p00  9078.29 3.0 -0.3  8.260  (  181.97)   229.09  8.266  8.661 -0.395
t70g40p00  9078.29 3.0  0.0  8.560  (  218.78)   281.84  8.553  9.052 -0.499
t70g40p00  9078.29 3.0 +0.3  8.860  (  257.04)   346.74  8.875  9.431 -0.556
t70g30p00  9078.29 3.0 -0.3  8.260  (  218.78)   281.84  8.250  8.826 -0.576
t70g30p00  9078.29 3.0  0.0  8.560  (  251.19)   338.84  8.558  9.244 -0.686
t70g30p00  9078.29 3.0 +0.3  8.860  (  288.40)   398.11  8.866  9.582 -0.716
t70g20p00  9078.29 3.0 -0.3  8.260  (  245.47)   323.59  8.245  8.971 -0.726
t70g20p00  9078.29 3.0  0.0  8.560  (  275.42)   380.19  8.560  9.412 -0.852
t70g20p00  9078.29 3.0 +0.3  8.860  (  309.03)   436.52  8.877  9.758 -0.881
t70g10p00  9078.29 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9078.29 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9078.29 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9078.29 3.0 -0.3  8.260  (  125.89)   147.91  8.260  8.430 -0.170
t65g50p00  9078.29 3.0  0.0  8.560  (  165.96)   199.53  8.563  8.796 -0.233
t65g50p00  9078.29 3.0 +0.3  8.860  (  208.93)   257.04  8.848  9.132 -0.284
t65g40p00  9078.29 3.0 -0.3  8.260  (  158.49)   204.17  8.270  8.642 -0.372
t65g40p00  9078.29 3.0  0.0  8.560  (  194.98)   257.04  8.560  9.040 -0.480
t65g40p00  9078.29 3.0 +0.3  8.860  (  234.42)   316.23  8.856  9.398 -0.542
t65g30p00  9078.29 3.0 -0.3  8.260  (  194.98)   263.03  8.268  8.882 -0.614
t65g30p00  9078.29 3.0  0.0  8.560  (  223.87)   316.23  8.555  9.292 -0.737
t65g30p00  9078.29 3.0 +0.3  8.860  (  263.03)   371.54  8.847  9.632 -0.785
t65g20p00  9078.29 3.0 -0.3  8.260  (  234.42)   323.59  8.274  9.082 -0.808
t65g20p00  9078.29 3.0  0.0  8.560  (  263.03)   371.54  8.539  9.440 -0.901
t65g20p00  9078.29 3.0 +0.3  8.860  (  295.12)   426.58  8.848  9.763 -0.915
t65g10p00  9078.29 3.0 -0.3  8.260  (  263.03)   363.08  8.261  9.196 -0.935
t65g10p00  9078.29 3.0  0.0  8.560  (  295.12)   416.87  8.575  9.601 -1.026
t65g10p00  9078.29 3.0 +0.3  8.860  (  323.59)   467.74  8.880  9.905 -1.025
t60g50p00  9078.29 3.0 -0.3  8.260  (   91.20)   102.33  8.254  8.372 -0.118
t60g50p00  9078.29 3.0  0.0  8.560  (  123.03)   144.54  8.558  8.722 -0.164
t60g50p00  9078.29 3.0 +0.3  8.860  (  162.18)   194.98  8.852  9.063 -0.211
t60g40p00  9078.29 3.0 -0.3  8.260  (  125.89)   158.49  8.270  8.558 -0.288
t60g40p00  9078.29 3.0  0.0  8.560  (  158.49)   208.93  8.574  8.966 -0.392
t60g40p00  9078.29 3.0 +0.3  8.860  (  194.98)   263.03  8.861  9.329 -0.468
t60g30p00  9078.29 3.0 -0.3  8.260  (  162.18)   223.87  8.267  8.819 -0.552
t60g30p00  9078.29 3.0  0.0  8.560  (  194.98)   275.42  8.550  9.236 -0.686
t60g30p00  9078.29 3.0 +0.3  8.860  (  229.09)   331.13  8.845  9.606 -0.761
t60g20p00  9078.29 3.0 -0.3  8.260  (  199.53)   288.40  8.249  9.073 -0.824
t60g20p00  9078.29 3.0  0.0  8.560  (  234.42)   346.74  8.570  9.534 -0.964
t60g20p00  9078.29 3.0 +0.3  8.860  (  263.03)   398.11  8.858  9.856 -0.998
t60g10p00  9078.29 3.0 -0.3  8.260  (  239.88)   354.81  8.263  9.290 -1.027
t60g10p00  9078.29 3.0  0.0  8.560  (  275.42)   407.38  8.568  9.668 -1.100
t60g10p00  9078.29 3.0 +0.3  8.860  (  302.00)   457.09  8.868  9.950 -1.082
t55g50p00  9078.29 3.0 -0.3  8.260  (   50.12)    54.95  8.262  8.328 -0.066
t55g50p00  9078.29 3.0  0.0  8.560  (   72.44)    81.28  8.566  8.656 -0.090
t55g50p00  9078.29 3.0 +0.3  8.860  (  100.00)   114.82  8.869  8.990 -0.121
t55g40p00  9078.29 3.0 -0.3  8.260  (   79.43)    95.50  8.264  8.445 -0.181
t55g40p00  9078.29 3.0  0.0  8.560  (  107.15)   131.83  8.564  8.817 -0.253
t55g40p00  9078.29 3.0 +0.3  8.860  (  138.04)   173.78  8.853  9.176 -0.323
t55g30p00  9078.29 3.0 -0.3  8.260  (  117.49)   154.88  8.260  8.644 -0.384
t55g30p00  9078.29 3.0  0.0  8.560  (  147.91)   204.17  8.572  9.098 -0.526
t55g30p00  9078.29 3.0 +0.3  8.860  (  177.83)   257.04  8.876  9.513 -0.637
t55g20p00  9078.29 3.0 -0.3  8.260  (  158.49)   229.09  8.251  8.936 -0.685
t55g20p00  9078.29 3.0  0.0  8.560  (  190.55)   281.84  8.546  9.401 -0.855
t55g20p00  9078.29 3.0 +0.3  8.860  (  218.78)   338.84  8.865  9.813 -0.948
t55g10p00  9078.29 3.0 -0.3  8.260  (  199.53)   309.03  8.242  9.289 -1.047
t55g10p00  9078.29 3.0  0.0  8.560  (  234.42)   363.08  8.550  9.719 -1.169
t55g10p00  9078.29 3.0 +0.3  8.860  (  263.03)   416.87  8.869 10.057 -1.188
t50g50p00  9078.29 3.0 -0.3  8.260  (   19.50)    20.42  8.263  8.291 -0.028
t50g50p00  9078.29 3.0  0.0  8.560  (   30.20)    31.62  8.566  8.602 -0.036
t50g50p00  9078.29 3.0 +0.3  8.860  (   43.65)    46.77  8.867  8.915 -0.048
t50g40p00  9078.29 3.0 -0.3  8.260  (   36.31)    39.81  8.257  8.339 -0.082
t50g40p00  9078.29 3.0  0.0  8.560  (   51.29)    57.54  8.563  8.678 -0.115
t50g40p00  9078.29 3.0 +0.3  8.860  (   69.18)    79.43  8.859  9.018 -0.159
t50g30p00  9078.29 3.0 -0.3  8.260  (   63.10)    75.86  8.267  8.466 -0.199
t50g30p00  9078.29 3.0  0.0  8.560  (   81.28)   102.33  8.555  8.832 -0.277
t50g30p00  9078.29 3.0 +0.3  8.860  (  104.71)   134.90  8.851  9.213 -0.362
t50g20p00  9078.29 3.0 -0.3  8.260  (   97.72)   131.83  8.259  8.660 -0.401
t50g20p00  9078.29 3.0  0.0  8.560  (  123.03)   173.78  8.571  9.115 -0.544
t50g20p00  9078.29 3.0 +0.3  8.860  (  151.36)   218.78  8.869  9.550 -0.681
t50g10p00  9078.29 3.0 -0.3  8.260  (  144.54)   213.80  8.265  8.987 -0.722
t50g10p00  9078.29 3.0  0.0  8.560  (  173.78)   263.03  8.560  9.462 -0.902
t50g10p00  9078.29 3.0 +0.3  8.860  (  199.53)   316.23  8.877  9.905 -1.028
t45g50p00  9078.29 3.0 -0.3  8.260  (    3.72)     3.80  8.258  8.271 -0.013
t45g50p00  9078.29 3.0  0.0  8.560  (    6.31)     6.46  8.565  8.580 -0.015
t45g50p00  9078.29 3.0 +0.3  8.860  (   10.00)    10.23  8.857  8.875 -0.018
t45g40p00  9078.29 3.0 -0.3  8.260  (   10.00)    10.47  8.260  8.289 -0.029
t45g40p00  9078.29 3.0  0.0  8.560  (   15.14)    15.85  8.557  8.595 -0.038
t45g40p00  9078.29 3.0 +0.3  8.860  (   21.88)    23.44  8.870  8.921 -0.051
t45g30p00  9078.29 3.0 -0.3  8.260  (   21.38)    22.91  8.257  8.326 -0.069
t45g30p00  9078.29 3.0  0.0  8.560  (   29.51)    32.36  8.554  8.648 -0.094
t45g30p00  9078.29 3.0 +0.3  8.860  (   39.81)    44.67  8.860  8.989 -0.129
t45g20p00  9078.29 3.0 -0.3  8.260  (   40.74)    46.77  8.267  8.415 -0.148
t45g20p00  9078.29 3.0  0.0  8.560  (   53.70)    63.10  8.561  8.765 -0.204
t45g20p00  9078.29 3.0 +0.3  8.860  (   67.61)    83.18  8.867  9.141 -0.274
t45g10p00  9078.29 3.0 -0.3  8.260  (   70.79)    89.13  8.265  8.561 -0.296
t45g10p00  9078.29 3.0  0.0  8.560  (   89.13)   114.82  8.552  8.944 -0.392
t45g10p00  9078.29 3.0 +0.3  8.860  (  109.65)   147.91  8.874  9.382 -0.508
t70g50m10  9078.29 3.0 -0.3  7.260  (   44.67)    57.54  7.260  7.424 -0.164
t70g50m10  9078.29 3.0  0.0  7.560  (   69.18)    91.20  7.553  7.769 -0.216
t70g50m10  9078.29 3.0 +0.3  7.860  (  100.00)   134.90  7.851  8.158 -0.307
t70g40m10  9078.29 3.0 -0.3  7.260  (   70.79)   100.00  7.258  7.558 -0.300
t70g40m10  9078.29 3.0  0.0  7.560  (  100.00)   147.91  7.566  8.013 -0.447
t70g40m10  9078.29 3.0 +0.3  7.860  (  131.83)   199.53  7.859  8.502 -0.643
t70g30m10  9078.29 3.0 -0.3  7.260  (  104.71)   158.49  7.266  7.787 -0.521
t70g30m10  9078.29 3.0  0.0  7.560  (  134.90)   208.93  7.547  8.301 -0.754
t70g30m10  9078.29 3.0 +0.3  7.860  (  165.96)   269.15  7.870  8.876 -1.006
t70g20m10  9078.29 3.0 -0.3  7.260  (  131.83)   204.17  7.255  7.961 -0.706
t70g20m10  9078.29 3.0  0.0  7.560  (  165.96)   263.03  7.568  8.566 -0.998
t70g20m10  9078.29 3.0 +0.3  7.860  (  194.98)   316.23  7.851  9.071 -1.220
t70g10m10  9078.29 3.0 -0.3  7.260  (  151.36)   234.42  7.255  8.068 -0.813
t70g10m10  9078.29 3.0  0.0  7.560  (  181.97)   295.12  7.573  8.685 -1.112
t70g10m10  9078.29 3.0 +0.3  7.860  (  213.80)   346.74  7.854  9.180 -1.326
t65g50m10  9078.29 3.0 -0.3  7.260  (   32.36)    40.74  7.255  7.394 -0.139
t65g50m10  9078.29 3.0  0.0  7.560  (   53.70)    69.18  7.563  7.738 -0.175
t65g50m10  9078.29 3.0 +0.3  7.860  (   81.28)   107.15  7.859  8.093 -0.234
t65g40m10  9078.29 3.0 -0.3  7.260  (   54.95)    77.62  7.254  7.520 -0.266
t65g40m10  9078.29 3.0  0.0  7.560  (   81.28)   120.23  7.564  7.937 -0.373
t65g40m10  9078.29 3.0 +0.3  7.860  (  112.20)   169.82  7.862  8.400 -0.538
t65g30m10  9078.29 3.0 -0.3  7.260  (   83.18)   131.83  7.267  7.731 -0.464
t65g30m10  9078.29 3.0  0.0  7.560  (  114.82)   181.97  7.553  8.231 -0.678
t65g30m10  9078.29 3.0 +0.3  7.860  (  144.54)   239.88  7.864  8.804 -0.940
t65g20m10  9078.29 3.0 -0.3  7.260  (  120.23)   194.98  7.271  8.010 -0.739
t65g20m10  9078.29 3.0  0.0  7.560  (  151.36)   251.19  7.570  8.593 -1.023
t65g20m10  9078.29 3.0 +0.3  7.860  (  181.97)   302.00  7.842  9.072 -1.230
t65g10m10  9078.29 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9078.29 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9078.29 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9078.29 3.0 -0.3  7.260  (   20.42)    25.12  7.258  7.366 -0.108
t60g50m10  9078.29 3.0  0.0  7.560  (   35.48)    44.67  7.565  7.693 -0.128
t60g50m10  9078.29 3.0 +0.3  7.860  (   57.54)    72.44  7.855  8.012 -0.157
t60g40m10  9078.29 3.0 -0.3  7.260  (   38.02)    52.48  7.264  7.472 -0.208
t60g40m10  9078.29 3.0  0.0  7.560  (   60.26)    85.11  7.566  7.837 -0.271
t60g40m10  9078.29 3.0 +0.3  7.860  (   87.10)   125.89  7.857  8.224 -0.367
t60g30m10  9078.29 3.0 -0.3  7.260  (   63.10)    97.72  7.260  7.636 -0.376
t60g30m10  9078.29 3.0  0.0  7.560  (   91.20)   144.54  7.563  8.094 -0.531
t60g30m10  9078.29 3.0 +0.3  7.860  (  120.23)   194.98  7.849  8.591 -0.742
t60g20m10  9078.29 3.0 -0.3  7.260  (   93.33)   158.49  7.263  7.898 -0.635
t60g20m10  9078.29 3.0  0.0  7.560  (  123.03)   213.80  7.563  8.469 -0.906
t60g20m10  9078.29 3.0 +0.3  7.860  (  154.88)   269.15  7.857  9.020 -1.163
t60g10m10  9078.29 3.0 -0.3  7.260  (  131.83)   218.78  7.247  8.151 -0.904
t60g10m10  9078.29 3.0  0.0  7.560  (  162.18)   275.42  7.548  8.738 -1.190
t60g10m10  9078.29 3.0 +0.3  7.860  (  190.55)   331.13  7.854  9.259 -1.405
t55g50m10  9078.29 3.0 -0.3  7.260  (   10.47)    12.30  7.265  7.338 -0.073
t55g50m10  9078.29 3.0  0.0  7.560  (   19.05)    22.39  7.564  7.645 -0.081
t55g50m10  9078.29 3.0 +0.3  7.860  (   33.11)    38.90  7.864  7.960 -0.096
t55g40m10  9078.29 3.0 -0.3  7.260  (   21.88)    28.18  7.264  7.410 -0.146
t55g40m10  9078.29 3.0  0.0  7.560  (   36.31)    47.86  7.565  7.741 -0.176
t55g40m10  9078.29 3.0 +0.3  7.860  (   56.23)    75.86  7.860  8.083 -0.223
t55g30m10  9078.29 3.0 -0.3  7.260  (   39.81)    58.88  7.265  7.529 -0.264
t55g30m10  9078.29 3.0  0.0  7.560  (   61.66)    91.20  7.553  7.893 -0.340
t55g30m10  9078.29 3.0 +0.3  7.860  (   87.10)   134.90  7.860  8.326 -0.466
t55g20m10  9078.29 3.0 -0.3  7.260  (   66.07)   109.65  7.253  7.719 -0.466
t55g20m10  9078.29 3.0  0.0  7.560  (   93.33)   158.49  7.558  8.205 -0.647
t55g20m10  9078.29 3.0 +0.3  7.860  (  123.03)   213.80  7.868  8.763 -0.895
t55g10m10  9078.29 3.0 -0.3  7.260  (  100.00)   177.83  7.262  8.039 -0.777
t55g10m10  9078.29 3.0  0.0  7.560  (  128.82)   234.42  7.567  8.626 -1.059
t55g10m10  9078.29 3.0 +0.3  7.860  (  162.18)   288.40  7.859  9.166 -1.307
t50g50m10  9078.29 3.0 -0.3  7.260  (    3.80)     4.07  7.257  7.296 -0.039
t50g50m10  9078.29 3.0  0.0  7.560  (    7.08)     7.76  7.560  7.603 -0.043
t50g50m10  9078.29 3.0 +0.3  7.860  (   12.88)    14.13  7.861  7.908 -0.047
t50g40m10  9078.29 3.0 -0.3  7.260  (    8.91)    10.47  7.257  7.340 -0.083
t50g40m10  9078.29 3.0  0.0  7.560  (   15.85)    18.62  7.560  7.657 -0.097
t50g40m10  9078.29 3.0 +0.3  7.860  (   26.30)    30.90  7.856  7.972 -0.116
t50g30m10  9078.29 3.0 -0.3  7.260  (   19.05)    24.55  7.254  7.408 -0.154
t50g30m10  9078.29 3.0  0.0  7.560  (   30.90)    40.74  7.554  7.744 -0.190
t50g30m10  9078.29 3.0 +0.3  7.860  (   47.86)    64.57  7.863  8.107 -0.244
t50g20m10  9078.29 3.0 -0.3  7.260  (   37.15)    54.95  7.262  7.542 -0.280
t50g20m10  9078.29 3.0  0.0  7.560  (   56.23)    85.11  7.563  7.924 -0.361
t50g20m10  9078.29 3.0 +0.3  7.860  (   79.43)   123.03  7.863  8.341 -0.478
t50g10m10  9078.29 3.0 -0.3  7.260  (   66.07)   109.65  7.261  7.761 -0.500
t50g10m10  9078.29 3.0  0.0  7.560  (   91.20)   154.88  7.559  8.230 -0.671
t50g10m10  9078.29 3.0 +0.3  7.860  (  120.23)   204.17  7.851  8.737 -0.886
t45g50m10  9078.29 3.0 -0.3  7.260  (    0.49)     0.52  7.265  7.287 -0.022
t45g50m10  9078.29 3.0  0.0  7.560  (    0.95)     1.02  7.564  7.586 -0.022
t45g50m10  9078.29 3.0 +0.3  7.860  (    1.86)     1.95  7.860  7.884 -0.024
t45g40m10  9078.29 3.0 -0.3  7.260  (    2.24)     2.45  7.264  7.309 -0.045
t45g40m10  9078.29 3.0  0.0  7.560  (    4.07)     4.47  7.557  7.607 -0.050
t45g40m10  9078.29 3.0 +0.3  7.860  (    7.24)     7.94  7.861  7.918 -0.057
t45g30m10  9078.29 3.0 -0.3  7.260  (    6.03)     6.76  7.255  7.326 -0.071
t45g30m10  9078.29 3.0  0.0  7.560  (   10.23)    11.75  7.562  7.652 -0.090
t45g30m10  9078.29 3.0 +0.3  7.860  (   16.22)    19.05  7.865  7.973 -0.108
t45g20m10  9078.29 3.0 -0.3  7.260  (   13.49)    16.60  7.259  7.384 -0.125
t45g20m10  9078.29 3.0  0.0  7.560  (   21.88)    26.92  7.560  7.717 -0.157
t45g20m10  9078.29 3.0 +0.3  7.860  (   32.36)    40.74  7.855  8.051 -0.196
t45g10m10  9078.29 3.0 -0.3  7.260  (   28.84)    38.02  7.261  7.474 -0.213
t45g10m10  9078.29 3.0  0.0  7.560  (   42.66)    57.54  7.558  7.831 -0.273
t45g10m10  9078.29 3.0 +0.3  7.860  (   58.88)    83.18  7.863  8.227 -0.364
t70g50m20  9078.29 3.0 -0.3  6.260  (    5.89)     9.33  6.261  6.471 -0.210
t70g50m20  9078.29 3.0  0.0  6.560  (   11.22)    17.78  6.559  6.779 -0.220
t70g50m20  9078.29 3.0 +0.3  6.860  (   20.89)    33.11  6.865  7.106 -0.241
t70g40m20  9078.29 3.0 -0.3  6.260  (   11.75)    23.44  6.261  6.603 -0.342
t70g40m20  9078.29 3.0  0.0  6.560  (   21.38)    42.66  6.560  6.937 -0.377
t70g40m20  9078.29 3.0 +0.3  6.860  (   37.15)    72.44  6.855  7.297 -0.442
t70g30m20  9078.29 3.0 -0.3  6.260  (   23.44)    57.54  6.260  6.778 -0.518
t70g30m20  9078.29 3.0  0.0  6.560  (   40.74)    95.50  6.555  7.183 -0.628
t70g30m20  9078.29 3.0 +0.3  6.860  (   64.57)   147.91  6.869  7.721 -0.852
t70g20m20  9078.29 3.0 -0.3  6.260  (   36.31)    97.72  6.263  6.941 -0.678
t70g20m20  9078.29 3.0  0.0  6.560  (   60.26)   147.91  6.552  7.426 -0.874
t70g20m20  9078.29 3.0 +0.3  6.860  (   89.13)   208.93  6.867  8.084 -1.217
t70g10m20  9078.29 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9078.29 3.0 -0.3  6.260  (    3.89)     5.75  6.263  6.438 -0.175
t65g50m20  9078.29 3.0  0.0  6.560  (    7.41)    10.96  6.556  6.737 -0.181
t65g50m20  9078.29 3.0 +0.3  6.860  (   14.13)    20.89  6.858  7.051 -0.193
t65g40m20  9078.29 3.0 -0.3  6.260  (    8.13)    15.85  6.259  6.577 -0.318
t65g40m20  9078.29 3.0  0.0  6.560  (   15.14)    29.51  6.559  6.905 -0.346
t65g40m20  9078.29 3.0 +0.3  6.860  (   27.54)    52.48  6.861  7.253 -0.392
t65g30m20  9078.29 3.0 -0.3  6.260  (   16.22)    39.81  6.265  6.751 -0.486
t65g30m20  9078.29 3.0  0.0  6.560  (   28.84)    69.18  6.565  7.123 -0.558
t65g30m20  9078.29 3.0 +0.3  6.860  (   47.86)   109.65  6.856  7.539 -0.683
t65g20m20  9078.29 3.0 -0.3  6.260  (   31.62)    85.11  6.254  6.921 -0.667
t65g20m20  9078.29 3.0  0.0  6.560  (   52.48)   134.90  6.563  7.429 -0.866
t65g20m20  9078.29 3.0 +0.3  6.860  (   79.43)   190.55  6.861  8.032 -1.171
t65g10m20  9078.29 3.0 -0.3  6.260  (   47.86)   120.23  6.261  6.998 -0.737
t65g10m20  9078.29 3.0  0.0  6.560  (   75.86)   173.78  6.552  7.537 -0.985
t65g10m20  9078.29 3.0 +0.3  6.860  (  104.71)   234.42  6.865  8.205 -1.340
t60g50m20  9078.29 3.0 -0.3  6.260  (    2.29)     3.16  6.264  6.399 -0.135
t60g50m20  9078.29 3.0  0.0  6.560  (    4.57)     6.17  6.564  6.702 -0.138
t60g50m20  9078.29 3.0 +0.3  6.860  (    8.71)    11.75  6.861  7.005 -0.144
t60g40m20  9078.29 3.0 -0.3  6.260  (    4.90)     8.51  6.258  6.513 -0.255
t60g40m20  9078.29 3.0  0.0  6.560  (    9.33)    16.22  6.556  6.823 -0.267
t60g40m20  9078.29 3.0 +0.3  6.860  (   17.38)    30.20  6.860  7.153 -0.293
t60g30m20  9078.29 3.0 -0.3  6.260  (   10.23)    23.99  6.259  6.685 -0.426
t60g30m20  9078.29 3.0  0.0  6.560  (   19.05)    43.65  6.562  7.035 -0.473
t60g30m20  9078.29 3.0 +0.3  6.860  (   33.11)    74.13  6.861  7.412 -0.551
t60g20m20  9078.29 3.0 -0.3  6.260  (   20.42)    53.70  6.266  6.834 -0.568
t60g20m20  9078.29 3.0  0.0  6.560  (   34.67)    89.13  6.561  7.233 -0.672
t60g20m20  9078.29 3.0 +0.3  6.860  (   56.23)   134.90  6.853  7.690 -0.837
t60g10m20  9078.29 3.0 -0.3  6.260  (   39.81)    93.33  6.258  6.891 -0.633
t60g10m20  9078.29 3.0  0.0  6.560  (   63.10)   141.25  6.554  7.381 -0.827
t60g10m20  9078.29 3.0 +0.3  6.860  (   91.20)   194.98  6.850  7.961 -1.111
t55g50m20  9078.29 3.0 -0.3  6.260  (    1.20)     1.48  6.255  6.352 -0.097
t55g50m20  9078.29 3.0  0.0  6.560  (    2.34)     2.95  6.559  6.657 -0.098
t55g50m20  9078.29 3.0 +0.3  6.860  (    4.68)     5.75  6.857  6.957 -0.100
t55g40m20  9078.29 3.0 -0.3  6.260  (    2.63)     3.98  6.261  6.447 -0.186
t55g40m20  9078.29 3.0  0.0  6.560  (    5.13)     7.76  6.562  6.756 -0.194
t55g40m20  9078.29 3.0 +0.3  6.860  (    9.55)    14.79  6.865  7.069 -0.204
t55g30m20  9078.29 3.0 -0.3  6.260  (    5.75)    10.96  6.255  6.573 -0.318
t55g30m20  9078.29 3.0  0.0  6.560  (   10.72)    20.89  6.557  6.897 -0.340
t55g30m20  9078.29 3.0 +0.3  6.860  (   19.50)    38.02  6.860  7.239 -0.379
t55g20m20  9078.29 3.0 -0.3  6.260  (   12.30)    29.51  6.258  6.729 -0.471
t55g20m20  9078.29 3.0  0.0  6.560  (   21.88)    52.48  6.560  7.094 -0.534
t55g20m20  9078.29 3.0 +0.3  6.860  (   37.15)    87.10  6.865  7.495 -0.630
t55g10m20  9078.29 3.0 -0.3  6.260  (   23.99)    57.54  6.257  6.803 -0.546
t55g10m20  9078.29 3.0  0.0  6.560  (   40.74)    95.50  6.567  7.230 -0.663
t55g10m20  9078.29 3.0 +0.3  6.860  (   61.66)   141.25  6.861  7.689 -0.828
t50g50m20  9078.29 3.0 -0.3  6.260  (    0.45)     0.51  6.258  6.321 -0.063
t50g50m20  9078.29 3.0  0.0  6.560  (    0.89)     1.02  6.559  6.622 -0.063
t50g50m20  9078.29 3.0 +0.3  6.860  (    1.78)     2.04  6.863  6.926 -0.063
t50g40m20  9078.29 3.0 -0.3  6.260  (    1.12)     1.48  6.261  6.385 -0.124
t50g40m20  9078.29 3.0  0.0  6.560  (    2.19)     2.88  6.556  6.683 -0.127
t50g40m20  9078.29 3.0 +0.3  6.860  (    4.27)     5.62  6.857  6.987 -0.130
t50g30m20  9078.29 3.0 -0.3  6.260  (    2.63)     4.27  6.257  6.479 -0.222
t50g30m20  9078.29 3.0  0.0  6.560  (    5.13)     8.32  6.561  6.792 -0.231
t50g30m20  9078.29 3.0 +0.3  6.860  (    9.55)    15.49  6.856  7.104 -0.248
t50g20m20  9078.29 3.0 -0.3  6.260  (    5.75)    12.02  6.264  6.604 -0.340
t50g20m20  9078.29 3.0  0.0  6.560  (   10.96)    22.39  6.559  6.930 -0.371
t50g20m20  9078.29 3.0 +0.3  6.860  (   19.50)    39.81  6.856  7.273 -0.417
t50g10m20  9078.29 3.0 -0.3  6.260  (   13.49)    29.51  6.257  6.690 -0.433
t50g10m20  9078.29 3.0  0.0  6.560  (   23.44)    52.48  6.566  7.066 -0.500
t50g10m20  9078.29 3.0 +0.3  6.860  (   38.90)    85.11  6.865  7.460 -0.595
t45g50m20  9078.29 3.0 -0.3  6.260  (    0.07)     0.08  6.257  6.297 -0.040
t45g50m20  9078.29 3.0  0.0  6.560  (    0.15)     0.16  6.559  6.599 -0.040
t45g50m20  9078.29 3.0 +0.3  6.860  (    0.30)     0.32  6.861  6.901 -0.040
t45g40m20  9078.29 3.0 -0.3  6.260  (    0.29)     0.35  6.261  6.336 -0.075
t45g40m20  9078.29 3.0  0.0  6.560  (    0.58)     0.69  6.562  6.637 -0.075
t45g40m20  9078.29 3.0 +0.3  6.860  (    1.15)     1.35  6.855  6.931 -0.076
t45g30m20  9078.29 3.0 -0.3  6.260  (    0.79)     1.05  6.261  6.382 -0.121
t45g30m20  9078.29 3.0  0.0  6.560  (    1.55)     2.04  6.557  6.681 -0.124
t45g30m20  9078.29 3.0 +0.3  6.860  (    3.02)     3.98  6.860  6.990 -0.130
t45g20m20  9078.29 3.0 -0.3  6.260  (    2.04)     3.09  6.262  6.444 -0.182
t45g20m20  9078.29 3.0  0.0  6.560  (    3.98)     5.89  6.557  6.748 -0.191
t45g20m20  9078.29 3.0 +0.3  6.860  (    7.41)    11.22  6.865  7.073 -0.208
t45g10m20  9078.29 3.0 -0.3  6.260  (    5.37)     8.91  6.258  6.505 -0.247
t45g10m20  9078.29 3.0  0.0  6.560  (   10.00)    16.60  6.557  6.827 -0.270
t45g10m20  9078.29 3.0 +0.3  6.860  (   17.78)    29.51  6.857  7.166 -0.309
t70g50m30  9078.29 3.0 -0.3  5.260  (    0.60)     1.58  5.259  5.682 -0.423
t70g50m30  9078.29 3.0  0.0  5.560  (    1.20)     3.16  5.562  5.988 -0.426
t70g50m30  9078.29 3.0 +0.3  5.860  (    2.40)     6.17  5.858  6.289 -0.431
t70g40m30  9078.29 3.0 -0.3  5.260  (    1.26)     4.68  5.264  5.845 -0.581
t70g40m30  9078.29 3.0  0.0  5.560  (    2.45)     9.12  5.561  6.150 -0.589
t70g40m30  9078.29 3.0 +0.3  5.860  (    4.79)    17.78  5.864  6.467 -0.603
t70g30m30  9078.29 3.0 -0.3  5.260  (    2.34)    10.47  5.261  5.931 -0.670
t70g30m30  9078.29 3.0  0.0  5.560  (    4.57)    20.42  5.563  6.249 -0.686
t70g30m30  9078.29 3.0 +0.3  5.860  (    8.91)    38.02  5.865  6.580 -0.715
t70g20m30  9078.29 3.0 -0.3  5.260  (    4.37)    23.99  5.259  6.048 -0.789
t70g20m30  9078.29 3.0  0.0  5.560  (    8.51)    44.67  5.565  6.382 -0.817
t70g20m30  9078.29 3.0 +0.3  5.860  (   16.22)    77.62  5.866  6.748 -0.882
t70g10m30  9078.29 3.0 -0.3  5.260  (    5.62)    26.30  5.259  5.984 -0.725
t70g10m30  9078.29 3.0  0.0  5.560  (   10.72)    47.86  5.555  6.303 -0.748
t70g10m30  9078.29 3.0 +0.3  5.860  (   20.42)    83.18  5.861  6.662 -0.801
t65g50m30  9078.29 3.0 -0.3  5.260  (    0.39)     0.93  5.259  5.641 -0.382
t65g50m30  9078.29 3.0  0.0  5.560  (    0.78)     1.86  5.560  5.945 -0.385
t65g50m30  9078.29 3.0 +0.3  5.860  (    1.55)     3.72  5.865  6.252 -0.387
t65g40m30  9078.29 3.0 -0.3  5.260  (    0.85)     3.47  5.261  5.879 -0.618
t65g40m30  9078.29 3.0  0.0  5.560  (    1.70)     6.76  5.557  6.183 -0.626
t65g40m30  9078.29 3.0 +0.3  5.860  (    3.31)    13.18  5.857  6.498 -0.641
t65g30m30  9078.29 3.0 -0.3  5.260  (    1.78)     9.55  5.258  6.017 -0.759
t65g30m30  9078.29 3.0  0.0  5.560  (    3.55)    18.62  5.561  6.339 -0.778
t65g30m30  9078.29 3.0 +0.3  5.860  (    6.76)    34.67  5.861  6.675 -0.814
t65g20m30  9078.29 3.0 -0.3  5.260  (    3.39)    18.20  5.257  6.031 -0.774
t65g20m30  9078.29 3.0  0.0  5.560  (    6.61)    34.67  5.564  6.371 -0.807
t65g20m30  9078.29 3.0 +0.3  5.860  (   12.59)    61.66  5.864  6.733 -0.869
t65g10m30  9078.29 3.0 -0.3  5.260  (    6.46)    34.67  5.264  6.075 -0.811
t65g10m30  9078.29 3.0  0.0  5.560  (   12.30)    61.66  5.562  6.421 -0.859
t65g10m30  9078.29 3.0 +0.3  5.860  (   22.91)   102.33  5.864  6.831 -0.967
t60g50m30  9078.29 3.0 -0.3  5.260  (    0.23)     0.47  5.265  5.568 -0.303
t60g50m30  9078.29 3.0  0.0  5.560  (    0.46)     0.91  5.556  5.860 -0.304
t60g50m30  9078.29 3.0 +0.3  5.860  (    0.91)     1.82  5.858  6.163 -0.305
t60g40m30  9078.29 3.0 -0.3  5.260  (    0.50)     1.82  5.256  5.826 -0.570
t60g40m30  9078.29 3.0  0.0  5.560  (    1.00)     3.63  5.560  6.134 -0.574
t60g40m30  9078.29 3.0 +0.3  5.860  (    1.95)     7.08  5.858  6.441 -0.583
t60g30m30  9078.29 3.0 -0.3  5.260  (    1.10)     6.31  5.265  6.043 -0.778
t60g30m30  9078.29 3.0  0.0  5.560  (    2.19)    12.30  5.563  6.358 -0.795
t60g30m30  9078.29 3.0 +0.3  5.860  (    4.27)    23.44  5.861  6.684 -0.823
t60g20m30  9078.29 3.0 -0.3  5.260  (    2.40)    13.80  5.260  6.071 -0.811
t60g20m30  9078.29 3.0  0.0  5.560  (    4.68)    26.30  5.561  6.403 -0.842
t60g20m30  9078.29 3.0 +0.3  5.860  (    8.91)    47.86  5.863  6.762 -0.899
t60g10m30  9078.29 3.0 -0.3  5.260  (    4.90)    20.89  5.265  5.959 -0.694
t60g10m30  9078.29 3.0  0.0  5.560  (    9.33)    38.02  5.557  6.288 -0.731
t60g10m30  9078.29 3.0 +0.3  5.860  (   16.98)    67.61  5.866  6.674 -0.808
t55g50m30  9078.29 3.0 -0.3  5.260  (    0.12)     0.19  5.260  5.459 -0.199
t55g50m30  9078.29 3.0  0.0  5.560  (    0.24)     0.38  5.559  5.759 -0.200
t55g50m30  9078.29 3.0 +0.3  5.860  (    0.48)     0.76  5.860  6.060 -0.200
t55g40m30  9078.29 3.0 -0.3  5.260  (    0.26)     0.69  5.261  5.681 -0.420
t55g40m30  9078.29 3.0  0.0  5.560  (    0.52)     1.38  5.563  5.984 -0.421
t55g40m30  9078.29 3.0 +0.3  5.860  (    1.05)     2.69  5.856  6.280 -0.424
t55g30m30  9078.29 3.0 -0.3  5.260  (    0.60)     2.57  5.261  5.902 -0.641
t55g30m30  9078.29 3.0  0.0  5.560  (    1.20)     5.01  5.558  6.207 -0.649
t55g30m30  9078.29 3.0 +0.3  5.860  (    2.34)     9.77  5.861  6.524 -0.663
t55g20m30  9078.29 3.0 -0.3  5.260  (    1.32)     6.46  5.262  5.964 -0.702
t55g20m30  9078.29 3.0  0.0  5.560  (    2.63)    12.59  5.565  6.285 -0.720
t55g20m30  9078.29 3.0 +0.3  5.860  (    5.13)    23.44  5.858  6.609 -0.751
t55g10m30  9078.29 3.0 -0.3  5.260  (    2.95)    10.47  5.256  5.844 -0.588
t55g10m30  9078.29 3.0  0.0  5.560  (    5.75)    20.42  5.565  6.178 -0.613
t55g10m30  9078.29 3.0 +0.3  5.860  (   10.96)    37.15  5.862  6.519 -0.657
t50g50m30  9078.29 3.0 -0.3  5.260  (    0.05)     0.06  5.267  5.384 -0.117
t50g50m30  9078.29 3.0  0.0  5.560  (    0.10)     0.13  5.564  5.681 -0.117
t50g50m30  9078.29 3.0 +0.3  5.860  (    0.19)     0.26  5.862  5.979 -0.117
t50g40m30  9078.29 3.0 -0.3  5.260  (    0.12)     0.21  5.266  5.510 -0.244
t50g40m30  9078.29 3.0  0.0  5.560  (    0.23)     0.41  5.555  5.801 -0.246
t50g40m30  9078.29 3.0 +0.3  5.860  (    0.47)     0.81  5.857  6.103 -0.246
t50g30m30  9078.29 3.0 -0.3  5.260  (    0.27)     0.69  5.259  5.670 -0.411
t50g30m30  9078.29 3.0  0.0  5.560  (    0.54)     1.38  5.560  5.973 -0.413
t50g30m30  9078.29 3.0 +0.3  5.860  (    1.07)     2.75  5.864  6.279 -0.415
t50g20m30  9078.29 3.0 -0.3  5.260  (    0.62)     1.91  5.257  5.758 -0.501
t50g20m30  9078.29 3.0  0.0  5.560  (    1.23)     3.80  5.562  6.070 -0.508
t50g20m30  9078.29 3.0 +0.3  5.860  (    2.40)     7.41  5.861  6.380 -0.519
t50g10m30  9078.29 3.0 -0.3  5.260  (    1.58)     4.27  5.264  5.708 -0.444
t50g10m30  9078.29 3.0  0.0  5.560  (    3.09)     8.13  5.556  6.010 -0.454
t50g10m30  9078.29 3.0 +0.3  5.860  (    5.89)    15.49  5.860  6.335 -0.475
t45g50m30  9078.29 3.0 -0.3  5.260  (    0.01)     0.02  5.265  5.324 -0.059
t45g50m30  9078.29 3.0  0.0  5.560  (    0.03)     0.03  5.563  5.625 -0.062
t45g50m30  9078.29 3.0 +0.3  5.860  (    0.06)     0.07  5.865  5.929 -0.064
t45g40m30  9078.29 3.0 -0.3  5.260  (    0.04)     0.05  5.258  5.399 -0.141
t45g40m30  9078.29 3.0  0.0  5.560  (    0.07)     0.10  5.558  5.699 -0.141
t45g40m30  9078.29 3.0 +0.3  5.860  (    0.14)     0.20  5.860  6.000 -0.140
t45g30m30  9078.29 3.0 -0.3  5.260  (    0.09)     0.16  5.262  5.497 -0.235
t45g30m30  9078.29 3.0  0.0  5.560  (    0.18)     0.32  5.564  5.799 -0.235
t45g30m30  9078.29 3.0 +0.3  5.860  (    0.36)     0.63  5.865  6.101 -0.236
t45g20m30  9078.29 3.0 -0.3  5.260  (    0.22)     0.48  5.264  5.589 -0.325
t45g20m30  9078.29 3.0  0.0  5.560  (    0.45)     0.95  5.565  5.890 -0.325
t45g20m30  9078.29 3.0 +0.3  5.860  (    0.89)     1.86  5.857  6.186 -0.329
t45g10m30  9078.29 3.0 -0.3  5.260  (    0.59)     1.23  5.262  5.581 -0.319
t45g10m30  9078.29 3.0  0.0  5.560  (    1.17)     2.40  5.556  5.878 -0.322
t45g10m30  9078.29 3.0 +0.3  5.860  (    2.29)     4.79  5.865  6.194 -0.329
t70g50m40  9078.29 3.0 -0.3  4.260  (    0.06)     0.28  4.259  4.932 -0.673
t70g50m40  9078.29 3.0  0.0  4.560  (    0.12)     0.56  4.559  5.232 -0.673
t70g50m40  9078.29 3.0 +0.3  4.860  (    0.24)     1.12  4.860  5.534 -0.674
t70g40m40  9078.29 3.0 -0.3  4.260  (    0.13)     0.72  4.255  5.025 -0.770
t70g40m40  9078.29 3.0  0.0  4.560  (    0.25)     1.45  4.556  5.327 -0.771
t70g40m40  9078.29 3.0 +0.3  4.860  (    0.50)     2.88  4.859  5.633 -0.774
t70g30m40  9078.29 3.0 -0.3  4.260  (    0.23)     1.41  4.264  5.041 -0.777
t70g30m40  9078.29 3.0  0.0  4.560  (    0.47)     2.75  4.556  5.336 -0.780
t70g30m40  9078.29 3.0 +0.3  4.860  (    0.93)     5.50  4.862  5.646 -0.784
t70g20m40  9078.29 3.0 -0.3  4.260  (    0.46)     2.57  4.258  5.020 -0.762
t70g20m40  9078.29 3.0  0.0  4.560  (    0.89)     5.13  4.563  5.326 -0.763
t70g20m40  9078.29 3.0 +0.3  4.860  (    1.78)    10.00  4.862  5.629 -0.767
t70g10m40  9078.29 3.0 -0.3  4.260  (    0.58)     1.74  4.264  4.744 -0.480
t70g10m40  9078.29 3.0  0.0  4.560  (    1.15)     3.39  4.556  5.038 -0.482
t70g10m40  9078.29 3.0 +0.3  4.860  (    2.29)     6.76  4.863  5.345 -0.482
t65g50m40  9078.29 3.0 -0.3  4.260  (    0.04)     0.19  4.263  4.957 -0.694
t65g50m40  9078.29 3.0  0.0  4.560  (    0.08)     0.38  4.562  5.257 -0.695
t65g50m40  9078.29 3.0 +0.3  4.860  (    0.15)     0.76  4.864  5.558 -0.694
t65g40m40  9078.29 3.0 -0.3  4.260  (    0.09)     0.66  4.264  5.153 -0.889
t65g40m40  9078.29 3.0  0.0  4.560  (    0.17)     1.29  4.555  5.446 -0.891
t65g40m40  9078.29 3.0 +0.3  4.860  (    0.34)     2.57  4.858  5.751 -0.893
t65g30m40  9078.29 3.0 -0.3  4.260  (    0.18)     1.55  4.260  5.198 -0.938
t65g30m40  9078.29 3.0  0.0  4.560  (    0.36)     3.09  4.562  5.505 -0.943
t65g30m40  9078.29 3.0 +0.3  4.860  (    0.71)     6.03  4.858  5.807 -0.949
t65g20m40  9078.29 3.0 -0.3  4.260  (    0.35)     2.57  4.264  5.133 -0.869
t65g20m40  9078.29 3.0  0.0  4.560  (    0.69)     5.01  4.558  5.431 -0.873
t65g20m40  9078.29 3.0 +0.3  4.860  (    1.38)     9.77  4.855  5.736 -0.881
t65g10m40  9078.29 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9078.29 3.0 -0.3  4.260  (    0.02)     0.10  4.259  4.889 -0.630
t60g50m40  9078.29 3.0  0.0  4.560  (    0.04)     0.19  4.562  5.193 -0.631
t60g50m40  9078.29 3.0 +0.3  4.860  (    0.09)     0.38  4.861  5.492 -0.631
t60g40m40  9078.29 3.0 -0.3  4.260  (    0.05)     0.42  4.265  5.182 -0.917
t60g40m40  9078.29 3.0  0.0  4.560  (    0.10)     0.81  4.556  5.474 -0.918
t60g40m40  9078.29 3.0 +0.3  4.860  (    0.20)     1.62  4.858  5.777 -0.919
t60g30m40  9078.29 3.0 -0.3  4.260  (    0.11)     1.23  4.263  5.307 -1.044
t60g30m40  9078.29 3.0  0.0  4.560  (    0.22)     2.40  4.555  5.603 -1.048
t60g30m40  9078.29 3.0 +0.3  4.860  (    0.45)     4.79  4.860  5.915 -1.055
t60g20m40  9078.29 3.0 -0.3  4.260  (    0.25)     2.29  4.263  5.237 -0.974
t60g20m40  9078.29 3.0  0.0  4.560  (    0.49)     4.47  4.563  5.541 -0.978
t60g20m40  9078.29 3.0 +0.3  4.860  (    0.98)     8.71  4.863  5.853 -0.990
t60g10m40  9078.29 3.0 -0.3  4.260  (    0.50)     3.02  4.264  5.050 -0.786
t60g10m40  9078.29 3.0  0.0  4.560  (    1.00)     5.89  4.561  5.350 -0.789
t60g10m40  9078.29 3.0 +0.3  4.860  (    1.95)    11.22  4.858  5.653 -0.795
t55g50m40  9078.29 3.0 -0.3  4.260  (    0.01)     0.04  4.263  4.752 -0.489
t55g50m40  9078.29 3.0  0.0  4.560  (    0.02)     0.07  4.564  5.053 -0.489
t55g50m40  9078.29 3.0 +0.3  4.860  (    0.05)     0.15  4.865  5.354 -0.489
t55g40m40  9078.29 3.0 -0.3  4.260  (    0.03)     0.16  4.256  5.057 -0.801
t55g40m40  9078.29 3.0  0.0  4.560  (    0.05)     0.32  4.557  5.359 -0.802
t55g40m40  9078.29 3.0 +0.3  4.860  (    0.10)     0.65  4.858  5.660 -0.802
t55g30m40  9078.29 3.0 -0.3  4.260  (    0.06)     0.59  4.261  5.256 -0.995
t55g30m40  9078.29 3.0  0.0  4.560  (    0.12)     1.17  4.564  5.558 -0.994
t55g30m40  9078.29 3.0 +0.3  4.860  (    0.24)     2.29  4.862  5.856 -0.994
t55g20m40  9078.29 3.0 -0.3  4.260  (    0.13)     1.15  4.258  5.206 -0.948
t55g20m40  9078.29 3.0  0.0  4.560  (    0.26)     2.29  4.557  5.507 -0.950
t55g20m40  9078.29 3.0 +0.3  4.860  (    0.52)     4.57  4.856  5.812 -0.956
t55g10m40  9078.29 3.0 -0.3  4.260  (    0.30)     1.55  4.264  4.974 -0.710
t55g10m40  9078.29 3.0  0.0  4.560  (    0.60)     3.02  4.557  5.271 -0.714
t55g10m40  9078.29 3.0 +0.3  4.860  (    1.20)     6.03  4.864  5.589 -0.725
t50g50m40  9078.29 3.0 -0.3  4.260  (    0.01)     0.01  4.253  4.528 -0.275
t50g50m40  9078.29 3.0  0.0  4.560  (    0.01)     0.02  4.549  4.830 -0.281
t50g50m40  9078.29 3.0 +0.3  4.860  (    0.02)     0.04  4.859  5.141 -0.282
t50g40m40  9078.29 3.0 -0.3  4.260  (    0.01)     0.04  4.266  4.809 -0.543
t50g40m40  9078.29 3.0  0.0  4.560  (    0.02)     0.08  4.561  5.102 -0.541
t50g40m40  9078.29 3.0 +0.3  4.860  (    0.05)     0.16  4.862  5.404 -0.542
t50g30m40  9078.29 3.0 -0.3  4.260  (    0.03)     0.14  4.263  4.974 -0.711
t50g30m40  9078.29 3.0  0.0  4.560  (    0.05)     0.28  4.563  5.274 -0.711
t50g30m40  9078.29 3.0 +0.3  4.860  (    0.11)     0.55  4.865  5.576 -0.711
t50g20m40  9078.29 3.0 -0.3  4.260  (    0.06)     0.29  4.255  4.935 -0.680
t50g20m40  9078.29 3.0  0.0  4.560  (    0.12)     0.58  4.556  5.237 -0.681
t50g20m40  9078.29 3.0 +0.3  4.860  (    0.24)     1.15  4.858  5.541 -0.683
t50g10m40  9078.29 3.0 -0.3  4.260  (    0.16)     0.50  4.262  4.761 -0.499
t50g10m40  9078.29 3.0  0.0  4.560  (    0.32)     1.00  4.564  5.063 -0.499
t50g10m40  9078.29 3.0 +0.3  4.860  (    0.63)     1.95  4.857  5.358 -0.501
t45g50m40  9078.29 3.0 -0.3  4.260  (    0.00)     0.00  4.299  4.432 -0.133
t45g50m40  9078.29 3.0  0.0  4.560  (    0.00)     0.01  4.529  4.664 -0.135
t45g50m40  9078.29 3.0 +0.3  4.860  (    0.01)     0.01  4.835  4.963 -0.128
t45g40m40  9078.29 3.0 -0.3  4.260  (    0.00)     0.01  4.260  4.525 -0.265
t45g40m40  9078.29 3.0  0.0  4.560  (    0.01)     0.02  4.567  4.831 -0.264
t45g40m40  9078.29 3.0 +0.3  4.860  (    0.02)     0.03  4.869  5.127 -0.258
t45g30m40  9078.29 3.0 -0.3  4.260  (    0.01)     0.03  4.269  4.666 -0.397
t45g30m40  9078.29 3.0  0.0  4.560  (    0.02)     0.05  4.561  4.959 -0.398
t45g30m40  9078.29 3.0 +0.3  4.860  (    0.04)     0.10  4.862  5.260 -0.398
t45g20m40  9078.29 3.0 -0.3  4.260  (    0.02)     0.06  4.256  4.665 -0.409
t45g20m40  9078.29 3.0  0.0  4.560  (    0.05)     0.12  4.554  4.962 -0.408
t45g20m40  9078.29 3.0 +0.3  4.860  (    0.09)     0.23  4.855  5.264 -0.409
t45g10m40  9078.29 3.0 -0.3  4.260  (    0.06)     0.12  4.265  4.569 -0.304
t45g10m40  9078.29 3.0  0.0  4.560  (    0.12)     0.25  4.564  4.870 -0.306
t45g10m40  9078.29 3.0 +0.3  4.860  (    0.24)     0.48  4.857  5.163 -0.306


==> anc/tableE1/ncor9078_standard.dat <==
t70g50p00  9078.29 1.0 -0.3  8.260  (  128.82)   141.25  8.264  8.379 -0.115
t70g50p00  9078.29 1.0  0.0  8.560  (  162.18)   181.97  8.567  8.721 -0.154
t70g50p00  9078.29 1.0 +0.3  8.860  (  199.53)   229.09  8.858  9.037 -0.179
t70g40p00  9078.29 1.0 -0.3  8.260  (  147.91)   173.78  8.246  8.538 -0.292
t70g40p00  9078.29 1.0  0.0  8.560  (  177.83)   213.80  8.545  8.909 -0.364
t70g40p00  9078.29 1.0 +0.3  8.860  (  208.93)   263.03  8.865  9.264 -0.399
t70g30p00  9078.29 1.0 -0.3  8.260  (  173.78)   218.78  8.257  8.763 -0.506
t70g30p00  9078.29 1.0  0.0  8.560  (  199.53)   263.03  8.578  9.156 -0.578
t70g30p00  9078.29 1.0 +0.3  8.860  (  229.09)   302.00  8.842  9.423 -0.581
t70g20p00  9078.29 1.0 -0.3  8.260  (  194.98)   257.04  8.283  9.002 -0.719
t70g20p00  9078.29 1.0  0.0  8.560  (  218.78)   295.12  8.571  9.354 -0.783
t70g20p00  9078.29 1.0 +0.3  8.860  (  245.47)   331.13  8.843  9.615 -0.772
t70g10p00  9078.29 1.0 -0.3  8.260  (  204.17)   275.42  8.273  9.121 -0.848
t70g10p00  9078.29 1.0  0.0  8.560  (  229.09)   309.03  8.542  9.464 -0.922
t70g10p00  9078.29 1.0 +0.3  8.860  (  251.19)   346.74  8.848  9.769 -0.921
t65g50p00  9078.29 1.0 -0.3  8.260  (  109.65)   117.49  8.266  8.342 -0.076
t65g50p00  9078.29 1.0  0.0  8.560  (  141.25)   154.88  8.566  8.672 -0.106
t65g50p00  9078.29 1.0 +0.3  8.860  (  181.97)   199.53  8.860  8.990 -0.130
t65g40p00  9078.29 1.0 -0.3  8.260  (  131.83)   151.36  8.263  8.490 -0.227
t65g40p00  9078.29 1.0  0.0  8.560  (  158.49)   190.55  8.571  8.870 -0.299
t65g40p00  9078.29 1.0 +0.3  8.860  (  190.55)   234.42  8.869  9.208 -0.339
t65g30p00  9078.29 1.0 -0.3  8.260  (  154.88)   194.98  8.270  8.745 -0.475
t65g30p00  9078.29 1.0  0.0  8.560  (  177.83)   234.42  8.568  9.133 -0.565
t65g30p00  9078.29 1.0 +0.3  8.860  (  204.17)   275.42  8.860  9.453 -0.593
t65g20p00  9078.29 1.0 -0.3  8.260  (  181.97)   239.88  8.251  8.948 -0.697
t65g20p00  9078.29 1.0  0.0  8.560  (  204.17)   281.84  8.572  9.337 -0.765
t65g20p00  9078.29 1.0 +0.3  8.860  (  229.09)   323.59  8.886  9.630 -0.744
t65g10p00  9078.29 1.0 -0.3  8.260  (  199.53)   275.42  8.252  9.142 -0.890
t65g10p00  9078.29 1.0  0.0  8.560  (  223.87)   316.23  8.583  9.515 -0.932
t65g10p00  9078.29 1.0 +0.3  8.860  (  251.19)   346.74  8.833  9.731 -0.898
t60g50p00  9078.29 1.0 -0.3  8.260  (   79.43)    83.18  8.254  8.300 -0.046
t60g50p00  9078.29 1.0  0.0  8.560  (  107.15)   114.82  8.560  8.624 -0.064
t60g50p00  9078.29 1.0 +0.3  8.860  (  141.25)   154.88  8.871  8.956 -0.085
t60g40p00  9078.29 1.0 -0.3  8.260  (  104.71)   117.49  8.264  8.418 -0.154
t60g40p00  9078.29 1.0  0.0  8.560  (  131.83)   151.36  8.564  8.777 -0.213
t60g40p00  9078.29 1.0 +0.3  8.860  (  158.49)   190.55  8.860  9.121 -0.261
t60g30p00  9078.29 1.0 -0.3  8.260  (  128.82)   158.49  8.246  8.612 -0.366
t60g30p00  9078.29 1.0  0.0  8.560  (  154.88)   199.53  8.578  9.056 -0.478
t60g30p00  9078.29 1.0 +0.3  8.860  (  181.97)   239.88  8.877  9.405 -0.528
t60g20p00  9078.29 1.0 -0.3  8.260  (  154.88)   208.93  8.262  8.919 -0.657
t60g20p00  9078.29 1.0  0.0  8.560  (  177.83)   245.47  8.549  9.302 -0.753
t60g20p00  9078.29 1.0 +0.3  8.860  (  204.17)   288.40  8.882  9.655 -0.773
t60g10p00  9078.29 1.0 -0.3  8.260  (  186.21)   257.04  8.248  9.127 -0.879
t60g10p00  9078.29 1.0  0.0  8.560  (  208.93)   295.12  8.557  9.483 -0.926
t60g10p00  9078.29 1.0 +0.3  8.860  (  234.42)   331.13  8.854  9.743 -0.889
t55g50p00  9078.29 1.0 -0.3  8.260  (   45.71)    46.77  8.257  8.277 -0.020
t55g50p00  9078.29 1.0  0.0  8.560  (   64.57)    67.61  8.570  8.598 -0.028
t55g50p00  9078.29 1.0 +0.3  8.860  (   89.13)    93.33  8.866  8.904 -0.038
t55g40p00  9078.29 1.0 -0.3  8.260  (   67.61)    74.13  8.268  8.357 -0.089
t55g40p00  9078.29 1.0  0.0  8.560  (   89.13)    97.72  8.550  8.673 -0.123
t55g40p00  9078.29 1.0 +0.3  8.860  (  114.82)   128.82  8.856  9.020 -0.164
t55g30p00  9078.29 1.0 -0.3  8.260  (   95.50)   112.20  8.252  8.498 -0.246
t55g30p00  9078.29 1.0  0.0  8.560  (  117.49)   144.54  8.559  8.902 -0.343
t55g30p00  9078.29 1.0 +0.3  8.860  (  141.25)   181.97  8.874  9.295 -0.421
t55g20p00  9078.29 1.0 -0.3  8.260  (  125.89)   162.18  8.251  8.757 -0.506
t55g20p00  9078.29 1.0  0.0  8.560  (  147.91)   199.53  8.561  9.201 -0.640
t55g20p00  9078.29 1.0 +0.3  8.860  (  169.82)   234.42  8.842  9.548 -0.706
t55g10p00  9078.29 1.0 -0.3  8.260  (  154.88)   218.78  8.275  9.104 -0.829
t55g10p00  9078.29 1.0  0.0  8.560  (  177.83)   251.19  8.539  9.459 -0.920
t55g10p00  9078.29 1.0 +0.3  8.860  (  199.53)   288.40  8.850  9.780 -0.930
t50g50p00  9078.29 1.0 -0.3  8.260  (   19.50)    19.95  8.266  8.273 -0.007
t50g50p00  9078.29 1.0  0.0  8.560  (   28.84)    29.51  8.560  8.569 -0.009
t50g50p00  9078.29 1.0 +0.3  8.860  (   39.81)    40.74  8.866  8.878 -0.012
t50g40p00  9078.29 1.0 -0.3  8.260  (   32.36)    33.88  8.261  8.297 -0.036
t50g40p00  9078.29 1.0  0.0  8.560  (   43.65)    45.71  8.553  8.602 -0.049
t50g40p00  9078.29 1.0 +0.3  8.860  (   58.88)    61.66  8.853  8.919 -0.066
t50g30p00  9078.29 1.0 -0.3  8.260  (   52.48)    57.54  8.254  8.377 -0.123
t50g30p00  9078.29 1.0  0.0  8.560  (   67.61)    77.62  8.568  8.747 -0.179
t50g30p00  9078.29 1.0 +0.3  8.860  (   85.11)   100.00  8.858  9.094 -0.236
t50g20p00  9078.29 1.0 -0.3  8.260  (   79.43)    97.72  8.263  8.573 -0.310
t50g20p00  9078.29 1.0  0.0  8.560  (   97.72)   125.89  8.568  8.994 -0.426
t50g20p00  9078.29 1.0 +0.3  8.860  (  117.49)   154.88  8.850  9.375 -0.525
t50g10p00  9078.29 1.0 -0.3  8.260  (  112.20)   151.36  8.259  8.840 -0.581
t50g10p00  9078.29 1.0  0.0  8.560  (  131.83)   186.21  8.569  9.307 -0.738
t50g10p00  9078.29 1.0 +0.3  8.860  (  151.36)   218.78  8.852  9.674 -0.822
t45g50p00  9078.29 1.0 -0.3  8.260  (    3.80)     3.80  8.259  8.262 -0.003
t45g50p00  9078.29 1.0  0.0  8.560  (    6.17)     6.17  8.557  8.560 -0.003
t45g50p00  9078.29 1.0 +0.3  8.860  (    9.55)     9.55  8.853  8.857 -0.004
t45g40p00  9078.29 1.0 -0.3  8.260  (   10.23)    10.23  8.256  8.265 -0.009
t45g40p00  9078.29 1.0  0.0  8.560  (   15.14)    15.49  8.568  8.580 -0.012
t45g40p00  9078.29 1.0 +0.3  8.860  (   21.38)    21.88  8.864  8.882 -0.018
t45g30p00  9078.29 1.0 -0.3  8.260  (   21.38)    21.88  8.252  8.286 -0.034
t45g30p00  9078.29 1.0  0.0  8.560  (   29.51)    30.90  8.558  8.605 -0.047
t45g30p00  9078.29 1.0 +0.3  8.860  (   33.88)    35.48  8.849  8.925 -0.076
t45g20p00  9078.29 1.0 -0.3  8.260  (   33.88)    37.15  8.262  8.383 -0.121
t45g20p00  9078.29 1.0  0.0  8.560  (   42.66)    48.98  8.564  8.732 -0.168
t45g20p00  9078.29 1.0 +0.3  8.860  (   53.70)    63.10  8.861  9.086 -0.225
t45g10p00  9078.29 1.0 -0.3  8.260  (   56.23)    67.61  8.254  8.518 -0.264
t45g10p00  9078.29 1.0  0.0  8.560  (   69.18)    87.10  8.556  8.918 -0.362
t45g10p00  9078.29 1.0 +0.3  8.860  (   85.11)   109.65  8.864  9.327 -0.463
t70g50m10  9078.29 1.0 -0.3  7.260  (   41.69)    46.77  7.261  7.342 -0.081
t70g50m10  9078.29 1.0  0.0  7.560  (   63.10)    70.79  7.552  7.664 -0.112
t70g50m10  9078.29 1.0 +0.3  7.860  (   87.10)   102.33  7.859  8.025 -0.166
t70g40m10  9078.29 1.0 -0.3  7.260  (   61.66)    77.62  7.253  7.464 -0.211
t70g40m10  9078.29 1.0  0.0  7.560  (   85.11)   112.20  7.569  7.900 -0.331
t70g40m10  9078.29 1.0 +0.3  7.860  (  109.65)   147.91  7.862  8.343 -0.481
t70g30m10  9078.29 1.0 -0.3  7.260  (   89.13)   123.03  7.259  7.723 -0.464
t70g30m10  9078.29 1.0  0.0  7.560  (  112.20)   162.18  7.565  8.253 -0.688
t70g30m10  9078.29 1.0 +0.3  7.860  (  131.83)   199.53  7.844  8.710 -0.866
t70g20m10  9078.29 1.0 -0.3  7.260  (  109.65)   162.18  7.249  7.977 -0.728
t70g20m10  9078.29 1.0  0.0  7.560  (  131.83)   204.17  7.556  8.548 -0.992
t70g20m10  9078.29 1.0 +0.3  7.860  (  154.88)   245.47  7.863  9.035 -1.172
t70g10m10  9078.29 1.0 -0.3  7.260  (  123.03)   190.55  7.267  8.171 -0.904
t70g10m10  9078.29 1.0  0.0  7.560  (  144.54)   229.09  7.548  8.689 -1.141
t70g10m10  9078.29 1.0 +0.3  7.860  (  169.82)   269.15  7.855  9.175 -1.320
t65g50m10  9078.29 1.0 -0.3  7.260  (   31.62)    33.88  7.253  7.305 -0.052
t65g50m10  9078.29 1.0  0.0  7.560  (   48.98)    53.70  7.559  7.626 -0.067
t65g50m10  9078.29 1.0 +0.3  7.860  (   72.44)    81.28  7.867  7.962 -0.095
t65g40m10  9078.29 1.0 -0.3  7.260  (   48.98)    58.88  7.257  7.404 -0.147
t65g40m10  9078.29 1.0  0.0  7.560  (   70.79)    87.10  7.559  7.776 -0.217
t65g40m10  9078.29 1.0 +0.3  7.860  (   93.33)   120.23  7.861  8.188 -0.327
t65g30m10  9078.29 1.0 -0.3  7.260  (   70.79)    97.72  7.259  7.606 -0.347
t65g30m10  9078.29 1.0  0.0  7.560  (   93.33)   134.90  7.569  8.109 -0.540
t65g30m10  9078.29 1.0 +0.3  7.860  (  117.49)   173.78  7.874  8.621 -0.747
t65g20m10  9078.29 1.0 -0.3  7.260  (  100.00)   147.91  7.268  7.944 -0.676
t65g20m10  9078.29 1.0  0.0  7.560  (  120.23)   186.21  7.557  8.477 -0.920
t65g20m10  9078.29 1.0 +0.3  7.860  (  141.25)   223.87  7.842  8.938 -1.096
t65g10m10  9078.29 1.0 -0.3  7.260  (  120.23)   186.21  7.259  8.194 -0.935
t65g10m10  9078.29 1.0  0.0  7.560  (  141.25)   229.09  7.580  8.769 -1.189
t65g10m10  9078.29 1.0 +0.3  7.860  (  162.18)   263.03  7.847  9.162 -1.315
t60g50m10  9078.29 1.0 -0.3  7.260  (   21.38)    22.91  7.262  7.292 -0.030
t60g50m10  9078.29 1.0  0.0  7.560  (   34.67)    36.31  7.556  7.592 -0.036
t60g50m10  9078.29 1.0 +0.3  7.860  (   53.70)    57.54  7.865  7.913 -0.048
t60g40m10  9078.29 1.0 -0.3  7.260  (   35.48)    39.81  7.255  7.348 -0.093
t60g40m10  9078.29 1.0  0.0  7.560  (   52.48)    61.66  7.560  7.686 -0.126
t60g40m10  9078.29 1.0 +0.3  7.860  (   74.13)    89.13  7.859  8.039 -0.180
t60g30m10  9078.29 1.0 -0.3  7.260  (   54.95)    70.79  7.261  7.492 -0.231
t60g30m10  9078.29 1.0  0.0  7.560  (   75.86)   102.33  7.569  7.917 -0.348
t60g30m10  9078.29 1.0 +0.3  7.860  (   97.72)   134.90  7.852  8.354 -0.502
t60g20m10  9078.29 1.0 -0.3  7.260  (   77.62)   114.82  7.265  7.760 -0.495
t60g20m10  9078.29 1.0  0.0  7.560  (  100.00)   151.36  7.557  8.280 -0.723
t60g20m10  9078.29 1.0 +0.3  7.860  (  123.03)   190.55  7.863  8.813 -0.950
t60g10m10  9078.29 1.0 -0.3  7.260  (  107.15)   165.96  7.268  8.125 -0.857
t60g10m10  9078.29 1.0  0.0  7.560  (  125.89)   204.17  7.560  8.662 -1.102
t60g10m10  9078.29 1.0 +0.3  7.860  (  147.91)   239.88  7.843  9.100 -1.257
t55g50m10  9078.29 1.0 -0.3  7.260  (   10.96)    11.48  7.264  7.279 -0.015
t55g50m10  9078.29 1.0  0.0  7.560  (   19.95)    20.42  7.558  7.575 -0.017
t55g50m10  9078.29 1.0 +0.3  7.860  (   33.88)    34.67  7.859  7.880 -0.021
t55g40m10  9078.29 1.0 -0.3  7.260  (   22.39)    24.55  7.266  7.315 -0.049
t55g40m10  9078.29 1.0  0.0  7.560  (   33.88)    37.15  7.563  7.628 -0.065
t55g40m10  9078.29 1.0 +0.3  7.860  (   50.12)    56.23  7.863  7.948 -0.085
t55g30m10  9078.29 1.0 -0.3  7.260  (   36.31)    43.65  7.263  7.401 -0.138
t55g30m10  9078.29 1.0  0.0  7.560  (   53.70)    66.07  7.565  7.754 -0.189
t55g30m10  9078.29 1.0 +0.3  7.860  (   74.13)    93.33  7.859  8.129 -0.270
t55g20m10  9078.29 1.0 -0.3  7.260  (   57.54)    77.62  7.256  7.561 -0.305
t55g20m10  9078.29 1.0  0.0  7.560  (   77.62)   109.65  7.560  8.010 -0.450
t55g20m10  9078.29 1.0 +0.3  7.860  (  100.00)   144.54  7.861  8.502 -0.641
t55g10m10  9078.29 1.0 -0.3  7.260  (   81.28)   125.89  7.269  7.884 -0.615
t55g10m10  9078.29 1.0  0.0  7.560  (  102.33)   162.18  7.559  8.414 -0.855
t55g10m10  9078.29 1.0 +0.3  7.860  (  123.03)   199.53  7.858  8.932 -1.074
t50g50m10  9078.29 1.0 -0.3  7.260  (    3.89)     3.98  7.260  7.266 -0.006
t50g50m10  9078.29 1.0  0.0  7.560  (    7.41)     7.41  7.558  7.565 -0.007
t50g50m10  9078.29 1.0 +0.3  7.860  (   13.18)    13.18  7.856  7.864 -0.008
t50g40m10  9078.29 1.0 -0.3  7.260  (    9.33)     9.77  7.263  7.285 -0.022
t50g40m10  9078.29 1.0  0.0  7.560  (   16.22)    16.98  7.565  7.591 -0.026
t50g40m10  9078.29 1.0 +0.3  7.860  (   26.30)    27.54  7.860  7.891 -0.031
t50g30m10  9078.29 1.0 -0.3  7.260  (   19.05)    21.38  7.257  7.323 -0.066
t50g30m10  9078.29 1.0  0.0  7.560  (   30.90)    32.36  7.562  7.653 -0.091
t50g30m10  9078.29 1.0 +0.3  7.860  (   41.69)    47.86  7.863  7.986 -0.123
t50g20m10  9078.29 1.0 -0.3  7.260  (   33.11)    41.69  7.268  7.441 -0.173
t50g20m10  9078.29 1.0  0.0  7.560  (   47.86)    61.66  7.565  7.796 -0.231
t50g20m10  9078.29 1.0 +0.3  7.860  (   66.07)    87.10  7.868  8.192 -0.324
t50g10m10  9078.29 1.0 -0.3  7.260  (   54.95)    77.62  7.269  7.616 -0.347
t50g10m10  9078.29 1.0  0.0  7.560  (   74.13)   107.15  7.565  8.055 -0.490
t50g10m10  9078.29 1.0 +0.3  7.860  (   93.33)   141.25  7.874  8.557 -0.683
t45g50m10  9078.29 1.0 -0.3  7.260  (    0.49)     0.50  7.262  7.265 -0.003
t45g50m10  9078.29 1.0  0.0  7.560  (    0.95)     0.98  7.563  7.567 -0.004
t45g50m10  9078.29 1.0 +0.3  7.860  (    1.82)     1.86  7.864  7.867 -0.003
t45g40m10  9078.29 1.0 -0.3  7.260  (    2.34)     2.34  7.255  7.264 -0.009
t45g40m10  9078.29 1.0  0.0  7.560  (    4.27)     4.27  7.555  7.565 -0.010
t45g40m10  9078.29 1.0 +0.3  7.860  (    7.41)     7.41  7.855  7.867 -0.012
t45g30m10  9078.29 1.0 -0.3  7.260  (    6.03)     6.31  7.257  7.283 -0.026
t45g30m10  9078.29 1.0  0.0  7.560  (   10.00)    10.72  7.566  7.598 -0.032
t45g30m10  9078.29 1.0 +0.3  7.860  (   15.85)    16.98  7.862  7.903 -0.041
t45g20m10  9078.29 1.0 -0.3  7.260  (   13.49)    14.79  7.253  7.322 -0.069
t45g20m10  9078.29 1.0  0.0  7.560  (   20.89)    23.99  7.565  7.653 -0.088
t45g20m10  9078.29 1.0 +0.3  7.860  (   31.62)    32.36  7.858  7.988 -0.130
t45g10m10  9078.29 1.0 -0.3  7.260  (   27.54)    30.90  7.266  7.422 -0.156
t45g10m10  9078.29 1.0  0.0  7.560  (   35.48)    44.67  7.567  7.779 -0.212
t45g10m10  9078.29 1.0 +0.3  7.860  (   47.86)    61.66  7.859  8.146 -0.287
t70g50m20  9078.29 1.0 -0.3  6.260  (    6.46)     7.59  6.255  6.334 -0.079
t70g50m20  9078.29 1.0  0.0  6.560  (   12.30)    14.79  6.565  6.650 -0.085
t70g50m20  9078.29 1.0 +0.3  6.860  (   22.39)    26.92  6.864  6.958 -0.094
t70g40m20  9078.29 1.0 -0.3  6.260  (   12.88)    18.62  6.262  6.448 -0.186
t70g40m20  9078.29 1.0  0.0  6.560  (   22.91)    31.62  6.565  6.780 -0.215
t70g40m20  9078.29 1.0 +0.3  6.860  (   35.48)    51.29  6.863  7.125 -0.262
t70g30m20  9078.29 1.0 -0.3  6.260  (   25.12)    42.66  6.261  6.640 -0.379
t70g30m20  9078.29 1.0  0.0  6.560  (   38.02)    69.18  6.555  7.028 -0.473
t70g30m20  9078.29 1.0 +0.3  6.860  (   57.54)   104.71  6.860  7.516 -0.656
t70g20m20  9078.29 1.0 -0.3  6.260  (   34.67)    79.43  6.262  6.898 -0.636
t70g20m20  9078.29 1.0  0.0  6.560  (   53.70)   117.49  6.553  7.402 -0.849
t70g20m20  9078.29 1.0 +0.3  6.860  (   75.86)   162.18  6.871  8.061 -1.190
t70g10m20  9078.29 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9078.29 1.0 -0.3  6.260  (    4.17)     4.79  6.265  6.318 -0.053
t65g50m20  9078.29 1.0  0.0  6.560  (    8.13)     9.12  6.560  6.615 -0.055
t65g50m20  9078.29 1.0 +0.3  6.860  (   15.14)    16.98  6.856  6.915 -0.059
t65g40m20  9078.29 1.0 -0.3  6.260  (    8.71)    11.75  6.262  6.398 -0.136
t65g40m20  9078.29 1.0  0.0  6.560  (   16.22)    21.88  6.564  6.714 -0.150
t65g40m20  9078.29 1.0 +0.3  6.860  (   28.84)    35.48  6.866  7.047 -0.181
t65g30m20  9078.29 1.0 -0.3  6.260  (   16.98)    28.84  6.259  6.539 -0.280
t65g30m20  9078.29 1.0  0.0  6.560  (   30.20)    45.71  6.560  6.905 -0.345
t65g30m20  9078.29 1.0 +0.3  6.860  (   42.66)    72.44  6.860  7.293 -0.433
t65g20m20  9078.29 1.0 -0.3  6.260  (   30.90)    63.10  6.266  6.794 -0.528
t65g20m20  9078.29 1.0  0.0  6.560  (   46.77)    95.50  6.552  7.244 -0.692
t65g20m20  9078.29 1.0 +0.3  6.860  (   67.61)   134.90  6.855  7.822 -0.967
t65g10m20  9078.29 1.0 -0.3  6.260  (   43.65)    97.72  6.255  6.991 -0.736
t65g10m20  9078.29 1.0  0.0  6.560  (   64.57)   138.04  6.551  7.560 -1.009
t65g10m20  9078.29 1.0 +0.3  6.860  (   87.10)   181.97  6.869  8.228 -1.359
t60g50m20  9078.29 1.0 -0.3  6.260  (    2.51)     2.69  6.263  6.295 -0.032
t60g50m20  9078.29 1.0  0.0  6.560  (    4.79)     5.25  6.564  6.598 -0.034
t60g50m20  9078.29 1.0 +0.3  6.860  (    9.12)    10.00  6.864  6.899 -0.035
t60g40m20  9078.29 1.0 -0.3  6.260  (    5.25)     6.46  6.263  6.353 -0.090
t60g40m20  9078.29 1.0  0.0  6.560  (   10.00)    12.30  6.564  6.659 -0.095
t60g40m20  9078.29 1.0 +0.3  6.860  (   18.20)    22.39  6.861  6.968 -0.107
t60g30m20  9078.29 1.0 -0.3  6.260  (   10.96)    16.22  6.257  6.456 -0.199
t60g30m20  9078.29 1.0  0.0  6.560  (   19.95)    29.51  6.560  6.784 -0.224
t60g30m20  9078.29 1.0 +0.3  6.860  (   30.90)    45.71  6.860  7.141 -0.281
t60g20m20  9078.29 1.0 -0.3  6.260  (   21.38)    36.31  6.260  6.635 -0.375
t60g20m20  9078.29 1.0  0.0  6.560  (   33.11)    58.88  6.556  7.010 -0.454
t60g20m20  9078.29 1.0 +0.3  6.860  (   48.98)    89.13  6.852  7.433 -0.581
t60g10m20  9078.29 1.0 -0.3  6.260  (   36.31)    72.44  6.263  6.819 -0.556
t60g10m20  9078.29 1.0  0.0  6.560  (   54.95)   107.15  6.560  7.313 -0.753
t60g10m20  9078.29 1.0 +0.3  6.860  (   75.86)   144.54  6.852  7.879 -1.027
t55g50m20  9078.29 1.0 -0.3  6.260  (    1.26)     1.32  6.258  6.276 -0.018
t55g50m20  9078.29 1.0  0.0  6.560  (    2.51)     2.63  6.563  6.581 -0.018
t55g50m20  9078.29 1.0 +0.3  6.860  (    4.90)     5.13  6.863  6.881 -0.018
t55g40m20  9078.29 1.0 -0.3  6.260  (    2.82)     3.16  6.261  6.315 -0.054
t55g40m20  9078.29 1.0  0.0  6.560  (    5.37)     6.03  6.555  6.612 -0.057
t55g40m20  9078.29 1.0 +0.3  6.860  (   10.23)    11.48  6.861  6.921 -0.060
t55g30m20  9078.29 1.0 -0.3  6.260  (    6.03)     7.94  6.263  6.395 -0.132
t55g30m20  9078.29 1.0  0.0  6.560  (   11.22)    14.79  6.560  6.701 -0.141
t55g30m20  9078.29 1.0 +0.3  6.860  (   19.95)    26.30  6.855  7.015 -0.160
t55g20m20  9078.29 1.0 -0.3  6.260  (   12.59)    20.42  6.265  6.513 -0.248
t55g20m20  9078.29 1.0  0.0  6.560  (   22.39)    33.88  6.565  6.864 -0.299
t55g20m20  9078.29 1.0 +0.3  6.860  (   33.88)    53.70  6.858  7.220 -0.362
t55g10m20  9078.29 1.0 -0.3  6.260  (   24.55)    42.66  6.267  6.680 -0.413
t55g10m20  9078.29 1.0  0.0  6.560  (   36.31)    67.61  6.564  7.075 -0.511
t55g10m20  9078.29 1.0 +0.3  6.860  (   53.70)   100.00  6.869  7.536 -0.667
t50g50m20  9078.29 1.0 -0.3  6.260  (    0.45)     0.46  6.258  6.267 -0.009
t50g50m20  9078.29 1.0  0.0  6.560  (    0.89)     0.91  6.560  6.569 -0.009
t50g50m20  9078.29 1.0 +0.3  6.860  (    1.78)     1.82  6.864  6.873 -0.009
t50g40m20  9078.29 1.0 -0.3  6.260  (    1.17)     1.26  6.260  6.287 -0.027
t50g40m20  9078.29 1.0  0.0  6.560  (    2.34)     2.45  6.557  6.584 -0.027
t50g40m20  9078.29 1.0 +0.3  6.860  (    4.47)     4.79  6.860  6.889 -0.029
t50g30m20  9078.29 1.0 -0.3  6.260  (    2.75)     3.31  6.264  6.342 -0.078
t50g30m20  9078.29 1.0  0.0  6.560  (    5.25)     6.31  6.561  6.642 -0.081
t50g30m20  9078.29 1.0 +0.3  6.860  (    9.77)    11.75  6.862  6.951 -0.089
t50g20m20  9078.29 1.0 -0.3  6.260  (    6.03)     8.51  6.260  6.422 -0.162
t50g20m20  9078.29 1.0  0.0  6.560  (   11.22)    15.85  6.560  6.739 -0.179
t50g20m20  9078.29 1.0 +0.3  6.860  (   19.95)    28.18  6.863  7.069 -0.206
t50g10m20  9078.29 1.0 -0.3  6.260  (   13.49)    21.88  6.260  6.519 -0.259
t50g10m20  9078.29 1.0  0.0  6.560  (   23.44)    35.48  6.556  6.874 -0.318
t50g10m20  9078.29 1.0 +0.3  6.860  (   34.67)    56.23  6.858  7.250 -0.392
t45g50m20  9078.29 1.0 -0.3  6.260  (    0.07)     0.07  6.259  6.264 -0.005
t45g50m20  9078.29 1.0  0.0  6.560  (    0.13)     0.13  6.557  6.563 -0.006
t45g50m20  9078.29 1.0 +0.3  6.860  (    0.27)     0.27  6.858  6.864 -0.006
t45g40m20  9078.29 1.0 -0.3  6.260  (    0.31)     0.32  6.257  6.270 -0.013
t45g40m20  9078.29 1.0  0.0  6.560  (    0.62)     0.63  6.559  6.572 -0.013
t45g40m20  9078.29 1.0 +0.3  6.860  (    1.20)     1.26  6.863  6.876 -0.013
t45g30m20  9078.29 1.0 -0.3  6.260  (    0.83)     0.91  6.262  6.298 -0.036
t45g30m20  9078.29 1.0  0.0  6.560  (    1.62)     1.78  6.561  6.598 -0.037
t45g30m20  9078.29 1.0 +0.3  6.860  (    3.16)     3.39  6.857  6.896 -0.039
t45g20m20  9078.29 1.0 -0.3  6.260  (    2.14)     2.57  6.259  6.344 -0.085
t45g20m20  9078.29 1.0  0.0  6.560  (    4.07)     4.90  6.559  6.649 -0.090
t45g20m20  9078.29 1.0 +0.3  6.860  (    7.41)     9.12  6.864  6.963 -0.099
t45g10m20  9078.29 1.0 -0.3  6.260  (    5.50)     7.24  6.257  6.397 -0.140
t45g10m20  9078.29 1.0  0.0  6.560  (   10.00)    13.49  6.564  6.722 -0.158
t45g10m20  9078.29 1.0 +0.3  6.860  (   17.38)    23.44  6.863  7.047 -0.184
t70g50m30  9078.29 1.0 -0.3  5.260  (    0.66)     0.95  5.263  5.418 -0.155
t70g50m30  9078.29 1.0  0.0  5.560  (    1.32)     1.86  5.555  5.711 -0.156
t70g50m30  9078.29 1.0 +0.3  5.860  (    2.63)     3.72  5.861  6.019 -0.158
t70g40m30  9078.29 1.0 -0.3  5.260  (    1.38)     2.95  5.259  5.597 -0.338
t70g40m30  9078.29 1.0  0.0  5.560  (    2.69)     5.75  5.555  5.898 -0.343
t70g40m30  9078.29 1.0 +0.3  5.860  (    5.25)    11.48  5.865  6.216 -0.351
t70g30m30  9078.29 1.0 -0.3  5.260  (    2.57)     8.51  5.265  5.795 -0.530
t70g30m30  9078.29 1.0  0.0  5.560  (    5.01)    16.22  5.557  6.098 -0.541
t70g30m30  9078.29 1.0 +0.3  5.860  (    9.77)    30.20  5.855  6.462 -0.607
t70g20m30  9078.29 1.0 -0.3  5.260  (    4.79)    22.39  5.259  5.979 -0.720
t70g20m30  9078.29 1.0  0.0  5.560  (    9.33)    38.02  5.563  6.325 -0.762
t70g20m30  9078.29 1.0 +0.3  5.860  (   17.78)    63.10  5.858  6.690 -0.832
t70g10m30  9078.29 1.0 -0.3  5.260  (    6.03)    26.92  5.257  5.962 -0.705
t70g10m30  9078.29 1.0  0.0  5.560  (   11.75)    44.67  5.562  6.307 -0.745
t70g10m30  9078.29 1.0 +0.3  5.860  (   21.88)    74.13  5.866  6.682 -0.816
t65g50m30  9078.29 1.0 -0.3  5.260  (    0.43)     0.54  5.256  5.362 -0.106
t65g50m30  9078.29 1.0  0.0  5.560  (    0.85)     1.07  5.558  5.664 -0.106
t65g50m30  9078.29 1.0 +0.3  5.860  (    1.66)     2.14  5.862  5.969 -0.107
t65g40m30  9078.29 1.0 -0.3  5.260  (    0.93)     1.74  5.256  5.534 -0.278
t65g40m30  9078.29 1.0  0.0  5.560  (    1.86)     3.47  5.560  5.842 -0.282
t65g40m30  9078.29 1.0 +0.3  5.860  (    3.63)     6.76  5.859  6.148 -0.289
t65g30m30  9078.29 1.0 -0.3  5.260  (    1.95)     6.03  5.263  5.768 -0.505
t65g30m30  9078.29 1.0  0.0  5.560  (    3.80)    11.75  5.564  6.080 -0.516
t65g30m30  9078.29 1.0 +0.3  5.860  (    7.41)    21.88  5.857  6.395 -0.538
t65g20m30  9078.29 1.0 -0.3  5.260  (    3.63)    15.49  5.265  5.921 -0.656
t65g20m30  9078.29 1.0  0.0  5.560  (    7.08)    28.84  5.562  6.244 -0.682
t65g20m30  9078.29 1.0 +0.3  5.860  (   13.80)    46.77  5.861  6.618 -0.757
t65g10m30  9078.29 1.0 -0.3  5.260  (    6.92)    30.90  5.253  6.028 -0.775
t65g10m30  9078.29 1.0  0.0  5.560  (   13.18)    52.48  5.554  6.390 -0.836
t65g10m30  9078.29 1.0 +0.3  5.860  (   23.99)    85.11  5.863  6.829 -0.966
t60g50m30  9078.29 1.0 -0.3  5.260  (    0.25)     0.29  5.258  5.324 -0.066
t60g50m30  9078.29 1.0  0.0  5.560  (    0.49)     0.58  5.559  5.625 -0.066
t60g50m30  9078.29 1.0 +0.3  5.860  (    0.98)     1.15  5.862  5.928 -0.066
t60g40m30  9078.29 1.0 -0.3  5.260  (    0.54)     0.85  5.258  5.458 -0.200
t60g40m30  9078.29 1.0  0.0  5.560  (    1.07)     1.70  5.562  5.762 -0.200
t60g40m30  9078.29 1.0 +0.3  5.860  (    2.14)     3.31  5.858  6.060 -0.202
t60g30m30  9078.29 1.0 -0.3  5.260  (    1.20)     3.02  5.259  5.675 -0.416
t60g30m30  9078.29 1.0  0.0  5.560  (    2.34)     5.89  5.556  5.980 -0.424
t60g30m30  9078.29 1.0 +0.3  5.860  (    4.57)    11.48  5.858  6.297 -0.439
t60g20m30  9078.29 1.0 -0.3  5.260  (    2.57)     9.33  5.261  5.854 -0.593
t60g20m30  9078.29 1.0  0.0  5.560  (    5.01)    17.78  5.558  6.172 -0.614
t60g20m30  9078.29 1.0 +0.3  5.860  (    9.55)    30.90  5.855  6.524 -0.669
t60g10m30  9078.29 1.0 -0.3  5.260  (    5.25)    18.62  5.257  5.876 -0.619
t60g10m30  9078.29 1.0  0.0  5.560  (    9.77)    32.36  5.557  6.229 -0.672
t60g10m30  9078.29 1.0 +0.3  5.860  (   18.20)    53.70  5.854  6.604 -0.750
t55g50m30  9078.29 1.0 -0.3  5.260  (    0.13)     0.14  5.259  5.294 -0.035
t55g50m30  9078.29 1.0  0.0  5.560  (    0.26)     0.28  5.559  5.594 -0.035
t55g50m30  9078.29 1.0 +0.3  5.860  (    0.50)     0.55  5.861  5.896 -0.035
t55g40m30  9078.29 1.0 -0.3  5.260  (    0.28)     0.36  5.256  5.369 -0.113
t55g40m30  9078.29 1.0  0.0  5.560  (    0.56)     0.72  5.558  5.670 -0.112
t55g40m30  9078.29 1.0 +0.3  5.860  (    1.12)     1.45  5.861  5.975 -0.114
t55g30m30  9078.29 1.0 -0.3  5.260  (    0.65)     1.20  5.264  5.535 -0.271
t55g30m30  9078.29 1.0  0.0  5.560  (    1.26)     2.34  5.561  5.834 -0.273
t55g30m30  9078.29 1.0 +0.3  5.860  (    2.45)     4.57  5.861  6.140 -0.279
t55g20m30  9078.29 1.0 -0.3  5.260  (    1.41)     3.72  5.258  5.688 -0.430
t55g20m30  9078.29 1.0  0.0  5.560  (    2.82)     7.24  5.557  5.997 -0.440
t55g20m30  9078.29 1.0 +0.3  5.860  (    5.37)    13.80  5.858  6.318 -0.460
t55g10m30  9078.29 1.0 -0.3  5.260  (    3.16)     8.91  5.263  5.744 -0.481
t55g10m30  9078.29 1.0  0.0  5.560  (    6.03)    16.98  5.564  6.068 -0.504
t55g10m30  9078.29 1.0 +0.3  5.860  (   11.22)    30.90  5.887  6.450 -0.563
t50g50m30  9078.29 1.0 -0.3  5.260  (    0.05)     0.05  5.256  5.273 -0.017
t50g50m30  9078.29 1.0  0.0  5.560  (    0.10)     0.10  5.556  5.574 -0.018
t50g50m30  9078.29 1.0 +0.3  5.860  (    0.19)     0.20  5.856  5.874 -0.018
t50g40m30  9078.29 1.0 -0.3  5.260  (    0.13)     0.14  5.261  5.312 -0.051
t50g40m30  9078.29 1.0  0.0  5.560  (    0.25)     0.28  5.563  5.614 -0.051
t50g40m30  9078.29 1.0 +0.3  5.860  (    0.50)     0.56  5.864  5.915 -0.051
t50g30m30  9078.29 1.0 -0.3  5.260  (    0.29)     0.40  5.265  5.403 -0.138
t50g30m30  9078.29 1.0  0.0  5.560  (    0.58)     0.78  5.557  5.696 -0.139
t50g30m30  9078.29 1.0 +0.3  5.860  (    1.12)     1.55  5.861  6.001 -0.140
t50g20m30  9078.29 1.0 -0.3  5.260  (    0.65)     1.17  5.260  5.522 -0.262
t50g20m30  9078.29 1.0  0.0  5.560  (    1.29)     2.34  5.565  5.830 -0.265
t50g20m30  9078.29 1.0 +0.3  5.860  (    2.51)     4.57  5.864  6.137 -0.273
t50g10m30  9078.29 1.0 -0.3  5.260  (    1.66)     3.47  5.261  5.594 -0.333
t50g10m30  9078.29 1.0  0.0  5.560  (    3.24)     6.61  5.555  5.897 -0.342
t50g10m30  9078.29 1.0 +0.3  5.860  (    6.17)    12.59  5.861  6.221 -0.360
t45g50m30  9078.29 1.0 -0.3  5.260  (    0.01)     0.01  5.266  5.276 -0.010
t45g50m30  9078.29 1.0  0.0  5.560  (    0.03)     0.03  5.569  5.577 -0.008
t45g50m30  9078.29 1.0 +0.3  5.860  (    0.05)     0.05  5.862  5.871 -0.009
t45g40m30  9078.29 1.0 -0.3  5.260  (    0.04)     0.04  5.258  5.283 -0.025
t45g40m30  9078.29 1.0  0.0  5.560  (    0.08)     0.08  5.553  5.578 -0.025
t45g40m30  9078.29 1.0 +0.3  5.860  (    0.15)     0.16  5.854  5.879 -0.025
t45g30m30  9078.29 1.0 -0.3  5.260  (    0.10)     0.11  5.260  5.324 -0.064
t45g30m30  9078.29 1.0  0.0  5.560  (    0.19)     0.22  5.561  5.626 -0.065
t45g30m30  9078.29 1.0 +0.3  5.860  (    0.38)     0.45  5.863  5.928 -0.065
t45g20m30  9078.29 1.0 -0.3  5.260  (    0.23)     0.33  5.262  5.408 -0.146
t45g20m30  9078.29 1.0  0.0  5.560  (    0.47)     0.66  5.564  5.710 -0.146
t45g20m30  9078.29 1.0 +0.3  5.860  (    0.93)     1.29  5.856  6.004 -0.148
t45g10m30  9078.29 1.0 -0.3  5.260  (    0.62)     1.00  5.261  5.471 -0.210
t45g10m30  9078.29 1.0  0.0  5.560  (    1.23)     1.95  5.556  5.769 -0.213
t45g10m30  9078.29 1.0 +0.3  5.860  (    2.40)     3.80  5.855  6.075 -0.220
t70g50m40  9078.29 1.0 -0.3  4.260  (    0.07)     0.15  4.264  4.629 -0.365
t70g50m40  9078.29 1.0  0.0  4.560  (    0.13)     0.31  4.563  4.929 -0.366
t70g50m40  9078.29 1.0 +0.3  4.860  (    0.26)     0.62  4.865  5.231 -0.366
t70g40m40  9078.29 1.0 -0.3  4.260  (    0.14)     0.49  4.264  4.812 -0.548
t70g40m40  9078.29 1.0  0.0  4.560  (    0.28)     0.98  4.565  5.113 -0.548
t70g40m40  9078.29 1.0 +0.3  4.860  (    0.55)     1.91  4.857  5.407 -0.550
t70g30m40  9078.29 1.0 -0.3  4.260  (    0.26)     1.20  4.263  4.927 -0.664
t70g30m40  9078.29 1.0  0.0  4.560  (    0.52)     2.34  4.556  5.222 -0.666
t70g30m40  9078.29 1.0 +0.3  4.860  (    1.02)     4.68  4.861  5.531 -0.670
t70g20m40  9078.29 1.0 -0.3  4.260  (    0.50)     2.51  4.256  4.968 -0.712
t70g20m40  9078.29 1.0  0.0  4.560  (    1.00)     5.01  4.561  5.276 -0.715
t70g20m40  9078.29 1.0 +0.3  4.860  (    1.95)     9.77  4.862  5.580 -0.718
t70g10m40  9078.29 1.0 -0.3  4.260  (    0.63)     1.78  4.256  4.713 -0.457
t70g10m40  9078.29 1.0  0.0  4.560  (    1.26)     3.55  4.560  5.018 -0.458
t70g10m40  9078.29 1.0 +0.3  4.860  (    2.45)     6.92  4.857  5.317 -0.460
t65g50m40  9078.29 1.0 -0.3  4.260  (    0.04)     0.09  4.255  4.567 -0.312
t65g50m40  9078.29 1.0  0.0  4.560  (    0.08)     0.17  4.557  4.868 -0.311
t65g50m40  9078.29 1.0 +0.3  4.860  (    0.17)     0.34  4.857  5.169 -0.312
t65g40m40  9078.29 1.0 -0.3  4.260  (    0.09)     0.33  4.258  4.813 -0.555
t65g40m40  9078.29 1.0  0.0  4.560  (    0.19)     0.66  4.559  5.115 -0.556
t65g40m40  9078.29 1.0 +0.3  4.860  (    0.37)     1.32  4.861  5.418 -0.557
t65g30m40  9078.29 1.0 -0.3  4.260  (    0.20)     1.07  4.261  4.999 -0.738
t65g30m40  9078.29 1.0  0.0  4.560  (    0.39)     2.14  4.562  5.303 -0.741
t65g30m40  9078.29 1.0 +0.3  4.860  (    0.78)     4.17  4.857  5.603 -0.746
t65g20m40  9078.29 1.0 -0.3  4.260  (    0.38)     2.29  4.259  5.045 -0.786
t65g20m40  9078.29 1.0  0.0  4.560  (    0.76)     4.57  4.564  5.353 -0.789
t65g20m40  9078.29 1.0 +0.3  4.860  (    1.51)     8.91  4.860  5.658 -0.798
t65g10m40  9078.29 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9078.29 1.0 -0.3  4.260  (    0.02)     0.04  4.261  4.492 -0.231
t60g50m40  9078.29 1.0  0.0  4.560  (    0.05)     0.08  4.557  4.787 -0.230
t60g50m40  9078.29 1.0 +0.3  4.860  (    0.10)     0.16  4.858  5.088 -0.230
t60g40m40  9078.29 1.0 -0.3  4.260  (    0.05)     0.17  4.264  4.757 -0.493
t60g40m40  9078.29 1.0  0.0  4.560  (    0.11)     0.34  4.564  5.058 -0.494
t60g40m40  9078.29 1.0 +0.3  4.860  (    0.21)     0.68  4.865  5.359 -0.494
t60g30m40  9078.29 1.0 -0.3  4.260  (    0.12)     0.66  4.256  5.002 -0.746
t60g30m40  9078.29 1.0  0.0  4.560  (    0.24)     1.32  4.557  5.305 -0.748
t60g30m40  9078.29 1.0 +0.3  4.860  (    0.48)     2.63  4.860  5.612 -0.752
t60g20m40  9078.29 1.0 -0.3  4.260  (    0.27)     1.74  4.256  5.082 -0.826
t60g20m40  9078.29 1.0  0.0  4.560  (    0.54)     3.39  4.555  5.384 -0.829
t60g20m40  9078.29 1.0 +0.3  4.860  (    1.05)     6.61  4.855  5.693 -0.838
t60g10m40  9078.29 1.0 -0.3  4.260  (    0.54)     2.88  4.260  4.997 -0.737
t60g10m40  9078.29 1.0  0.0  4.560  (    1.07)     5.62  4.560  5.299 -0.739
t60g10m40  9078.29 1.0 +0.3  4.860  (    2.14)    10.72  4.857  5.605 -0.748
t55g50m40  9078.29 1.0 -0.3  4.260  (    0.01)     0.02  4.248  4.391 -0.143
t55g50m40  9078.29 1.0  0.0  4.560  (    0.03)     0.03  4.562  4.704 -0.142
t55g50m40  9078.29 1.0 +0.3  4.860  (    0.05)     0.07  4.857  5.000 -0.143
t55g40m40  9078.29 1.0 -0.3  4.260  (    0.03)     0.06  4.262  4.616 -0.354
t55g40m40  9078.29 1.0  0.0  4.560  (    0.05)     0.13  4.563  4.918 -0.355
t55g40m40  9078.29 1.0 +0.3  4.860  (    0.11)     0.25  4.863  5.218 -0.355
t55g30m40  9078.29 1.0 -0.3  4.260  (    0.06)     0.27  4.260  4.885 -0.625
t55g30m40  9078.29 1.0  0.0  4.560  (    0.13)     0.54  4.561  5.186 -0.625
t55g30m40  9078.29 1.0 +0.3  4.860  (    0.26)     1.05  4.856  5.480 -0.624
t55g20m40  9078.29 1.0 -0.3  4.260  (    0.14)     0.76  4.259  4.996 -0.737
t55g20m40  9078.29 1.0  0.0  4.560  (    0.28)     1.51  4.559  5.297 -0.738
t55g20m40  9078.29 1.0 +0.3  4.860  (    0.56)     3.02  4.858  5.600 -0.742
t55g10m40  9078.29 1.0 -0.3  4.260  (    0.32)     1.38  4.261  4.895 -0.634
t55g10m40  9078.29 1.0  0.0  4.560  (    0.65)     2.75  4.564  5.204 -0.640
t55g10m40  9078.29 1.0 +0.3  4.860  (    1.29)     5.37  4.861  5.511 -0.650
t50g50m40  9078.29 1.0 -0.3  4.260  (    0.01)     0.01  4.249  4.309 -0.060
t50g50m40  9078.29 1.0  0.0  4.560  (    0.01)     0.01  4.549  4.614 -0.065
t50g50m40  9078.29 1.0 +0.3  4.860  (    0.02)     0.02  4.865  4.930 -0.065
t50g40m40  9078.29 1.0 -0.3  4.260  (    0.01)     0.02  4.268  4.447 -0.179
t50g40m40  9078.29 1.0  0.0  4.560  (    0.02)     0.04  4.556  4.736 -0.180
t50g40m40  9078.29 1.0 +0.3  4.860  (    0.05)     0.07  4.857  5.037 -0.180
t50g30m40  9078.29 1.0 -0.3  4.260  (    0.03)     0.07  4.261  4.628 -0.367
t50g30m40  9078.29 1.0  0.0  4.560  (    0.06)     0.13  4.562  4.929 -0.367
t50g30m40  9078.29 1.0 +0.3  4.860  (    0.11)     0.26  4.862  5.230 -0.368
t50g20m40  9078.29 1.0 -0.3  4.260  (    0.06)     0.20  4.261  4.752 -0.491
t50g20m40  9078.29 1.0  0.0  4.560  (    0.13)     0.40  4.561  5.052 -0.491
t50g20m40  9078.29 1.0 +0.3  4.860  (    0.26)     0.79  4.862  5.355 -0.493
t50g10m40  9078.29 1.0 -0.3  4.260  (    0.17)     0.48  4.265  4.717 -0.452
t50g10m40  9078.29 1.0  0.0  4.560  (    0.33)     0.93  4.556  5.010 -0.454
t50g10m40  9078.29 1.0 +0.3  4.860  (    0.66)     1.86  4.860  5.316 -0.456
t45g50m40  9078.29 1.0 -0.2  4.260  (    0.00)     0.00  4.313  4.330 -0.017
t45g50m40  9078.29 1.0 +0.1  4.560  (    0.00)     0.00  4.612  4.638 -0.026
t45g50m40  9078.29 1.0 +0.3  4.860  (    0.01)     0.01  4.858  4.885 -0.027
t45g40m40  9078.29 1.0 -0.3  4.260  (    0.00)     0.01  4.244  4.302 -0.058
t45g40m40  9078.29 1.0  0.0  4.560  (    0.01)     0.01  4.542  4.605 -0.063
t45g40m40  9078.29 1.0 +0.3  4.860  (    0.02)     0.02  4.866  4.926 -0.060
t45g30m40  9078.29 1.0 -0.3  4.260  (    0.01)     0.02  4.250  4.405 -0.155
t45g30m40  9078.29 1.0  0.0  4.560  (    0.02)     0.03  4.564  4.720 -0.156
t45g30m40  9078.29 1.0 +0.3  4.860  (    0.04)     0.06  4.866  5.021 -0.155
t45g20m40  9078.29 1.0 -0.3  4.260  (    0.02)     0.05  4.266  4.537 -0.271
t45g20m40  9078.29 1.0  0.0  4.560  (    0.05)     0.09  4.562  4.833 -0.271
t45g20m40  9078.29 1.0 +0.3  4.860  (    0.10)     0.18  4.864  5.135 -0.271
t45g10m40  9078.29 1.0 -0.3  4.260  (    0.06)     0.13  4.265  4.560 -0.295
t45g10m40  9078.29 1.0  0.0  4.560  (    0.13)     0.25  4.555  4.850 -0.295
t45g10m40  9078.29 1.0 +0.3  4.860  (    0.25)     0.49  4.857  5.153 -0.296
t70g50p00  9078.29 2.0 -0.3  8.260  (  138.04)   151.36  8.264  8.374 -0.110
t70g50p00  9078.29 2.0  0.0  8.560  (  173.78)   194.98  8.565  8.720 -0.155
t70g50p00  9078.29 2.0 +0.3  8.860  (  213.80)   245.47  8.857  9.044 -0.187
t70g40p00  9078.29 2.0 -0.3  8.260  (  162.18)   190.55  8.255  8.538 -0.283
t70g40p00  9078.29 2.0  0.0  8.560  (  194.98)   234.42  8.550  8.915 -0.365
t70g40p00  9078.29 2.0 +0.3  8.860  (  229.09)   288.40  8.870  9.286 -0.416
t70g30p00  9078.29 2.0 -0.3  8.260  (  190.55)   239.88  8.251  8.744 -0.493
t70g30p00  9078.29 2.0  0.0  8.560  (  218.78)   288.40  8.563  9.152 -0.589
t70g30p00  9078.29 2.0 +0.3  8.860  (  251.19)   338.84  8.869  9.480 -0.611
t70g20p00  9078.29 2.0 -0.3  8.260  (  213.80)   281.84  8.258  8.961 -0.703
t70g20p00  9078.29 2.0  0.0  8.560  (  245.47)   331.13  8.586  9.387 -0.801
t70g20p00  9078.29 2.0 +0.3  8.860  (  269.15)   371.54  8.852  9.661 -0.809
t70g10p00  9078.29 2.0 -0.3  8.260  (  229.09)   309.03  8.285  9.129 -0.844
t70g10p00  9078.29 2.0  0.0  8.560  (  257.04)   346.74  8.545  9.478 -0.933
t70g10p00  9078.29 2.0 +0.3  8.860  (  281.84)   389.05  8.843  9.803 -0.960
t65g50p00  9078.29 2.0 -0.3  8.260  (  117.49)   125.89  8.271  8.344 -0.073
t65g50p00  9078.29 2.0  0.0  8.560  (  151.36)   165.96  8.568  8.672 -0.104
t65g50p00  9078.29 2.0 +0.3  8.860  (  190.55)   213.80  8.864  8.998 -0.134
t65g40p00  9078.29 2.0 -0.3  8.260  (  141.25)   165.96  8.272  8.491 -0.219
t65g40p00  9078.29 2.0  0.0  8.560  (  173.78)   204.17  8.546  8.835 -0.289
t65g40p00  9078.29 2.0 +0.3  8.860  (  208.93)   257.04  8.874  9.224 -0.350
t65g30p00  9078.29 2.0 -0.3  8.260  (  169.82)   213.80  8.261  8.715 -0.454
t65g30p00  9078.29 2.0  0.0  8.560  (  199.53)   257.04  8.551  9.112 -0.561
t65g30p00  9078.29 2.0 +0.3  8.860  (  229.09)   309.03  8.878  9.496 -0.618
t65g20p00  9078.29 2.0 -0.3  8.260  (  204.17)   269.15  8.265  8.960 -0.695
t65g20p00  9078.29 2.0  0.0  8.560  (  229.09)   316.23  8.578  9.363 -0.785
t65g20p00  9078.29 2.0 +0.3  8.860  (  257.04)   363.08  8.886  9.672 -0.786
t65g10p00  9078.29 2.0 -0.3  8.260  (  223.87)   309.03  8.252  9.138 -0.886
t65g10p00  9078.29 2.0  0.0  8.560  (  251.19)   354.81  8.570  9.530 -0.960
t65g10p00  9078.29 2.0 +0.3  8.860  (  281.84)   398.11  8.879  9.817 -0.938
t60g50p00  9078.29 2.0 -0.3  8.260  (   85.11)    89.13  8.267  8.310 -0.043
t60g50p00  9078.29 2.0  0.0  8.560  (  114.82)   123.03  8.570  8.632 -0.062
t60g50p00  9078.29 2.0 +0.3  8.860  (  151.36)   162.18  8.856  8.939 -0.083
t60g40p00  9078.29 2.0 -0.3  8.260  (  112.20)   125.89  8.251  8.394 -0.143
t60g40p00  9078.29 2.0  0.0  8.560  (  141.25)   165.96  8.573  8.782 -0.209
t60g40p00  9078.29 2.0 +0.3  8.860  (  173.78)   208.93  8.868  9.131 -0.263
t60g30p00  9078.29 2.0 -0.3  8.260  (  144.54)   177.83  8.271  8.627 -0.356
t60g30p00  9078.29 2.0  0.0  8.560  (  169.82)   218.78  8.562  9.032 -0.470
t60g30p00  9078.29 2.0 +0.3  8.860  (  199.53)   263.03  8.854  9.394 -0.540
t60g20p00  9078.29 2.0 -0.3  8.260  (  173.78)   234.42  8.272  8.912 -0.640
t60g20p00  9078.29 2.0  0.0  8.560  (  204.17)   275.42  8.550  9.307 -0.757
t60g20p00  9078.29 2.0 +0.3  8.860  (  229.09)   323.59  8.873  9.679 -0.806
t60g10p00  9078.29 2.0 -0.3  8.260  (  208.93)   288.40  8.241  9.113 -0.872
t60g10p00  9078.29 2.0  0.0  8.560  (  234.42)   331.13  8.537  9.489 -0.952
t60g10p00  9078.29 2.0 +0.3  8.860  (  263.03)   380.19  8.885  9.819 -0.934
t55g50p00  9078.29 2.0 -0.3  8.260  (   48.98)    50.12  8.265  8.285 -0.020
t55g50p00  9078.29 2.0  0.0  8.560  (   67.61)    70.79  8.565  8.593 -0.028
t55g50p00  9078.29 2.0 +0.3  8.860  (   93.33)    97.72  8.860  8.898 -0.038
t55g40p00  9078.29 2.0 -0.3  8.260  (   72.44)    79.43  8.265  8.349 -0.084
t55g40p00  9078.29 2.0  0.0  8.560  (   95.50)   107.15  8.566  8.686 -0.120
t55g40p00  9078.29 2.0 +0.3  8.860  (  123.03)   141.25  8.871  9.035 -0.164
t55g30p00  9078.29 2.0 -0.3  8.260  (  104.71)   123.03  8.255  8.484 -0.229
t55g30p00  9078.29 2.0  0.0  8.560  (  128.82)   158.49  8.554  8.881 -0.327
t55g30p00  9078.29 2.0 +0.3  8.860  (  154.88)   199.53  8.861  9.280 -0.419
t55g20p00  9078.29 2.0 -0.3  8.260  (  141.25)   181.97  8.265  8.749 -0.484
t55g20p00  9078.29 2.0  0.0  8.560  (  165.96)   223.87  8.566  9.197 -0.631
t55g20p00  9078.29 2.0 +0.3  8.860  (  190.55)   269.15  8.879  9.603 -0.724
t55g10p00  9078.29 2.0 -0.3  8.260  (  173.78)   245.47  8.269  9.075 -0.806
t55g10p00  9078.29 2.0  0.0  8.560  (  199.53)   288.40  8.566  9.498 -0.932
t55g10p00  9078.29 2.0 +0.3  8.860  (  223.87)   331.13  8.869  9.837 -0.968
t50g50p00  9078.29 2.0 -0.3  8.260  (   19.05)    19.05  8.255  8.261 -0.006
t50g50p00  9078.29 2.0  0.0  8.560  (   28.84)    29.51  8.566  8.574 -0.008
t50g50p00  9078.29 2.0 +0.3  8.860  (   41.69)    42.66  8.863  8.875 -0.012
t50g40p00  9078.29 2.0 -0.3  8.260  (   33.88)    35.48  8.260  8.291 -0.031
t50g40p00  9078.29 2.0  0.0  8.560  (   47.86)    50.12  8.560  8.604 -0.044
t50g40p00  9078.29 2.0 +0.3  8.860  (   63.10)    66.07  8.850  8.915 -0.065
t50g30p00  9078.29 2.0 -0.3  8.260  (   56.23)    63.10  8.264  8.380 -0.116
t50g30p00  9078.29 2.0  0.0  8.560  (   74.13)    85.11  8.573  8.742 -0.169
t50g30p00  9078.29 2.0 +0.3  8.860  (   93.33)   109.65  8.858  9.086 -0.228
t50g20p00  9078.29 2.0 -0.3  8.260  (   87.10)   107.15  8.259  8.544 -0.285
t50g20p00  9078.29 2.0  0.0  8.560  (  107.15)   138.04  8.554  8.952 -0.398
t50g20p00  9078.29 2.0 +0.3  8.860  (  131.83)   173.78  8.857  9.372 -0.515
t50g10p00  9078.29 2.0 -0.3  8.260  (  125.89)   169.82  8.265  8.815 -0.550
t50g10p00  9078.29 2.0  0.0  8.560  (  147.91)   208.93  8.562  9.275 -0.713
t50g10p00  9078.29 2.0 +0.3  8.860  (  173.78)   251.19  8.874  9.707 -0.833
t45g50p00  9078.29 2.0 -0.3  8.260  (    3.72)     3.72  8.257  8.260 -0.003
t45g50p00  9078.29 2.0  0.0  8.560  (    6.17)     6.17  8.556  8.559 -0.003
t45g50p00  9078.29 2.0 +0.3  8.860  (    9.77)     9.77  8.860  8.864 -0.004
t45g40p00  9078.29 2.0 -0.3  8.260  (    9.55)     9.77  8.262  8.271 -0.009
t45g40p00  9078.29 2.0  0.0  8.560  (   14.45)    14.79  8.569  8.580 -0.011
t45g40p00  9078.29 2.0 +0.3  8.860  (   20.89)    20.89  8.853  8.870 -0.017
t45g30p00  9078.29 2.0 -0.3  8.260  (   19.95)    20.42  8.253  8.289 -0.036
t45g30p00  9078.29 2.0  0.0  8.560  (   27.54)    28.84  8.560  8.610 -0.050
t45g30p00  9078.29 2.0 +0.3  8.860  (   37.15)    38.90  8.852  8.921 -0.069
t45g20p00  9078.29 2.0 -0.3  8.260  (   37.15)    40.74  8.260  8.363 -0.103
t45g20p00  9078.29 2.0  0.0  8.560  (   47.86)    53.70  8.560  8.716 -0.156
t45g20p00  9078.29 2.0 +0.3  8.860  (   60.26)    69.18  8.851  9.060 -0.209
t45g10p00  9078.29 2.0 -0.3  8.260  (   63.10)    75.86  8.271  8.520 -0.249
t45g10p00  9078.29 2.0  0.0  8.560  (   77.62)    97.72  8.566  8.908 -0.342
t45g10p00  9078.29 2.0 +0.3  8.860  (   95.50)   123.03  8.865  9.310 -0.445
t70g50m10  9078.29 2.0 -0.3  7.260  (   43.65)    48.98  7.263  7.339 -0.076
t70g50m10  9078.29 2.0  0.0  7.560  (   66.07)    75.86  7.567  7.675 -0.108
t70g50m10  9078.29 2.0 +0.3  7.860  (   93.33)   109.65  7.867  8.025 -0.158
t70g40m10  9078.29 2.0 -0.3  7.260  (   66.07)    83.18  7.264  7.464 -0.200
t70g40m10  9078.29 2.0  0.0  7.560  (   91.20)   120.23  7.569  7.875 -0.306
t70g40m10  9078.29 2.0 +0.3  7.860  (  120.23)   158.49  7.849  8.300 -0.451
t70g30m10  9078.29 2.0 -0.3  7.260  (   95.50)   131.83  7.255  7.680 -0.425
t70g30m10  9078.29 2.0  0.0  7.560  (  123.03)   177.83  7.571  8.230 -0.659
t70g30m10  9078.29 2.0 +0.3  7.860  (  147.91)   223.87  7.873  8.742 -0.869
t70g20m10  9078.29 2.0 -0.3  7.260  (  120.23)   177.83  7.257  7.945 -0.688
t70g20m10  9078.29 2.0  0.0  7.560  (  144.54)   223.87  7.550  8.500 -0.950
t70g20m10  9078.29 2.0 +0.3  7.860  (  169.82)   275.42  7.881  9.058 -1.177
t70g10m10  9078.29 2.0 -0.3  7.260  (  134.90)   208.93  7.266  8.120 -0.854
t70g10m10  9078.29 2.0  0.0  7.560  (  162.18)   257.04  7.569  8.695 -1.126
t70g10m10  9078.29 2.0 +0.3  7.860  (  186.21)   302.00  7.864  9.184 -1.320
t65g50m10  9078.29 2.0 -0.3  7.260  (   31.62)    34.67  7.263  7.312 -0.049
t65g50m10  9078.29 2.0  0.0  7.560  (   51.29)    56.23  7.556  7.619 -0.063
t65g50m10  9078.29 2.0 +0.3  7.860  (   75.86)    85.11  7.863  7.952 -0.089
t65g40m10  9078.29 2.0 -0.3  7.260  (   52.48)    61.66  7.254  7.393 -0.139
t65g40m10  9078.29 2.0  0.0  7.560  (   75.86)    93.33  7.564  7.766 -0.202
t65g40m10  9078.29 2.0 +0.3  7.860  (  102.33)   128.82  7.854  8.157 -0.303
t65g30m10  9078.29 2.0 -0.3  7.260  (   77.62)   104.71  7.261  7.581 -0.320
t65g30m10  9078.29 2.0  0.0  7.560  (  102.33)   144.54  7.556  8.047 -0.491
t65g30m10  9078.29 2.0 +0.3  7.860  (  128.82)   190.55  7.871  8.587 -0.716
t65g20m10  9078.29 2.0 -0.3  7.260  (  109.65)   158.49  7.249  7.862 -0.613
t65g20m10  9078.29 2.0  0.0  7.560  (  134.90)   204.17  7.550  8.423 -0.873
t65g20m10  9078.29 2.0 +0.3  7.860  (  158.49)   251.19  7.856  8.949 -1.093
t65g10m10  9078.29 2.0 -0.3  7.260  (  131.83)   204.17  7.252  8.130 -0.878
t65g10m10  9078.29 2.0  0.0  7.560  (  158.49)   251.19  7.554  8.693 -1.139
t65g10m10  9078.29 2.0 +0.3  7.860  (  181.97)   295.12  7.847  9.163 -1.316
t60g50m10  9078.29 2.0 -0.3  7.260  (   20.42)    21.38  7.257  7.286 -0.029
t60g50m10  9078.29 2.0  0.0  7.560  (   34.67)    37.15  7.560  7.595 -0.035
t60g50m10  9078.29 2.0 +0.3  7.860  (   56.23)    58.88  7.853  7.899 -0.046
t60g40m10  9078.29 2.0 -0.3  7.260  (   36.31)    41.69  7.262  7.349 -0.087
t60g40m10  9078.29 2.0  0.0  7.560  (   56.23)    64.57  7.554  7.672 -0.118
t60g40m10  9078.29 2.0 +0.3  7.860  (   81.28)    95.50  7.860  8.029 -0.169
t60g30m10  9078.29 2.0 -0.3  7.260  (   58.88)    75.86  7.268  7.484 -0.216
t60g30m10  9078.29 2.0  0.0  7.560  (   81.28)   109.65  7.564  7.881 -0.317
t60g30m10  9078.29 2.0 +0.3  7.860  (  107.15)   147.91  7.855  8.327 -0.472
t60g20m10  9078.29 2.0 -0.3  7.260  (   85.11)   123.03  7.256  7.705 -0.449
t60g20m10  9078.29 2.0  0.0  7.560  (  109.65)   165.96  7.556  8.228 -0.672
t60g20m10  9078.29 2.0 +0.3  7.860  (  134.90)   213.80  7.876  8.805 -0.929
t60g10m10  9078.29 2.0 -0.3  7.260  (  117.49)   181.97  7.261  8.060 -0.799
t60g10m10  9078.29 2.0  0.0  7.560  (  141.25)   229.09  7.570  8.640 -1.070
t60g10m10  9078.29 2.0 +0.3  7.860  (  165.96)   275.42  7.879  9.149 -1.270
t55g50m10  9078.29 2.0 -0.3  7.260  (   10.47)    10.96  7.266  7.281 -0.015
t55g50m10  9078.29 2.0  0.0  7.560  (   19.05)    19.50  7.558  7.574 -0.016
t55g50m10  9078.29 2.0 +0.3  7.860  (   32.36)    33.88  7.866  7.885 -0.019
t55g40m10  9078.29 2.0 -0.3  7.260  (   20.89)    22.91  7.259  7.308 -0.049
t55g40m10  9078.29 2.0  0.0  7.560  (   34.67)    38.02  7.557  7.617 -0.060
t55g40m10  9078.29 2.0 +0.3  7.860  (   53.70)    58.88  7.855  7.936 -0.081
t55g30m10  9078.29 2.0 -0.3  7.260  (   38.02)    45.71  7.261  7.389 -0.128
t55g30m10  9078.29 2.0  0.0  7.560  (   57.54)    70.79  7.568  7.745 -0.177
t55g30m10  9078.29 2.0 +0.3  7.860  (   79.43)   100.00  7.850  8.098 -0.248
t55g20m10  9078.29 2.0 -0.3  7.260  (   61.66)    83.18  7.257  7.540 -0.283
t55g20m10  9078.29 2.0  0.0  7.560  (   85.11)   120.23  7.567  7.983 -0.416
t55g20m10  9078.29 2.0 +0.3  7.860  (  109.65)   158.49  7.852  8.447 -0.595
t55g10m10  9078.29 2.0 -0.3  7.260  (   89.13)   134.90  7.249  7.799 -0.550
t55g10m10  9078.29 2.0  0.0  7.560  (  114.82)   181.97  7.572  8.385 -0.813
t55g10m10  9078.29 2.0 +0.3  7.860  (  141.25)   223.87  7.855  8.897 -1.042
t50g50m10  9078.29 2.0 -0.3  7.260  (    3.80)     3.89  7.264  7.271 -0.007
t50g50m10  9078.29 2.0  0.0  7.560  (    7.08)     7.24  7.560  7.567 -0.007
t50g50m10  9078.29 2.0 +0.3  7.860  (   12.88)    13.18  7.866  7.873 -0.007
t50g40m10  9078.29 2.0 -0.3  7.260  (    8.91)     9.12  7.255  7.276 -0.021
t50g40m10  9078.29 2.0  0.0  7.560  (   15.49)    15.85  7.555  7.579 -0.024
t50g40m10  9078.29 2.0 +0.3  7.860  (   25.12)    26.30  7.861  7.892 -0.031
t50g30m10  9078.29 2.0 -0.3  7.260  (   18.62)    20.42  7.257  7.323 -0.066
t50g30m10  9078.29 2.0  0.0  7.560  (   29.51)    33.11  7.555  7.638 -0.083
t50g30m10  9078.29 2.0 +0.3  7.860  (   44.67)    51.29  7.862  7.975 -0.113
t50g20m10  9078.29 2.0 -0.3  7.260  (   34.67)    43.65  7.262  7.421 -0.159
t50g20m10  9078.29 2.0  0.0  7.560  (   52.48)    66.07  7.562  7.778 -0.216
t50g20m10  9078.29 2.0 +0.3  7.860  (   72.44)    93.33  7.852  8.147 -0.295
t50g10m10  9078.29 2.0 -0.3  7.260  (   60.26)    83.18  7.264  7.582 -0.318
t50g10m10  9078.29 2.0  0.0  7.560  (   81.28)   117.49  7.565  8.017 -0.452
t50g10m10  9078.29 2.0 +0.3  7.860  (  104.71)   154.88  7.856  8.484 -0.628
t45g50m10  9078.29 2.0 -0.3  7.260  (    0.50)     0.50  7.261  7.264 -0.003
t45g50m10  9078.29 2.0  0.0  7.560  (    0.98)     0.98  7.561  7.565 -0.004
t45g50m10  9078.29 2.0 +0.3  7.860  (    1.86)     1.86  7.859  7.862 -0.003
t45g40m10  9078.29 2.0 -0.3  7.260  (    2.19)     2.24  7.258  7.267 -0.009
t45g40m10  9078.29 2.0  0.0  7.560  (    4.07)     4.07  7.555  7.566 -0.011
t45g40m10  9078.29 2.0 +0.3  7.860  (    7.08)     7.24  7.866  7.878 -0.012
t45g30m10  9078.29 2.0 -0.3  7.260  (    5.75)     6.03  7.254  7.280 -0.026
t45g30m10  9078.29 2.0  0.0  7.560  (    9.77)    10.23  7.561  7.594 -0.033
t45g30m10  9078.29 2.0 +0.3  7.860  (   15.49)    16.22  7.860  7.901 -0.041
t45g20m10  9078.29 2.0 -0.3  7.260  (   12.88)    14.45  7.261  7.331 -0.070
t45g20m10  9078.29 2.0  0.0  7.560  (   20.42)    22.91  7.559  7.649 -0.090
t45g20m10  9078.29 2.0 +0.3  7.860  (   30.20)    34.67  7.865  7.984 -0.119
t45g10m10  9078.29 2.0 -0.3  7.260  (   26.92)    32.36  7.267  7.409 -0.142
t45g10m10  9078.29 2.0  0.0  7.560  (   38.90)    47.86  7.557  7.747 -0.190
t45g10m10  9078.29 2.0 +0.3  7.860  (   53.70)    67.61  7.859  8.126 -0.267
t70g50m20  9078.29 2.0 -0.3  6.260  (    5.89)     7.08  6.262  6.342 -0.080
t70g50m20  9078.29 2.0  0.0  6.560  (   11.22)    13.49  6.561  6.645 -0.084
t70g50m20  9078.29 2.0 +0.3  6.860  (   20.42)    24.55  6.858  6.952 -0.094
t70g40m20  9078.29 2.0 -0.3  6.260  (   11.75)    16.98  6.258  6.444 -0.186
t70g40m20  9078.29 2.0  0.0  6.560  (   21.38)    30.90  6.557  6.764 -0.207
t70g40m20  9078.29 2.0 +0.3  6.860  (   36.31)    53.70  6.865  7.113 -0.248
t70g30m20  9078.29 2.0 -0.3  6.260  (   22.91)    43.65  6.261  6.625 -0.364
t70g30m20  9078.29 2.0  0.0  6.560  (   38.90)    72.44  6.557  7.007 -0.450
t70g30m20  9078.29 2.0 +0.3  6.860  (   60.26)   112.20  6.864  7.484 -0.620
t70g20m20  9078.29 2.0 -0.3  6.260  (   34.67)    83.18  6.263  6.872 -0.609
t70g20m20  9078.29 2.0  0.0  6.560  (   56.23)   125.89  6.557  7.359 -0.802
t70g20m20  9078.29 2.0 +0.3  6.860  (   81.28)   173.78  6.854  7.966 -1.112
t70g10m20  9078.29 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9078.29 2.0 -0.3  6.260  (    3.89)     4.37  6.257  6.310 -0.053
t65g50m20  9078.29 2.0  0.0  6.560  (    7.59)     8.51  6.563  6.618 -0.055
t65g50m20  9078.29 2.0 +0.3  6.860  (   14.13)    15.85  6.856  6.915 -0.059
t65g40m20  9078.29 2.0 -0.3  6.260  (    8.13)    10.96  6.265  6.403 -0.138
t65g40m20  9078.29 2.0  0.0  6.560  (   15.14)    20.42  6.565  6.717 -0.152
t65g40m20  9078.29 2.0 +0.3  6.860  (   26.30)    35.48  6.856  7.029 -0.173
t65g30m20  9078.29 2.0 -0.3  6.260  (   15.85)    26.92  6.260  6.542 -0.282
t65g30m20  9078.29 2.0  0.0  6.560  (   27.54)    46.77  6.554  6.881 -0.327
t65g30m20  9078.29 2.0 +0.3  6.860  (   45.71)    75.86  6.855  7.266 -0.411
t65g20m20  9078.29 2.0 -0.3  6.260  (   30.90)    64.57  6.252  6.756 -0.504
t65g20m20  9078.29 2.0  0.0  6.560  (   50.12)   102.33  6.558  7.215 -0.657
t65g20m20  9078.29 2.0 +0.3  6.860  (   72.44)   147.91  6.866  7.787 -0.921
t65g10m20  9078.29 2.0 -0.3  6.260  (   45.71)   104.71  6.262  6.962 -0.700
t65g10m20  9078.29 2.0  0.0  6.560  (   69.18)   151.36  6.563  7.526 -0.963
t65g10m20  9078.29 2.0 +0.3  6.860  (   95.50)   199.53  6.862  8.158 -1.296
t60g50m20  9078.29 2.0 -0.3  6.260  (    2.34)     2.51  6.261  6.293 -0.032
t60g50m20  9078.29 2.0  0.0  6.560  (    4.57)     4.90  6.561  6.594 -0.033
t60g50m20  9078.29 2.0 +0.3  6.860  (    8.71)     9.33  6.860  6.895 -0.035
t60g40m20  9078.29 2.0 -0.3  6.260  (    4.90)     6.03  6.262  6.353 -0.091
t60g40m20  9078.29 2.0  0.0  6.560  (    9.33)    11.48  6.563  6.659 -0.096
t60g40m20  9078.29 2.0 +0.3  6.860  (   17.38)    20.89  6.858  6.964 -0.106
t60g30m20  9078.29 2.0 -0.3  6.260  (   10.23)    15.49  6.265  6.466 -0.201
t60g30m20  9078.29 2.0  0.0  6.560  (   18.62)    27.54  6.555  6.780 -0.225
t60g30m20  9078.29 2.0 +0.3  6.860  (   31.62)    47.86  6.863  7.131 -0.268
t60g20m20  9078.29 2.0 -0.3  6.260  (   19.95)    37.15  6.263  6.624 -0.361
t60g20m20  9078.29 2.0  0.0  6.560  (   33.88)    61.66  6.553  6.990 -0.437
t60g20m20  9078.29 2.0 +0.3  6.860  (   52.48)    95.50  6.855  7.405 -0.550
t60g10m20  9078.29 2.0 -0.3  6.260  (   38.02)    75.86  6.259  6.784 -0.525
t60g10m20  9078.29 2.0  0.0  6.560  (   58.88)   114.82  6.558  7.261 -0.703
t60g10m20  9078.29 2.0 +0.3  6.860  (   81.28)   158.49  6.854  7.820 -0.966
t55g50m20  9078.29 2.0 -0.3  6.260  (    1.20)     1.26  6.258  6.276 -0.018
t55g50m20  9078.29 2.0  0.0  6.560  (    2.40)     2.51  6.563  6.581 -0.018
t55g50m20  9078.29 2.0 +0.3  6.860  (    4.68)     4.90  6.861  6.880 -0.019
t55g40m20  9078.29 2.0 -0.3  6.260  (    2.63)     2.95  6.257  6.312 -0.055
t55g40m20  9078.29 2.0  0.0  6.560  (    5.13)     5.75  6.560  6.617 -0.057
t55g40m20  9078.29 2.0 +0.3  6.860  (    9.55)    10.72  6.855  6.915 -0.060
t55g30m20  9078.29 2.0 -0.3  6.260  (    5.62)     7.41  6.257  6.389 -0.132
t55g30m20  9078.29 2.0  0.0  6.560  (   10.47)    14.13  6.565  6.706 -0.141
t55g30m20  9078.29 2.0 +0.3  6.860  (   19.05)    25.12  6.856  7.017 -0.161
t55g20m20  9078.29 2.0 -0.3  6.260  (   12.02)    19.05  6.254  6.502 -0.248
t55g20m20  9078.29 2.0  0.0  6.560  (   21.38)    33.88  6.555  6.840 -0.285
t55g20m20  9078.29 2.0 +0.3  6.860  (   34.67)    57.54  6.867  7.218 -0.351
t55g10m20  9078.29 2.0 -0.3  6.260  (   23.44)    43.65  6.260  6.652 -0.392
t55g10m20  9078.29 2.0  0.0  6.560  (   38.02)    70.79  6.557  7.041 -0.484
t55g10m20  9078.29 2.0 +0.3  6.860  (   57.54)   107.15  6.862  7.485 -0.623
t50g50m20  9078.29 2.0 -0.3  6.260  (    0.45)     0.46  6.259  6.268 -0.009
t50g50m20  9078.29 2.0  0.0  6.560  (    0.89)     0.91  6.560  6.569 -0.009
t50g50m20  9078.29 2.0 +0.3  6.860  (    1.78)     1.82  6.864  6.873 -0.009
t50g40m20  9078.29 2.0 -0.3  6.260  (    1.12)     1.20  6.263  6.291 -0.028
t50g40m20  9078.29 2.0  0.0  6.560  (    2.19)     2.34  6.560  6.588 -0.028
t50g40m20  9078.29 2.0 +0.3  6.860  (    4.27)     4.57  6.863  6.892 -0.029
t50g30m20  9078.29 2.0 -0.3  6.260  (    2.63)     3.09  6.256  6.334 -0.078
t50g30m20  9078.29 2.0  0.0  6.560  (    5.01)     6.03  6.561  6.643 -0.082
t50g30m20  9078.29 2.0 +0.3  6.860  (    9.33)    11.22  6.861  6.949 -0.088
t50g20m20  9078.29 2.0 -0.3  6.260  (    5.75)     8.13  6.260  6.422 -0.162
t50g20m20  9078.29 2.0  0.0  6.560  (   10.72)    15.14  6.556  6.735 -0.179
t50g20m20  9078.29 2.0 +0.3  6.860  (   19.05)    26.92  6.856  7.060 -0.204
t50g10m20  9078.29 2.0 -0.3  6.260  (   13.18)    20.89  6.256  6.514 -0.258
t50g10m20  9078.29 2.0  0.0  6.560  (   22.91)    37.15  6.565  6.870 -0.305
t50g10m20  9078.29 2.0 +0.3  6.860  (   36.31)    60.26  6.863  7.239 -0.376
t45g50m20  9078.29 2.0 -0.3  6.260  (    0.07)     0.07  6.256  6.262 -0.006
t45g50m20  9078.29 2.0  0.0  6.560  (    0.15)     0.15  6.559  6.564 -0.005
t45g50m20  9078.29 2.0 +0.3  6.860  (    0.29)     0.30  6.860  6.865 -0.005
t45g40m20  9078.29 2.0 -0.3  6.260  (    0.30)     0.30  6.257  6.270 -0.013
t45g40m20  9078.29 2.0  0.0  6.560  (    0.59)     0.60  6.559  6.572 -0.013
t45g40m20  9078.29 2.0 +0.3  6.860  (    1.17)     1.20  6.862  6.875 -0.013
t45g30m20  9078.29 2.0 -0.3  6.260  (    0.79)     0.87  6.264  6.300 -0.036
t45g30m20  9078.29 2.0  0.0  6.560  (    1.55)     1.70  6.562  6.598 -0.036
t45g30m20  9078.29 2.0 +0.3  6.860  (    3.02)     3.24  6.857  6.896 -0.039
t45g20m20  9078.29 2.0 -0.3  6.260  (    2.04)     2.45  6.258  6.342 -0.084
t45g20m20  9078.29 2.0  0.0  6.560  (    3.89)     4.68  6.555  6.644 -0.089
t45g20m20  9078.29 2.0 +0.3  6.860  (    7.24)     8.71  6.857  6.955 -0.098
t45g10m20  9078.29 2.0 -0.3  6.260  (    5.25)     7.08  6.262  6.401 -0.139
t45g10m20  9078.29 2.0  0.0  6.560  (    9.77)    13.18  6.565  6.722 -0.157
t45g10m20  9078.29 2.0 +0.3  6.860  (   16.98)    22.91  6.861  7.042 -0.181
t70g50m30  9078.29 2.0 -0.3  5.260  (    0.62)     0.87  5.260  5.416 -0.156
t70g50m30  9078.29 2.0  0.0  5.560  (    1.20)     1.74  5.562  5.719 -0.157
t70g50m30  9078.29 2.0 +0.3  5.860  (    2.40)     3.39  5.857  6.016 -0.159
t70g40m30  9078.29 2.0 -0.3  5.260  (    1.26)     2.69  5.255  5.596 -0.341
t70g40m30  9078.29 2.0  0.0  5.560  (    2.51)     5.37  5.561  5.907 -0.346
t70g40m30  9078.29 2.0 +0.3  5.860  (    4.90)    10.47  5.861  6.214 -0.353
t70g30m30  9078.29 2.0 -0.3  5.260  (    2.34)     7.76  5.262  5.795 -0.533
t70g30m30  9078.29 2.0  0.0  5.560  (    4.57)    15.14  5.560  6.105 -0.545
t70g30m30  9078.29 2.0 +0.3  5.860  (    8.91)    28.18  5.858  6.426 -0.568
t70g20m30  9078.29 2.0 -0.3  5.260  (    4.47)    20.89  5.262  5.986 -0.724
t70g20m30  9078.29 2.0  0.0  5.560  (    8.51)    38.02  5.556  6.307 -0.751
t70g20m30  9078.29 2.0 +0.3  5.860  (   16.22)    66.07  5.862  6.678 -0.816
t70g10m30  9078.29 2.0 -0.3  5.260  (    5.62)    25.12  5.259  5.968 -0.709
t70g10m30  9078.29 2.0  0.0  5.560  (   10.72)    45.71  5.560  6.295 -0.735
t70g10m30  9078.29 2.0 +0.3  5.860  (   20.42)    77.62  5.867  6.666 -0.799
t65g50m30  9078.29 2.0 -0.3  5.260  (    0.40)     0.50  5.259  5.365 -0.106
t65g50m30  9078.29 2.0  0.0  5.560  (    0.78)     1.00  5.561  5.667 -0.106
t65g50m30  9078.29 2.0 +0.3  5.860  (    1.55)     2.00  5.864  5.972 -0.108
t65g40m30  9078.29 2.0 -0.3  5.260  (    0.85)     1.62  5.258  5.540 -0.282
t65g40m30  9078.29 2.0  0.0  5.560  (    1.70)     3.24  5.563  5.847 -0.284
t65g40m30  9078.29 2.0 +0.3  5.860  (    3.31)     6.31  5.861  6.152 -0.291
t65g30m30  9078.29 2.0 -0.3  5.260  (    1.82)     5.62  5.264  5.773 -0.509
t65g30m30  9078.29 2.0  0.0  5.560  (    3.55)    10.96  5.565  6.085 -0.520
t65g30m30  9078.29 2.0 +0.3  5.860  (    6.76)    20.42  5.856  6.398 -0.542
t65g20m30  9078.29 2.0 -0.3  5.260  (    3.39)    14.45  5.264  5.924 -0.660
t65g20m30  9078.29 2.0  0.0  5.560  (    6.61)    26.92  5.559  6.246 -0.687
t65g20m30  9078.29 2.0 +0.3  5.860  (   12.59)    47.86  5.855  6.594 -0.739
t65g10m30  9078.29 2.0 -0.3  5.260  (    6.46)    30.90  5.259  6.028 -0.769
t65g10m30  9078.29 2.0  0.0  5.560  (   12.30)    54.95  5.559  6.379 -0.820
t65g10m30  9078.29 2.0 +0.3  5.860  (   22.39)    89.13  5.857  6.790 -0.933
t60g50m30  9078.29 2.0 -0.3  5.260  (    0.23)     0.27  5.257  5.323 -0.066
t60g50m30  9078.29 2.0  0.0  5.560  (    0.47)     0.54  5.558  5.624 -0.066
t60g50m30  9078.29 2.0 +0.3  5.860  (    0.91)     1.07  5.860  5.927 -0.067
t60g40m30  9078.29 2.0 -0.3  5.260  (    0.50)     0.79  5.258  5.459 -0.201
t60g40m30  9078.29 2.0  0.0  5.560  (    1.00)     1.58  5.561  5.763 -0.202
t60g40m30  9078.29 2.0 +0.3  5.860  (    2.00)     3.09  5.856  6.060 -0.204
t60g30m30  9078.29 2.0 -0.3  5.260  (    1.10)     2.82  5.257  5.675 -0.418
t60g30m30  9078.29 2.0  0.0  5.560  (    2.19)     5.62  5.564  5.991 -0.427
t60g30m30  9078.29 2.0 +0.3  5.860  (    4.27)    10.96  5.865  6.308 -0.443
t60g20m30  9078.29 2.0 -0.3  5.260  (    2.40)     8.71  5.258  5.854 -0.596
t60g20m30  9078.29 2.0  0.0  5.560  (    4.68)    16.98  5.564  6.183 -0.619
t60g20m30  9078.29 2.0 +0.3  5.860  (    8.91)    30.90  5.857  6.516 -0.659
t60g10m30  9078.29 2.0 -0.3  5.260  (    4.90)    17.78  5.264  5.887 -0.623
t60g10m30  9078.29 2.0  0.0  5.560  (    9.12)    32.36  5.557  6.217 -0.660
t60g10m30  9078.29 2.0 +0.3  5.860  (   16.98)    56.23  5.855  6.588 -0.733
t55g50m30  9078.29 2.0 -0.3  5.260  (    0.12)     0.13  5.258  5.293 -0.035
t55g50m30  9078.29 2.0  0.0  5.560  (    0.25)     0.26  5.558  5.593 -0.035
t55g50m30  9078.29 2.0 +0.3  5.860  (    0.49)     0.52  5.859  5.894 -0.035
t55g40m30  9078.29 2.0 -0.3  5.260  (    0.26)     0.35  5.263  5.377 -0.114
t55g40m30  9078.29 2.0  0.0  5.560  (    0.52)     0.69  5.564  5.679 -0.115
t55g40m30  9078.29 2.0 +0.3  5.860  (    1.05)     1.35  5.857  5.972 -0.115
t55g30m30  9078.29 2.0 -0.3  5.260  (    0.60)     1.12  5.257  5.531 -0.274
t55g30m30  9078.29 2.0  0.0  5.560  (    1.20)     2.19  5.555  5.830 -0.275
t55g30m30  9078.29 2.0 +0.3  5.860  (    2.34)     4.27  5.855  6.135 -0.280
t55g20m30  9078.29 2.0 -0.3  5.260  (    1.32)     3.55  5.262  5.694 -0.432
t55g20m30  9078.29 2.0  0.0  5.560  (    2.63)     6.92  5.559  6.000 -0.441
t55g20m30  9078.29 2.0 +0.3  5.860  (    5.13)    13.18  5.858  6.320 -0.462
t55g10m30  9078.29 2.0 -0.3  5.260  (    2.95)     8.32  5.256  5.739 -0.483
t55g10m30  9078.29 2.0  0.0  5.560  (    5.62)    16.22  5.565  6.070 -0.505
t55g10m30  9078.29 2.0 +0.3  5.860  (   10.72)    29.51  5.861  6.406 -0.545
t50g50m30  9078.29 2.0 -0.3  5.260  (    0.05)     0.05  5.260  5.277 -0.017
t50g50m30  9078.29 2.0  0.0  5.560  (    0.10)     0.10  5.560  5.576 -0.016
t50g50m30  9078.29 2.0 +0.3  5.860  (    0.19)     0.20  5.860  5.877 -0.017
t50g40m30  9078.29 2.0 -0.3  5.260  (    0.12)     0.13  5.265  5.316 -0.051
t50g40m30  9078.29 2.0  0.0  5.560  (    0.23)     0.26  5.555  5.607 -0.052
t50g40m30  9078.29 2.0 +0.3  5.860  (    0.47)     0.52  5.857  5.909 -0.052
t50g30m30  9078.29 2.0 -0.3  5.260  (    0.27)     0.37  5.258  5.397 -0.139
t50g30m30  9078.29 2.0  0.0  5.560  (    0.54)     0.74  5.559  5.698 -0.139
t50g30m30  9078.29 2.0 +0.3  5.860  (    1.07)     1.48  5.862  6.003 -0.141
t50g20m30  9078.29 2.0 -0.3  5.260  (    0.62)     1.12  5.261  5.524 -0.263
t50g20m30  9078.29 2.0  0.0  5.560  (    1.23)     2.19  5.555  5.822 -0.267
t50g20m30  9078.29 2.0 +0.3  5.860  (    2.40)     4.37  5.864  6.137 -0.273
t50g10m30  9078.29 2.0 -0.3  5.260  (    1.58)     3.31  5.261  5.595 -0.334
t50g10m30  9078.29 2.0  0.0  5.560  (    3.09)     6.46  5.564  5.907 -0.343
t50g10m30  9078.29 2.0 +0.3  5.860  (    5.89)    12.02  5.857  6.217 -0.360
t45g50m30  9078.29 2.0 -0.3  5.260  (    0.01)     0.01  5.245  5.252 -0.007
t45g50m30  9078.29 2.0  0.0  5.560  (    0.03)     0.03  5.563  5.570 -0.007
t45g50m30  9078.29 2.0 +0.3  5.860  (    0.06)     0.06  5.865  5.873 -0.008
t45g40m30  9078.29 2.0 -0.3  5.260  (    0.04)     0.04  5.262  5.286 -0.024
t45g40m30  9078.29 2.0  0.0  5.560  (    0.07)     0.08  5.562  5.587 -0.025
t45g40m30  9078.29 2.0 +0.3  5.860  (    0.15)     0.15  5.860  5.885 -0.025
t45g30m30  9078.29 2.0 -0.3  5.260  (    0.09)     0.11  5.261  5.325 -0.064
t45g30m30  9078.29 2.0  0.0  5.560  (    0.18)     0.21  5.562  5.627 -0.065
t45g30m30  9078.29 2.0 +0.3  5.860  (    0.36)     0.43  5.864  5.929 -0.065
t45g20m30  9078.29 2.0 -0.3  5.260  (    0.22)     0.32  5.260  5.407 -0.147
t45g20m30  9078.29 2.0  0.0  5.560  (    0.45)     0.63  5.562  5.708 -0.146
t45g20m30  9078.29 2.0 +0.3  5.860  (    0.89)     1.26  5.864  6.013 -0.149
t45g10m30  9078.29 2.0 -0.3  5.260  (    0.59)     0.95  5.258  5.470 -0.212
t45g10m30  9078.29 2.0  0.0  5.560  (    1.17)     1.91  5.563  5.777 -0.214
t45g10m30  9078.29 2.0 +0.3  5.860  (    2.29)     3.72  5.861  6.081 -0.220
t70g50m40  9078.29 2.0 -0.3  4.260  (    0.06)     0.14  4.258  4.626 -0.368
t70g50m40  9078.29 2.0  0.0  4.560  (    0.12)     0.28  4.559  4.927 -0.368
t70g50m40  9078.29 2.0 +0.3  4.860  (    0.24)     0.56  4.859  5.228 -0.369
t70g40m40  9078.29 2.0 -0.3  4.260  (    0.13)     0.45  4.260  4.811 -0.551
t70g40m40  9078.29 2.0  0.0  4.560  (    0.25)     0.89  4.561  5.112 -0.551
t70g40m40  9078.29 2.0 +0.3  4.860  (    0.50)     1.78  4.863  5.416 -0.553
t70g30m40  9078.29 2.0 -0.3  4.260  (    0.24)     1.10  4.259  4.926 -0.667
t70g30m40  9078.29 2.0  0.0  4.560  (    0.48)     2.19  4.561  5.231 -0.670
t70g30m40  9078.29 2.0 +0.3  4.860  (    0.93)     4.27  4.856  5.531 -0.675
t70g20m40  9078.29 2.0 -0.3  4.260  (    0.46)     2.34  4.261  4.977 -0.716
t70g20m40  9078.29 2.0  0.0  4.560  (    0.91)     4.57  4.556  5.274 -0.718
t70g20m40  9078.29 2.0 +0.3  4.860  (    1.78)     8.91  4.856  5.577 -0.721
t70g10m40  9078.29 2.0 -0.3  4.260  (    0.58)     1.66  4.261  4.721 -0.460
t70g10m40  9078.29 2.0  0.0  4.560  (    1.15)     3.31  4.564  5.026 -0.462
t70g10m40  9078.29 2.0 +0.3  4.860  (    2.29)     6.46  4.861  5.324 -0.463
t65g50m40  9078.29 2.0 -0.3  4.260  (    0.04)     0.08  4.255  4.568 -0.313
t65g50m40  9078.29 2.0  0.0  4.560  (    0.08)     0.16  4.556  4.870 -0.314
t65g50m40  9078.29 2.0 +0.3  4.860  (    0.15)     0.32  4.858  5.172 -0.314
t65g40m40  9078.29 2.0 -0.3  4.260  (    0.09)     0.31  4.260  4.819 -0.559
t65g40m40  9078.29 2.0  0.0  4.560  (    0.17)     0.62  4.561  5.120 -0.559
t65g40m40  9078.29 2.0 +0.3  4.860  (    0.34)     1.23  4.862  5.423 -0.561
t65g30m40  9078.29 2.0 -0.3  4.260  (    0.18)     1.00  4.262  5.004 -0.742
t65g30m40  9078.29 2.0  0.0  4.560  (    0.36)     2.00  4.563  5.309 -0.746
t65g30m40  9078.29 2.0 +0.3  4.860  (    0.72)     3.89  4.858  5.608 -0.750
t65g20m40  9078.29 2.0 -0.3  4.260  (    0.35)     2.14  4.261  5.051 -0.790
t65g20m40  9078.29 2.0  0.0  4.560  (    0.69)     4.17  4.555  5.348 -0.793
t65g20m40  9078.29 2.0 +0.3  4.860  (    1.38)     8.32  4.862  5.663 -0.801
t65g10m40  9078.29 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9078.29 2.0 -0.3  4.260  (    0.02)     0.04  4.256  4.487 -0.231
t60g50m40  9078.29 2.0  0.0  4.560  (    0.04)     0.08  4.556  4.787 -0.231
t60g50m40  9078.29 2.0 +0.3  4.860  (    0.09)     0.15  4.854  5.086 -0.232
t60g40m40  9078.29 2.0 -0.3  4.260  (    0.05)     0.16  4.259  4.756 -0.497
t60g40m40  9078.29 2.0  0.0  4.560  (    0.10)     0.32  4.561  5.058 -0.497
t60g40m40  9078.29 2.0 +0.3  4.860  (    0.20)     0.63  4.862  5.361 -0.499
t60g30m40  9078.29 2.0 -0.3  4.260  (    0.11)     0.63  4.262  5.013 -0.751
t60g30m40  9078.29 2.0  0.0  4.560  (    0.22)     1.26  4.564  5.316 -0.752
t60g30m40  9078.29 2.0 +0.3  4.860  (    0.45)     2.45  4.856  5.613 -0.757
t60g20m40  9078.29 2.0 -0.3  4.260  (    0.25)     1.66  4.262  5.093 -0.831
t60g20m40  9078.29 2.0  0.0  4.560  (    0.50)     3.24  4.562  5.395 -0.833
t60g20m40  9078.29 2.0 +0.3  4.860  (    0.98)     6.31  4.863  5.704 -0.841
t60g10m40  9078.29 2.0 -0.3  4.260  (    0.50)     2.69  4.258  4.998 -0.740
t60g10m40  9078.29 2.0  0.0  4.560  (    1.00)     5.25  4.556  5.299 -0.743
t60g10m40  9078.29 2.0 +0.3  4.860  (    1.95)    10.23  4.864  5.615 -0.751
t55g50m40  9078.29 2.0 -0.3  4.260  (    0.01)     0.02  4.268  4.409 -0.141
t55g50m40  9078.29 2.0  0.0  4.560  (    0.02)     0.03  4.556  4.697 -0.141
t55g50m40  9078.29 2.0 +0.3  4.860  (    0.05)     0.07  4.856  4.998 -0.142
t55g40m40  9078.29 2.0 -0.3  4.260  (    0.03)     0.06  4.258  4.615 -0.357
t55g40m40  9078.29 2.0  0.0  4.560  (    0.05)     0.12  4.556  4.912 -0.356
t55g40m40  9078.29 2.0 +0.3  4.860  (    0.10)     0.23  4.857  5.214 -0.357
t55g30m40  9078.29 2.0 -0.3  4.260  (    0.06)     0.26  4.264  4.892 -0.628
t55g30m40  9078.29 2.0  0.0  4.560  (    0.12)     0.51  4.564  5.194 -0.630
t55g30m40  9078.29 2.0 +0.3  4.860  (    0.24)     1.00  4.857  5.486 -0.629
t55g20m40  9078.29 2.0 -0.3  4.260  (    0.13)     0.72  4.262  5.003 -0.741
t55g20m40  9078.29 2.0  0.0  4.560  (    0.26)     1.45  4.563  5.305 -0.742
t55g20m40  9078.29 2.0 +0.3  4.860  (    0.52)     2.88  4.862  5.607 -0.745
t55g10m40  9078.29 2.0 -0.3  4.260  (    0.30)     1.32  4.265  4.903 -0.638
t55g10m40  9078.29 2.0  0.0  4.560  (    0.60)     2.57  4.558  5.200 -0.642
t55g10m40  9078.29 2.0 +0.3  4.860  (    1.20)     5.13  4.865  5.517 -0.652
t50g50m40  9078.29 2.0 -0.3  4.260  (    0.01)     0.01  4.247  4.312 -0.065
t50g50m40  9078.29 2.0  0.0  4.560  (    0.01)     0.01  4.546  4.606 -0.060
t50g50m40  9078.29 2.0 +0.3  4.860  (    0.02)     0.03  4.862  4.925 -0.063
t50g40m40  9078.29 2.0 -0.3  4.260  (    0.01)     0.02  4.268  4.449 -0.181
t50g40m40  9078.29 2.0  0.0  4.560  (    0.02)     0.04  4.555  4.734 -0.179
t50g40m40  9078.29 2.0 +0.3  4.860  (    0.05)     0.07  4.861  5.042 -0.181
t50g30m40  9078.29 2.0 -0.3  4.260  (    0.03)     0.06  4.262  4.631 -0.369
t50g30m40  9078.29 2.0  0.0  4.560  (    0.05)     0.13  4.563  4.932 -0.369
t50g30m40  9078.29 2.0 +0.3  4.860  (    0.11)     0.25  4.863  5.232 -0.369
t50g20m40  9078.29 2.0 -0.3  4.260  (    0.06)     0.19  4.261  4.755 -0.494
t50g20m40  9078.29 2.0  0.0  4.560  (    0.12)     0.38  4.561  5.055 -0.494
t50g20m40  9078.29 2.0 +0.3  4.860  (    0.25)     0.76  4.863  5.358 -0.495
t50g10m40  9078.29 2.0 -0.3  4.260  (    0.16)     0.45  4.256  4.711 -0.455
t50g10m40  9078.29 2.0  0.0  4.560  (    0.32)     0.89  4.557  5.013 -0.456
t50g10m40  9078.29 2.0 +0.3  4.860  (    0.63)     1.78  4.861  5.318 -0.457
t45g50m40  9078.29 2.0 -0.3  4.260  (    0.00)     0.00  4.248  4.263 -0.015
t45g50m40  9078.29 2.0  0.0  4.560  (    0.00)     0.00  4.561  4.577 -0.016
t45g50m40  9078.29 2.0 +0.3  4.860  (    0.01)     0.01  4.865  4.888 -0.023
t45g40m40  9078.29 2.0 -0.3  4.260  (    0.00)     0.01  4.255  4.315 -0.060
t45g40m40  9078.29 2.0  0.0  4.560  (    0.01)     0.01  4.554  4.617 -0.063
t45g40m40  9078.29 2.0 +0.3  4.860  (    0.02)     0.02  4.858  4.919 -0.061
t45g30m40  9078.29 2.0 -0.3  4.260  (    0.01)     0.01  4.271  4.425 -0.154
t45g30m40  9078.29 2.0  0.0  4.560  (    0.02)     0.03  4.570  4.725 -0.155
t45g30m40  9078.29 2.0 +0.3  4.860  (    0.04)     0.06  4.864  5.020 -0.156
t45g20m40  9078.29 2.0 -0.3  4.260  (    0.02)     0.04  4.265  4.536 -0.271
t45g20m40  9078.29 2.0  0.0  4.560  (    0.05)     0.09  4.560  4.832 -0.272
t45g20m40  9078.29 2.0 +0.3  4.860  (    0.09)     0.17  4.862  5.134 -0.272
t45g10m40  9078.29 2.0 -0.3  4.260  (    0.06)     0.12  4.262  4.558 -0.296
t45g10m40  9078.29 2.0  0.0  4.560  (    0.12)     0.24  4.563  4.860 -0.297
t45g10m40  9078.29 2.0 +0.3  4.860  (    0.24)     0.48  4.865  5.162 -0.297
t70g50p00  9078.29 3.0 -0.3  8.260  (  151.36)   165.96  8.269  8.373 -0.104
t70g50p00  9078.29 3.0  0.0  8.560  (  190.55)   213.80  8.568  8.718 -0.150
t70g50p00  9078.29 3.0 +0.3  8.860  (  234.42)   269.15  8.862  9.053 -0.191
t70g40p00  9078.29 3.0 -0.3  8.260  (  181.97)   213.80  8.267  8.536 -0.269
t70g40p00  9078.29 3.0  0.0  8.560  (  218.78)   263.03  8.558  8.922 -0.364
t70g40p00  9078.29 3.0 +0.3  8.860  (  257.04)   323.59  8.876  9.308 -0.432
t70g30p00  9078.29 3.0 -0.3  8.260  (  218.78)   269.15  8.247  8.720 -0.473
t70g30p00  9078.29 3.0  0.0  8.560  (  251.19)   323.59  8.551  9.141 -0.590
t70g30p00  9078.29 3.0 +0.3  8.860  (  288.40)   380.19  8.850  9.491 -0.641
t70g20p00  9078.29 3.0 -0.3  8.260  (  245.47)   323.59  8.279  8.971 -0.692
t70g20p00  9078.29 3.0  0.0  8.560  (  275.42)   371.54  8.548  9.350 -0.802
t70g20p00  9078.29 3.0 +0.3  8.860  (  309.03)   426.58  8.856  9.704 -0.848
t70g10p00  9078.29 3.0 -0.3  8.260  (  263.03)   346.74  8.249  9.052 -0.803
t70g10p00  9078.29 3.0  0.0  8.560  (  295.12)   398.11  8.545  9.484 -0.939
t70g10p00  9078.29 3.0 +0.3  8.860  (  323.59)   446.68  8.831  9.827 -0.996
t65g50p00  9078.29 3.0 -0.3  8.260  (  125.89)   134.90  8.260  8.328 -0.068
t65g50p00  9078.29 3.0  0.0  8.560  (  165.96)   177.83  8.552  8.650 -0.098
t65g50p00  9078.29 3.0 +0.3  8.860  (  208.93)   234.42  8.874  9.009 -0.135
t65g40p00  9078.29 3.0 -0.3  8.260  (  158.49)   181.97  8.258  8.457 -0.199
t65g40p00  9078.29 3.0  0.0  8.560  (  194.98)   229.09  8.555  8.838 -0.283
t65g40p00  9078.29 3.0 +0.3  8.860  (  234.42)   281.84  8.848  9.201 -0.353
t65g30p00  9078.29 3.0 -0.3  8.260  (  194.98)   239.88  8.257  8.682 -0.425
t65g30p00  9078.29 3.0  0.0  8.560  (  223.87)   295.12  8.575  9.137 -0.562
t65g30p00  9078.29 3.0 +0.3  8.860  (  263.03)   346.74  8.854  9.490 -0.636
t65g20p00  9078.29 3.0 -0.3  8.260  (  234.42)   309.03  8.280  8.964 -0.684
t65g20p00  9078.29 3.0  0.0  8.560  (  263.03)   363.08  8.582  9.382 -0.800
t65g20p00  9078.29 3.0 +0.3  8.860  (  295.12)   416.87  8.883  9.712 -0.829
t65g10p00  9078.29 3.0 -0.3  8.260  (  263.03)   354.81  8.253  9.127 -0.874
t65g10p00  9078.29 3.0  0.0  8.560  (  295.12)   407.38  8.557  9.538 -0.981
t65g10p00  9078.29 3.0 +0.3  8.860  (  323.59)   457.09  8.854  9.848 -0.994
t60g50p00  9078.29 3.0 -0.3  8.260  (   91.20)    95.50  8.267  8.308 -0.041
t60g50p00  9078.29 3.0  0.0  8.560  (  123.03)   131.83  8.564  8.623 -0.059
t60g50p00  9078.29 3.0 +0.3  8.860  (  162.18)   177.83  8.872  8.955 -0.083
t60g40p00  9078.29 3.0 -0.3  8.260  (  125.89)   141.25  8.271  8.406 -0.135
t60g40p00  9078.29 3.0  0.0  8.560  (  158.49)   181.97  8.560  8.756 -0.196
t60g40p00  9078.29 3.0 +0.3  8.860  (  194.98)   229.09  8.851  9.110 -0.259
t60g30p00  9078.29 3.0 -0.3  8.260  (  162.18)   199.53  8.272  8.600 -0.328
t60g30p00  9078.29 3.0  0.0  8.560  (  194.98)   245.47  8.554  9.003 -0.449
t60g30p00  9078.29 3.0 +0.3  8.860  (  229.09)   302.00  8.874  9.426 -0.552
t60g20p00  9078.29 3.0 -0.3  8.260  (  199.53)   263.03  8.252  8.846 -0.594
t60g20p00  9078.29 3.0  0.0  8.560  (  234.42)   316.23  8.554  9.304 -0.750
t60g20p00  9078.29 3.0 +0.3  8.860  (  263.03)   371.54  8.866  9.699 -0.833
t60g10p00  9078.29 3.0 -0.3  8.260  (  239.88)   338.84  8.283  9.157 -0.874
t60g10p00  9078.29 3.0  0.0  8.560  (  275.42)   389.05  8.572  9.547 -0.975
t60g10p00  9078.29 3.0 +0.3  8.860  (  302.00)   436.52  8.853  9.843 -0.990
t55g50p00  9078.29 3.0 -0.3  8.260  (   50.12)    51.29  8.256  8.274 -0.018
t55g50p00  9078.29 3.0  0.0  8.560  (   72.44)    75.86  8.569  8.594 -0.025
t55g50p00  9078.29 3.0 +0.3  8.860  (  100.00)   104.71  8.862  8.899 -0.037
t55g40p00  9078.29 3.0 -0.3  8.260  (   79.43)    87.10  8.270  8.348 -0.078
t55g40p00  9078.29 3.0  0.0  8.560  (  107.15)   117.49  8.565  8.678 -0.113
t55g40p00  9078.29 3.0 +0.3  8.860  (  138.04)   154.88  8.866  9.023 -0.157
t55g30p00  9078.29 3.0 -0.3  8.260  (  117.49)   138.04  8.265  8.477 -0.212
t55g30p00  9078.29 3.0  0.0  8.560  (  147.91)   177.83  8.556  8.862 -0.306
t55g30p00  9078.29 3.0 +0.3  8.860  (  177.83)   223.87  8.854  9.261 -0.407
t55g20p00  9078.29 3.0 -0.3  8.260  (  158.49)   204.17  8.257  8.698 -0.441
t55g20p00  9078.29 3.0  0.0  8.560  (  190.55)   257.04  8.576  9.191 -0.615
t55g20p00  9078.29 3.0 +0.3  8.860  (  218.78)   309.03  8.878  9.609 -0.731
t55g10p00  9078.29 3.0 -0.3  8.260  (  199.53)   281.84  8.271  9.042 -0.771
t55g10p00  9078.29 3.0  0.0  8.560  (  234.42)   331.13  8.552  9.475 -0.923
t55g10p00  9078.29 3.0 +0.3  8.860  (  263.03)   380.19  8.838  9.836 -0.998
t50g50p00  9078.29 3.0 -0.3  8.260  (   19.50)    19.50  8.254  8.260 -0.006
t50g50p00  9078.29 3.0  0.0  8.560  (   30.20)    30.20  8.559  8.568 -0.009
t50g50p00  9078.29 3.0 +0.3  8.860  (   43.65)    44.67  8.865  8.876 -0.011
t50g40p00  9078.29 3.0 -0.3  8.260  (   36.31)    37.15  8.251  8.280 -0.029
t50g40p00  9078.29 3.0  0.0  8.560  (   51.29)    53.70  8.568  8.610 -0.042
t50g40p00  9078.29 3.0 +0.3  8.860  (   69.18)    72.44  8.855  8.914 -0.059
t50g30p00  9078.29 3.0 -0.3  8.260  (   63.10)    69.18  8.261  8.365 -0.104
t50g30p00  9078.29 3.0  0.0  8.560  (   81.28)    93.33  8.560  8.714 -0.154
t50g30p00  9078.29 3.0 +0.3  8.860  (  104.71)   123.03  8.865  9.082 -0.217
t50g20p00  9078.29 3.0 -0.3  8.260  (   97.72)   120.23  8.264  8.525 -0.261
t50g20p00  9078.29 3.0  0.0  8.560  (  123.03)   154.88  8.550  8.917 -0.367
t50g20p00  9078.29 3.0 +0.3  8.860  (  151.36)   199.53  8.872  9.371 -0.499
t50g10p00  9078.29 3.0 -0.3  8.260  (  144.54)   190.55  8.251  8.749 -0.498
t50g10p00  9078.29 3.0  0.0  8.560  (  173.78)   239.88  8.565  9.244 -0.679
t50g10p00  9078.29 3.0 +0.3  8.860  (  199.53)   288.40  8.862  9.684 -0.822
t45g50p00  9078.29 3.0 -0.3  8.260  (    3.72)     3.72  8.255  8.258 -0.003
t45g50p00  9078.29 3.0  0.0  8.560  (    6.31)     6.31  8.563  8.566 -0.003
t45g50p00  9078.29 3.0 +0.3  8.860  (   10.00)    10.00  8.856  8.860 -0.004
t45g40p00  9078.29 3.0 -0.3  8.260  (   10.00)    10.23  8.264  8.273 -0.009
t45g40p00  9078.29 3.0  0.0  8.560  (   15.14)    15.49  8.566  8.577 -0.011
t45g40p00  9078.29 3.0 +0.3  8.860  (   21.88)    22.39  8.865  8.881 -0.016
t45g30p00  9078.29 3.0 -0.3  8.260  (   21.38)    21.88  8.253  8.286 -0.033
t45g30p00  9078.29 3.0  0.0  8.560  (   29.51)    30.90  8.556  8.603 -0.047
t45g30p00  9078.29 3.0 +0.3  8.860  (   39.81)    42.66  8.869  8.938 -0.069
t45g20p00  9078.29 3.0 -0.3  8.260  (   40.74)    44.67  8.267  8.365 -0.098
t45g20p00  9078.29 3.0  0.0  8.560  (   53.70)    60.26  8.567  8.708 -0.141
t45g20p00  9078.29 3.0 +0.3  8.860  (   67.61)    77.62  8.845  9.045 -0.200
t45g10p00  9078.29 3.0 -0.3  8.260  (   70.79)    85.11  8.272  8.498 -0.226
t45g10p00  9078.29 3.0  0.0  8.560  (   89.13)   109.65  8.557  8.870 -0.313
t45g10p00  9078.29 3.0 +0.3  8.860  (  109.65)   141.25  8.875  9.298 -0.423
t70g50m10  9078.29 3.0 -0.3  7.260  (   44.67)    50.12  7.262  7.334 -0.072
t70g50m10  9078.29 3.0  0.0  7.560  (   69.18)    79.43  7.558  7.657 -0.099
t70g50m10  9078.29 3.0 +0.3  7.860  (  100.00)   117.49  7.863  8.008 -0.145
t70g40m10  9078.29 3.0 -0.3  7.260  (   70.79)    89.13  7.268  7.451 -0.183
t70g40m10  9078.29 3.0  0.0  7.560  (  100.00)   128.82  7.558  7.831 -0.273
t70g40m10  9078.29 3.0 +0.3  7.860  (  131.83)   177.83  7.869  8.299 -0.430
t70g30m10  9078.29 3.0 -0.3  7.260  (  104.71)   144.54  7.259  7.646 -0.387
t70g30m10  9078.29 3.0  0.0  7.560  (  134.90)   194.98  7.560  8.158 -0.598
t70g30m10  9078.29 3.0 +0.3  7.860  (  165.96)   251.19  7.874  8.715 -0.841
t70g20m10  9078.29 3.0 -0.3  7.260  (  131.83)   199.53  7.272  7.913 -0.641
t70g20m10  9078.29 3.0  0.0  7.560  (  165.96)   251.19  7.550  8.446 -0.896
t70g20m10  9078.29 3.0 +0.3  7.860  (  194.98)   309.03  7.860  9.007 -1.147
t70g10m10  9078.29 3.0 -0.3  7.260  (  151.36)   234.42  7.271  8.068 -0.797
t70g10m10  9078.29 3.0  0.0  7.560  (  181.97)   288.40  7.555  8.617 -1.062
t70g10m10  9078.29 3.0 +0.3  7.860  (  213.80)   346.74  7.872  9.180 -1.308
t65g50m10  9078.29 3.0 -0.3  7.260  (   32.36)    35.48  7.266  7.313 -0.047
t65g50m10  9078.29 3.0  0.0  7.560  (   53.70)    58.88  7.566  7.626 -0.060
t65g50m10  9078.29 3.0 +0.3  7.860  (   81.28)    91.20  7.867  7.951 -0.084
t65g40m10  9078.29 3.0 -0.3  7.260  (   54.95)    66.07  7.264  7.394 -0.130
t65g40m10  9078.29 3.0  0.0  7.560  (   81.28)   100.00  7.559  7.744 -0.185
t65g40m10  9078.29 3.0 +0.3  7.860  (  112.20)   141.25  7.855  8.134 -0.279
t65g30m10  9078.29 3.0 -0.3  7.260  (   83.18)   112.20  7.254  7.542 -0.288
t65g30m10  9078.29 3.0  0.0  7.560  (  114.82)   158.49  7.553  7.996 -0.443
t65g30m10  9078.29 3.0 +0.3  7.860  (  144.54)   208.93  7.847  8.503 -0.656
t65g20m10  9078.29 3.0 -0.3  7.260  (  120.23)   177.83  7.264  7.832 -0.568
t65g20m10  9078.29 3.0  0.0  7.560  (  151.36)   229.09  7.550  8.366 -0.816
t65g20m10  9078.29 3.0 +0.3  7.860  (  181.97)   288.40  7.873  8.951 -1.078
t65g10m10  9078.29 3.0 -0.3  7.260  (  147.91)   229.09  7.253  8.067 -0.814
t65g10m10  9078.29 3.0  0.0  7.560  (  177.83)   288.40  7.572  8.680 -1.108
t65g10m10  9078.29 3.0 +0.3  7.860  (  208.93)   338.84  7.847  9.150 -1.303
t60g50m10  9078.29 3.0 -0.3  7.260  (   20.42)    21.88  7.264  7.293 -0.029
t60g50m10  9078.29 3.0  0.0  7.560  (   35.48)    38.02  7.562  7.596 -0.034
t60g50m10  9078.29 3.0 +0.3  7.860  (   57.54)    61.66  7.856  7.899 -0.043
t60g40m10  9078.29 3.0 -0.3  7.260  (   38.02)    42.66  7.255  7.337 -0.082
t60g40m10  9078.29 3.0  0.0  7.560  (   60.26)    69.18  7.560  7.670 -0.110
t60g40m10  9078.29 3.0 +0.3  7.860  (   87.10)   102.33  7.851  8.006 -0.155
t60g30m10  9078.29 3.0 -0.3  7.260  (   63.10)    79.43  7.253  7.448 -0.195
t60g30m10  9078.29 3.0  0.0  7.560  (   91.20)   120.23  7.568  7.857 -0.289
t60g30m10  9078.29 3.0 +0.3  7.860  (  120.23)   165.96  7.868  8.306 -0.438
t60g20m10  9078.29 3.0 -0.3  7.260  (   93.33)   134.90  7.258  7.664 -0.406
t60g20m10  9078.29 3.0  0.0  7.560  (  123.03)   186.21  7.564  8.182 -0.618
t60g20m10  9078.29 3.0 +0.3  7.860  (  154.88)   239.88  7.864  8.735 -0.871
t60g10m10  9078.29 3.0 -0.3  7.260  (  131.83)   204.17  7.264  7.998 -0.734
t60g10m10  9078.29 3.0  0.0  7.560  (  162.18)   257.04  7.553  8.552 -0.999
t60g10m10  9078.29 3.0 +0.3  7.860  (  190.55)   316.23  7.877  9.127 -1.250
t55g50m10  9078.29 3.0 -0.3  7.260  (   10.47)    10.72  7.255  7.270 -0.015
t55g50m10  9078.29 3.0  0.0  7.560  (   19.05)    19.50  7.555  7.571 -0.016
t55g50m10  9078.29 3.0 +0.3  7.860  (   33.11)    33.88  7.858  7.877 -0.019
t55g40m10  9078.29 3.0 -0.3  7.260  (   21.88)    23.44  7.258  7.305 -0.047
t55g40m10  9078.29 3.0  0.0  7.560  (   36.31)    39.81  7.562  7.620 -0.058
t55g40m10  9078.29 3.0 +0.3  7.860  (   56.23)    63.10  7.862  7.938 -0.076
t55g30m10  9078.29 3.0 -0.3  7.260  (   39.81)    47.86  7.261  7.381 -0.120
t55g30m10  9078.29 3.0  0.0  7.560  (   61.66)    75.86  7.567  7.729 -0.162
t55g30m10  9078.29 3.0 +0.3  7.860  (   87.10)   109.65  7.853  8.080 -0.227
t55g20m10  9078.29 3.0 -0.3  7.260  (   66.07)    91.20  7.267  7.530 -0.263
t55g20m10  9078.29 3.0  0.0  7.560  (   93.33)   131.83  7.564  7.938 -0.374
t55g20m10  9078.29 3.0 +0.3  7.860  (  123.03)   177.83  7.854  8.401 -0.547
t55g10m10  9078.29 3.0 -0.3  7.260  (  100.00)   151.36  7.264  7.770 -0.506
t55g10m10  9078.29 3.0  0.0  7.560  (  128.82)   204.17  7.568  8.312 -0.744
t55g10m10  9078.29 3.0 +0.3  7.860  (  162.18)   257.04  7.863  8.858 -0.995
t50g50m10  9078.29 3.0 -0.3  7.260  (    3.80)     3.80  7.258  7.264 -0.006
t50g50m10  9078.29 3.0  0.0  7.560  (    7.08)     7.24  7.562  7.569 -0.007
t50g50m10  9078.29 3.0 +0.3  7.860  (   12.88)    13.18  7.864  7.872 -0.008
t50g40m10  9078.29 3.0 -0.3  7.260  (    8.91)     9.33  7.259  7.280 -0.021
t50g40m10  9078.29 3.0  0.0  7.560  (   15.85)    16.60  7.566  7.590 -0.024
t50g40m10  9078.29 3.0 +0.3  7.860  (   26.30)    27.54  7.867  7.897 -0.030
t50g30m10  9078.29 3.0 -0.3  7.260  (   19.05)    21.38  7.262  7.325 -0.063
t50g30m10  9078.29 3.0  0.0  7.560  (   30.90)    35.48  7.567  7.646 -0.079
t50g30m10  9078.29 3.0 +0.3  7.860  (   47.86)    54.95  7.865  7.971 -0.106
t50g20m10  9078.29 3.0 -0.3  7.260  (   37.15)    45.71  7.255  7.403 -0.148
t50g20m10  9078.29 3.0  0.0  7.560  (   56.23)    70.79  7.556  7.752 -0.196
t50g20m10  9078.29 3.0 +0.3  7.860  (   79.43)   104.71  7.869  8.144 -0.275
t50g10m10  9078.29 3.0 -0.3  7.260  (   66.07)    91.20  7.269  7.562 -0.293
t50g10m10  9078.29 3.0  0.0  7.560  (   91.20)   128.82  7.556  7.961 -0.405
t50g10m10  9078.29 3.0 +0.3  7.860  (  120.23)   173.78  7.851  8.425 -0.574
t45g50m10  9078.29 3.0 -0.3  7.260  (    0.49)     0.50  7.263  7.266 -0.003
t45g50m10  9078.29 3.0  0.0  7.560  (    0.95)     0.98  7.562  7.566 -0.004
t45g50m10  9078.29 3.0 +0.3  7.860  (    1.86)     1.86  7.859  7.862 -0.003
t45g40m10  9078.29 3.0 -0.3  7.260  (    2.24)     2.24  7.256  7.265 -0.009
t45g40m10  9078.29 3.0  0.0  7.560  (    4.07)     4.17  7.561  7.571 -0.010
t45g40m10  9078.29 3.0 +0.3  7.860  (    7.24)     7.24  7.854  7.866 -0.012
t45g30m10  9078.29 3.0 -0.3  7.260  (    6.03)     6.31  7.265  7.289 -0.024
t45g30m10  9078.29 3.0  0.0  7.560  (   10.23)    10.72  7.563  7.594 -0.031
t45g30m10  9078.29 3.0 +0.3  7.860  (   16.22)    16.98  7.854  7.893 -0.039
t45g20m10  9078.29 3.0 -0.3  7.260  (   13.49)    15.14  7.260  7.326 -0.066
t45g20m10  9078.29 3.0  0.0  7.560  (   21.88)    24.55  7.564  7.649 -0.085
t45g20m10  9078.29 3.0 +0.3  7.860  (   32.36)    37.15  7.860  7.972 -0.112
t45g10m10  9078.29 3.0 -0.3  7.260  (   28.84)    33.88  7.254  7.384 -0.130
t45g10m10  9078.29 3.0  0.0  7.560  (   42.66)    52.48  7.567  7.746 -0.179
t45g10m10  9078.29 3.0 +0.3  7.860  (   58.88)    74.13  7.850  8.092 -0.242
t70g50m20  9078.29 3.0 -0.3  6.260  (    5.89)     7.08  6.263  6.343 -0.080
t70g50m20  9078.29 3.0  0.0  6.560  (   11.22)    13.49  6.561  6.644 -0.083
t70g50m20  9078.29 3.0 +0.3  6.860  (   20.89)    25.12  6.864  6.957 -0.093
t70g40m20  9078.29 3.0 -0.3  6.260  (   11.75)    16.98  6.255  6.438 -0.183
t70g40m20  9078.29 3.0  0.0  6.560  (   21.38)    31.62  6.560  6.763 -0.203
t70g40m20  9078.29 3.0 +0.3  6.860  (   37.15)    54.95  6.859  7.098 -0.239
t70g30m20  9078.29 3.0 -0.3  6.260  (   23.44)    44.67  6.261  6.616 -0.355
t70g30m20  9078.29 3.0  0.0  6.560  (   40.74)    75.86  6.556  6.981 -0.425
t70g30m20  9078.29 3.0 +0.3  6.860  (   64.57)   120.23  6.862  7.434 -0.572
t70g20m20  9078.29 3.0 -0.3  6.260  (   36.31)    87.10  6.260  6.839 -0.579
t70g20m20  9078.29 3.0  0.0  6.560  (   60.26)   134.90  6.552  7.296 -0.744
t70g20m20  9078.29 3.0 +0.3  6.860  (   89.13)   194.98  6.871  7.927 -1.056
t70g10m20  9078.29 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9078.29 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9078.29 3.0 -0.3  6.260  (    3.89)     4.37  6.260  6.313 -0.053
t65g50m20  9078.29 3.0  0.0  6.560  (    7.41)     8.51  6.564  6.619 -0.055
t65g50m20  9078.29 3.0 +0.3  6.860  (   14.13)    16.22  6.865  6.924 -0.059
t65g40m20  9078.29 3.0 -0.3  6.260  (    8.13)    10.96  6.264  6.400 -0.136
t65g40m20  9078.29 3.0  0.0  6.560  (   15.14)    20.42  6.559  6.706 -0.147
t65g40m20  9078.29 3.0 +0.3  6.860  (   27.54)    36.31  6.855  7.023 -0.168
t65g30m20  9078.29 3.0 -0.3  6.260  (   16.22)    27.54  6.263  6.540 -0.277
t65g30m20  9078.29 3.0  0.0  6.560  (   28.84)    48.98  6.563  6.880 -0.317
t65g30m20  9078.29 3.0 +0.3  6.860  (   47.86)    81.28  6.863  7.253 -0.390
t65g20m20  9078.29 3.0 -0.3  6.260  (   31.62)    67.61  6.257  6.734 -0.477
t65g20m20  9078.29 3.0  0.0  6.560  (   52.48)   109.65  6.559  7.172 -0.613
t65g20m20  9078.29 3.0 +0.3  6.860  (   79.43)   162.18  6.865  7.717 -0.852
t65g10m20  9078.29 3.0 -0.3  6.260  (   47.86)   112.20  6.264  6.921 -0.657
t65g10m20  9078.29 3.0  0.0  6.560  (   75.86)   165.96  6.564  7.455 -0.891
t65g10m20  9078.29 3.0 +0.3  6.860  (  104.71)   223.87  6.865  8.087 -1.222
t60g50m20  9078.29 3.0 -0.3  6.260  (    2.29)     2.51  6.264  6.297 -0.033
t60g50m20  9078.29 3.0  0.0  6.560  (    4.57)     4.90  6.563  6.596 -0.033
t60g50m20  9078.29 3.0 +0.3  6.860  (    8.71)     9.33  6.861  6.896 -0.035
t60g40m20  9078.29 3.0 -0.3  6.260  (    4.90)     6.03  6.261  6.351 -0.090
t60g40m20  9078.29 3.0  0.0  6.560  (    9.33)    11.48  6.560  6.655 -0.095
t60g40m20  9078.29 3.0 +0.3  6.860  (   17.38)    21.38  6.860  6.965 -0.105
t60g30m20  9078.29 3.0 -0.3  6.260  (   10.23)    15.49  6.261  6.458 -0.197
t60g30m20  9078.29 3.0  0.0  6.560  (   19.05)    28.18  6.555  6.775 -0.220
t60g30m20  9078.29 3.0 +0.3  6.860  (   33.11)    48.98  6.854  7.110 -0.256
t60g20m20  9078.29 3.0 -0.3  6.260  (   20.42)    38.02  6.262  6.610 -0.348
t60g20m20  9078.29 3.0  0.0  6.560  (   34.67)    64.57  6.555  6.967 -0.412
t60g20m20  9078.29 3.0 +0.3  6.860  (   56.23)   102.33  6.852  7.367 -0.515
t60g10m20  9078.29 3.0 -0.3  6.260  (   39.81)    79.43  6.254  6.745 -0.491
t60g10m20  9078.29 3.0  0.0  6.560  (   63.10)   125.89  6.567  7.223 -0.656
t60g10m20  9078.29 3.0 +0.3  6.860  (   91.20)   177.83  6.865  7.770 -0.905
t55g50m20  9078.29 3.0 -0.3  6.260  (    1.20)     1.26  6.263  6.281 -0.018
t55g50m20  9078.29 3.0  0.0  6.560  (    2.34)     2.45  6.558  6.576 -0.018
t55g50m20  9078.29 3.0 +0.3  6.860  (    4.68)     4.79  6.855  6.874 -0.019
t55g40m20  9078.29 3.0 -0.3  6.260  (    2.63)     2.95  6.258  6.313 -0.055
t55g40m20  9078.29 3.0  0.0  6.560  (    5.13)     5.75  6.559  6.616 -0.057
t55g40m20  9078.29 3.0 +0.3  6.860  (    9.55)    10.96  6.862  6.922 -0.060
t55g30m20  9078.29 3.0 -0.3  6.260  (    5.75)     7.59  6.264  6.395 -0.131
t55g30m20  9078.29 3.0  0.0  6.560  (   10.72)    14.13  6.559  6.697 -0.138
t55g30m20  9078.29 3.0 +0.3  6.860  (   19.50)    25.70  6.855  7.010 -0.155
t55g20m20  9078.29 3.0 -0.3  6.260  (   12.30)    19.50  6.257  6.499 -0.242
t55g20m20  9078.29 3.0  0.0  6.560  (   21.88)    35.48  6.561  6.838 -0.277
t55g20m20  9078.29 3.0 +0.3  6.860  (   37.15)    60.26  6.864  7.195 -0.331
t55g10m20  9078.29 3.0 -0.3  6.260  (   23.99)    45.71  6.265  6.643 -0.378
t55g10m20  9078.29 3.0  0.0  6.560  (   40.74)    75.86  6.562  7.021 -0.459
t55g10m20  9078.29 3.0 +0.3  6.860  (   61.66)   117.49  6.868  7.452 -0.584
t50g50m20  9078.29 3.0 -0.3  6.260  (    0.45)     0.46  6.261  6.270 -0.009
t50g50m20  9078.29 3.0  0.0  6.560  (    0.89)     0.91  6.563  6.572 -0.009
t50g50m20  9078.29 3.0 +0.3  6.860  (    1.78)     1.78  6.856  6.865 -0.009
t50g40m20  9078.29 3.0 -0.3  6.260  (    1.12)     1.17  6.256  6.283 -0.027
t50g40m20  9078.29 3.0  0.0  6.560  (    2.19)     2.34  6.562  6.590 -0.028
t50g40m20  9078.29 3.0 +0.3  6.860  (    4.27)     4.57  6.863  6.892 -0.029
t50g30m20  9078.29 3.0 -0.3  6.260  (    2.63)     3.09  6.256  6.333 -0.077
t50g30m20  9078.29 3.0  0.0  6.560  (    5.13)     6.03  6.558  6.638 -0.080
t50g30m20  9078.29 3.0 +0.3  6.860  (    9.55)    11.48  6.864  6.951 -0.087
t50g20m20  9078.29 3.0 -0.3  6.260  (    5.75)     8.13  6.257  6.416 -0.159
t50g20m20  9078.29 3.0  0.0  6.560  (   10.96)    15.49  6.558  6.732 -0.174
t50g20m20  9078.29 3.0 +0.3  6.860  (   19.50)    28.18  6.863  7.060 -0.197
t50g10m20  9078.29 3.0 -0.3  6.260  (   13.49)    21.38  6.255  6.506 -0.251
t50g10m20  9078.29 3.0  0.0  6.560  (   23.44)    38.02  6.556  6.846 -0.290
t50g10m20  9078.29 3.0 +0.3  6.860  (   38.90)    63.10  6.854  7.206 -0.352
t45g50m20  9078.29 3.0 -0.3  6.260  (    0.07)     0.08  6.263  6.269 -0.006
t45g50m20  9078.29 3.0  0.0  6.560  (    0.15)     0.15  6.563  6.568 -0.005
t45g50m20  9078.29 3.0 +0.3  6.860  (    0.30)     0.30  6.855  6.860 -0.005
t45g40m20  9078.29 3.0 -0.3  6.260  (    0.29)     0.30  6.262  6.275 -0.013
t45g40m20  9078.29 3.0  0.0  6.560  (    0.58)     0.60  6.564  6.577 -0.013
t45g40m20  9078.29 3.0 +0.3  6.860  (    1.15)     1.17  6.856  6.870 -0.014
t45g30m20  9078.29 3.0 -0.3  6.260  (    0.79)     0.87  6.265  6.301 -0.036
t45g30m20  9078.29 3.0  0.0  6.560  (    1.55)     1.70  6.561  6.598 -0.037
t45g30m20  9078.29 3.0 +0.3  6.860  (    3.02)     3.31  6.865  6.903 -0.038
t45g20m20  9078.29 3.0 -0.3  6.260  (    2.04)     2.45  6.256  6.339 -0.083
t45g20m20  9078.29 3.0  0.0  6.560  (    3.98)     4.79  6.561  6.649 -0.088
t45g20m20  9078.29 3.0 +0.3  6.860  (    7.41)     8.91  6.858  6.954 -0.096
t45g10m20  9078.29 3.0 -0.3  6.260  (    5.37)     7.08  6.256  6.393 -0.137
t45g10m20  9078.29 3.0  0.0  6.560  (   10.00)    13.49  6.565  6.716 -0.151
t45g10m20  9078.29 3.0 +0.3  6.860  (   17.78)    23.99  6.864  7.038 -0.174
t70g50m30  9078.29 3.0 -0.3  5.260  (    0.60)     0.87  5.263  5.420 -0.157
t70g50m30  9078.29 3.0  0.0  5.560  (    1.20)     1.70  5.555  5.712 -0.157
t70g50m30  9078.29 3.0 +0.3  5.860  (    2.40)     3.39  5.860  6.019 -0.159
t70g40m30  9078.29 3.0 -0.3  5.260  (    1.26)     2.69  5.257  5.598 -0.341
t70g40m30  9078.29 3.0  0.0  5.560  (    2.45)     5.37  5.563  5.908 -0.345
t70g40m30  9078.29 3.0 +0.3  5.860  (    4.79)    10.47  5.861  6.214 -0.353
t70g30m30  9078.29 3.0 -0.3  5.260  (    2.34)     7.76  5.264  5.797 -0.533
t70g30m30  9078.29 3.0  0.0  5.560  (    4.57)    15.14  5.559  6.101 -0.542
t70g30m30  9078.29 3.0 +0.3  5.860  (    8.91)    28.84  5.864  6.427 -0.563
t70g20m30  9078.29 3.0 -0.3  5.260  (    4.37)    20.89  5.258  5.980 -0.722
t70g20m30  9078.29 3.0  0.0  5.560  (    8.51)    38.90  5.559  6.303 -0.744
t70g20m30  9078.29 3.0 +0.3  5.860  (   16.22)    69.18  5.865  6.663 -0.798
t70g10m30  9078.29 3.0 -0.3  5.260  (    5.62)    25.70  5.265  5.972 -0.707
t70g10m30  9078.29 3.0  0.0  5.560  (   10.72)    46.77  5.560  6.289 -0.729
t70g10m30  9078.29 3.0 +0.3  5.860  (   20.42)    81.28  5.865  6.645 -0.780
t65g50m30  9078.29 3.0 -0.3  5.260  (    0.39)     0.50  5.263  5.369 -0.106
t65g50m30  9078.29 3.0  0.0  5.560  (    0.78)     1.00  5.564  5.671 -0.107
t65g50m30  9078.29 3.0 +0.3  5.860  (    1.55)     1.95  5.857  5.965 -0.108
t65g40m30  9078.29 3.0 -0.3  5.260  (    0.85)     1.62  5.260  5.542 -0.282
t65g40m30  9078.29 3.0  0.0  5.560  (    1.70)     3.24  5.564  5.848 -0.284
t65g40m30  9078.29 3.0 +0.3  5.860  (    3.31)     6.31  5.861  6.151 -0.290
t65g30m30  9078.29 3.0 -0.3  5.260  (    1.78)     5.62  5.265  5.771 -0.506
t65g30m30  9078.29 3.0  0.0  5.560  (    3.55)    10.96  5.564  6.082 -0.518
t65g30m30  9078.29 3.0 +0.3  5.860  (    6.76)    20.89  5.862  6.398 -0.536
t65g20m30  9078.29 3.0 -0.3  5.260  (    3.39)    14.45  5.263  5.920 -0.657
t65g20m30  9078.29 3.0  0.0  5.560  (    6.61)    27.54  5.565  6.245 -0.680
t65g20m30  9078.29 3.0 +0.3  5.860  (   12.59)    50.12  5.866  6.593 -0.727
t65g10m30  9078.29 3.0 -0.3  5.260  (    6.46)    31.62  5.262  6.026 -0.764
t65g10m30  9078.29 3.0  0.0  5.560  (   12.30)    56.23  5.556  6.360 -0.804
t65g10m30  9078.29 3.0 +0.3  5.860  (   22.91)    95.50  5.863  6.764 -0.901
t60g50m30  9078.29 3.0 -0.3  5.260  (    0.23)     0.27  5.261  5.327 -0.066
t60g50m30  9078.29 3.0  0.0  5.560  (    0.46)     0.54  5.562  5.629 -0.067
t60g50m30  9078.29 3.0 +0.3  5.860  (    0.91)     1.07  5.864  5.931 -0.067
t60g40m30  9078.29 3.0 -0.3  5.260  (    0.50)     0.79  5.260  5.461 -0.201
t60g40m30  9078.29 3.0  0.0  5.560  (    1.00)     1.58  5.562  5.765 -0.203
t60g40m30  9078.29 3.0 +0.3  5.860  (    1.95)     3.09  5.857  6.061 -0.204
t60g30m30  9078.29 3.0 -0.3  5.260  (    1.10)     2.82  5.258  5.675 -0.417
t60g30m30  9078.29 3.0  0.0  5.560  (    2.19)     5.62  5.564  5.989 -0.425
t60g30m30  9078.29 3.0 +0.3  5.860  (    4.27)    10.96  5.864  6.303 -0.439
t60g20m30  9078.29 3.0 -0.3  5.260  (    2.40)     8.71  5.256  5.849 -0.593
t60g20m30  9078.29 3.0  0.0  5.560  (    4.68)    16.98  5.560  6.174 -0.614
t60g20m30  9078.29 3.0 +0.3  5.860  (    8.91)    31.62  5.859  6.508 -0.649
t60g10m30  9078.29 3.0 -0.3  5.260  (    4.90)    17.78  5.261  5.878 -0.617
t60g10m30  9078.29 3.0  0.0  5.560  (    9.33)    33.11  5.558  6.209 -0.651
t60g10m30  9078.29 3.0 +0.3  5.860  (   16.98)    58.88  5.860  6.572 -0.712
t55g50m30  9078.29 3.0 -0.3  5.260  (    0.12)     0.13  5.264  5.299 -0.035
t55g50m30  9078.29 3.0  0.0  5.560  (    0.24)     0.26  5.563  5.598 -0.035
t55g50m30  9078.29 3.0 +0.3  5.860  (    0.48)     0.52  5.864  5.899 -0.035
t55g40m30  9078.29 3.0 -0.3  5.260  (    0.26)     0.35  5.266  5.379 -0.113
t55g40m30  9078.29 3.0  0.0  5.560  (    0.52)     0.68  5.556  5.671 -0.115
t55g40m30  9078.29 3.0 +0.3  5.860  (    1.05)     1.35  5.859  5.974 -0.115
t55g30m30  9078.29 3.0 -0.3  5.260  (    0.60)     1.12  5.257  5.531 -0.274
t55g30m30  9078.29 3.0  0.0  5.560  (    1.20)     2.24  5.565  5.839 -0.274
t55g30m30  9078.29 3.0 +0.3  5.860  (    2.34)     4.37  5.864  6.143 -0.279
t55g20m30  9078.29 3.0 -0.3  5.260  (    1.32)     3.55  5.263  5.694 -0.431
t55g20m30  9078.29 3.0  0.0  5.560  (    2.63)     6.92  5.557  5.996 -0.439
t55g20m30  9078.29 3.0 +0.3  5.860  (    5.13)    13.49  5.863  6.320 -0.457
t55g10m30  9078.29 3.0 -0.3  5.260  (    2.95)     8.51  5.265  5.746 -0.481
t55g10m30  9078.29 3.0  0.0  5.560  (    5.75)    16.22  5.559  6.058 -0.499
t55g10m30  9078.29 3.0 +0.3  5.860  (   10.96)    30.20  5.861  6.395 -0.534
t50g50m30  9078.29 3.0 -0.3  5.260  (    0.05)     0.05  5.262  5.279 -0.017
t50g50m30  9078.29 3.0  0.0  5.560  (    0.10)     0.10  5.562  5.579 -0.017
t50g50m30  9078.29 3.0 +0.3  5.860  (    0.19)     0.20  5.862  5.879 -0.017
t50g40m30  9078.29 3.0 -0.3  5.260  (    0.12)     0.13  5.258  5.309 -0.051
t50g40m30  9078.29 3.0  0.0  5.560  (    0.23)     0.26  5.559  5.610 -0.051
t50g40m30  9078.29 3.0 +0.3  5.860  (    0.47)     0.52  5.860  5.912 -0.052
t50g30m30  9078.29 3.0 -0.3  5.260  (    0.27)     0.37  5.259  5.398 -0.139
t50g30m30  9078.29 3.0  0.0  5.560  (    0.54)     0.74  5.560  5.699 -0.139
t50g30m30  9078.29 3.0 +0.3  5.860  (    1.07)     1.48  5.863  6.004 -0.141
t50g20m30  9078.29 3.0 -0.3  5.260  (    0.62)     1.12  5.261  5.524 -0.263
t50g20m30  9078.29 3.0  0.0  5.560  (    1.23)     2.24  5.565  5.830 -0.265
t50g20m30  9078.29 3.0 +0.3  5.860  (    2.40)     4.37  5.862  6.133 -0.271
t50g10m30  9078.29 3.0 -0.3  5.260  (    1.58)     3.31  5.260  5.592 -0.332
t50g10m30  9078.29 3.0  0.0  5.560  (    3.09)     6.46  5.561  5.901 -0.340
t50g10m30  9078.29 3.0 +0.3  5.860  (    5.89)    12.30  5.860  6.215 -0.355
t45g50m30  9078.29 3.0 -0.3  5.260  (    0.01)     0.01  5.265  5.273 -0.008
t45g50m30  9078.29 3.0  0.0  5.560  (    0.03)     0.03  5.563  5.572 -0.009
t45g50m30  9078.29 3.0 +0.3  5.860  (    0.06)     0.06  5.859  5.866 -0.007
t45g40m30  9078.29 3.0 -0.3  5.260  (    0.04)     0.04  5.254  5.281 -0.027
t45g40m30  9078.29 3.0  0.0  5.560  (    0.07)     0.08  5.567  5.592 -0.025
t45g40m30  9078.29 3.0 +0.3  5.860  (    0.14)     0.15  5.865  5.890 -0.025
t45g30m30  9078.29 3.0 -0.3  5.260  (    0.09)     0.11  5.262  5.327 -0.065
t45g30m30  9078.29 3.0  0.0  5.560  (    0.18)     0.21  5.564  5.629 -0.065
t45g30m30  9078.29 3.0 +0.3  5.860  (    0.36)     0.43  5.865  5.930 -0.065
t45g20m30  9078.29 3.0 -0.3  5.260  (    0.22)     0.32  5.261  5.407 -0.146
t45g20m30  9078.29 3.0  0.0  5.560  (    0.45)     0.63  5.562  5.709 -0.147
t45g20m30  9078.29 3.0 +0.3  5.860  (    0.89)     1.26  5.864  6.012 -0.148
t45g10m30  9078.29 3.0 -0.3  5.260  (    0.59)     0.95  5.259  5.469 -0.210
t45g10m30  9078.29 3.0  0.0  5.560  (    1.17)     1.91  5.562  5.775 -0.213
t45g10m30  9078.29 3.0 +0.3  5.860  (    2.29)     3.72  5.859  6.077 -0.218
t70g50m40  9078.29 3.0 -0.3  4.260  (    0.06)     0.14  4.262  4.630 -0.368
t70g50m40  9078.29 3.0  0.0  4.560  (    0.12)     0.28  4.563  4.932 -0.369
t70g50m40  9078.29 3.0 +0.3  4.860  (    0.24)     0.56  4.863  5.232 -0.369
t70g40m40  9078.29 3.0 -0.3  4.260  (    0.13)     0.45  4.263  4.814 -0.551
t70g40m40  9078.29 3.0  0.0  4.560  (    0.25)     0.89  4.563  5.115 -0.552
t70g40m40  9078.29 3.0 +0.3  4.860  (    0.50)     1.78  4.865  5.418 -0.553
t70g30m40  9078.29 3.0 -0.3  4.260  (    0.23)     1.10  4.261  4.930 -0.669
t70g30m40  9078.29 3.0  0.0  4.560  (    0.47)     2.19  4.563  5.234 -0.671
t70g30m40  9078.29 3.0 +0.3  4.860  (    0.93)     4.27  4.857  5.532 -0.675
t70g20m40  9078.29 3.0 -0.3  4.260  (    0.46)     2.34  4.263  4.979 -0.716
t70g20m40  9078.29 3.0  0.0  4.560  (    0.89)     4.57  4.557  5.275 -0.718
t70g20m40  9078.29 3.0 +0.3  4.860  (    1.78)     8.91  4.855  5.576 -0.721
t70g10m40  9078.29 3.0 -0.3  4.260  (    0.58)     1.66  4.263  4.724 -0.461
t70g10m40  9078.29 3.0  0.0  4.560  (    1.15)     3.24  4.555  5.017 -0.462
t70g10m40  9078.29 3.0 +0.3  4.860  (    2.29)     6.46  4.861  5.324 -0.463
t65g50m40  9078.29 3.0 -0.3  4.260  (    0.04)     0.08  4.259  4.573 -0.314
t65g50m40  9078.29 3.0  0.0  4.560  (    0.08)     0.16  4.560  4.875 -0.315
t65g50m40  9078.29 3.0 +0.3  4.860  (    0.15)     0.32  4.861  5.176 -0.315
t65g40m40  9078.29 3.0 -0.3  4.260  (    0.09)     0.31  4.262  4.821 -0.559
t65g40m40  9078.29 3.0  0.0  4.560  (    0.17)     0.62  4.563  5.123 -0.560
t65g40m40  9078.29 3.0 +0.3  4.860  (    0.34)     1.23  4.864  5.425 -0.561
t65g30m40  9078.29 3.0 -0.3  4.260  (    0.18)     1.00  4.263  5.007 -0.744
t65g30m40  9078.29 3.0  0.0  4.560  (    0.36)     2.00  4.565  5.310 -0.745
t65g30m40  9078.29 3.0 +0.3  4.860  (    0.71)     3.89  4.858  5.608 -0.750
t65g20m40  9078.29 3.0 -0.3  4.260  (    0.35)     2.14  4.262  5.052 -0.790
t65g20m40  9078.29 3.0  0.0  4.560  (    0.69)     4.17  4.556  5.349 -0.793
t65g20m40  9078.29 3.0 +0.3  4.860  (    1.38)     8.32  4.864  5.663 -0.799
t65g10m40  9078.29 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9078.29 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9078.29 3.0 -0.3  4.260  (    0.02)     0.04  4.261  4.493 -0.232
t60g50m40  9078.29 3.0  0.0  4.560  (    0.04)     0.08  4.561  4.793 -0.232
t60g50m40  9078.29 3.0 +0.3  4.860  (    0.09)     0.15  4.859  5.091 -0.232
t60g40m40  9078.29 3.0 -0.3  4.260  (    0.05)     0.16  4.261  4.759 -0.498
t60g40m40  9078.29 3.0  0.0  4.560  (    0.10)     0.32  4.562  5.060 -0.498
t60g40m40  9078.29 3.0 +0.3  4.860  (    0.20)     0.63  4.864  5.363 -0.499
t60g30m40  9078.29 3.0 -0.3  4.260  (    0.11)     0.63  4.264  5.015 -0.751
t60g30m40  9078.29 3.0  0.0  4.560  (    0.22)     1.26  4.565  5.318 -0.753
t60g30m40  9078.29 3.0 +0.3  4.860  (    0.45)     2.45  4.857  5.613 -0.756
t60g20m40  9078.29 3.0 -0.3  4.260  (    0.25)     1.66  4.261  5.093 -0.832
t60g20m40  9078.29 3.0  0.0  4.560  (    0.49)     3.24  4.561  5.394 -0.833
t60g20m40  9078.29 3.0 +0.3  4.860  (    0.98)     6.31  4.861  5.701 -0.840
t60g10m40  9078.29 3.0 -0.3  4.260  (    0.50)     2.69  4.259  4.998 -0.739
t60g10m40  9078.29 3.0  0.0  4.560  (    1.00)     5.37  4.565  5.308 -0.743
t60g10m40  9078.29 3.0 +0.3  4.860  (    1.95)    10.23  4.860  5.609 -0.749
t55g50m40  9078.29 3.0 -0.3  4.260  (    0.01)     0.02  4.273  4.414 -0.141
t55g50m40  9078.29 3.0  0.0  4.560  (    0.02)     0.03  4.560  4.703 -0.143
t55g50m40  9078.29 3.0 +0.3  4.860  (    0.05)     0.07  4.861  5.003 -0.142
t55g40m40  9078.29 3.0 -0.3  4.260  (    0.03)     0.06  4.260  4.618 -0.358
t55g40m40  9078.29 3.0  0.0  4.560  (    0.05)     0.12  4.558  4.915 -0.357
t55g40m40  9078.29 3.0 +0.3  4.860  (    0.10)     0.23  4.859  5.217 -0.358
t55g30m40  9078.29 3.0 -0.3  4.260  (    0.06)     0.26  4.265  4.894 -0.629
t55g30m40  9078.29 3.0  0.0  4.560  (    0.12)     0.50  4.555  5.185 -0.630
t55g30m40  9078.29 3.0 +0.3  4.860  (    0.24)     1.00  4.857  5.488 -0.631
t55g20m40  9078.29 3.0 -0.3  4.260  (    0.13)     0.72  4.263  5.004 -0.741
t55g20m40  9078.29 3.0  0.0  4.560  (    0.26)     1.45  4.565  5.306 -0.741
t55g20m40  9078.29 3.0 +0.3  4.860  (    0.52)     2.88  4.863  5.607 -0.744
t55g10m40  9078.29 3.0 -0.3  4.260  (    0.30)     1.29  4.255  4.893 -0.638
t55g10m40  9078.29 3.0  0.0  4.560  (    0.60)     2.57  4.558  5.199 -0.641
t55g10m40  9078.29 3.0 +0.3  4.860  (    1.20)     5.13  4.863  5.514 -0.651
t50g50m40  9078.29 3.0 -0.3  4.260  (    0.01)     0.01  4.252  4.311 -0.059
t50g50m40  9078.29 3.0  0.0  4.560  (    0.01)     0.01  4.547  4.611 -0.064
t50g50m40  9078.29 3.0 +0.3  4.860  (    0.02)     0.02  4.866  4.925 -0.059
t50g40m40  9078.29 3.0 -0.3  4.260  (    0.01)     0.02  4.270  4.453 -0.183
t50g40m40  9078.29 3.0  0.0  4.560  (    0.02)     0.04  4.559  4.739 -0.180
t50g40m40  9078.29 3.0 +0.3  4.860  (    0.05)     0.07  4.866  5.047 -0.181
t50g30m40  9078.29 3.0 -0.3  4.260  (    0.03)     0.06  4.263  4.633 -0.370
t50g30m40  9078.29 3.0  0.0  4.560  (    0.05)     0.13  4.564  4.934 -0.370
t50g30m40  9078.29 3.0 +0.3  4.860  (    0.11)     0.25  4.864  5.234 -0.370
t50g20m40  9078.29 3.0 -0.3  4.260  (    0.06)     0.19  4.262  4.756 -0.494
t50g20m40  9078.29 3.0  0.0  4.560  (    0.12)     0.38  4.561  5.056 -0.495
t50g20m40  9078.29 3.0 +0.3  4.860  (    0.24)     0.76  4.863  5.359 -0.496
t50g10m40  9078.29 3.0 -0.3  4.260  (    0.16)     0.45  4.257  4.711 -0.454
t50g10m40  9078.29 3.0  0.0  4.560  (    0.32)     0.89  4.558  5.013 -0.455
t50g10m40  9078.29 3.0 +0.3  4.860  (    0.63)     1.78  4.860  5.317 -0.457
t45g50m40  9078.29 3.0 -0.3  4.260  (    0.00)     0.00  4.239  4.246 -0.007
t45g50m40  9078.29 3.0  0.0  4.560  (    0.00)     0.00  4.534  4.564 -0.030
t45g50m40  9078.29 3.0 +0.3  4.860  (    0.01)     0.01  4.843  4.864 -0.021
t45g40m40  9078.29 3.0 -0.3  4.260  (    0.00)     0.01  4.249  4.313 -0.064
t45g40m40  9078.29 3.0  0.0  4.560  (    0.01)     0.01  4.561  4.617 -0.056
t45g40m40  9078.29 3.0 +0.3  4.860  (    0.02)     0.02  4.862  4.920 -0.058
t45g30m40  9078.29 3.0 -0.3  4.260  (    0.01)     0.01  4.244  4.399 -0.155
t45g30m40  9078.29 3.0  0.0  4.560  (    0.02)     0.03  4.558  4.714 -0.156
t45g30m40  9078.29 3.0 +0.3  4.860  (    0.04)     0.06  4.866  5.022 -0.156
t45g20m40  9078.29 3.0 -0.3  4.260  (    0.02)     0.04  4.265  4.538 -0.273
t45g20m40  9078.29 3.0  0.0  4.560  (    0.05)     0.09  4.562  4.834 -0.272
t45g20m40  9078.29 3.0 +0.3  4.860  (    0.09)     0.17  4.863  5.135 -0.272
t45g10m40  9078.29 3.0 -0.3  4.260  (    0.06)     0.12  4.263  4.559 -0.296
t45g10m40  9078.29 3.0  0.0  4.560  (    0.12)     0.24  4.564  4.861 -0.297
t45g10m40  9078.29 3.0 +0.3  4.860  (    0.24)     0.48  4.865  5.163 -0.298


==> anc/tableE1/ncor9088_chreduce.dat <==
t70g50p00  9088.51 1.0 -0.3  8.260  (  141.25)   169.82  8.251  8.496 -0.245
t70g50p00  9088.51 1.0  0.0  8.560  (  177.83)   218.78  8.555  8.843 -0.288
t70g50p00  9088.51 1.0 +0.3  8.860  (  223.87)   275.42  8.847  9.143 -0.296
t70g40p00  9088.51 1.0 -0.3  8.260  (  158.49)   204.17  8.244  8.694 -0.450
t70g40p00  9088.51 1.0  0.0  8.560  (  190.55)   251.19  8.555  9.056 -0.501
t70g40p00  9088.51 1.0 +0.3  8.860  (  223.87)   302.00  8.856  9.347 -0.491
t70g30p00  9088.51 1.0 -0.3  8.260  (  186.21)   245.47  8.251  8.880 -0.629
t70g30p00  9088.51 1.0  0.0  8.560  (  213.80)   288.40  8.550  9.204 -0.654
t70g30p00  9088.51 1.0 +0.3  8.860  (  245.47)   338.84  8.878  9.490 -0.612
t70g20p00  9088.51 1.0 -0.3  8.260  (  204.17)   275.42  8.260  9.052 -0.792
t70g20p00  9088.51 1.0  0.0  8.560  (  229.09)   316.23  8.568  9.386 -0.818
t70g20p00  9088.51 1.0 +0.3  8.860  (  257.04)   354.81  8.857  9.626 -0.769
t70g10p00  9088.51 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9088.51 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9088.51 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9088.51 1.0 -0.3  8.260  (  123.03)   144.54  8.252  8.459 -0.207
t65g50p00  9088.51 1.0  0.0  8.560  (  158.49)   190.55  8.552  8.804 -0.252
t65g50p00  9088.51 1.0 +0.3  8.860  (  199.53)   245.47  8.847  9.117 -0.270
t65g40p00  9088.51 1.0 -0.3  8.260  (  141.25)   186.21  8.265  8.701 -0.436
t65g40p00  9088.51 1.0  0.0  8.560  (  169.82)   229.09  8.552  9.042 -0.490
t65g40p00  9088.51 1.0 +0.3  8.860  (  204.17)   281.84  8.869  9.356 -0.487
t65g30p00  9088.51 1.0 -0.3  8.260  (  165.96)   229.09  8.271  8.955 -0.684
t65g30p00  9088.51 1.0  0.0  8.560  (  190.55)   269.15  8.556  9.280 -0.724
t65g30p00  9088.51 1.0 +0.3  8.860  (  218.78)   316.23  8.879  9.570 -0.691
t65g20p00  9088.51 1.0 -0.3  8.260  (  190.55)   269.15  8.259  9.102 -0.843
t65g20p00  9088.51 1.0  0.0  8.560  (  218.78)   309.03  8.562  9.409 -0.847
t65g20p00  9088.51 1.0 +0.3  8.860  (  245.47)   346.74  8.846  9.633 -0.787
t65g10p00  9088.51 1.0 -0.3  8.260  (  213.80)   295.12  8.244  9.206 -0.962
t65g10p00  9088.51 1.0  0.0  8.560  (  234.42)   331.13  8.541  9.500 -0.959
t65g10p00  9088.51 1.0 +0.3  8.860  (  263.03)   371.54  8.871  9.748 -0.877
t60g50p00  9088.51 1.0 -0.3  8.260  (   91.20)   104.71  8.254  8.401 -0.147
t60g50p00  9088.51 1.0  0.0  8.560  (  123.03)   144.54  8.561  8.750 -0.189
t60g50p00  9088.51 1.0 +0.3  8.860  (  158.49)   194.98  8.872  9.091 -0.219
t60g40p00  9088.51 1.0 -0.3  8.260  (  114.82)   147.91  8.261  8.617 -0.356
t60g40p00  9088.51 1.0  0.0  8.560  (  141.25)   190.55  8.568  8.994 -0.426
t60g40p00  9088.51 1.0 +0.3  8.860  (  173.78)   234.42  8.848  9.296 -0.448
t60g30p00  9088.51 1.0 -0.3  8.260  (  141.25)   194.98  8.246  8.884 -0.638
t60g30p00  9088.51 1.0  0.0  8.560  (  165.96)   239.88  8.572  9.277 -0.705
t60g30p00  9088.51 1.0 +0.3  8.860  (  190.55)   281.84  8.864  9.557 -0.693
t60g20p00  9088.51 1.0 -0.3  8.260  (  165.96)   245.47  8.269  9.174 -0.905
t60g20p00  9088.51 1.0  0.0  8.560  (  190.55)   281.84  8.552  9.482 -0.930
t60g20p00  9088.51 1.0 +0.3  8.860  (  213.80)   323.59  8.876  9.752 -0.876
t60g10p00  9088.51 1.0 -0.3  8.260  (  194.98)   288.40  8.267  9.299 -1.032
t60g10p00  9088.51 1.0  0.0  8.560  (  218.78)   323.59  8.559  9.566 -1.007
t60g10p00  9088.51 1.0 +0.3  8.860  (  245.47)   363.08  8.888  9.798 -0.910
t55g50p00  9088.51 1.0 -0.3  8.260  (   53.70)    58.88  8.265  8.348 -0.083
t55g50p00  9088.51 1.0  0.0  8.560  (   74.13)    83.18  8.558  8.666 -0.108
t55g50p00  9088.51 1.0 +0.3  8.860  (  102.33)   114.82  8.851  8.986 -0.135
t55g40p00  9088.51 1.0 -0.3  8.260  (   75.86)    93.33  8.260  8.492 -0.232
t55g40p00  9088.51 1.0  0.0  8.560  (   97.72)   125.89  8.565  8.864 -0.299
t55g40p00  9088.51 1.0 +0.3  8.860  (  125.89)   162.18  8.851  9.197 -0.346
t55g30p00  9088.51 1.0 -0.3  8.260  (  104.71)   141.25  8.252  8.737 -0.485
t55g30p00  9088.51 1.0  0.0  8.560  (  125.89)   177.83  8.547  9.129 -0.582
t55g30p00  9088.51 1.0 +0.3  8.860  (  151.36)   218.78  8.854  9.483 -0.629
t55g20p00  9088.51 1.0 -0.3  8.260  (  134.90)   199.53  8.265  9.077 -0.812
t55g20p00  9088.51 1.0  0.0  8.560  (  158.49)   239.88  8.580  9.469 -0.889
t55g20p00  9088.51 1.0 +0.3  8.860  (  181.97)   275.42  8.859  9.738 -0.879
t55g10p00  9088.51 1.0 -0.3  8.260  (  162.18)   257.04  8.278  9.389 -1.111
t55g10p00  9088.51 1.0  0.0  8.560  (  186.21)   288.40  8.542  9.654 -1.112
t55g10p00  9088.51 1.0 +0.3  8.860  (  208.93)   323.59  8.843  9.890 -1.047
t50g50p00  9088.51 1.0 -0.3  8.260  (   23.44)    24.55  8.264  8.299 -0.035
t50g50p00  9088.51 1.0  0.0  8.560  (   33.88)    35.48  8.553  8.601 -0.048
t50g50p00  9088.51 1.0 +0.3  8.860  (   45.71)    48.98  8.865  8.923 -0.058
t50g40p00  9088.51 1.0 -0.3  8.260  (   37.15)    40.74  8.252  8.360 -0.108
t50g40p00  9088.51 1.0  0.0  8.560  (   50.12)    56.23  8.550  8.693 -0.143
t50g40p00  9088.51 1.0 +0.3  8.860  (   66.07)    77.62  8.869  9.052 -0.183
t50g30p00  9088.51 1.0 -0.3  8.260  (   57.54)    72.44  8.266  8.531 -0.265
t50g30p00  9088.51 1.0  0.0  8.560  (   74.13)    95.50  8.559  8.902 -0.343
t50g30p00  9088.51 1.0 +0.3  8.860  (   93.33)   123.03  8.857  9.268 -0.411
t50g20p00  9088.51 1.0 -0.3  8.260  (   87.10)   120.23  8.265  8.787 -0.522
t50g20p00  9088.51 1.0  0.0  8.560  (  104.71)   151.36  8.561  9.207 -0.646
t50g20p00  9088.51 1.0 +0.3  8.860  (  125.89)   186.21  8.871  9.596 -0.725
t50g10p00  9088.51 1.0 -0.3  8.260  (  120.23)   181.97  8.262  9.126 -0.864
t50g10p00  9088.51 1.0  0.0  8.560  (  141.25)   218.78  8.576  9.550 -0.974
t50g10p00  9088.51 1.0 +0.3  8.860  (  162.18)   251.19  8.854  9.848 -0.994
t45g50p00  9088.51 1.0 -0.3  8.260  (    4.68)     4.79  8.260  8.275 -0.015
t45g50p00  9088.51 1.0  0.0  8.560  (    7.41)     7.76  8.568  8.586 -0.018
t45g50p00  9088.51 1.0 +0.3  8.860  (   11.48)    11.75  8.860  8.885 -0.025
t45g40p00  9088.51 1.0 -0.3  8.260  (   12.02)    12.59  8.256  8.289 -0.033
t45g40p00  9088.51 1.0  0.0  8.560  (   17.38)    18.62  8.563  8.610 -0.047
t45g40p00  9088.51 1.0 +0.3  8.860  (   24.55)    26.30  8.870  8.934 -0.064
t45g30p00  9088.51 1.0 -0.3  8.260  (   24.55)    26.92  8.267  8.348 -0.081
t45g30p00  9088.51 1.0  0.0  8.560  (   33.11)    32.36  8.554  8.525  0.029
t45g30p00  9088.51 1.0 +0.3  8.860  (   37.15)    41.69  8.848  9.006 -0.158
t45g20p00  9088.51 1.0 -0.3  8.260  (   37.15)    43.65  8.257  8.456 -0.199
t45g20p00  9088.51 1.0  0.0  8.560  (   46.77)    57.54  8.563  8.827 -0.264
t45g20p00  9088.51 1.0 +0.3  8.860  (   58.88)    74.13  8.871  9.202 -0.331
t45g10p00  9088.51 1.0 -0.3  8.260  (   61.66)    79.43  8.257  8.640 -0.383
t45g10p00  9088.51 1.0  0.0  8.560  (   75.86)   100.00  8.548  9.034 -0.486
t45g10p00  9088.51 1.0 +0.3  8.860  (   91.20)   125.89  8.877  9.463 -0.586
t70g50m10  9088.51 1.0 -0.3  7.260  (   50.12)    64.57  7.255  7.458 -0.203
t70g50m10  9088.51 1.0  0.0  7.560  (   72.44)    97.72  7.562  7.845 -0.283
t70g50m10  9088.51 1.0 +0.3  7.860  (  100.00)   134.90  7.850  8.232 -0.382
t70g40m10  9088.51 1.0 -0.3  7.260  (   72.44)   104.71  7.266  7.677 -0.411
t70g40m10  9088.51 1.0  0.0  7.560  (   95.50)   141.25  7.548  8.132 -0.584
t70g40m10  9088.51 1.0 +0.3  7.860  (  120.23)   186.21  7.875  8.631 -0.756
t70g30m10  9088.51 1.0 -0.3  7.260  (   97.72)   151.36  7.264  7.977 -0.713
t70g30m10  9088.51 1.0  0.0  7.560  (  120.23)   190.55  7.549  8.478 -0.929
t70g30m10  9088.51 1.0 +0.3  7.860  (  141.25)   234.42  7.868  8.928 -1.060
t70g20m10  9088.51 1.0 -0.3  7.260  (  120.23)   186.21  7.253  8.179 -0.926
t70g20m10  9088.51 1.0  0.0  7.560  (  141.25)   229.09  7.564  8.724 -1.160
t70g20m10  9088.51 1.0 +0.3  7.860  (  162.18)   269.15  7.869  9.140 -1.271
t70g10m10  9088.51 1.0 -0.3  7.260  (  131.83)   208.93  7.257  8.296 -1.039
t70g10m10  9088.51 1.0  0.0  7.560  (  154.88)   251.19  7.571  8.840 -1.269
t70g10m10  9088.51 1.0 +0.3  7.860  (  177.83)   288.40  7.864  9.247 -1.383
t65g50m10  9088.51 1.0 -0.3  7.260  (   38.02)    48.98  7.267  7.433 -0.166
t65g50m10  9088.51 1.0  0.0  7.560  (   57.54)    75.86  7.558  7.775 -0.217
t65g50m10  9088.51 1.0 +0.3  7.860  (   83.18)   112.20  7.865  8.154 -0.289
t65g40m10  9088.51 1.0 -0.3  7.260  (   57.54)    83.18  7.254  7.600 -0.346
t65g40m10  9088.51 1.0  0.0  7.560  (   79.43)   120.23  7.563  8.060 -0.497
t65g40m10  9088.51 1.0 +0.3  7.860  (  104.71)   158.49  7.850  8.499 -0.649
t65g30m10  9088.51 1.0 -0.3  7.260  (   81.28)   128.82  7.259  7.900 -0.641
t65g30m10  9088.51 1.0  0.0  7.560  (  104.71)   169.82  7.561  8.444 -0.883
t65g30m10  9088.51 1.0 +0.3  7.860  (  125.89)   208.93  7.849  8.889 -1.040
t65g20m10  9088.51 1.0 -0.3  7.260  (  107.15)   177.83  7.269  8.235 -0.966
t65g20m10  9088.51 1.0  0.0  7.560  (  128.82)   218.78  7.571  8.752 -1.181
t65g20m10  9088.51 1.0 +0.3  7.860  (  151.36)   257.04  7.867  9.143 -1.276
t65g10m10  9088.51 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9088.51 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9088.51 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9088.51 1.0 -0.3  7.260  (   27.54)    33.88  7.296  7.419 -0.123
t60g50m10  9088.51 1.0  0.0  7.560  (   41.69)    51.29  7.555  7.704 -0.149
t60g50m10  9088.51 1.0 +0.3  7.860  (   63.10)    79.43  7.852  8.039 -0.187
t60g40m10  9088.51 1.0 -0.3  7.260  (   41.69)    58.88  7.264  7.521 -0.257
t60g40m10  9088.51 1.0  0.0  7.560  (   61.66)    89.13  7.566  7.912 -0.346
t60g40m10  9088.51 1.0 +0.3  7.860  (   85.11)   125.89  7.870  8.339 -0.469
t60g30m10  9088.51 1.0 -0.3  7.260  (   63.10)   100.00  7.258  7.759 -0.501
t60g30m10  9088.51 1.0  0.0  7.560  (   85.11)   138.04  7.560  8.268 -0.708
t60g30m10  9088.51 1.0 +0.3  7.860  (  107.15)   177.83  7.861  8.752 -0.891
t60g20m10  9088.51 1.0 -0.3  7.260  (   87.10)   147.91  7.251  8.103 -0.852
t60g20m10  9088.51 1.0  0.0  7.560  (  109.65)   190.55  7.570  8.686 -1.116
t60g20m10  9088.51 1.0 +0.3  7.860  (  131.83)   229.09  7.865  9.127 -1.262
t60g10m10  9088.51 1.0 -0.3  7.260  (  114.82)   194.98  7.260  8.411 -1.151
t60g10m10  9088.51 1.0  0.0  7.560  (  134.90)   234.42  7.564  8.910 -1.346
t60g10m10  9088.51 1.0 +0.3  7.860  (  154.88)   269.15  7.849  9.268 -1.419
t55g50m10  9088.51 1.0 -0.3  7.260  (   14.13)    16.60  7.262  7.340 -0.078
t55g50m10  9088.51 1.0  0.0  7.560  (   25.12)    29.51  7.566  7.657 -0.091
t55g50m10  9088.51 1.0 +0.3  7.860  (   38.90)    45.71  7.862  7.970 -0.108
t55g40m10  9088.51 1.0 -0.3  7.260  (   27.54)    33.88  7.263  7.434 -0.171
t55g40m10  9088.51 1.0  0.0  7.560  (   39.81)    52.48  7.554  7.766 -0.212
t55g40m10  9088.51 1.0 +0.3  7.860  (   58.88)    79.43  7.859  8.131 -0.272
t55g30m10  9088.51 1.0 -0.3  7.260  (   42.66)    63.10  7.256  7.585 -0.329
t55g30m10  9088.51 1.0  0.0  7.560  (   61.66)    93.33  7.558  8.004 -0.446
t55g30m10  9088.51 1.0 +0.3  7.860  (   83.18)   128.82  7.864  8.461 -0.597
t55g20m10  9088.51 1.0 -0.3  7.260  (   66.07)   109.65  7.259  7.883 -0.624
t55g20m10  9088.51 1.0  0.0  7.560  (   87.10)   147.91  7.565  8.422 -0.857
t55g20m10  9088.51 1.0 +0.3  7.860  (  107.15)   186.21  7.866  8.916 -1.050
t55g10m10  9088.51 1.0 -0.3  7.260  (   91.20)   162.18  7.264  8.287 -1.023
t55g10m10  9088.51 1.0  0.0  7.560  (  112.20)   199.53  7.554  8.807 -1.253
t55g10m10  9088.51 1.0 +0.3  7.860  (  131.83)   239.88  7.881  9.281 -1.400
t50g50m10  9088.51 1.0 -0.3  7.260  (    5.13)     5.62  7.263  7.304 -0.041
t50g50m10  9088.51 1.0  0.0  7.560  (    9.33)    10.23  7.557  7.603 -0.046
t50g50m10  9088.51 1.0 +0.3  7.860  (   16.60)    18.20  7.866  7.919 -0.053
t50g40m10  9088.51 1.0 -0.3  7.260  (   11.75)    13.80  7.256  7.347 -0.091
t50g40m10  9088.51 1.0  0.0  7.560  (   19.95)    23.44  7.554  7.661 -0.107
t50g40m10  9088.51 1.0 +0.3  7.860  (   31.62)    35.48  7.863  8.000 -0.137
t50g30m10  9088.51 1.0 -0.3  7.260  (   23.44)    30.90  7.297  7.488 -0.191
t50g30m10  9088.51 1.0  0.0  7.560  (   33.88)    44.67  7.561  7.799 -0.238
t50g30m10  9088.51 1.0 +0.3  7.860  (   47.86)    66.07  7.868  8.174 -0.306
t50g20m10  9088.51 1.0 -0.3  7.260  (   38.90)    57.54  7.253  7.602 -0.349
t50g20m10  9088.51 1.0  0.0  7.560  (   54.95)    85.11  7.568  8.036 -0.468
t50g20m10  9088.51 1.0 +0.3  7.860  (   74.13)   114.82  7.861  8.470 -0.609
t50g10m10  9088.51 1.0 -0.3  7.260  (   63.10)   107.15  7.268  7.928 -0.660
t50g10m10  9088.51 1.0  0.0  7.560  (   83.18)   141.25  7.560  8.431 -0.871
t50g10m10  9088.51 1.0 +0.3  7.860  (  102.33)   177.83  7.868  8.943 -1.075
t45g50m10  9088.51 1.0 -0.3  7.260  (    0.66)     0.69  7.262  7.284 -0.022
t45g50m10  9088.51 1.0  0.0  7.560  (    1.26)     1.32  7.555  7.579 -0.024
t45g50m10  9088.51 1.0 +0.3  7.860  (    2.40)     2.51  7.861  7.886 -0.025
t45g40m10  9088.51 1.0 -0.3  7.260  (    3.02)     3.31  7.262  7.309 -0.047
t45g40m10  9088.51 1.0  0.0  7.560  (    5.37)     5.89  7.558  7.611 -0.053
t45g40m10  9088.51 1.0 +0.3  7.860  (    9.12)    10.00  7.856  7.920 -0.064
t45g30m10  9088.51 1.0 -0.3  7.260  (    7.59)     8.71  7.262  7.346 -0.084
t45g30m10  9088.51 1.0  0.0  7.560  (   12.30)    14.45  7.566  7.666 -0.100
t45g30m10  9088.51 1.0 +0.3  7.860  (   19.05)    22.39  7.859  7.977 -0.118
t45g20m10  9088.51 1.0 -0.3  7.260  (   16.22)    19.95  7.255  7.396 -0.141
t45g20m10  9088.51 1.0 +0.1  7.560  (   25.12)    31.62  7.633  7.838 -0.205
t45g20m10  9088.51 1.0 +0.3  7.860  (   32.36)    40.74  7.859  8.103 -0.244
t45g10m10  9088.51 1.0 -0.3  7.260  (   29.51)    39.81  7.264  7.536 -0.272
t45g10m10  9088.51 1.0  0.0  7.560  (   40.74)    56.23  7.554  7.909 -0.355
t45g10m10  9088.51 1.0 +0.3  7.860  (   53.70)    77.62  7.868  8.332 -0.464
t70g50m20  9088.51 1.0 -0.3  6.260  (    8.51)    13.49  6.265  6.477 -0.212
t70g50m20  9088.51 1.0  0.0  6.560  (   15.85)    25.12  6.564  6.793 -0.229
t70g50m20  9088.51 1.0 +0.3  6.860  (   28.18)    39.81  6.854  7.120 -0.266
t70g40m20  9088.51 1.0 -0.3  6.260  (   16.60)    30.20  6.225  6.576 -0.351
t70g40m20  9088.51 1.0  0.0  6.560  (   29.51)    50.12  6.554  6.979 -0.425
t70g40m20  9088.51 1.0 +0.3  6.860  (   42.66)    81.28  6.868  7.404 -0.536
t70g30m20  9088.51 1.0 -0.3  6.260  (   31.62)    66.07  6.254  6.855 -0.601
t70g30m20  9088.51 1.0  0.0  6.560  (   45.71)   102.33  6.558  7.351 -0.793
t70g30m20  9088.51 1.0 +0.3  6.860  (   66.07)   144.54  6.870  7.963 -1.093
t70g20m20  9088.51 1.0 -0.3  6.260  (   41.69)   104.71  6.262  7.099 -0.837
t70g20m20  9088.51 1.0  0.0  6.560  (   63.10)   147.91  6.567  7.716 -1.149
t70g20m20  9088.51 1.0 +0.3  6.860  (   87.10)   190.55  6.870  8.358 -1.488
t70g10m20  9088.51 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9088.51 1.0 -0.3  6.260  (    5.62)     8.13  6.259  6.435 -0.176
t65g50m20  9088.51 1.0  0.0  6.560  (   10.72)    15.49  6.556  6.742 -0.186
t65g50m20  9088.51 1.0 +0.3  6.860  (   19.50)    28.84  6.863  7.067 -0.204
t65g40m20  9088.51 1.0 -0.3  6.260  (   11.48)    21.88  6.258  6.587 -0.329
t65g40m20  9088.51 1.0  0.0  6.560  (   20.89)    36.31  6.556  6.937 -0.381
t65g40m20  9088.51 1.0 +0.3  6.860  (   32.36)    60.26  6.864  7.319 -0.455
t65g30m20  9088.51 1.0 -0.3  6.260  (   21.88)    46.77  6.254  6.796 -0.542
t65g30m20  9088.51 1.0  0.0  6.560  (   33.88)    75.86  6.556  7.212 -0.656
t65g30m20  9088.51 1.0 +0.3  6.860  (   51.29)   112.20  6.856  7.711 -0.855
t65g20m20  9088.51 1.0 -0.3  6.260  (   37.15)    93.33  6.261  7.087 -0.826
t65g20m20  9088.51 1.0  0.0  6.560  (   56.23)   134.90  6.571  7.695 -1.124
t65g20m20  9088.51 1.0 +0.3  6.860  (   77.62)   173.78  6.854  8.286 -1.432
t65g10m20  9088.51 1.0 -0.3  6.260  (   52.48)   123.03  6.264  7.216 -0.952
t65g10m20  9088.51 1.0  0.0  6.560  (   74.13)   165.96  6.570  7.859 -1.289
t65g10m20  9088.51 1.0 +0.3  6.860  (   97.72)   204.17  6.851  8.429 -1.578
t60g50m20  9088.51 1.0 -0.3  6.260  (    3.31)     4.47  6.262  6.398 -0.136
t60g50m20  9088.51 1.0  0.0  6.560  (    6.31)     8.51  6.556  6.697 -0.141
t60g50m20  9088.51 1.0 +0.3  6.860  (   12.02)    16.22  6.858  7.007 -0.149
t60g40m20  9088.51 1.0 -0.3  6.260  (    6.92)    12.02  6.262  6.522 -0.260
t60g40m20  9088.51 1.0  0.0  6.560  (   12.88)    22.39  6.561  6.842 -0.281
t60g40m20  9088.51 1.0 +0.3  6.860  (   22.91)    37.15  6.865  7.191 -0.326
t60g30m20  9088.51 1.0 -0.3  6.260  (   14.13)    30.90  6.266  6.730 -0.464
t60g30m20  9088.51 1.0  0.0  6.560  (   25.12)    51.29  6.566  7.105 -0.539
t60g30m20  9088.51 1.0 +0.3  6.860  (   37.15)    79.43  6.856  7.506 -0.650
t60g20m20  9088.51 1.0 -0.3  6.260  (   26.30)    61.66  6.266  6.924 -0.658
t60g20m20  9088.51 1.0  0.0  6.560  (   38.90)    93.33  6.554  7.365 -0.811
t60g20m20  9088.51 1.0 +0.3  6.860  (   57.54)   131.83  6.859  7.926 -1.067
t60g10m20  9088.51 1.0 -0.3  6.260  (   43.65)    97.72  6.255  7.051 -0.796
t60g10m20  9088.51 1.0  0.0  6.560  (   63.10)   138.04  6.566  7.651 -1.085
t60g10m20  9088.51 1.0 +0.3  6.860  (   85.11)   177.83  6.870  8.268 -1.398
t55g50m20  9088.51 1.0 -0.3  6.260  (    1.70)     2.09  6.256  6.353 -0.097
t55g50m20  9088.51 1.0  0.0  6.560  (    3.31)     4.17  6.562  6.661 -0.099
t55g50m20  9088.51 1.0 +0.3  6.860  (    6.46)     7.94  6.855  6.958 -0.103
t55g40m20  9088.51 1.0 -0.3  6.260  (    3.72)     5.62  6.264  6.454 -0.190
t55g40m20  9088.51 1.0  0.0  6.560  (    7.08)    10.72  6.563  6.762 -0.199
t55g40m20  9088.51 1.0 +0.3  6.860  (   13.18)    19.95  6.863  7.078 -0.215
t55g30m20  9088.51 1.0 -0.3  6.260  (    7.76)    15.14  6.258  6.586 -0.328
t55g30m20  9088.51 1.0  0.0  6.560  (   14.45)    27.54  6.556  6.915 -0.359
t55g30m20  9088.51 1.0 +0.3  6.860  (   25.12)    44.67  6.863  7.292 -0.429
t55g20m20  9088.51 1.0 -0.3  6.260  (   16.22)    36.31  6.263  6.790 -0.527
t55g20m20  9088.51 1.0  0.0  6.560  (   27.54)    58.88  6.558  7.174 -0.616
t55g20m20  9088.51 1.0 +0.3  6.860  (   39.81)    89.13  6.855  7.604 -0.749
t55g10m20  9088.51 1.0 -0.3  6.260  (   30.20)    64.57  6.260  6.905 -0.645
t55g10m20  9088.51 1.0  0.0  6.560  (   42.66)    97.72  6.566  7.377 -0.811
t55g10m20  9088.51 1.0 +0.3  6.860  (   61.66)   134.90  6.871  7.929 -1.058
t50g50m20  9088.51 1.0 -0.3  6.260  (    0.60)     0.69  6.259  6.322 -0.063
t50g50m20  9088.51 1.0  0.0  6.560  (    1.20)     1.38  6.561  6.625 -0.064
t50g50m20  9088.51 1.0 +0.3  6.860  (    2.34)     2.69  6.857  6.921 -0.064
t50g40m20  9088.51 1.0 -0.3  6.260  (    1.58)     2.09  6.261  6.386 -0.125
t50g40m20  9088.51 1.0  0.0  6.560  (    3.09)     4.07  6.560  6.689 -0.129
t50g40m20  9088.51 1.0 +0.3  6.860  (    5.89)     7.76  6.857  6.992 -0.135
t50g30m20  9088.51 1.0 -0.3  6.260  (    3.63)     5.89  6.258  6.484 -0.226
t50g30m20  9088.51 1.0  0.0  6.560  (    6.92)    11.22  6.561  6.802 -0.241
t50g30m20  9088.51 1.0 +0.3  6.860  (   12.59)    20.42  6.857  7.120 -0.263
t50g20m20  9088.51 1.0 -0.3  6.260  (    7.94)    15.85  6.255  6.614 -0.359
t50g20m20  9088.51 1.0  0.0  6.560  (   14.45)    28.84  6.558  6.957 -0.399
t50g20m20  9088.51 1.0 +0.3  6.860  (   24.55)    45.71  6.858  7.339 -0.481
t50g10m20  9088.51 1.0 -0.3  6.260  (   17.38)    35.48  6.258  6.749 -0.491
t50g10m20  9088.51 1.0  0.0  6.560  (   28.84)    57.54  6.561  7.145 -0.584
t50g10m20  9088.51 1.0 +0.3  6.860  (   40.74)    87.10  6.870  7.586 -0.716
t45g50m20  9088.51 1.0 -0.3  6.260  (    0.09)     0.10  6.265  6.307 -0.042
t45g50m20  9088.51 1.0  0.0  6.560  (    0.18)     0.19  6.556  6.598 -0.042
t45g50m20  9088.51 1.0 +0.3  6.860  (    0.35)     0.39  6.857  6.899 -0.042
t45g40m20  9088.51 1.0 -0.3  6.260  (    0.41)     0.49  6.262  6.337 -0.075
t45g40m20  9088.51 1.0  0.0  6.560  (    0.81)     0.98  6.563  6.639 -0.076
t45g40m20  9088.51 1.0 +0.3  6.860  (    1.62)     1.91  6.859  6.936 -0.077
t45g30m20  9088.51 1.0 -0.3  6.260  (    1.12)     1.45  6.255  6.378 -0.123
t45g30m20  9088.51 1.0  0.0  6.560  (    2.14)     2.82  6.557  6.684 -0.127
t45g30m20  9088.51 1.0 +0.3  6.860  (    4.07)     5.37  6.858  6.993 -0.135
t45g20m20  9088.51 1.0 -0.3  6.260  (    2.82)     4.17  6.257  6.445 -0.188
t45g20m20  9088.51 1.0  0.0  6.560  (    5.25)     7.94  6.563  6.765 -0.202
t45g20m20  9088.51 1.0 +0.3  6.860  (    9.55)    14.45  6.864  7.089 -0.225
t45g10m20  9088.51 1.0 -0.3  6.260  (    7.08)    11.75  6.257  6.521 -0.264
t45g10m20  9088.51 1.0  0.0  6.560  (   12.59)    21.38  6.565  6.864 -0.299
t45g10m20  9088.51 1.0 +0.3  6.860  (   21.38)    33.88  6.859  7.221 -0.362
t70g50m30  9088.51 1.0 -0.3  5.260  (    0.89)     2.29  5.256  5.676 -0.420
t70g50m30  9088.51 1.0  0.0  5.560  (    1.78)     4.57  5.560  5.985 -0.425
t70g50m30  9088.51 1.0 +0.3  5.860  (    3.47)     8.91  5.859  6.291 -0.432
t70g40m30  9088.51 1.0 -0.3  5.260  (    1.86)     6.76  5.264  5.843 -0.579
t70g40m30  9088.51 1.0  0.0  5.560  (    3.63)    13.18  5.564  6.154 -0.590
t70g40m30  9088.51 1.0 +0.3  5.860  (    7.08)    24.55  5.858  6.470 -0.612
t70g30m30  9088.51 1.0 -0.3  5.260  (    3.39)    15.14  5.264  5.936 -0.672
t70g30m30  9088.51 1.0  0.0  5.560  (    6.76)    28.18  5.560  6.254 -0.694
t70g30m30  9088.51 1.0 +0.3  5.860  (   12.88)    45.71  5.862  6.621 -0.759
t70g20m30  9088.51 1.0 -0.3  5.260  (    6.46)    30.90  5.254  6.061 -0.807
t70g20m30  9088.51 1.0  0.0  5.560  (   12.30)    52.48  5.556  6.419 -0.863
t70g20m30  9088.51 1.0 +0.3  5.860  (   22.91)    85.11  5.863  6.849 -0.986
t70g10m30  9088.51 1.0 -0.3  5.260  (    8.13)    33.88  5.263  6.006 -0.743
t70g10m30  9088.51 1.0  0.0  5.560  (   15.49)    57.54  5.564  6.354 -0.790
t70g10m30  9088.51 1.0 +0.3  5.860  (   28.18)    91.20  5.866  6.762 -0.896
t65g50m30  9088.51 1.0 -0.3  5.260  (    0.56)     1.35  5.259  5.639 -0.380
t65g50m30  9088.51 1.0  0.0  5.560  (    1.12)     2.69  5.562  5.945 -0.383
t65g50m30  9088.51 1.0 +0.3  5.860  (    2.24)     5.25  5.859  6.246 -0.387
t65g40m30  9088.51 1.0 -0.3  5.260  (    1.23)     4.90  5.255  5.872 -0.617
t65g40m30  9088.51 1.0  0.0  5.560  (    2.45)     9.77  5.565  6.194 -0.629
t65g40m30  9088.51 1.0 +0.3  5.860  (    4.79)    18.62  5.864  6.513 -0.649
t65g30m30  9088.51 1.0 -0.3  5.260  (    2.57)    13.49  5.258  6.020 -0.762
t65g30m30  9088.51 1.0  0.0  5.560  (    5.01)    25.70  5.563  6.354 -0.791
t65g30m30  9088.51 1.0 +0.3  5.860  (    9.55)    41.69  5.855  6.718 -0.863
t65g20m30  9088.51 1.0 -0.3  5.260  (    4.90)    25.12  5.258  6.043 -0.785
t65g20m30  9088.51 1.0  0.0  5.560  (    9.33)    41.69  5.555  6.408 -0.853
t65g20m30  9088.51 1.0 +0.3  5.860  (   17.78)    69.18  5.859  6.816 -0.957
t65g10m30  9088.51 1.0 -0.3  5.260  (    9.12)    42.66  5.266  6.116 -0.850
t65g10m30  9088.51 1.0  0.0  5.560  (   16.98)    70.79  5.567  6.513 -0.946
t65g10m30  9088.51 1.0 +0.3  5.860  (   30.90)   107.15  5.869  7.006 -1.137
t60g50m30  9088.51 1.0 -0.3  5.260  (    0.33)     0.66  5.259  5.560 -0.301
t60g50m30  9088.51 1.0  0.0  5.560  (    0.66)     1.32  5.560  5.863 -0.303
t60g50m30  9088.51 1.0 +0.3  5.860  (    1.32)     2.63  5.863  6.168 -0.305
t60g40m30  9088.51 1.0 -0.3  5.260  (    0.72)     2.63  5.264  5.831 -0.567
t60g40m30  9088.51 1.0  0.0  5.560  (    1.45)     5.13  5.561  6.135 -0.574
t60g40m30  9088.51 1.0 +0.3  5.860  (    2.82)    10.00  5.860  6.448 -0.588
t60g30m30  9088.51 1.0 -0.3  5.260  (    1.58)     8.71  5.256  6.039 -0.783
t60g30m30  9088.51 1.0  0.0  5.560  (    3.09)    16.98  5.562  6.366 -0.804
t60g30m30  9088.51 1.0 +0.3  5.860  (    6.03)    30.90  5.878  6.742 -0.864
t60g20m30  9088.51 1.0 -0.3  5.260  (    3.39)    19.05  5.261  6.082 -0.821
t60g20m30  9088.51 1.0  0.0  5.560  (    6.61)    33.11  5.561  6.448 -0.887
t60g20m30  9088.51 1.0 +0.3  5.860  (   12.30)    54.95  5.856  6.831 -0.975
t60g10m30  9088.51 1.0 -0.3  5.260  (    6.76)    28.18  5.264  5.975 -0.711
t60g10m30  9088.51 1.0  0.0  5.560  (   12.59)    45.71  5.558  6.352 -0.794
t60g10m30  9088.51 1.0 +0.3  5.860  (   22.91)    74.13  5.863  6.772 -0.909
t55g50m30  9088.51 1.0 -0.3  5.260  (    0.17)     0.27  5.259  5.458 -0.199
t55g50m30  9088.51 1.0  0.0  5.560  (    0.34)     0.54  5.559  5.760 -0.201
t55g50m30  9088.51 1.0 +0.3  5.860  (    0.68)     1.07  5.862  6.062 -0.200
t55g40m30  9088.51 1.0 -0.3  5.260  (    0.38)     0.98  5.260  5.676 -0.416
t55g40m30  9088.51 1.0  0.0  5.560  (    0.74)     1.95  5.562  5.982 -0.420
t55g40m30  9088.51 1.0 +0.3  5.860  (    1.48)     3.80  5.858  6.282 -0.424
t55g30m30  9088.51 1.0 -0.3  5.260  (    0.85)     3.55  5.256  5.897 -0.641
t55g30m30  9088.51 1.0  0.0  5.560  (    1.70)     6.92  5.557  6.210 -0.653
t55g30m30  9088.51 1.0 +0.3  5.860  (    3.24)    13.49  5.862  6.538 -0.676
t55g20m30  9088.51 1.0 -0.3  5.260  (    1.86)     8.91  5.262  5.971 -0.709
t55g20m30  9088.51 1.0  0.0  5.560  (    3.72)    16.98  5.564  6.300 -0.736
t55g20m30  9088.51 1.0 +0.3  5.860  (    7.08)    30.90  5.882  6.681 -0.799
t55g10m30  9088.51 1.0 -0.3  5.260  (    4.17)    14.45  5.258  5.858 -0.600
t55g10m30  9088.51 1.0  0.0  5.560  (    7.94)    26.92  5.561  6.197 -0.636
t55g10m30  9088.51 1.0 +0.3  5.860  (   14.45)    43.65  5.860  6.580 -0.720
t50g50m30  9088.51 1.0 -0.3  5.260  (    0.06)     0.09  5.257  5.376 -0.119
t50g50m30  9088.51 1.0  0.0  5.560  (    0.13)     0.17  5.558  5.678 -0.120
t50g50m30  9088.51 1.0 +0.3  5.860  (    0.26)     0.34  5.858  5.977 -0.119
t50g40m30  9088.51 1.0 -0.3  5.260  (    0.17)     0.30  5.265  5.508 -0.243
t50g40m30  9088.51 1.0  0.0  5.560  (    0.33)     0.58  5.555  5.799 -0.244
t50g40m30  9088.51 1.0 +0.3  5.860  (    0.66)     1.15  5.858  6.103 -0.245
t50g30m30  9088.51 1.0 -0.3  5.260  (    0.38)     0.98  5.262  5.671 -0.409
t50g30m30  9088.51 1.0  0.0  5.560  (    0.76)     1.95  5.565  5.977 -0.412
t50g30m30  9088.51 1.0 +0.3  5.860  (    1.51)     3.80  5.860  6.278 -0.418
t50g20m30  9088.51 1.0 -0.3  5.260  (    0.87)     2.69  5.264  5.767 -0.503
t50g20m30  9088.51 1.0  0.0  5.560  (    1.70)     5.25  5.562  6.075 -0.513
t50g20m30  9088.51 1.0 +0.3  5.860  (    3.31)    10.23  5.863  6.393 -0.530
t50g10m30  9088.51 1.0 -0.3  5.260  (    2.19)     5.75  5.256  5.705 -0.449
t50g10m30  9088.51 1.0  0.0  5.560  (    4.27)    10.96  5.557  6.023 -0.466
t50g10m30  9088.51 1.0 +0.3  5.860  (    7.94)    20.42  5.864  6.358 -0.494
t45g50m30  9088.51 1.0 -0.3  5.260  (    0.02)     0.02  5.251  5.317 -0.066
t45g50m30  9088.51 1.0  0.0  5.560  (    0.03)     0.04  5.564  5.630 -0.066
t45g50m30  9088.51 1.0 +0.3  5.860  (    0.07)     0.08  5.865  5.931 -0.066
t45g40m30  9088.51 1.0 -0.3  5.260  (    0.05)     0.07  5.264  5.405 -0.141
t45g40m30  9088.51 1.0  0.0  5.560  (    0.10)     0.14  5.562  5.704 -0.142
t45g40m30  9088.51 1.0 +0.3  5.860  (    0.20)     0.28  5.864  6.006 -0.142
t45g30m30  9088.51 1.0 -0.3  5.260  (    0.13)     0.22  5.264  5.499 -0.235
t45g30m30  9088.51 1.0  0.0  5.560  (    0.26)     0.44  5.556  5.791 -0.235
t45g30m30  9088.51 1.0 +0.3  5.860  (    0.51)     0.87  5.858  6.095 -0.237
t45g20m30  9088.51 1.0 -0.3  5.260  (    0.32)     0.66  5.261  5.584 -0.323
t45g20m30  9088.51 1.0  0.0  5.560  (    0.63)     1.32  5.562  5.889 -0.327
t45g20m30  9088.51 1.0 +0.3  5.860  (    1.23)     2.57  5.858  6.190 -0.332
t45g10m30  9088.51 1.0 -0.3  5.260  (    0.83)     1.70  5.261  5.581 -0.320
t45g10m30  9088.51 1.0  0.0  5.560  (    1.62)     3.31  5.559  5.885 -0.326
t45g10m30  9088.51 1.0 +0.3  5.860  (    3.16)     6.46  5.864  6.200 -0.336
t70g50m40  9088.51 1.0 -0.3  4.260  (    0.09)     0.42  4.264  4.932 -0.668
t70g50m40  9088.51 1.0  0.0  4.560  (    0.18)     0.81  4.555  5.224 -0.669
t70g50m40  9088.51 1.0 +0.3  4.860  (    0.35)     1.62  4.857  5.527 -0.670
t70g40m40  9088.51 1.0 -0.3  4.260  (    0.19)     1.07  4.263  5.025 -0.762
t70g40m40  9088.51 1.0  0.0  4.560  (    0.37)     2.14  4.564  5.329 -0.765
t70g40m40  9088.51 1.0 +0.3  4.860  (    0.74)     4.17  4.858  5.628 -0.770
t70g30m40  9088.51 1.0 -0.3  4.260  (    0.35)     2.04  4.261  5.033 -0.772
t70g30m40  9088.51 1.0  0.0  4.560  (    0.69)     3.98  4.556  5.331 -0.775
t70g30m40  9088.51 1.0 +0.3  4.860  (    1.38)     7.94  4.856  5.638 -0.782
t70g20m40  9088.51 1.0 -0.3  4.260  (    0.66)     3.72  4.257  5.015 -0.758
t70g20m40  9088.51 1.0  0.0  4.560  (    1.32)     7.41  4.565  5.326 -0.761
t70g20m40  9088.51 1.0 +0.3  4.860  (    2.63)    14.13  4.859  5.626 -0.767
t70g10m40  9088.51 1.0 -0.3  4.260  (    0.83)     2.51  4.263  4.740 -0.477
t70g10m40  9088.51 1.0  0.0  4.560  (    1.66)     4.90  4.558  5.036 -0.478
t70g10m40  9088.51 1.0 +0.3  4.860  (    3.31)     9.55  4.858  5.338 -0.480
t65g50m40  9088.51 1.0 -0.3  4.260  (    0.06)     0.28  4.262  4.951 -0.689
t65g50m40  9088.51 1.0  0.0  4.560  (    0.11)     0.55  4.564  5.254 -0.690
t65g50m40  9088.51 1.0 +0.3  4.860  (    0.22)     1.10  4.865  5.555 -0.690
t65g40m40  9088.51 1.0 -0.3  4.260  (    0.12)     0.93  4.256  5.139 -0.883
t65g40m40  9088.51 1.0  0.0  4.560  (    0.25)     1.86  4.558  5.444 -0.886
t65g40m40  9088.51 1.0 +0.3  4.860  (    0.49)     3.72  4.861  5.752 -0.891
t65g30m40  9088.51 1.0 -0.3  4.260  (    0.26)     2.24  4.263  5.197 -0.934
t65g30m40  9088.51 1.0  0.0  4.560  (    0.52)     4.37  4.557  5.497 -0.940
t65g30m40  9088.51 1.0 +0.3  4.860  (    1.05)     8.71  4.865  5.816 -0.951
t65g20m40  9088.51 1.0 -0.3  4.260  (    0.51)     3.63  4.258  5.124 -0.866
t65g20m40  9088.51 1.0  0.0  4.560  (    1.02)     7.24  4.564  5.437 -0.873
t65g20m40  9088.51 1.0 +0.3  4.860  (    2.00)    14.13  4.863  5.747 -0.884
t65g10m40  9088.51 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9088.51 1.0 -0.3  4.260  (    0.03)     0.14  4.265  4.893 -0.628
t60g50m40  9088.51 1.0  0.0  4.560  (    0.06)     0.27  4.555  5.183 -0.628
t60g50m40  9088.51 1.0 +0.3  4.860  (    0.13)     0.54  4.856  5.484 -0.628
t60g40m40  9088.51 1.0 -0.3  4.260  (    0.07)     0.59  4.261  5.173 -0.912
t60g40m40  9088.51 1.0  0.0  4.560  (    0.14)     1.17  4.563  5.476 -0.913
t60g40m40  9088.51 1.0 +0.3  4.860  (    0.29)     2.29  4.855  5.772 -0.917
t60g30m40  9088.51 1.0 -0.3  4.260  (    0.16)     1.74  4.261  5.301 -1.040
t60g30m40  9088.51 1.0  0.0  4.560  (    0.32)     3.47  4.565  5.611 -1.046
t60g30m40  9088.51 1.0 +0.3  4.860  (    0.63)     6.76  4.862  5.920 -1.058
t60g20m40  9088.51 1.0 -0.3  4.260  (    0.35)     3.16  4.256  5.227 -0.971
t60g20m40  9088.51 1.0  0.0  4.560  (    0.71)     6.17  4.556  5.535 -0.979
t60g20m40  9088.51 1.0 +0.3  4.860  (    1.41)    12.02  4.856  5.854 -0.998
t60g10m40  9088.51 1.0 -0.3  4.260  (    0.72)     4.27  4.264  5.047 -0.783
t60g10m40  9088.51 1.0  0.0  4.560  (    1.45)     8.13  4.558  5.346 -0.788
t60g10m40  9088.51 1.0 +0.3  4.860  (    2.82)    15.49  4.855  5.659 -0.804
t55g50m40  9088.51 1.0 -0.3  4.260  (    0.02)     0.05  4.260  4.750 -0.490
t55g50m40  9088.51 1.0  0.0  4.560  (    0.03)     0.10  4.566  5.056 -0.490
t55g50m40  9088.51 1.0 +0.3  4.860  (    0.07)     0.20  4.855  5.345 -0.490
t55g40m40  9088.51 1.0 -0.3  4.260  (    0.04)     0.23  4.255  5.051 -0.796
t55g40m40  9088.51 1.0  0.0  4.560  (    0.07)     0.46  4.556  5.353 -0.797
t55g40m40  9088.51 1.0 +0.3  4.860  (    0.15)     0.91  4.858  5.656 -0.798
t55g30m40  9088.51 1.0 -0.3  4.260  (    0.09)     0.83  4.264  5.253 -0.989
t55g30m40  9088.51 1.0  0.0  4.560  (    0.17)     1.62  4.561  5.550 -0.989
t55g30m40  9088.51 1.0 +0.3  4.860  (    0.34)     3.16  4.859  5.852 -0.993
t55g20m40  9088.51 1.0 -0.3  4.260  (    0.19)     1.62  4.257  5.201 -0.944
t55g20m40  9088.51 1.0  0.0  4.560  (    0.37)     3.24  4.556  5.505 -0.949
t55g20m40  9088.51 1.0 +0.3  4.860  (    0.74)     6.46  4.864  5.821 -0.957
t55g10m40  9088.51 1.0 -0.3  4.260  (    0.44)     2.14  4.255  4.964 -0.709
t55g10m40  9088.51 1.0  0.0  4.560  (    0.85)     4.27  4.560  5.278 -0.718
t55g10m40  9088.51 1.0 +0.3  4.860  (    1.70)     8.32  4.861  5.589 -0.728
t50g50m40  9088.51 1.0 -0.3  4.260  (    0.01)     0.01  4.259  4.549 -0.290
t50g50m40  9088.51 1.0  0.0  4.560  (    0.01)     0.03  4.562  4.851 -0.289
t50g50m40  9088.51 1.0 +0.3  4.860  (    0.03)     0.06  4.863  5.153 -0.290
t50g40m40  9088.51 1.0 -0.3  4.260  (    0.02)     0.06  4.267  4.806 -0.539
t50g40m40  9088.51 1.0  0.0  4.560  (    0.03)     0.11  4.564  5.103 -0.539
t50g40m40  9088.51 1.0 +0.3  4.860  (    0.07)     0.23  4.863  5.402 -0.539
t50g30m40  9088.51 1.0 -0.3  4.260  (    0.04)     0.19  4.257  4.964 -0.707
t50g30m40  9088.51 1.0  0.0  4.560  (    0.08)     0.38  4.556  5.264 -0.708
t50g30m40  9088.51 1.0 +0.3  4.860  (    0.15)     0.76  4.859  5.567 -0.708
t50g20m40  9088.51 1.0 -0.3  4.260  (    0.09)     0.41  4.259  4.937 -0.678
t50g20m40  9088.51 1.0  0.0  4.560  (    0.17)     0.81  4.560  5.240 -0.680
t50g20m40  9088.51 1.0 +0.3  4.860  (    0.34)     1.62  4.863  5.546 -0.683
t50g10m40  9088.51 1.0 -0.3  4.260  (    0.22)     0.69  4.256  4.753 -0.497
t50g10m40  9088.51 1.0  0.0  4.560  (    0.45)     1.38  4.558  5.057 -0.499
t50g10m40  9088.51 1.0 +0.3  4.860  (    0.89)     2.75  4.863  5.366 -0.503
t45g50m40  9088.51 1.0 -0.3  4.260  (    0.00)     0.00  4.264  4.409 -0.145
t45g50m40  9088.51 1.0  0.0  4.560  (    0.00)     0.01  4.560  4.696 -0.136
t45g50m40  9088.51 1.0 +0.3  4.860  (    0.01)     0.01  4.850  4.992 -0.142
t45g40m40  9088.51 1.0 -0.3  4.260  (    0.01)     0.01  4.263  4.521 -0.258
t45g40m40  9088.51 1.0  0.0  4.560  (    0.01)     0.02  4.563  4.823 -0.260
t45g40m40  9088.51 1.0 +0.3  4.860  (    0.02)     0.04  4.864  5.123 -0.259
t45g30m40  9088.51 1.0 -0.3  4.260  (    0.01)     0.04  4.250  4.646 -0.396
t45g30m40  9088.51 1.0  0.0  4.560  (    0.03)     0.07  4.557  4.953 -0.396
t45g30m40  9088.51 1.0 +0.3  4.860  (    0.06)     0.14  4.856  5.252 -0.396
t45g20m40  9088.51 1.0 -0.3  4.260  (    0.03)     0.08  4.260  4.667 -0.407
t45g20m40  9088.51 1.0  0.0  4.560  (    0.06)     0.17  4.561  4.969 -0.408
t45g20m40  9088.51 1.0 +0.3  4.860  (    0.13)     0.33  4.862  5.270 -0.408
t45g10m40  9088.51 1.0 -0.3  4.260  (    0.09)     0.17  4.261  4.565 -0.304
t45g10m40  9088.51 1.0  0.0  4.560  (    0.17)     0.34  4.561  4.867 -0.306
t45g10m40  9088.51 1.0 +0.3  4.860  (    0.33)     0.68  4.863  5.168 -0.305
t70g50p00  9088.51 2.0 -0.3  8.260  (  154.88)   181.97  8.250  8.491 -0.241
t70g50p00  9088.51 2.0  0.0  8.560  (  190.55)   234.42  8.552  8.848 -0.296
t70g50p00  9088.51 2.0 +0.3  8.860  (  234.42)   295.12  8.846  9.160 -0.314
t70g40p00  9088.51 2.0 -0.3  8.260  (  173.78)   223.87  8.250  8.697 -0.447
t70g40p00  9088.51 2.0  0.0  8.560  (  208.93)   275.42  8.557  9.073 -0.516
t70g40p00  9088.51 2.0 +0.3  8.860  (  245.47)   331.13  8.858  9.380 -0.522
t70g30p00  9088.51 2.0 -0.3  8.260  (  204.17)   275.42  8.279  8.920 -0.641
t70g30p00  9088.51 2.0  0.0  8.560  (  234.42)   323.59  8.575  9.257 -0.682
t70g30p00  9088.51 2.0 +0.3  8.860  (  269.15)   371.54  8.856  9.514 -0.658
t70g20p00  9088.51 2.0 -0.3  8.260  (  229.09)   309.03  8.276  9.077 -0.801
t70g20p00  9088.51 2.0  0.0  8.560  (  257.04)   354.81  8.579  9.427 -0.848
t70g20p00  9088.51 2.0 +0.3  8.860  (  281.84)   398.11  8.864  9.679 -0.815
t70g10p00  9088.51 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9088.51 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9088.51 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9088.51 2.0 -0.3  8.260  (  131.83)   154.88  8.257  8.459 -0.202
t65g50p00  9088.51 2.0  0.0  8.560  (  169.82)   204.17  8.554  8.810 -0.256
t65g50p00  9088.51 2.0 +0.3  8.860  (  213.80)   263.03  8.850  9.133 -0.283
t65g40p00  9088.51 2.0 -0.3  8.260  (  154.88)   204.17  8.271  8.706 -0.435
t65g40p00  9088.51 2.0  0.0  8.560  (  186.21)   251.19  8.554  9.057 -0.503
t65g40p00  9088.51 2.0 +0.3  8.860  (  223.87)   309.03  8.869  9.387 -0.518
t65g30p00  9088.51 2.0 -0.3  8.260  (  181.97)   251.19  8.255  8.935 -0.680
t65g30p00  9088.51 2.0  0.0  8.560  (  208.93)   302.00  8.572  9.321 -0.749
t65g30p00  9088.51 2.0 +0.3  8.860  (  239.88)   346.74  8.845  9.583 -0.738
t65g20p00  9088.51 2.0 -0.3  8.260  (  213.80)   302.00  8.266  9.122 -0.856
t65g20p00  9088.51 2.0  0.0  8.560  (  239.88)   346.74  8.561  9.446 -0.885
t65g20p00  9088.51 2.0 +0.3  8.860  (  269.15)   389.05  8.842  9.681 -0.839
t65g10p00  9088.51 2.0 -0.3  8.260  (  239.88)   331.13  8.238  9.214 -0.976
t65g10p00  9088.51 2.0  0.0  8.560  (  263.03)   380.19  8.586  9.580 -0.994
t65g10p00  9088.51 2.0 +0.3  8.860  (  295.12)   416.87  8.848  9.792 -0.944
t60g50p00  9088.51 2.0 -0.3  8.260  (   97.72)   112.20  8.265  8.410 -0.145
t60g50p00  9088.51 2.0  0.0  8.560  (  128.82)   154.88  8.570  8.759 -0.189
t60g50p00  9088.51 2.0 +0.3  8.860  (  169.82)   204.17  8.856  9.080 -0.224
t60g40p00  9088.51 2.0 -0.3  8.260  (  125.89)   162.18  8.272  8.621 -0.349
t60g40p00  9088.51 2.0  0.0  8.560  (  154.88)   208.93  8.575  9.007 -0.432
t60g40p00  9088.51 2.0 +0.3  8.860  (  190.55)   257.04  8.852  9.320 -0.468
t60g30p00  9088.51 2.0 -0.3  8.260  (  154.88)   218.78  8.266  8.906 -0.640
t60g30p00  9088.51 2.0  0.0  8.560  (  181.97)   263.03  8.548  9.267 -0.719
t60g30p00  9088.51 2.0 +0.3  8.860  (  213.80)   316.23  8.873  9.602 -0.729
t60g20p00  9088.51 2.0 -0.3  8.260  (  186.21)   275.42  8.270  9.180 -0.910
t60g20p00  9088.51 2.0  0.0  8.560  (  213.80)   316.23  8.540  9.503 -0.963
t60g20p00  9088.51 2.0 +0.3  8.860  (  239.88)   363.08  8.857  9.790 -0.933
t60g10p00  9088.51 2.0 -0.3  8.260  (  218.78)   323.59  8.247  9.301 -1.054
t60g10p00  9088.51 2.0  0.0  8.560  (  245.47)   371.54  8.590  9.640 -1.050
t60g10p00  9088.51 2.0 +0.3  8.860  (  275.42)   407.38  8.848  9.837 -0.989
t55g50p00  9088.51 2.0 -0.3  8.260  (   56.23)    61.66  8.264  8.344 -0.080
t55g50p00  9088.51 2.0  0.0  8.560  (   77.62)    87.10  8.554  8.660 -0.106
t55g50p00  9088.51 2.0 +0.3  8.860  (  107.15)   123.03  8.867  9.003 -0.136
t55g40p00  9088.51 2.0 -0.3  8.260  (   83.18)   100.00  8.257  8.479 -0.222
t55g40p00  9088.51 2.0  0.0  8.560  (  107.15)   134.90  8.556  8.848 -0.292
t55g40p00  9088.51 2.0 +0.3  8.860  (  134.90)   177.83  8.863  9.215 -0.352
t55g30p00  9088.51 2.0 -0.3  8.260  (  114.82)   154.88  8.251  8.716 -0.465
t55g30p00  9088.51 2.0  0.0  8.560  (  141.25)   199.53  8.566  9.152 -0.586
t55g30p00  9088.51 2.0 +0.3  8.860  (  169.82)   245.47  8.867  9.515 -0.648
t55g20p00  9088.51 2.0 -0.3  8.260  (  151.36)   223.87  8.270  9.071 -0.801
t55g20p00  9088.51 2.0  0.0  8.560  (  177.83)   269.15  8.573  9.478 -0.905
t55g20p00  9088.51 2.0 +0.3  8.860  (  204.17)   309.03  8.840  9.762 -0.922
t55g10p00  9088.51 2.0 -0.3  8.260  (  186.21)   288.40  8.254  9.373 -1.119
t55g10p00  9088.51 2.0  0.0  8.560  (  208.93)   331.13  8.556  9.710 -1.154
t55g10p00  9088.51 2.0 +0.3  8.860  (  239.88)   371.54  8.852  9.958 -1.106
t50g50p00  9088.51 2.0 -0.3  8.260  (   22.91)    23.99  8.264  8.296 -0.032
t50g50p00  9088.51 2.0  0.0  8.560  (   33.88)    35.48  8.552  8.594 -0.042
t50g50p00  9088.51 2.0 +0.3  8.860  (   47.86)    51.29  8.857  8.914 -0.057
t50g40p00  9088.51 2.0 -0.3  8.260  (   39.81)    44.67  8.270  8.369 -0.099
t50g40p00  9088.51 2.0  0.0  8.560  (   53.70)    60.26  8.552  8.689 -0.137
t50g40p00  9088.51 2.0 +0.3  8.860  (   70.79)    83.18  8.867  9.047 -0.180
t50g30p00  9088.51 2.0 -0.3  8.260  (   63.10)    77.62  8.253  8.500 -0.247
t50g30p00  9088.51 2.0  0.0  8.560  (   81.28)   104.71  8.562  8.894 -0.332
t50g30p00  9088.51 2.0 +0.3  8.860  (  102.33)   134.90  8.854  9.260 -0.406
t50g20p00  9088.51 2.0 -0.3  8.260  (   95.50)   131.83  8.257  8.747 -0.490
t50g20p00  9088.51 2.0  0.0  8.560  (  117.49)   169.82  8.571  9.202 -0.631
t50g20p00  9088.51 2.0 +0.3  8.860  (  141.25)   208.93  8.869  9.601 -0.732
t50g10p00  9088.51 2.0 -0.3  8.260  (  134.90)   204.17  8.258  9.095 -0.837
t50g10p00  9088.51 2.0  0.0  8.560  (  158.49)   245.47  8.555  9.528 -0.973
t50g10p00  9088.51 2.0 +0.3  8.860  (  181.97)   288.40  8.866  9.894 -1.028
t45g50p00  9088.51 2.0 -0.3  8.260  (    4.68)     4.79  8.266  8.280 -0.014
t45g50p00  9088.51 2.0  0.0  8.560  (    7.59)     7.76  8.562  8.580 -0.018
t45g50p00  9088.51 2.0 +0.3  8.860  (   11.48)    12.02  8.864  8.886 -0.022
t45g40p00  9088.51 2.0 -0.3  8.260  (   11.48)    12.02  8.262  8.296 -0.034
t45g40p00  9088.51 2.0  0.0  8.560  (   16.98)    17.78  8.560  8.605 -0.045
t45g40p00  9088.51 2.0 +0.3  8.860  (   23.99)    25.12  8.852  8.910 -0.058
t45g30p00  9088.51 2.0 -0.3  8.260  (   22.91)    25.12  8.268  8.352 -0.084
t45g30p00  9088.51 2.0  0.0  8.560  (   30.90)    34.67  8.560  8.672 -0.112
t45g30p00  9088.51 2.0 +0.3  8.860  (   41.69)    46.77  8.858  9.002 -0.144
t45g20p00  9088.51 2.0 -0.3  8.260  (   41.69)    48.98  8.267  8.473 -0.206
t45g20p00  9088.51 2.0  0.0  8.560  (   52.48)    63.10  8.557  8.806 -0.249
t45g20p00  9088.51 2.0 +0.3  8.860  (   66.07)    81.28  8.856  9.173 -0.317
t45g10p00  9088.51 2.0 -0.3  8.260  (   69.18)    89.13  8.270  8.634 -0.364
t45g10p00  9088.51 2.0  0.0  8.560  (   85.11)   112.20  8.553  9.017 -0.464
t45g10p00  9088.51 2.0 +0.3  8.860  (  102.33)   141.25  8.871  9.444 -0.573
t70g50m10  9088.51 2.0 -0.3  7.260  (   52.48)    67.61  7.259  7.453 -0.194
t70g50m10  9088.51 2.0  0.0  7.560  (   77.62)   102.33  7.556  7.823 -0.267
t70g50m10  9088.51 2.0 +0.3  7.860  (  107.15)   144.54  7.853  8.226 -0.373
t70g40m10  9088.51 2.0 -0.3  7.260  (   75.86)   109.65  7.252  7.630 -0.378
t70g40m10  9088.51 2.0  0.0  7.560  (  102.33)   154.88  7.566  8.130 -0.564
t70g40m10  9088.51 2.0 +0.3  7.860  (  131.83)   199.53  7.851  8.590 -0.739
t70g30m10  9088.51 2.0 -0.3  7.260  (  107.15)   162.18  7.251  7.912 -0.661
t70g30m10  9088.51 2.0  0.0  7.560  (  131.83)   208.93  7.550  8.453 -0.903
t70g30m10  9088.51 2.0 +0.3  7.860  (  158.49)   257.04  7.854  8.920 -1.066
t70g20m10  9088.51 2.0 -0.3  7.260  (  131.83)   204.17  7.253  8.135 -0.882
t70g20m10  9088.51 2.0  0.0  7.560  (  154.88)   251.19  7.549  8.679 -1.130
t70g20m10  9088.51 2.0 +0.3  7.860  (  181.97)   302.00  7.881  9.169 -1.288
t70g10m10  9088.51 2.0 -0.3  7.260  (  147.91)   229.09  7.248  8.236 -0.988
t70g10m10  9088.51 2.0  0.0  7.560  (  173.78)   275.42  7.542  8.775 -1.233
t70g10m10  9088.51 2.0 +0.3  7.860  (  199.53)   323.59  7.868  9.264 -1.396
t65g50m10  9088.51 2.0 -0.3  7.260  (   38.90)    50.12  7.258  7.415 -0.157
t65g50m10  9088.51 2.0  0.0  7.560  (   61.66)    79.43  7.559  7.767 -0.208
t65g50m10  9088.51 2.0 +0.3  7.860  (   89.13)   117.49  7.856  8.134 -0.278
t65g40m10  9088.51 2.0 -0.3  7.260  (   61.66)    89.13  7.264  7.593 -0.329
t65g40m10  9088.51 2.0  0.0  7.560  (   87.10)   128.82  7.560  8.031 -0.471
t65g40m10  9088.51 2.0 +0.3  7.860  (  112.20)   173.78  7.859  8.498 -0.639
t65g30m10  9088.51 2.0 -0.3  7.260  (   87.10)   138.04  7.252  7.842 -0.590
t65g30m10  9088.51 2.0  0.0  7.560  (  114.82)   186.21  7.563  8.411 -0.848
t65g30m10  9088.51 2.0 +0.3  7.860  (  138.04)   234.42  7.869  8.913 -1.044
t65g20m10  9088.51 2.0 -0.3  7.260  (  120.23)   194.98  7.266  8.183 -0.917
t65g20m10  9088.51 2.0  0.0  7.560  (  144.54)   239.88  7.551  8.702 -1.151
t65g20m10  9088.51 2.0 +0.3  7.860  (  169.82)   288.40  7.868  9.164 -1.296
t65g10m10  9088.51 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9088.51 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9088.51 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9088.51 2.0 -0.3  7.260  (   25.70)    31.62  7.258  7.376 -0.118
t60g50m10  9088.51 2.0  0.0  7.560  (   42.66)    53.70  7.559  7.702 -0.143
t60g50m10  9088.51 2.0 +0.3  7.860  (   66.07)    83.18  7.855  8.036 -0.181
t60g40m10  9088.51 2.0 -0.3  7.260  (   43.65)    61.66  7.263  7.509 -0.246
t60g40m10  9088.51 2.0  0.0  7.560  (   66.07)    93.33  7.554  7.879 -0.325
t60g40m10  9088.51 2.0 +0.3  7.860  (   91.20)   134.90  7.864  8.313 -0.449
t60g30m10  9088.51 2.0 -0.3  7.260  (   67.61)   107.15  7.258  7.725 -0.467
t60g30m10  9088.51 2.0  0.0  7.560  (   93.33)   151.36  7.566  8.240 -0.674
t60g30m10  9088.51 2.0 +0.3  7.860  (  117.49)   194.98  7.852  8.721 -0.869
t60g20m10  9088.51 2.0 -0.3  7.260  (   95.50)   162.18  7.254  8.055 -0.801
t60g20m10  9088.51 2.0  0.0  7.560  (  120.23)   208.93  7.552  8.620 -1.068
t60g20m10  9088.51 2.0 +0.3  7.860  (  147.91)   257.04  7.865  9.130 -1.265
t60g10m10  9088.51 2.0 -0.3  7.260  (  128.82)   218.78  7.273  8.389 -1.116
t60g10m10  9088.51 2.0  0.0  7.560  (  151.36)   263.03  7.561  8.895 -1.334
t60g10m10  9088.51 2.0 +0.3  7.860  (  177.83)   309.03  7.880  9.328 -1.448
t55g50m10  9088.51 2.0 -0.3  7.260  (   13.49)    15.85  7.264  7.341 -0.077
t55g50m10  9088.51 2.0  0.0  7.560  (   23.99)    28.18  7.564  7.652 -0.088
t55g50m10  9088.51 2.0 +0.3  7.860  (   39.81)    46.77  7.856  7.962 -0.106
t55g40m10  9088.51 2.0 -0.3  7.260  (   26.30)    33.88  7.255  7.417 -0.162
t55g40m10  9088.51 2.0  0.0  7.560  (   41.69)    56.23  7.565  7.775 -0.210
t55g40m10  9088.51 2.0 +0.3  7.860  (   63.10)    85.11  7.867  8.130 -0.263
t55g30m10  9088.51 2.0 -0.3  7.260  (   45.71)    67.61  7.265  7.578 -0.313
t55g30m10  9088.51 2.0  0.0  7.560  (   66.07)   100.00  7.556  7.972 -0.416
t55g30m10  9088.51 2.0 +0.3  7.860  (   91.20)   141.25  7.868  8.440 -0.572
t55g20m10  9088.51 2.0 -0.3  7.260  (   70.79)   120.23  7.269  7.857 -0.588
t55g20m10  9088.51 2.0  0.0  7.560  (   95.50)   162.18  7.559  8.365 -0.806
t55g20m10  9088.51 2.0 +0.3  7.860  (  120.23)   208.93  7.871  8.903 -1.032
t55g10m10  9088.51 2.0 -0.3  7.260  (  100.00)   177.83  7.252  8.206 -0.954
t55g10m10  9088.51 2.0  0.0  7.560  (  125.89)   223.87  7.552  8.772 -1.220
t55g10m10  9088.51 2.0 +0.3  7.860  (  151.36)   269.15  7.859  9.258 -1.399
t50g50m10  9088.51 2.0 -0.3  7.260  (    5.01)     5.37  7.256  7.297 -0.041
t50g50m10  9088.51 2.0  0.0  7.560  (    9.12)    10.00  7.558  7.603 -0.045
t50g50m10  9088.51 2.0 +0.3  7.860  (   16.22)    17.78  7.860  7.911 -0.051
t50g40m10  9088.51 2.0 -0.3  7.260  (   11.22)    13.18  7.259  7.350 -0.091
t50g40m10  9088.51 2.0  0.0  7.560  (   19.05)    22.39  7.555  7.663 -0.108
t50g40m10  9088.51 2.0 +0.3  7.860  (   30.20)    36.31  7.857  7.988 -0.131
t50g30m10  9088.51 2.0 -0.3  7.260  (   22.39)    29.51  7.258  7.433 -0.175
t50g30m10  9088.51 2.0  0.0  7.560  (   35.48)    46.77  7.552  7.773 -0.221
t50g30m10  9088.51 2.0 +0.3  7.860  (   52.48)    70.79  7.866  8.157 -0.291
t50g20m10  9088.51 2.0 -0.3  7.260  (   41.69)    61.66  7.253  7.588 -0.335
t50g20m10  9088.51 2.0  0.0  7.560  (   60.26)    91.20  7.559  7.995 -0.436
t50g20m10  9088.51 2.0 +0.3  7.860  (   81.28)   125.89  7.857  8.433 -0.576
t50g10m10  9088.51 2.0 -0.3  7.260  (   69.18)   114.82  7.251  7.856 -0.605
t50g10m10  9088.51 2.0  0.0  7.560  (   91.20)   158.49  7.572  8.402 -0.830
t50g10m10  9088.51 2.0 +0.3  7.860  (  114.82)   199.53  7.862  8.901 -1.039
t45g50m10  9088.51 2.0 -0.3  7.260  (    0.66)     0.69  7.261  7.283 -0.022
t45g50m10  9088.51 2.0  0.0  7.560  (    1.29)     1.35  7.563  7.587 -0.024
t45g50m10  9088.51 2.0 +0.3  7.860  (    2.40)     2.57  7.865  7.890 -0.025
t45g40m10  9088.51 2.0 -0.3  7.260  (    2.88)     3.16  7.264  7.311 -0.047
t45g40m10  9088.51 2.0  0.0  7.560  (    5.13)     5.62  7.558  7.611 -0.053
t45g40m10  9088.51 2.0 +0.3  7.860  (    8.71)     9.77  7.866  7.929 -0.063
t45g30m10  9088.51 2.0 -0.3  7.260  (    7.24)     8.32  7.258  7.341 -0.083
t45g30m10  9088.51 2.0  0.0  7.560  (   11.75)    13.80  7.562  7.663 -0.101
t45g30m10  9088.51 2.0 +0.3  7.860  (   18.20)    21.38  7.857  7.978 -0.121
t45g20m10  9088.51 2.0 -0.3  7.260  (   15.85)    19.50  7.262  7.406 -0.144
t45g20m10  9088.51 2.0  0.0  7.560  (   23.99)    30.20  7.559  7.741 -0.182
t45g20m10  9088.51 2.0 +0.3  7.860  (   34.67)    44.67  7.865  8.094 -0.229
t45g10m10  9088.51 2.0 -0.3  7.260  (   31.62)    42.66  7.264  7.516 -0.252
t45g10m10  9088.51 2.0  0.0  7.560  (   44.67)    61.66  7.560  7.894 -0.334
t45g10m10  9088.51 2.0 +0.3  7.860  (   60.26)    85.11  7.861  8.297 -0.436
t70g50m20  9088.51 2.0 -0.3  6.260  (    7.76)    12.30  6.260  6.473 -0.213
t70g50m20  9088.51 2.0  0.0  6.560  (   14.79)    22.91  6.557  6.787 -0.230
t70g50m20  9088.51 2.0 +0.3  6.860  (   26.30)    40.74  6.855  7.114 -0.259
t70g40m20  9088.51 2.0 -0.3  6.260  (   15.14)    30.20  6.264  6.623 -0.359
t70g40m20  9088.51 2.0  0.0  6.560  (   26.92)    52.48  6.559  6.969 -0.410
t70g40m20  9088.51 2.0 +0.3  6.860  (   44.67)    85.11  6.865  7.377 -0.512
t70g30m20  9088.51 2.0 -0.3  6.260  (   29.51)    69.18  6.258  6.838 -0.580
t70g30m20  9088.51 2.0  0.0  6.560  (   47.86)   109.65  6.565  7.323 -0.758
t70g30m20  9088.51 2.0 +0.3  6.860  (   70.79)   154.88  6.860  7.892 -1.032
t70g20m20  9088.51 2.0 -0.3  6.260  (   43.65)   109.65  6.253  7.042 -0.789
t70g20m20  9088.51 2.0  0.0  6.560  (   67.61)   158.49  6.558  7.636 -1.078
t70g20m20  9088.51 2.0 +0.3  6.860  (   93.33)   208.93  6.866  8.304 -1.438
t70g10m20  9088.51 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9088.51 2.0 -0.3  6.260  (    5.13)     7.59  6.261  6.438 -0.177
t65g50m20  9088.51 2.0  0.0  6.560  (    9.77)    14.45  6.557  6.743 -0.186
t65g50m20  9088.51 2.0 +0.3  6.860  (   18.20)    26.92  6.862  7.066 -0.204
t65g40m20  9088.51 2.0 -0.3  6.260  (   10.72)    20.42  6.257  6.590 -0.333
t65g40m20  9088.51 2.0  0.0  6.560  (   19.50)    37.15  6.561  6.931 -0.370
t65g40m20  9088.51 2.0 +0.3  6.860  (   33.11)    63.10  6.866  7.306 -0.440
t65g30m20  9088.51 2.0 -0.3  6.260  (   20.42)    48.98  6.263  6.786 -0.523
t65g30m20  9088.51 2.0  0.0  6.560  (   34.67)    79.43  6.554  7.183 -0.629
t65g30m20  9088.51 2.0 +0.3  6.860  (   54.95)   120.23  6.855  7.666 -0.811
t65g20m20  9088.51 2.0 -0.3  6.260  (   38.02)    97.72  6.253  7.033 -0.780
t65g20m20  9088.51 2.0  0.0  6.560  (   58.88)   144.54  6.563  7.615 -1.052
t65g20m20  9088.51 2.0 +0.3  6.860  (   83.18)   190.55  6.851  8.228 -1.377
t65g10m20  9088.51 2.0 -0.3  6.260  (   56.23)   131.83  6.262  7.156 -0.894
t65g10m20  9088.51 2.0  0.0  6.560  (   81.28)   181.97  6.571  7.799 -1.228
t65g10m20  9088.51 2.0 +0.3  6.860  (  107.15)   229.09  6.867  8.418 -1.551
t60g50m20  9088.51 2.0 -0.3  6.260  (    3.09)     4.17  6.259  6.395 -0.136
t60g50m20  9088.51 2.0  0.0  6.560  (    6.03)     8.13  6.563  6.704 -0.141
t60g50m20  9088.51 2.0 +0.3  6.860  (   11.22)    15.49  6.865  7.013 -0.148
t60g40m20  9088.51 2.0 -0.3  6.260  (    6.46)    11.22  6.261  6.522 -0.261
t60g40m20  9088.51 2.0  0.0  6.560  (   12.02)    20.89  6.556  6.839 -0.283
t60g40m20  9088.51 2.0 +0.3  6.860  (   21.88)    38.02  6.867  7.184 -0.317
t60g30m20  9088.51 2.0 -0.3  6.260  (   13.18)    30.20  6.257  6.709 -0.452
t60g30m20  9088.51 2.0  0.0  6.560  (   23.44)    52.48  6.556  7.071 -0.515
t60g30m20  9088.51 2.0 +0.3  6.860  (   38.90)    85.11  6.864  7.490 -0.626
t60g20m20  9088.51 2.0 -0.3  6.260  (   25.12)    64.57  6.265  6.902 -0.637
t60g20m20  9088.51 2.0  0.0  6.560  (   40.74)   100.00  6.558  7.332 -0.774
t60g20m20  9088.51 2.0 +0.3  6.860  (   61.66)   144.54  6.866  7.882 -1.016
t60g10m20  9088.51 2.0 -0.3  6.260  (   45.71)   104.71  6.258  7.011 -0.753
t60g10m20  9088.51 2.0  0.0  6.560  (   67.61)   147.91  6.550  7.555 -1.005
t60g10m20  9088.51 2.0 +0.3  6.860  (   93.33)   194.98  6.855  8.184 -1.329
t55g50m20  9088.51 2.0 -0.3  6.260  (    1.62)     2.00  6.256  6.353 -0.097
t55g50m20  9088.51 2.0  0.0  6.560  (    3.16)     3.98  6.562  6.661 -0.099
t55g50m20  9088.51 2.0 +0.3  6.860  (    6.17)     7.76  6.864  6.966 -0.102
t55g40m20  9088.51 2.0 -0.3  6.260  (    3.47)     5.25  6.259  6.449 -0.190
t55g40m20  9088.51 2.0  0.0  6.560  (    6.61)    10.00  6.557  6.756 -0.199
t55g40m20  9088.51 2.0 +0.3  6.860  (   12.30)    18.62  6.855  7.069 -0.214
t55g30m20  9088.51 2.0 -0.3  6.260  (    7.41)    14.45  6.262  6.592 -0.330
t55g30m20  9088.51 2.0  0.0  6.560  (   13.49)    26.30  6.555  6.918 -0.363
t55g30m20  9088.51 2.0 +0.3  6.860  (   23.99)    45.71  6.854  7.265 -0.411
t55g20m20  9088.51 2.0 -0.3  6.260  (   15.14)    37.15  6.265  6.774 -0.509
t55g20m20  9088.51 2.0  0.0  6.560  (   26.30)    61.66  6.554  7.148 -0.594
t55g20m20  9088.51 2.0 +0.3  6.860  (   42.66)    95.50  6.854  7.569 -0.715
t55g10m20  9088.51 2.0 -0.3  6.260  (   28.84)    67.61  6.256  6.873 -0.617
t55g10m20  9088.51 2.0  0.0  6.560  (   45.71)   104.71  6.563  7.329 -0.766
t55g10m20  9088.51 2.0 +0.3  6.860  (   66.07)   147.91  6.869  7.867 -0.998
t50g50m20  9088.51 2.0 -0.3  6.260  (    0.60)     0.69  6.261  6.323 -0.062
t50g50m20  9088.51 2.0  0.0  6.560  (    1.20)     1.38  6.563  6.625 -0.062
t50g50m20  9088.51 2.0 +0.3  6.860  (    2.34)     2.69  6.857  6.921 -0.064
t50g40m20  9088.51 2.0 -0.3  6.260  (    1.48)     2.00  6.265  6.390 -0.125
t50g40m20  9088.51 2.0  0.0  6.560  (    2.88)     3.89  6.563  6.692 -0.129
t50g40m20  9088.51 2.0 +0.3  6.860  (    5.62)     7.41  6.858  6.993 -0.135
t50g30m20  9088.51 2.0 -0.3  6.260  (    3.47)     5.62  6.258  6.484 -0.226
t50g30m20  9088.51 2.0  0.0  6.560  (    6.61)    10.72  6.559  6.800 -0.241
t50g30m20  9088.51 2.0 +0.3  6.860  (   12.02)    19.95  6.866  7.129 -0.263
t50g20m20  9088.51 2.0 -0.3  6.260  (    7.59)    15.49  6.262  6.621 -0.359
t50g20m20  9088.51 2.0  0.0  6.560  (   13.80)    28.18  6.562  6.964 -0.402
t50g20m20  9088.51 2.0 +0.3  6.860  (   23.99)    47.86  6.858  7.319 -0.461
t50g10m20  9088.51 2.0 -0.3  6.260  (   16.60)    36.31  6.258  6.729 -0.471
t50g10m20  9088.51 2.0  0.0  6.560  (   28.18)    60.26  6.554  7.113 -0.559
t50g10m20  9088.51 2.0 +0.3  6.860  (   43.65)    93.33  6.863  7.543 -0.680
t45g50m20  9088.51 2.0 -0.3  6.260  (    0.10)     0.11  6.257  6.297 -0.040
t45g50m20  9088.51 2.0  0.0  6.560  (    0.19)     0.21  6.558  6.599 -0.041
t45g50m20  9088.51 2.0 +0.3  6.860  (    0.39)     0.43  6.860  6.901 -0.041
t45g40m20  9088.51 2.0 -0.3  6.260  (    0.39)     0.47  6.262  6.337 -0.075
t45g40m20  9088.51 2.0  0.0  6.560  (    0.78)     0.93  6.563  6.638 -0.075
t45g40m20  9088.51 2.0 +0.3  6.860  (    1.55)     1.82  6.858  6.935 -0.077
t45g30m20  9088.51 2.0 -0.3  6.260  (    1.05)     1.38  6.257  6.380 -0.123
t45g30m20  9088.51 2.0  0.0  6.560  (    2.04)     2.69  6.557  6.684 -0.127
t45g30m20  9088.51 2.0 +0.3  6.860  (    3.89)     5.13  6.856  6.992 -0.136
t45g20m20  9088.51 2.0 -0.3  6.260  (    2.69)     4.07  6.265  6.453 -0.188
t45g20m20  9088.51 2.0  0.0  6.560  (    5.13)     7.59  6.557  6.759 -0.202
t45g20m20  9088.51 2.0 +0.3  6.860  (    9.33)    13.80  6.855  7.078 -0.223
t45g10m20  9088.51 2.0 -0.3  6.260  (    6.92)    11.48  6.260  6.522 -0.262
t45g10m20  9088.51 2.0  0.0  6.560  (   12.30)    20.89  6.565  6.860 -0.295
t45g10m20  9088.51 2.0 +0.3  6.860  (   20.89)    35.48  6.863  7.210 -0.347
t70g50m30  9088.51 2.0 -0.3  5.260  (    0.81)     2.14  5.261  5.683 -0.422
t70g50m30  9088.51 2.0  0.0  5.560  (    1.62)     4.17  5.555  5.981 -0.426
t70g50m30  9088.51 2.0 +0.3  5.860  (    3.16)     8.32  5.864  6.298 -0.434
t70g40m30  9088.51 2.0 -0.3  5.260  (    1.70)     6.17  5.259  5.842 -0.583
t70g40m30  9088.51 2.0  0.0  5.560  (    3.31)    12.02  5.557  6.151 -0.594
t70g40m30  9088.51 2.0 +0.3  5.860  (    6.46)    22.91  5.861  6.478 -0.617
t70g30m30  9088.51 2.0 -0.3  5.260  (    3.16)    13.80  5.257  5.933 -0.676
t70g30m30  9088.51 2.0  0.0  5.560  (    6.17)    26.30  5.562  6.261 -0.699
t70g30m30  9088.51 2.0 +0.3  5.860  (   11.75)    46.77  5.857  6.601 -0.744
t70g20m30  9088.51 2.0 -0.3  5.260  (    5.89)    30.90  5.261  6.064 -0.803
t70g20m30  9088.51 2.0  0.0  5.560  (   11.22)    54.95  5.562  6.410 -0.848
t70g20m30  9088.51 2.0 +0.3  5.860  (   20.89)    89.13  5.859  6.815 -0.956
t70g10m30  9088.51 2.0 -0.3  5.260  (    7.41)    33.88  5.263  6.000 -0.737
t70g10m30  9088.51 2.0  0.0  5.560  (   14.13)    58.88  5.555  6.334 -0.779
t70g10m30  9088.51 2.0 +0.3  5.860  (   26.30)    95.50  5.860  6.727 -0.867
t65g50m30  9088.51 2.0 -0.3  5.260  (    0.52)     1.26  5.260  5.642 -0.382
t65g50m30  9088.51 2.0  0.0  5.560  (    1.05)     2.51  5.563  5.948 -0.385
t65g50m30  9088.51 2.0 +0.3  5.860  (    2.04)     4.90  5.860  6.249 -0.389
t65g40m30  9088.51 2.0 -0.3  5.260  (    1.15)     4.57  5.256  5.877 -0.621
t65g40m30  9088.51 2.0  0.0  5.560  (    2.24)     9.12  5.565  6.199 -0.634
t65g40m30  9088.51 2.0 +0.3  5.860  (    4.37)    17.38  5.863  6.515 -0.652
t65g30m30  9088.51 2.0 -0.3  5.260  (    2.40)    12.59  5.257  6.025 -0.768
t65g30m30  9088.51 2.0  0.0  5.560  (    4.68)    23.99  5.561  6.358 -0.797
t65g30m30  9088.51 2.0 +0.3  5.860  (    8.91)    43.65  5.865  6.715 -0.850
t65g20m30  9088.51 2.0 -0.3  5.260  (    4.47)    23.44  5.255  6.045 -0.790
t65g20m30  9088.51 2.0  0.0  5.560  (    8.71)    42.66  5.555  6.392 -0.837
t65g20m30  9088.51 2.0 +0.3  5.860  (   16.22)    72.44  5.858  6.792 -0.934
t65g10m30  9088.51 2.0 -0.3  5.260  (    8.51)    43.65  5.266  6.103 -0.837
t65g10m30  9088.51 2.0  0.0  5.560  (   15.85)    72.44  5.553  6.470 -0.917
t65g10m30  9088.51 2.0 +0.3  5.860  (   28.84)   112.20  5.852  6.932 -1.080
t60g50m30  9088.51 2.0 -0.3  5.260  (    0.31)     0.62  5.256  5.559 -0.303
t60g50m30  9088.51 2.0  0.0  5.560  (    0.62)     1.23  5.557  5.861 -0.304
t60g50m30  9088.51 2.0 +0.3  5.860  (    1.23)     2.45  5.860  6.166 -0.306
t60g40m30  9088.51 2.0 -0.3  5.260  (    0.68)     2.45  5.261  5.832 -0.571
t60g40m30  9088.51 2.0  0.0  5.560  (    1.32)     4.79  5.557  6.134 -0.577
t60g40m30  9088.51 2.0 +0.3  5.860  (    2.63)     9.33  5.857  6.448 -0.591
t60g30m30  9088.51 2.0 -0.3  5.260  (    1.48)     8.32  5.263  6.050 -0.787
t60g30m30  9088.51 2.0  0.0  5.560  (    2.88)    15.85  5.555  6.364 -0.809
t60g30m30  9088.51 2.0 +0.3  5.860  (    5.62)    29.51  5.856  6.706 -0.850
t60g20m30  9088.51 2.0 -0.3  5.260  (    3.16)    18.20  5.266  6.093 -0.827
t60g20m30  9088.51 2.0  0.0  5.560  (    6.17)    33.11  5.558  6.432 -0.874
t60g20m30  9088.51 2.0 +0.3  5.860  (   11.48)    57.54  5.858  6.814 -0.956
t60g10m30  9088.51 2.0 -0.3  5.260  (    6.31)    26.30  5.257  5.972 -0.715
t60g10m30  9088.51 2.0  0.0  5.560  (   11.75)    47.86  5.566  6.341 -0.775
t60g10m30  9088.51 2.0 +0.3  5.860  (   21.38)    77.62  5.857  6.738 -0.881
t55g50m30  9088.51 2.0 -0.3  5.260  (    0.16)     0.26  5.258  5.457 -0.199
t55g50m30  9088.51 2.0  0.0  5.560  (    0.32)     0.51  5.559  5.758 -0.199
t55g50m30  9088.51 2.0 +0.3  5.860  (    0.65)     1.02  5.860  6.060 -0.200
t55g40m30  9088.51 2.0 -0.3  5.260  (    0.35)     0.93  5.264  5.683 -0.419
t55g40m30  9088.51 2.0  0.0  5.560  (    0.71)     1.82  5.557  5.979 -0.422
t55g40m30  9088.51 2.0 +0.3  5.860  (    1.38)     3.63  5.862  6.289 -0.427
t55g30m30  9088.51 2.0 -0.3  5.260  (    0.81)     3.39  5.258  5.903 -0.645
t55g30m30  9088.51 2.0  0.0  5.560  (    1.58)     6.61  5.559  6.215 -0.656
t55g30m30  9088.51 2.0 +0.3  5.860  (    3.09)    12.88  5.864  6.543 -0.679
t55g20m30  9088.51 2.0 -0.3  5.260  (    1.74)     8.51  5.263  5.974 -0.711
t55g20m30  9088.51 2.0  0.0  5.560  (    3.47)    16.22  5.563  6.302 -0.739
t55g20m30  9088.51 2.0 +0.3  5.860  (    6.76)    29.51  5.857  6.639 -0.782
t55g10m30  9088.51 2.0 -0.3  5.260  (    3.89)    13.80  5.260  5.861 -0.601
t55g10m30  9088.51 2.0  0.0  5.560  (    7.41)    25.70  5.560  6.199 -0.639
t55g10m30  9088.51 2.0 +0.3  5.860  (   13.80)    45.71  5.865  6.567 -0.702
t50g50m30  9088.51 2.0 -0.3  5.260  (    0.07)     0.09  5.263  5.381 -0.118
t50g50m30  9088.51 2.0  0.0  5.560  (    0.13)     0.17  5.565  5.682 -0.117
t50g50m30  9088.51 2.0 +0.3  5.860  (    0.26)     0.35  5.864  5.981 -0.117
t50g40m30  9088.51 2.0 -0.3  5.260  (    0.16)     0.28  5.256  5.501 -0.245
t50g40m30  9088.51 2.0  0.0  5.560  (    0.32)     0.55  5.558  5.803 -0.245
t50g40m30  9088.51 2.0 +0.3  5.860  (    0.63)     1.10  5.860  6.106 -0.246
t50g30m30  9088.51 2.0 -0.3  5.260  (    0.36)     0.93  5.263  5.674 -0.411
t50g30m30  9088.51 2.0  0.0  5.560  (    0.72)     1.82  5.555  5.969 -0.414
t50g30m30  9088.51 2.0 +0.3  5.860  (    1.41)     3.63  5.860  6.279 -0.419
t50g20m30  9088.51 2.0 -0.3  5.260  (    0.81)     2.57  5.263  5.769 -0.506
t50g20m30  9088.51 2.0  0.0  5.560  (    1.62)     5.01  5.561  6.076 -0.515
t50g20m30  9088.51 2.0 +0.3  5.860  (    3.16)     9.77  5.862  6.392 -0.530
t50g10m30  9088.51 2.0 -0.3  5.260  (    2.09)     5.62  5.265  5.716 -0.451
t50g10m30  9088.51 2.0  0.0  5.560  (    4.07)    10.72  5.565  6.031 -0.466
t50g10m30  9088.51 2.0 +0.3  5.860  (    7.59)    19.50  5.859  6.352 -0.493
t45g50m30  9088.51 2.0 -0.3  5.260  (    0.02)     0.02  5.266  5.328 -0.062
t45g50m30  9088.51 2.0  0.0  5.560  (    0.04)     0.04  5.564  5.628 -0.064
t45g50m30  9088.51 2.0 +0.3  5.860  (    0.07)     0.09  5.861  5.925 -0.064
t45g40m30  9088.51 2.0 -0.3  5.260  (    0.05)     0.07  5.260  5.400 -0.140
t45g40m30  9088.51 2.0  0.0  5.560  (    0.10)     0.13  5.558  5.699 -0.141
t45g40m30  9088.51 2.0 +0.3  5.860  (    0.19)     0.27  5.858  5.999 -0.141
t45g30m30  9088.51 2.0 -0.3  5.260  (    0.12)     0.21  5.264  5.500 -0.236
t45g30m30  9088.51 2.0  0.0  5.560  (    0.25)     0.42  5.555  5.792 -0.237
t45g30m30  9088.51 2.0 +0.3  5.860  (    0.49)     0.83  5.858  6.095 -0.237
t45g20m30  9088.51 2.0 -0.3  5.260  (    0.30)     0.63  5.258  5.583 -0.325
t45g20m30  9088.51 2.0  0.0  5.560  (    0.60)     1.26  5.560  5.887 -0.327
t45g20m30  9088.51 2.0 +0.3  5.860  (    1.17)     2.51  5.864  6.197 -0.333
t45g10m30  9088.51 2.0 -0.3  5.260  (    0.79)     1.62  5.258  5.579 -0.321
t45g10m30  9088.51 2.0  0.0  5.560  (    1.55)     3.24  5.565  5.891 -0.326
t45g10m30  9088.51 2.0 +0.3  5.860  (    3.02)     6.17  5.859  6.196 -0.337
t70g50m40  9088.51 2.0 -0.3  4.260  (    0.08)     0.38  4.259  4.929 -0.670
t70g50m40  9088.51 2.0  0.0  4.560  (    0.16)     0.76  4.560  5.232 -0.672
t70g50m40  9088.51 2.0 +0.3  4.860  (    0.32)     1.51  4.862  5.534 -0.672
t70g40m40  9088.51 2.0 -0.3  4.260  (    0.17)     0.98  4.257  5.024 -0.767
t70g40m40  9088.51 2.0  0.0  4.560  (    0.34)     1.95  4.559  5.329 -0.770
t70g40m40  9088.51 2.0 +0.3  4.860  (    0.68)     3.89  4.862  5.637 -0.775
t70g30m40  9088.51 2.0 -0.3  4.260  (    0.32)     1.86  4.256  5.033 -0.777
t70g30m40  9088.51 2.0  0.0  4.560  (    0.63)     3.72  4.561  5.341 -0.780
t70g30m40  9088.51 2.0 +0.3  4.860  (    1.26)     7.41  4.863  5.649 -0.786
t70g20m40  9088.51 2.0 -0.3  4.260  (    0.62)     3.47  4.262  5.024 -0.762
t70g20m40  9088.51 2.0  0.0  4.560  (    1.20)     6.76  4.559  5.324 -0.765
t70g20m40  9088.51 2.0 +0.3  4.860  (    2.40)    13.18  4.864  5.634 -0.770
t70g10m40  9088.51 2.0 -0.3  4.260  (    0.78)     2.29  4.257  4.737 -0.480
t70g10m40  9088.51 2.0  0.0  4.560  (    1.51)     4.57  4.562  5.043 -0.481
t70g10m40  9088.51 2.0 +0.3  4.860  (    3.02)     8.91  4.861  5.345 -0.484
t65g50m40  9088.51 2.0 -0.3  4.260  (    0.05)     0.26  4.263  4.956 -0.693
t65g50m40  9088.51 2.0  0.0  4.560  (    0.10)     0.51  4.564  5.257 -0.693
t65g50m40  9088.51 2.0 +0.3  4.860  (    0.20)     1.02  4.865  5.559 -0.694
t65g40m40  9088.51 2.0 -0.3  4.260  (    0.11)     0.87  4.257  5.145 -0.888
t65g40m40  9088.51 2.0  0.0  4.560  (    0.23)     1.74  4.558  5.449 -0.891
t65g40m40  9088.51 2.0 +0.3  4.860  (    0.46)     3.47  4.861  5.757 -0.896
t65g30m40  9088.51 2.0 -0.3  4.260  (    0.25)     2.09  4.263  5.203 -0.940
t65g30m40  9088.51 2.0  0.0  4.560  (    0.48)     4.07  4.558  5.502 -0.944
t65g30m40  9088.51 2.0 +0.3  4.860  (    0.95)     7.94  4.855  5.810 -0.955
t65g20m40  9088.51 2.0 -0.3  4.260  (    0.47)     3.39  4.259  5.129 -0.870
t65g20m40  9088.51 2.0  0.0  4.560  (    0.93)     6.61  4.556  5.432 -0.876
t65g20m40  9088.51 2.0 +0.3  4.860  (    1.86)    13.18  4.862  5.752 -0.890
t65g10m40  9088.51 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9088.51 2.0 -0.3  4.260  (    0.03)     0.13  4.262  4.891 -0.629
t60g50m40  9088.51 2.0  0.0  4.560  (    0.06)     0.26  4.562  5.191 -0.629
t60g50m40  9088.51 2.0 +0.3  4.860  (    0.12)     0.51  4.862  5.493 -0.631
t60g40m40  9088.51 2.0 -0.3  4.260  (    0.07)     0.55  4.258  5.175 -0.917
t60g40m40  9088.51 2.0  0.0  4.560  (    0.13)     1.10  4.559  5.477 -0.918
t60g40m40  9088.51 2.0 +0.3  4.860  (    0.27)     2.19  4.862  5.783 -0.921
t60g30m40  9088.51 2.0 -0.3  4.260  (    0.15)     1.62  4.257  5.303 -1.046
t60g30m40  9088.51 2.0  0.0  4.560  (    0.30)     3.24  4.561  5.612 -1.051
t60g30m40  9088.51 2.0 +0.3  4.860  (    0.59)     6.31  4.857  5.919 -1.062
t60g20m40  9088.51 2.0 -0.3  4.260  (    0.33)     3.02  4.263  5.238 -0.975
t60g20m40  9088.51 2.0  0.0  4.560  (    0.66)     5.89  4.563  5.546 -0.983
t60g20m40  9088.51 2.0 +0.3  4.860  (    1.32)    11.48  4.863  5.866 -1.003
t60g10m40  9088.51 2.0 -0.3  4.260  (    0.68)     3.98  4.260  5.048 -0.788
t60g10m40  9088.51 2.0  0.0  4.560  (    1.32)     7.76  4.565  5.356 -0.791
t60g10m40  9088.51 2.0 +0.3  4.860  (    2.63)    14.79  4.862  5.670 -0.808
t55g50m40  9088.51 2.0 -0.3  4.260  (    0.02)     0.05  4.263  4.751 -0.488
t55g50m40  9088.51 2.0  0.0  4.560  (    0.03)     0.10  4.564  5.052 -0.488
t55g50m40  9088.51 2.0 +0.3  4.860  (    0.06)     0.20  4.866  5.354 -0.488
t55g40m40  9088.51 2.0 -0.3  4.260  (    0.03)     0.22  4.259  5.060 -0.801
t55g40m40  9088.51 2.0  0.0  4.560  (    0.07)     0.44  4.560  5.361 -0.801
t55g40m40  9088.51 2.0 +0.3  4.860  (    0.14)     0.87  4.861  5.663 -0.802
t55g30m40  9088.51 2.0 -0.3  4.260  (    0.08)     0.79  4.265  5.259 -0.994
t55g30m40  9088.51 2.0  0.0  4.560  (    0.16)     1.55  4.562  5.556 -0.994
t55g30m40  9088.51 2.0 +0.3  4.860  (    0.32)     3.02  4.861  5.858 -0.997
t55g20m40  9088.51 2.0 -0.3  4.260  (    0.18)     1.55  4.261  5.209 -0.948
t55g20m40  9088.51 2.0  0.0  4.560  (    0.35)     3.09  4.559  5.512 -0.953
t55g20m40  9088.51 2.0 +0.3  4.860  (    0.69)     6.03  4.855  5.814 -0.959
t55g10m40  9088.51 2.0 -0.3  4.260  (    0.41)     2.04  4.259  4.971 -0.712
t55g10m40  9088.51 2.0  0.0  4.560  (    0.81)     4.07  4.564  5.285 -0.721
t55g10m40  9088.51 2.0 +0.3  4.860  (    1.58)     7.94  4.864  5.595 -0.731
t50g50m40  9088.51 2.0 -0.3  4.260  (    0.01)     0.01  4.259  4.541 -0.282
t50g50m40  9088.51 2.0  0.0  4.560  (    0.01)     0.03  4.563  4.844 -0.281
t50g50m40  9088.51 2.0 +0.3  4.860  (    0.03)     0.05  4.857  5.138 -0.281
t50g40m40  9088.51 2.0 -0.3  4.260  (    0.02)     0.05  4.265  4.806 -0.541
t50g40m40  9088.51 2.0  0.0  4.560  (    0.03)     0.11  4.565  5.106 -0.541
t50g40m40  9088.51 2.0 +0.3  4.860  (    0.06)     0.22  4.864  5.406 -0.542
t50g30m40  9088.51 2.0 -0.3  4.260  (    0.04)     0.18  4.256  4.966 -0.710
t50g30m40  9088.51 2.0  0.0  4.560  (    0.07)     0.36  4.557  5.268 -0.711
t50g30m40  9088.51 2.0 +0.3  4.860  (    0.14)     0.72  4.858  5.570 -0.712
t50g20m40  9088.51 2.0 -0.3  4.260  (    0.08)     0.39  4.259  4.940 -0.681
t50g20m40  9088.51 2.0  0.0  4.560  (    0.16)     0.78  4.560  5.242 -0.682
t50g20m40  9088.51 2.0 +0.3  4.860  (    0.32)     1.55  4.862  5.548 -0.686
t50g10m40  9088.51 2.0 -0.3  4.260  (    0.21)     0.66  4.257  4.756 -0.499
t50g10m40  9088.51 2.0  0.0  4.560  (    0.43)     1.32  4.559  5.060 -0.501
t50g10m40  9088.51 2.0 +0.3  4.860  (    0.83)     2.63  4.864  5.368 -0.504
t45g50m40  9088.51 2.0 -0.3  4.260  (    0.00)     0.00  4.224  4.360 -0.136
t45g50m40  9088.51 2.0  0.0  4.560  (    0.00)     0.01  4.584  4.714 -0.130
t45g50m40  9088.51 2.0 +0.3  4.860  (    0.01)     0.01  4.844  4.973 -0.129
t45g40m40  9088.51 2.0 -0.3  4.260  (    0.01)     0.01  4.237  4.492 -0.255
t45g40m40  9088.51 2.0  0.0  4.560  (    0.01)     0.02  4.554  4.816 -0.262
t45g40m40  9088.51 2.0 +0.3  4.860  (    0.02)     0.04  4.867  5.127 -0.260
t45g30m40  9088.51 2.0 -0.3  4.260  (    0.01)     0.03  4.268  4.665 -0.397
t45g30m40  9088.51 2.0  0.0  4.560  (    0.03)     0.07  4.563  4.961 -0.398
t45g30m40  9088.51 2.0 +0.3  4.860  (    0.05)     0.14  4.865  5.263 -0.398
t45g20m40  9088.51 2.0 -0.3  4.260  (    0.03)     0.08  4.256  4.664 -0.408
t45g20m40  9088.51 2.0  0.0  4.560  (    0.06)     0.16  4.557  4.966 -0.409
t45g20m40  9088.51 2.0 +0.3  4.860  (    0.12)     0.32  4.859  5.269 -0.410
t45g10m40  9088.51 2.0 -0.3  4.260  (    0.08)     0.16  4.258  4.563 -0.305
t45g10m40  9088.51 2.0  0.0  4.560  (    0.16)     0.32  4.560  4.866 -0.306
t45g10m40  9088.51 2.0 +0.3  4.860  (    0.32)     0.65  4.861  5.168 -0.307
t70g50p00  9088.51 3.0 -0.3  8.260  (  169.82)   199.53  8.255  8.490 -0.235
t70g50p00  9088.51 3.0  0.0  8.560  (  208.93)   257.04  8.554  8.854 -0.300
t70g50p00  9088.51 3.0 +0.3  8.860  (  257.04)   323.59  8.850  9.183 -0.333
t70g40p00  9088.51 3.0 -0.3  8.260  (  194.98)   251.19  8.260  8.702 -0.442
t70g40p00  9088.51 3.0  0.0  8.560  (  234.42)   309.03  8.562  9.089 -0.527
t70g40p00  9088.51 3.0 +0.3  8.860  (  275.42)   371.54  8.861  9.416 -0.555
t70g30p00  9088.51 3.0 -0.3  8.260  (  234.42)   309.03  8.269  8.902 -0.633
t70g30p00  9088.51 3.0  0.0  8.560  (  269.15)   363.08  8.555  9.261 -0.706
t70g30p00  9088.51 3.0 +0.3  8.860  (  302.00)   426.58  8.880  9.581 -0.701
t70g20p00  9088.51 3.0 -0.3  8.260  (  257.04)   346.74  8.246  9.031 -0.785
t70g20p00  9088.51 3.0  0.0  8.560  (  295.12)   407.38  8.586  9.462 -0.876
t70g20p00  9088.51 3.0 +0.3  8.860  (  323.59)   457.09  8.865  9.735 -0.870
t70g10p00  9088.51 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9088.51 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9088.51 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9088.51 3.0 -0.3  8.260  (  141.25)   169.82  8.268  8.465 -0.197
t65g50p00  9088.51 3.0  0.0  8.560  (  181.97)   223.87  8.562  8.819 -0.257
t65g50p00  9088.51 3.0 +0.3  8.860  (  229.09)   288.40  8.858  9.156 -0.298
t65g40p00  9088.51 3.0 -0.3  8.260  (  173.78)   223.87  8.254  8.670 -0.416
t65g40p00  9088.51 3.0  0.0  8.560  (  208.93)   281.84  8.559  9.072 -0.513
t65g40p00  9088.51 3.0 +0.3  8.860  (  251.19)   346.74  8.872  9.421 -0.549
t65g30p00  9088.51 3.0 -0.3  8.260  (  208.93)   281.84  8.244  8.909 -0.665
t65g30p00  9088.51 3.0  0.0  8.560  (  239.88)   338.84  8.548  9.313 -0.765
t65g30p00  9088.51 3.0 +0.3  8.860  (  275.42)   398.11  8.857  9.639 -0.782
t65g20p00  9088.51 3.0 -0.3  8.260  (  245.47)   346.74  8.274  9.135 -0.861
t65g20p00  9088.51 3.0  0.0  8.560  (  275.42)   398.11  8.559  9.479 -0.920
t65g20p00  9088.51 3.0 +0.3  8.860  (  309.03)   446.68  8.833  9.732 -0.899
t65g10p00  9088.51 3.0 -0.3  8.260  (  275.42)   389.05  8.284  9.278 -0.994
t65g10p00  9088.51 3.0  0.0  8.560  (  309.03)   436.52  8.563  9.602 -1.039
t65g10p00  9088.51 3.0 +0.3  8.860  (  338.84)   489.78  8.886  9.886 -1.000
t60g50p00  9088.51 3.0 -0.3  8.260  (  104.71)   120.23  8.265  8.402 -0.137
t60g50p00  9088.51 3.0  0.0  8.560  (  141.25)   165.96  8.563  8.749 -0.186
t60g50p00  9088.51 3.0 +0.3  8.860  (  181.97)   223.87  8.871  9.101 -0.230
t60g40p00  9088.51 3.0 -0.3  8.260  (  138.04)   177.83  8.265  8.595 -0.330
t60g40p00  9088.51 3.0  0.0  8.560  (  173.78)   229.09  8.557  8.983 -0.426
t60g40p00  9088.51 3.0 +0.3  8.860  (  213.80)   288.40  8.860  9.347 -0.487
t60g30p00  9088.51 3.0 -0.3  8.260  (  177.83)   245.47  8.260  8.876 -0.616
t60g30p00  9088.51 3.0  0.0  8.560  (  208.93)   302.00  8.564  9.298 -0.734
t60g30p00  9088.51 3.0 +0.3  8.860  (  245.47)   354.81  8.841  9.611 -0.770
t60g20p00  9088.51 3.0 -0.3  8.260  (  213.80)   316.23  8.275  9.176 -0.901
t60g20p00  9088.51 3.0  0.0  8.560  (  245.47)   371.54  8.580  9.572 -0.992
t60g20p00  9088.51 3.0 +0.3  8.860  (  275.42)   416.87  8.837  9.828 -0.991
t60g10p00  9088.51 3.0 -0.3  8.260  (  257.04)   380.19  8.282  9.357 -1.075
t60g10p00  9088.51 3.0  0.0  8.560  (  288.40)   426.58  8.555  9.658 -1.103
t60g10p00  9088.51 3.0 +0.3  8.860  (  316.23)   478.63  8.871  9.925 -1.054
t55g50p00  9088.51 3.0 -0.3  8.260  (   58.88)    64.57  8.257  8.332 -0.075
t55g50p00  9088.51 3.0  0.0  8.560  (   83.18)    93.33  8.559  8.662 -0.103
t55g50p00  9088.51 3.0 +0.3  8.860  (  114.82)   131.83  8.870  9.005 -0.135
t55g40p00  9088.51 3.0 -0.3  8.260  (   91.20)   109.65  8.262  8.472 -0.210
t55g40p00  9088.51 3.0  0.0  8.560  (  117.49)   147.91  8.555  8.837 -0.282
t55g40p00  9088.51 3.0 +0.3  8.860  (  151.36)   194.98  8.856  9.206 -0.350
t55g30p00  9088.51 3.0 -0.3  8.260  (  128.82)   173.78  8.258  8.698 -0.440
t55g30p00  9088.51 3.0  0.0  8.560  (  158.49)   223.87  8.561  9.136 -0.575
t55g30p00  9088.51 3.0 +0.3  8.860  (  190.55)   275.42  8.850  9.511 -0.661
t55g20p00  9088.51 3.0 -0.3  8.260  (  173.78)   251.19  8.249  9.011 -0.762
t55g20p00  9088.51 3.0  0.0  8.560  (  204.17)   309.03  8.572  9.482 -0.910
t55g20p00  9088.51 3.0 +0.3  8.860  (  234.42)   363.08  8.874  9.833 -0.959
t55g10p00  9088.51 3.0 -0.3  8.260  (  213.80)   338.84  8.283  9.409 -1.126
t55g10p00  9088.51 3.0  0.0  8.560  (  245.47)   389.05  8.575  9.766 -1.191
t55g10p00  9088.51 3.0 +0.3  8.860  (  275.42)   436.52  8.861 10.032 -1.171
t50g50p00  9088.51 3.0 -0.3  8.260  (   23.44)    24.55  8.261  8.292 -0.031
t50g50p00  9088.51 3.0  0.0  8.560  (   35.48)    37.15  8.560  8.601 -0.041
t50g50p00  9088.51 3.0 +0.3  8.860  (   51.29)    53.70  8.855  8.909 -0.054
t50g40p00  9088.51 3.0 -0.3  8.260  (   41.69)    46.77  8.261  8.356 -0.095
t50g40p00  9088.51 3.0  0.0  8.560  (   57.54)    66.07  8.560  8.691 -0.131
t50g40p00  9088.51 3.0 +0.3  8.860  (   77.62)    89.13  8.850  9.021 -0.171
t50g30p00  9088.51 3.0 -0.3  8.260  (   70.79)    87.10  8.269  8.504 -0.235
t50g30p00  9088.51 3.0  0.0  8.560  (   91.20)   114.82  8.549  8.860 -0.311
t50g30p00  9088.51 3.0 +0.3  8.860  (  114.82)   151.36  8.858  9.256 -0.398
t50g20p00  9088.51 3.0 -0.3  8.260  (  109.65)   147.91  8.258  8.714 -0.456
t50g20p00  9088.51 3.0  0.0  8.560  (  134.90)   190.55  8.558  9.158 -0.600
t50g20p00  9088.51 3.0 +0.3  8.860  (  162.18)   239.88  8.876  9.605 -0.729
t50g10p00  9088.51 3.0 -0.3  8.260  (  154.88)   234.42  8.264  9.065 -0.801
t50g10p00  9088.51 3.0  0.0  8.560  (  186.21)   281.84  8.545  9.504 -0.959
t50g10p00  9088.51 3.0 +0.3  8.860  (  213.80)   331.13  8.839  9.888 -1.049
t45g50p00  9088.51 3.0 -0.3  8.260  (    4.68)     4.79  8.262  8.276 -0.014
t45g50p00  9088.51 3.0  0.0  8.560  (    7.59)     7.76  8.553  8.569 -0.016
t45g50p00  9088.51 3.0 +0.3  8.860  (   12.02)    12.30  8.855  8.876 -0.021
t45g40p00  9088.51 3.0 -0.3  8.260  (   12.02)    12.59  8.263  8.296 -0.033
t45g40p00  9088.51 3.0  0.0  8.560  (   17.78)    18.62  8.556  8.599 -0.043
t45g40p00  9088.51 3.0 +0.3  8.860  (   25.12)    26.92  8.863  8.919 -0.056
t45g30p00  9088.51 3.0 -0.3  8.260  (   24.55)    26.92  8.266  8.346 -0.080
t45g30p00  9088.51 3.0  0.0  8.560  (   33.88)    37.15  8.556  8.663 -0.107
t45g30p00  9088.51 3.0 +0.3  8.860  (   44.67)    50.12  8.852  8.994 -0.142
t45g20p00  9088.51 3.0 -0.3  8.260  (   45.71)    52.48  8.251  8.418 -0.167
t45g20p00  9088.51 3.0  0.0  8.560  (   58.88)    70.79  8.558  8.788 -0.230
t45g20p00  9088.51 3.0 +0.3  8.860  (   74.13)    91.20  8.851  9.151 -0.300
t45g10p00  9088.51 3.0 -0.3  8.260  (   77.62)   100.00  8.266  8.602 -0.336
t45g10p00  9088.51 3.0  0.0  8.560  (   97.72)   128.82  8.567  9.010 -0.443
t45g10p00  9088.51 3.0 +0.3  8.860  (  117.49)   162.18  8.875  9.430 -0.555
t70g50m10  9088.51 3.0 -0.3  7.260  (   54.95)    70.79  7.258  7.441 -0.183
t70g50m10  9088.51 3.0  0.0  7.560  (   83.18)   109.65  7.559  7.811 -0.252
t70g50m10  9088.51 3.0 +0.3  7.860  (  114.82)   158.49  7.865  8.225 -0.360
t70g40m10  9088.51 3.0 -0.3  7.260  (   83.18)   120.23  7.268  7.621 -0.353
t70g40m10  9088.51 3.0  0.0  7.560  (  114.82)   169.82  7.567  8.092 -0.525
t70g40m10  9088.51 3.0 +0.3  7.860  (  144.54)   223.87  7.864  8.586 -0.722
t70g30m10  9088.51 3.0 -0.3  7.260  (  117.49)   181.97  7.271  7.895 -0.624
t70g30m10  9088.51 3.0  0.0  7.560  (  147.91)   234.42  7.557  8.423 -0.866
t70g30m10  9088.51 3.0 +0.3  7.860  (  177.83)   288.40  7.844  8.903 -1.059
t70g20m10  9088.51 3.0 -0.3  7.260  (  147.91)   229.09  7.261  8.090 -0.829
t70g20m10  9088.51 3.0  0.0  7.560  (  177.83)   288.40  7.574  8.686 -1.112
t70g20m10  9088.51 3.0 +0.3  7.860  (  208.93)   338.84  7.847  9.131 -1.284
t70g10m10  9088.51 3.0 -0.3  7.260  (  165.96)   257.04  7.246  8.171 -0.925
t70g10m10  9088.51 3.0  0.0  7.560  (  194.98)   316.23  7.560  8.769 -1.209
t70g10m10  9088.51 3.0 +0.3  7.860  (  229.09)   371.54  7.870  9.268 -1.398
t65g50m10  9088.51 3.0 -0.3  7.260  (   39.81)    51.29  7.258  7.409 -0.151
t65g50m10  9088.51 3.0  0.0  7.560  (   64.57)    83.18  7.555  7.750 -0.195
t65g50m10  9088.51 3.0 +0.3  7.860  (   95.50)   125.89  7.857  8.122 -0.265
t65g40m10  9088.51 3.0 -0.3  7.260  (   66.07)    95.50  7.267  7.573 -0.306
t65g40m10  9088.51 3.0  0.0  7.560  (   93.33)   141.25  7.568  8.008 -0.440
t65g40m10  9088.51 3.0 +0.3  7.860  (  125.89)   190.55  7.851  8.458 -0.607
t65g30m10  9088.51 3.0 -0.3  7.260  (   95.50)   151.36  7.256  7.796 -0.540
t65g30m10  9088.51 3.0  0.0  7.560  (  125.89)   208.93  7.572  8.376 -0.804
t65g30m10  9088.51 3.0 +0.3  7.860  (  158.49)   263.03  7.860  8.883 -1.023
t65g20m10  9088.51 3.0 -0.3  7.260  (  134.90)   218.78  7.272  8.130 -0.858
t65g20m10  9088.51 3.0  0.0  7.560  (  162.18)   275.42  7.572  8.701 -1.129
t65g20m10  9088.51 3.0 +0.3  7.860  (  194.98)   331.13  7.875  9.181 -1.306
t65g10m10  9088.51 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9088.51 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9088.51 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9088.51 3.0 -0.3  7.260  (   26.30)    32.36  7.264  7.379 -0.115
t60g50m10  9088.51 3.0  0.0  7.560  (   44.67)    54.95  7.559  7.697 -0.138
t60g50m10  9088.51 3.0 +0.3  7.860  (   69.18)    89.13  7.866  8.041 -0.175
t60g40m10  9088.51 3.0 -0.3  7.260  (   45.71)    64.57  7.262  7.492 -0.230
t60g40m10  9088.51 3.0  0.0  7.560  (   70.79)   100.00  7.553  7.857 -0.304
t60g40m10  9088.51 3.0 +0.3  7.860  (  100.00)   147.91  7.868  8.294 -0.426
t60g30m10  9088.51 3.0 -0.3  7.260  (   74.13)   114.82  7.252  7.679 -0.427
t60g30m10  9088.51 3.0  0.0  7.560  (  102.33)   165.96  7.561  8.179 -0.618
t60g30m10  9088.51 3.0 +0.3  7.860  (  134.90)   218.78  7.852  8.689 -0.837
t60g20m10  9088.51 3.0 -0.3  7.260  (  107.15)   181.97  7.266  8.012 -0.746
t60g20m10  9088.51 3.0  0.0  7.560  (  138.04)   239.88  7.574  8.609 -1.035
t60g20m10  9088.51 3.0 +0.3  7.860  (  165.96)   295.12  7.872  9.126 -1.254
t60g10m10  9088.51 3.0 -0.3  7.260  (  144.54)   245.47  7.262  8.305 -1.043
t60g10m10  9088.51 3.0  0.0  7.560  (  173.78)   302.00  7.566  8.870 -1.304
t60g10m10  9088.51 3.0 +0.3  7.860  (  204.17)   354.81  7.864  9.323 -1.459
t55g50m10  9088.51 3.0 -0.3  7.260  (   13.49)    15.85  7.264  7.339 -0.075
t55g50m10  9088.51 3.0  0.0  7.560  (   23.99)    28.18  7.559  7.645 -0.086
t55g50m10  9088.51 3.0 +0.3  7.860  (   40.74)    47.86  7.859  7.963 -0.104
t55g40m10  9088.51 3.0 -0.3  7.260  (   26.92)    35.48  7.265  7.421 -0.156
t55g40m10  9088.51 3.0  0.0  7.560  (   43.65)    58.88  7.566  7.762 -0.196
t55g40m10  9088.51 3.0 +0.3  7.860  (   67.61)    91.20  7.866  8.115 -0.249
t55g30m10  9088.51 3.0 -0.3  7.260  (   47.86)    70.79  7.255  7.546 -0.291
t55g30m10  9088.51 3.0  0.0  7.560  (   72.44)   109.65  7.564  7.954 -0.390
t55g30m10  9088.51 3.0 +0.3  7.860  (  100.00)   154.88  7.860  8.390 -0.530
t55g20m10  9088.51 3.0 -0.3  7.260  (   77.62)   128.82  7.253  7.783 -0.530
t55g20m10  9088.51 3.0  0.0  7.560  (  107.15)   181.97  7.566  8.317 -0.751
t55g20m10  9088.51 3.0 +0.3  7.860  (  138.04)   234.42  7.855  8.838 -0.983
t55g10m10  9088.51 3.0 -0.3  7.260  (  112.20)   199.53  7.253  8.136 -0.883
t55g10m10  9088.51 3.0  0.0  7.560  (  141.25)   257.04  7.561  8.731 -1.170
t55g10m10  9088.51 3.0 +0.3  7.860  (  173.78)   309.03  7.847  9.229 -1.382
t50g50m10  9088.51 3.0 -0.3  7.260  (    4.90)     5.37  7.259  7.300 -0.041
t50g50m10  9088.51 3.0  0.0  7.560  (    9.12)    10.00  7.559  7.603 -0.044
t50g50m10  9088.51 3.0 +0.3  7.860  (   16.22)    17.78  7.858  7.908 -0.050
t50g40m10  9088.51 3.0 -0.3  7.260  (   11.48)    13.49  7.261  7.350 -0.089
t50g40m10  9088.51 3.0  0.0  7.560  (   19.50)    23.44  7.565  7.670 -0.105
t50g40m10  9088.51 3.0 +0.3  7.860  (   31.62)    38.02  7.862  7.989 -0.127
t50g30m10  9088.51 3.0 -0.3  7.260  (   23.44)    30.90  7.260  7.429 -0.169
t50g30m10  9088.51 3.0  0.0  7.560  (   37.15)    50.12  7.561  7.772 -0.211
t50g30m10  9088.51 3.0 +0.3  7.860  (   56.23)    75.86  7.858  8.128 -0.270
t50g20m10  9088.51 3.0 -0.3  7.260  (   44.67)    66.07  7.258  7.566 -0.308
t50g20m10  9088.51 3.0  0.0  7.560  (   66.07)   100.00  7.562  7.967 -0.405
t50g20m10  9088.51 3.0 +0.3  7.860  (   91.20)   141.25  7.865  8.407 -0.542
t50g10m10  9088.51 3.0 -0.3  7.260  (   75.86)   128.82  7.267  7.835 -0.568
t50g10m10  9088.51 3.0  0.0  7.560  (  102.33)   177.83  7.570  8.340 -0.770
t50g10m10  9088.51 3.0 +0.3  7.860  (  131.83)   229.09  7.868  8.864 -0.996
t45g50m10  9088.51 3.0 -0.3  7.260  (    0.66)     0.69  7.262  7.285 -0.023
t45g50m10  9088.51 3.0  0.0  7.560  (    1.26)     1.35  7.564  7.587 -0.023
t45g50m10  9088.51 3.0 +0.3  7.860  (    2.40)     2.57  7.864  7.889 -0.025
t45g40m10  9088.51 3.0 -0.3  7.260  (    2.88)     3.16  7.261  7.307 -0.046
t45g40m10  9088.51 3.0  0.0  7.560  (    5.25)     5.75  7.562  7.614 -0.052
t45g40m10  9088.51 3.0 +0.3  7.860  (    8.91)    10.00  7.866  7.926 -0.060
t45g30m10  9088.51 3.0 -0.3  7.260  (    7.59)     8.71  7.265  7.344 -0.079
t45g30m10  9088.51 3.0  0.0  7.560  (   12.30)    14.45  7.562  7.659 -0.097
t45g30m10  9088.51 3.0 +0.3  7.860  (   19.50)    22.91  7.864  7.982 -0.118
t45g20m10  9088.51 3.0 -0.3  7.260  (   16.60)    20.42  7.258  7.394 -0.136
t45g20m10  9088.51 3.0  0.0  7.560  (   25.70)    32.36  7.561  7.733 -0.172
t45g20m10  9088.51 3.0 +0.3  7.860  (   38.02)    47.86  7.855  8.072 -0.217
t45g10m10  9088.51 3.0 -0.3  7.260  (   33.88)    45.71  7.262  7.499 -0.237
t45g10m10  9088.51 3.0  0.0  7.560  (   48.98)    67.61  7.559  7.867 -0.308
t45g10m10  9088.51 3.0 +0.3  7.860  (   67.61)    95.50  7.865  8.274 -0.409
t70g50m20  9088.51 3.0 -0.3  6.260  (    7.76)    12.30  6.261  6.473 -0.212
t70g50m20  9088.51 3.0  0.0  6.560  (   14.79)    23.44  6.565  6.793 -0.228
t70g50m20  9088.51 3.0 +0.3  6.860  (   26.92)    41.69  6.858  7.112 -0.254
t70g40m20  9088.51 3.0 -0.3  6.260  (   15.49)    30.20  6.258  6.610 -0.352
t70g40m20  9088.51 3.0  0.0  6.560  (   27.54)    53.70  6.557  6.955 -0.398
t70g40m20  9088.51 3.0 +0.3  6.860  (   46.77)    89.13  6.857  7.340 -0.483
t70g30m20  9088.51 3.0 -0.3  6.260  (   30.20)    72.44  6.260  6.815 -0.555
t70g30m20  9088.51 3.0  0.0  6.560  (   50.12)   117.49  6.566  7.276 -0.710
t70g30m20  9088.51 3.0 +0.3  6.860  (   75.86)   169.82  6.861  7.827 -0.966
t70g20m20  9088.51 3.0 -0.3  6.260  (   44.67)   117.49  6.256  7.000 -0.744
t70g20m20  9088.51 3.0  0.0  6.560  (   72.44)   173.78  6.560  7.568 -1.008
t70g20m20  9088.51 3.0 +0.3  6.860  (  102.33)   234.42  6.871  8.244 -1.373
t70g10m20  9088.51 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9088.51 3.0 -0.3  6.260  (    5.13)     7.59  6.262  6.439 -0.177
t65g50m20  9088.51 3.0  0.0  6.560  (    9.77)    14.45  6.557  6.742 -0.185
t65g50m20  9088.51 3.0 +0.3  6.860  (   18.20)    26.92  6.857  7.058 -0.201
t65g40m20  9088.51 3.0 -0.3  6.260  (   10.72)    20.89  6.264  6.592 -0.328
t65g40m20  9088.51 3.0  0.0  6.560  (   19.50)    38.02  6.561  6.924 -0.363
t65g40m20  9088.51 3.0 +0.3  6.860  (   33.88)    64.57  6.853  7.272 -0.419
t65g30m20  9088.51 3.0 -0.3  6.260  (   20.42)    50.12  6.260  6.769 -0.509
t65g30m20  9088.51 3.0  0.0  6.560  (   35.48)    85.11  6.563  7.166 -0.603
t65g30m20  9088.51 3.0 +0.3  6.860  (   57.54)   131.83  6.866  7.632 -0.766
t65g20m20  9088.51 3.0 -0.3  6.260  (   39.81)   104.71  6.258  6.995 -0.737
t65g20m20  9088.51 3.0  0.0  6.560  (   63.10)   158.49  6.565  7.550 -0.985
t65g20m20  9088.51 3.0 +0.3  6.860  (   91.20)   213.80  6.856  8.167 -1.311
t65g10m20  9088.51 3.0 -0.3  6.260  (   58.88)   141.25  6.253  7.077 -0.824
t65g10m20  9088.51 3.0  0.0  6.560  (   87.10)   199.53  6.558  7.689 -1.131
t65g10m20  9088.51 3.0 +0.3  6.860  (  120.23)   257.04  6.857  8.330 -1.473
t60g50m20  9088.51 3.0 -0.3  6.260  (    3.09)     4.17  6.261  6.397 -0.136
t60g50m20  9088.51 3.0  0.0  6.560  (    5.89)     8.13  6.565  6.705 -0.140
t60g50m20  9088.51 3.0 +0.3  6.860  (   11.22)    15.49  6.865  7.012 -0.147
t60g40m20  9088.51 3.0 -0.3  6.260  (    6.46)    11.22  6.259  6.518 -0.259
t60g40m20  9088.51 3.0  0.0  6.560  (   12.30)    21.38  6.561  6.838 -0.277
t60g40m20  9088.51 3.0 +0.3  6.860  (   22.39)    38.90  6.866  7.175 -0.309
t60g30m20  9088.51 3.0 -0.3  6.260  (   13.49)    30.90  6.258  6.701 -0.443
t60g30m20  9088.51 3.0  0.0  6.560  (   23.99)    54.95  6.561  7.063 -0.502
t60g30m20  9088.51 3.0 +0.3  6.860  (   40.74)    91.20  6.867  7.464 -0.597
t60g20m20  9088.51 3.0 -0.3  6.260  (   25.70)    66.07  6.254  6.858 -0.604
t60g20m20  9088.51 3.0  0.0  6.560  (   42.66)   107.15  6.557  7.289 -0.732
t60g20m20  9088.51 3.0 +0.3  6.860  (   66.07)   158.49  6.862  7.808 -0.946
t60g10m20  9088.51 3.0 -0.3  6.260  (   48.98)   112.20  6.255  6.958 -0.703
t60g10m20  9088.51 3.0  0.0  6.560  (   74.13)   165.96  6.566  7.516 -0.950
t60g10m20  9088.51 3.0 +0.3  6.860  (  102.33)   218.78  6.852  8.102 -1.250
t55g50m20  9088.51 3.0 -0.3  6.260  (    1.58)     2.00  6.261  6.358 -0.097
t55g50m20  9088.51 3.0  0.0  6.560  (    3.16)     3.89  6.556  6.655 -0.099
t55g50m20  9088.51 3.0 +0.3  6.860  (    6.17)     7.59  6.857  6.958 -0.101
t55g40m20  9088.51 3.0 -0.3  6.260  (    3.47)     5.25  6.259  6.448 -0.189
t55g40m20  9088.51 3.0  0.0  6.560  (    6.76)    10.23  6.565  6.763 -0.198
t55g40m20  9088.51 3.0 +0.3  6.860  (   12.59)    19.05  6.861  7.071 -0.210
t55g30m20  9088.51 3.0 -0.3  6.260  (    7.41)    14.45  6.258  6.583 -0.325
t55g30m20  9088.51 3.0  0.0  6.560  (   13.80)    26.92  6.556  6.910 -0.354
t55g30m20  9088.51 3.0 +0.3  6.860  (   24.55)    47.86  6.859  7.259 -0.400
t55g20m20  9088.51 3.0 -0.3  6.260  (   15.49)    38.02  6.262  6.756 -0.494
t55g20m20  9088.51 3.0  0.0  6.560  (   27.54)    64.57  6.554  7.121 -0.567
t55g20m20  9088.51 3.0 +0.3  6.860  (   44.67)   104.71  6.865  7.549 -0.684
t55g10m20  9088.51 3.0 -0.3  6.260  (   30.20)    72.44  6.266  6.856 -0.590
t55g10m20  9088.51 3.0  0.0  6.560  (   48.98)   112.20  6.555  7.273 -0.718
t55g10m20  9088.51 3.0 +0.3  6.860  (   72.44)   162.18  6.857  7.778 -0.921
t50g50m20  9088.51 3.0 -0.3  6.260  (    0.60)     0.69  6.263  6.325 -0.062
t50g50m20  9088.51 3.0  0.0  6.560  (    1.17)     1.38  6.565  6.628 -0.063
t50g50m20  9088.51 3.0 +0.3  6.860  (    2.34)     2.69  6.859  6.923 -0.064
t50g40m20  9088.51 3.0 -0.3  6.260  (    1.48)     1.95  6.257  6.382 -0.125
t50g40m20  9088.51 3.0  0.0  6.560  (    2.88)     3.89  6.564  6.692 -0.128
t50g40m20  9088.51 3.0 +0.3  6.860  (    5.62)     7.41  6.858  6.991 -0.133
t50g30m20  9088.51 3.0 -0.3  6.260  (    3.47)     5.62  6.256  6.480 -0.224
t50g30m20  9088.51 3.0  0.0  6.560  (    6.61)    10.96  6.565  6.802 -0.237
t50g30m20  9088.51 3.0 +0.3  6.860  (   12.30)    19.95  6.856  7.112 -0.256
t50g20m20  9088.51 3.0 -0.3  6.260  (    7.59)    15.49  6.255  6.606 -0.351
t50g20m20  9088.51 3.0  0.0  6.560  (   14.13)    28.84  6.560  6.949 -0.389
t50g20m20  9088.51 3.0 +0.3  6.860  (   24.55)    50.12  6.858  7.303 -0.445
t50g10m20  9088.51 3.0 -0.3  6.260  (   16.98)    38.02  6.264  6.721 -0.457
t50g10m20  9088.51 3.0  0.0  6.560  (   29.51)    64.57  6.563  7.097 -0.534
t50g10m20  9088.51 3.0 +0.3  6.860  (   46.77)   100.00  6.853  7.492 -0.639
t45g50m20  9088.51 3.0 -0.3  6.260  (    0.10)     0.11  6.265  6.305 -0.040
t45g50m20  9088.51 3.0  0.0  6.560  (    0.20)     0.22  6.564  6.604 -0.040
t45g50m20  9088.51 3.0 +0.3  6.860  (    0.39)     0.43  6.856  6.896 -0.040
t45g40m20  9088.51 3.0 -0.3  6.260  (    0.39)     0.46  6.257  6.331 -0.074
t45g40m20  9088.51 3.0  0.0  6.560  (    0.78)     0.91  6.558  6.633 -0.075
t45g40m20  9088.51 3.0 +0.3  6.860  (    1.51)     1.82  6.863  6.939 -0.076
t45g30m20  9088.51 3.0 -0.3  6.260  (    1.05)     1.38  6.257  6.380 -0.123
t45g30m20  9088.51 3.0  0.0  6.560  (    2.04)     2.69  6.556  6.682 -0.126
t45g30m20  9088.51 3.0 +0.3  6.860  (    3.98)     5.25  6.863  6.996 -0.133
t45g20m20  9088.51 3.0 -0.3  6.260  (    2.69)     4.07  6.262  6.447 -0.185
t45g20m20  9088.51 3.0  0.0  6.560  (    5.13)     7.76  6.561  6.759 -0.198
t45g20m20  9088.51 3.0 +0.3  6.860  (    9.55)    14.45  6.865  7.082 -0.217
t45g10m20  9088.51 3.0 -0.3  6.260  (    6.92)    11.75  6.262  6.518 -0.256
t45g10m20  9088.51 3.0  0.0  6.560  (   12.88)    21.38  6.560  6.845 -0.285
t45g10m20  9088.51 3.0 +0.3  6.860  (   21.88)    37.15  6.861  7.192 -0.331
t70g50m30  9088.51 3.0 -0.3  5.260  (    0.81)     2.14  5.264  5.687 -0.423
t70g50m30  9088.51 3.0  0.0  5.560  (    1.62)     4.17  5.558  5.984 -0.426
t70g50m30  9088.51 3.0 +0.3  5.860  (    3.16)     8.13  5.855  6.289 -0.434
t70g40m30  9088.51 3.0 -0.3  5.260  (    1.66)     6.17  5.260  5.843 -0.583
t70g40m30  9088.51 3.0  0.0  5.560  (    3.31)    12.02  5.557  6.150 -0.593
t70g40m30  9088.51 3.0 +0.3  5.860  (    6.46)    22.91  5.857  6.469 -0.612
t70g30m30  9088.51 3.0 -0.3  5.260  (    3.09)    13.80  5.256  5.930 -0.674
t70g30m30  9088.51 3.0  0.0  5.560  (    6.03)    26.30  5.558  6.251 -0.693
t70g30m30  9088.51 3.0 +0.3  5.860  (   11.75)    47.86  5.857  6.590 -0.733
t70g20m30  9088.51 3.0 -0.3  5.260  (    5.89)    30.90  5.255  6.052 -0.797
t70g20m30  9088.51 3.0  0.0  5.560  (   11.22)    56.23  5.559  6.396 -0.837
t70g20m30  9088.51 3.0 +0.3  5.860  (   21.38)    95.50  5.867  6.794 -0.927
t70g10m30  9088.51 3.0 -0.3  5.260  (    7.41)    33.88  5.255  5.988 -0.733
t70g10m30  9088.51 3.0  0.0  5.560  (   14.13)    61.66  5.564  6.330 -0.766
t70g10m30  9088.51 3.0 +0.3  5.860  (   26.30)   102.33  5.865  6.708 -0.843
t65g50m30  9088.51 3.0 -0.3  5.260  (    0.52)     1.26  5.263  5.646 -0.383
t65g50m30  9088.51 3.0  0.0  5.560  (    1.05)     2.45  5.556  5.941 -0.385
t65g50m30  9088.51 3.0 +0.3  5.860  (    2.04)     4.90  5.862  6.251 -0.389
t65g40m30  9088.51 3.0 -0.3  5.260  (    1.15)     4.57  5.257  5.877 -0.620
t65g40m30  9088.51 3.0  0.0  5.560  (    2.24)     9.12  5.565  6.196 -0.631
t65g40m30  9088.51 3.0 +0.3  5.860  (    4.37)    17.38  5.859  6.507 -0.648
t65g30m30  9088.51 3.0 -0.3  5.260  (    2.40)    12.59  5.255  6.021 -0.766
t65g30m30  9088.51 3.0  0.0  5.560  (    4.68)    23.99  5.555  6.345 -0.790
t65g30m30  9088.51 3.0 +0.3  5.860  (    8.91)    44.67  5.865  6.701 -0.836
t65g20m30  9088.51 3.0 -0.3  5.260  (    4.47)    23.99  5.261  6.047 -0.786
t65g20m30  9088.51 3.0  0.0  5.560  (    8.71)    43.65  5.555  6.380 -0.825
t65g20m30  9088.51 3.0 +0.3  5.860  (   16.60)    75.86  5.856  6.763 -0.907
t65g10m30  9088.51 3.0 -0.3  5.260  (    8.51)    44.67  5.265  6.093 -0.828
t65g10m30  9088.51 3.0  0.0  5.560  (   16.22)    77.62  5.566  6.462 -0.896
t65g10m30  9088.51 3.0 +0.3  5.860  (   29.51)   123.03  5.865  6.906 -1.041
t60g50m30  9088.51 3.0 -0.3  5.260  (    0.31)     0.62  5.260  5.563 -0.303
t60g50m30  9088.51 3.0  0.0  5.560  (    0.62)     1.23  5.560  5.865 -0.305
t60g50m30  9088.51 3.0 +0.3  5.860  (    1.23)     2.45  5.863  6.170 -0.307
t60g40m30  9088.51 3.0 -0.3  5.260  (    0.68)     2.45  5.262  5.833 -0.571
t60g40m30  9088.51 3.0  0.0  5.560  (    1.32)     4.79  5.557  6.134 -0.577
t60g40m30  9088.51 3.0 +0.3  5.860  (    2.63)     9.33  5.857  6.445 -0.588
t60g30m30  9088.51 3.0 -0.3  5.260  (    1.48)     8.32  5.262  6.046 -0.784
t60g30m30  9088.51 3.0  0.0  5.560  (    2.88)    16.22  5.562  6.367 -0.805
t60g30m30  9088.51 3.0 +0.3  5.860  (    5.62)    30.20  5.858  6.699 -0.841
t60g20m30  9088.51 3.0 -0.3  5.260  (    3.24)    18.20  5.261  6.082 -0.821
t60g20m30  9088.51 3.0  0.0  5.560  (    6.17)    33.88  5.559  6.421 -0.862
t60g20m30  9088.51 3.0 +0.3  5.860  (   11.48)    60.26  5.862  6.796 -0.934
t60g10m30  9088.51 3.0 -0.3  5.260  (    6.46)    26.92  5.259  5.966 -0.707
t60g10m30  9088.51 3.0  0.0  5.560  (   12.02)    48.98  5.562  6.321 -0.759
t60g10m30  9088.51 3.0 +0.3  5.860  (   21.88)    83.18  5.865  6.717 -0.852
t55g50m30  9088.51 3.0 -0.3  5.260  (    0.16)     0.26  5.263  5.462 -0.199
t55g50m30  9088.51 3.0  0.0  5.560  (    0.32)     0.51  5.564  5.764 -0.200
t55g50m30  9088.51 3.0 +0.3  5.860  (    0.65)     1.02  5.865  6.065 -0.200
t55g40m30  9088.51 3.0 -0.3  5.260  (    0.35)     0.91  5.256  5.676 -0.420
t55g40m30  9088.51 3.0  0.0  5.560  (    0.71)     1.82  5.558  5.980 -0.422
t55g40m30  9088.51 3.0 +0.3  5.860  (    1.38)     3.63  5.862  6.289 -0.427
t55g30m30  9088.51 3.0 -0.3  5.260  (    0.81)     3.39  5.258  5.901 -0.643
t55g30m30  9088.51 3.0  0.0  5.560  (    1.58)     6.61  5.557  6.211 -0.654
t55g30m30  9088.51 3.0 +0.3  5.860  (    3.09)    12.88  5.861  6.534 -0.673
t55g20m30  9088.51 3.0 -0.3  5.260  (    1.74)     8.51  5.260  5.968 -0.708
t55g20m30  9088.51 3.0  0.0  5.560  (    3.47)    16.22  5.557  6.289 -0.732
t55g20m30  9088.51 3.0 +0.3  5.860  (    6.76)    30.20  5.856  6.627 -0.771
t55g10m30  9088.51 3.0 -0.3  5.260  (    3.89)    13.80  5.256  5.852 -0.596
t55g10m30  9088.51 3.0  0.0  5.560  (    7.41)    26.30  5.562  6.190 -0.628
t55g10m30  9088.51 3.0 +0.3  5.860  (   14.13)    46.77  5.858  6.541 -0.683
t50g50m30  9088.51 3.0 -0.3  5.260  (    0.07)     0.09  5.255  5.373 -0.118
t50g50m30  9088.51 3.0  0.0  5.560  (    0.13)     0.17  5.557  5.673 -0.116
t50g50m30  9088.51 3.0 +0.3  5.860  (    0.26)     0.34  5.856  5.973 -0.117
t50g40m30  9088.51 3.0 -0.3  5.260  (    0.16)     0.28  5.259  5.504 -0.245
t50g40m30  9088.51 3.0  0.0  5.560  (    0.32)     0.55  5.561  5.806 -0.245
t50g40m30  9088.51 3.0 +0.3  5.860  (    0.62)     1.10  5.862  6.108 -0.246
t50g30m30  9088.51 3.0 -0.3  5.260  (    0.36)     0.93  5.264  5.675 -0.411
t50g30m30  9088.51 3.0  0.0  5.560  (    0.72)     1.82  5.556  5.970 -0.414
t50g30m30  9088.51 3.0 +0.3  5.860  (    1.41)     3.63  5.860  6.278 -0.418
t50g20m30  9088.51 3.0 -0.3  5.260  (    0.81)     2.57  5.263  5.767 -0.504
t50g20m30  9088.51 3.0  0.0  5.560  (    1.62)     5.01  5.559  6.072 -0.513
t50g20m30  9088.51 3.0 +0.3  5.860  (    3.16)     9.77  5.859  6.385 -0.526
t50g10m30  9088.51 3.0 -0.3  5.260  (    2.09)     5.62  5.262  5.710 -0.448
t50g10m30  9088.51 3.0  0.0  5.560  (    4.07)    10.72  5.559  6.020 -0.461
t50g10m30  9088.51 3.0 +0.3  5.860  (    7.76)    19.95  5.859  6.346 -0.487
t45g50m30  9088.51 3.0 -0.3  5.260  (    0.02)     0.02  5.252  5.314 -0.062
t45g50m30  9088.51 3.0  0.0  5.560  (    0.04)     0.04  5.563  5.624 -0.061
t45g50m30  9088.51 3.0 +0.3  5.860  (    0.08)     0.09  5.857  5.921 -0.064
t45g40m30  9088.51 3.0 -0.3  5.260  (    0.05)     0.07  5.265  5.405 -0.140
t45g40m30  9088.51 3.0  0.0  5.560  (    0.10)     0.13  5.562  5.703 -0.141
t45g40m30  9088.51 3.0 +0.3  5.860  (    0.19)     0.27  5.862  6.003 -0.141
t45g30m30  9088.51 3.0 -0.3  5.260  (    0.12)     0.21  5.255  5.491 -0.236
t45g30m30  9088.51 3.0  0.0  5.560  (    0.25)     0.42  5.557  5.793 -0.236
t45g30m30  9088.51 3.0 +0.3  5.860  (    0.49)     0.83  5.859  6.096 -0.237
t45g20m30  9088.51 3.0 -0.3  5.260  (    0.30)     0.63  5.259  5.584 -0.325
t45g20m30  9088.51 3.0  0.0  5.560  (    0.60)     1.26  5.560  5.887 -0.327
t45g20m30  9088.51 3.0 +0.3  5.860  (    1.17)     2.51  5.864  6.194 -0.330
t45g10m30  9088.51 3.0 -0.3  5.260  (    0.79)     1.62  5.258  5.578 -0.320
t45g10m30  9088.51 3.0  0.0  5.560  (    1.55)     3.24  5.563  5.888 -0.325
t45g10m30  9088.51 3.0 +0.3  5.860  (    3.02)     6.31  5.865  6.201 -0.336
t70g50m40  9088.51 3.0 -0.3  4.260  (    0.08)     0.38  4.262  4.933 -0.671
t70g50m40  9088.51 3.0  0.0  4.560  (    0.16)     0.76  4.563  5.236 -0.673
t70g50m40  9088.51 3.0 +0.3  4.860  (    0.32)     1.51  4.865  5.538 -0.673
t70g40m40  9088.51 3.0 -0.3  4.260  (    0.17)     0.98  4.260  5.027 -0.767
t70g40m40  9088.51 3.0  0.0  4.560  (    0.33)     1.95  4.561  5.331 -0.770
t70g40m40  9088.51 3.0 +0.3  4.860  (    0.66)     3.89  4.864  5.638 -0.774
t70g30m40  9088.51 3.0 -0.3  4.260  (    0.32)     1.86  4.258  5.035 -0.777
t70g30m40  9088.51 3.0  0.0  4.560  (    0.63)     3.72  4.562  5.342 -0.780
t70g30m40  9088.51 3.0 +0.3  4.860  (    1.26)     7.24  4.857  5.641 -0.784
t70g20m40  9088.51 3.0 -0.3  4.260  (    0.60)     3.47  4.264  5.025 -0.761
t70g20m40  9088.51 3.0  0.0  4.560  (    1.20)     6.76  4.560  5.324 -0.764
t70g20m40  9088.51 3.0 +0.3  4.860  (    2.40)    13.18  4.862  5.631 -0.769
t70g10m40  9088.51 3.0 -0.3  4.260  (    0.76)     2.29  4.259  4.739 -0.480
t70g10m40  9088.51 3.0  0.0  4.560  (    1.51)     4.57  4.563  5.045 -0.482
t70g10m40  9088.51 3.0 +0.3  4.860  (    3.02)     8.91  4.861  5.345 -0.484
t65g50m40  9088.51 3.0 -0.3  4.260  (    0.05)     0.25  4.257  4.950 -0.693
t65g50m40  9088.51 3.0  0.0  4.560  (    0.10)     0.50  4.557  5.251 -0.694
t65g50m40  9088.51 3.0 +0.3  4.860  (    0.20)     1.00  4.858  5.553 -0.695
t65g40m40  9088.51 3.0 -0.3  4.260  (    0.11)     0.87  4.259  5.147 -0.888
t65g40m40  9088.51 3.0  0.0  4.560  (    0.23)     1.74  4.560  5.451 -0.891
t65g40m40  9088.51 3.0 +0.3  4.860  (    0.45)     3.47  4.863  5.758 -0.895
t65g30m40  9088.51 3.0 -0.3  4.260  (    0.24)     2.09  4.265  5.204 -0.939
t65g30m40  9088.51 3.0  0.0  4.560  (    0.48)     4.07  4.558  5.502 -0.944
t65g30m40  9088.51 3.0 +0.3  4.860  (    0.95)     7.94  4.856  5.809 -0.953
t65g20m40  9088.51 3.0 -0.3  4.260  (    0.47)     3.39  4.259  5.130 -0.871
t65g20m40  9088.51 3.0  0.0  4.560  (    0.93)     6.61  4.556  5.431 -0.875
t65g20m40  9088.51 3.0 +0.3  4.860  (    1.82)    13.18  4.861  5.749 -0.888
t65g10m40  9088.51 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9088.51 3.0 -0.3  4.260  (    0.03)     0.13  4.265  4.897 -0.632
t60g50m40  9088.51 3.0  0.0  4.560  (    0.06)     0.25  4.555  5.186 -0.631
t60g50m40  9088.51 3.0 +0.3  4.860  (    0.12)     0.50  4.855  5.487 -0.632
t60g40m40  9088.51 3.0 -0.3  4.260  (    0.07)     0.55  4.260  5.177 -0.917
t60g40m40  9088.51 3.0  0.0  4.560  (    0.13)     1.10  4.560  5.479 -0.919
t60g40m40  9088.51 3.0 +0.3  4.860  (    0.27)     2.19  4.863  5.784 -0.921
t60g30m40  9088.51 3.0 -0.3  4.260  (    0.15)     1.62  4.258  5.304 -1.046
t60g30m40  9088.51 3.0  0.0  4.560  (    0.30)     3.24  4.561  5.611 -1.050
t60g30m40  9088.51 3.0 +0.3  4.860  (    0.59)     6.31  4.857  5.916 -1.059
t60g20m40  9088.51 3.0 -0.3  4.260  (    0.33)     3.02  4.261  5.237 -0.976
t60g20m40  9088.51 3.0  0.0  4.560  (    0.66)     5.89  4.561  5.543 -0.982
t60g20m40  9088.51 3.0 +0.3  4.860  (    1.32)    11.48  4.862  5.860 -0.998
t60g10m40  9088.51 3.0 -0.3  4.260  (    0.66)     3.98  4.260  5.047 -0.787
t60g10m40  9088.51 3.0  0.0  4.560  (    1.32)     7.76  4.561  5.352 -0.791
t60g10m40  9088.51 3.0 +0.3  4.860  (    2.63)    14.79  4.860  5.663 -0.803
t55g50m40  9088.51 3.0 -0.3  4.260  (    0.02)     0.05  4.259  4.747 -0.488
t55g50m40  9088.51 3.0  0.0  4.560  (    0.03)     0.10  4.559  5.049 -0.490
t55g50m40  9088.51 3.0 +0.3  4.860  (    0.06)     0.19  4.859  5.348 -0.489
t55g40m40  9088.51 3.0 -0.3  4.260  (    0.03)     0.22  4.261  5.062 -0.801
t55g40m40  9088.51 3.0  0.0  4.560  (    0.07)     0.44  4.561  5.364 -0.803
t55g40m40  9088.51 3.0 +0.3  4.860  (    0.14)     0.87  4.862  5.665 -0.803
t55g30m40  9088.51 3.0 -0.3  4.260  (    0.08)     0.78  4.255  5.250 -0.995
t55g30m40  9088.51 3.0  0.0  4.560  (    0.16)     1.55  4.561  5.555 -0.994
t55g30m40  9088.51 3.0 +0.3  4.860  (    0.32)     3.02  4.860  5.856 -0.996
t55g20m40  9088.51 3.0 -0.3  4.260  (    0.17)     1.55  4.263  5.211 -0.948
t55g20m40  9088.51 3.0  0.0  4.560  (    0.35)     3.09  4.560  5.513 -0.953
t55g20m40  9088.51 3.0 +0.3  4.860  (    0.69)     6.17  4.864  5.822 -0.958
t55g10m40  9088.51 3.0 -0.3  4.260  (    0.41)     2.04  4.260  4.971 -0.711
t55g10m40  9088.51 3.0  0.0  4.560  (    0.79)     4.07  4.563  5.282 -0.719
t55g10m40  9088.51 3.0 +0.3  4.860  (    1.58)     7.94  4.863  5.592 -0.729
t50g50m40  9088.51 3.0 -0.3  4.260  (    0.01)     0.01  4.262  4.536 -0.274
t50g50m40  9088.51 3.0  0.0  4.560  (    0.01)     0.03  4.563  4.843 -0.280
t50g50m40  9088.51 3.0 +0.3  4.860  (    0.03)     0.05  4.860  5.140 -0.280
t50g40m40  9088.51 3.0 -0.3  4.260  (    0.02)     0.05  4.259  4.802 -0.543
t50g40m40  9088.51 3.0  0.0  4.560  (    0.03)     0.11  4.557  5.098 -0.541
t50g40m40  9088.51 3.0 +0.3  4.860  (    0.06)     0.21  4.857  5.400 -0.543
t50g30m40  9088.51 3.0 -0.3  4.260  (    0.04)     0.18  4.257  4.968 -0.711
t50g30m40  9088.51 3.0  0.0  4.560  (    0.07)     0.36  4.558  5.269 -0.711
t50g30m40  9088.51 3.0 +0.3  4.860  (    0.14)     0.72  4.859  5.571 -0.712
t50g20m40  9088.51 3.0 -0.3  4.260  (    0.08)     0.39  4.260  4.941 -0.681
t50g20m40  9088.51 3.0  0.0  4.560  (    0.16)     0.78  4.561  5.243 -0.682
t50g20m40  9088.51 3.0 +0.3  4.860  (    0.32)     1.55  4.863  5.547 -0.684
t50g10m40  9088.51 3.0 -0.3  4.260  (    0.21)     0.66  4.258  4.756 -0.498
t50g10m40  9088.51 3.0  0.0  4.560  (    0.43)     1.32  4.559  5.059 -0.500
t50g10m40  9088.51 3.0 +0.3  4.860  (    0.83)     2.63  4.863  5.366 -0.503
t45g50m40  9088.51 3.0 -0.4  4.260  (    0.00)     0.00  4.193  4.340 -0.147
t45g50m40  9088.51 3.0  0.0  4.560  (    0.01)     0.01  4.577  4.700 -0.123
t45g50m40  9088.51 3.0 +0.3  4.860  (    0.01)     0.01  4.866  4.992 -0.126
t45g40m40  9088.51 3.0 -0.3  4.260  (    0.01)     0.01  4.237  4.498 -0.261
t45g40m40  9088.51 3.0  0.0  4.560  (    0.01)     0.02  4.560  4.819 -0.259
t45g40m40  9088.51 3.0 +0.3  4.860  (    0.02)     0.04  4.861  5.120 -0.259
t45g30m40  9088.51 3.0 -0.3  4.260  (    0.01)     0.03  4.268  4.666 -0.398
t45g30m40  9088.51 3.0  0.0  4.560  (    0.03)     0.07  4.558  4.956 -0.398
t45g30m40  9088.51 3.0 +0.3  4.860  (    0.05)     0.13  4.857  5.255 -0.398
t45g20m40  9088.51 3.0 -0.3  4.260  (    0.03)     0.08  4.256  4.665 -0.409
t45g20m40  9088.51 3.0  0.0  4.560  (    0.06)     0.16  4.558  4.967 -0.409
t45g20m40  9088.51 3.0 +0.3  4.860  (    0.12)     0.32  4.860  5.269 -0.409
t45g10m40  9088.51 3.0 -0.3  4.260  (    0.08)     0.16  4.259  4.564 -0.305
t45g10m40  9088.51 3.0  0.0  4.560  (    0.16)     0.32  4.560  4.866 -0.306
t45g10m40  9088.51 3.0 +0.3  4.860  (    0.32)     0.65  4.861  5.168 -0.307


==> anc/tableE1/ncor9088_standard.dat <==
t70g50p00  9088.51 1.0 -0.3  8.260  (  141.25)   158.49  8.269  8.401 -0.132
t70g50p00  9088.51 1.0  0.0  8.560  (  177.83)   199.53  8.552  8.718 -0.166
t70g50p00  9088.51 1.0 +0.3  8.860  (  223.87)   257.04  8.871  9.056 -0.185
t70g40p00  9088.51 1.0 -0.3  8.260  (  158.49)   190.55  8.246  8.569 -0.323
t70g40p00  9088.51 1.0  0.0  8.560  (  190.55)   234.42  8.554  8.938 -0.384
t70g40p00  9088.51 1.0 +0.3  8.860  (  223.87)   281.84  8.845  9.241 -0.396
t70g30p00  9088.51 1.0 -0.3  8.260  (  186.21)   234.42  8.243  8.781 -0.538
t70g30p00  9088.51 1.0  0.0  8.560  (  213.80)   281.84  8.577  9.160 -0.583
t70g30p00  9088.51 1.0 +0.3  8.860  (  245.47)   323.59  8.850  9.412 -0.562
t70g20p00  9088.51 1.0 -0.3  8.260  (  204.17)   269.15  8.246  8.991 -0.745
t70g20p00  9088.51 1.0  0.0  8.560  (  229.09)   309.03  8.548  9.333 -0.785
t70g20p00  9088.51 1.0 +0.3  8.860  (  257.04)   354.81  8.889  9.626 -0.737
t70g10p00  9088.51 1.0 -0.3  8.260  (  213.80)   288.40  8.248  9.135 -0.887
t70g10p00  9088.51 1.0  0.0  8.560  (  239.88)   323.59  8.530  9.464 -0.934
t70g10p00  9088.51 1.0 +0.3  8.860  (  263.03)   363.08  8.854  9.750 -0.896
t65g50p00  9088.51 1.0 -0.3  8.260  (  123.03)   131.83  8.260  8.348 -0.088
t65g50p00  9088.51 1.0  0.0  8.560  (  158.49)   173.78  8.570  8.687 -0.117
t65g50p00  9088.51 1.0 +0.3  8.860  (  199.53)   223.87  8.868  9.004 -0.136
t65g40p00  9088.51 1.0 -0.3  8.260  (  141.25)   165.96  8.255  8.512 -0.257
t65g40p00  9088.51 1.0  0.0  8.560  (  169.82)   208.93  8.573  8.894 -0.321
t65g40p00  9088.51 1.0 +0.3  8.860  (  204.17)   251.19  8.844  9.186 -0.342
t65g30p00  9088.51 1.0 -0.3  8.260  (  165.96)   208.93  8.250  8.761 -0.511
t65g30p00  9088.51 1.0  0.0  8.560  (  190.55)   251.19  8.561  9.145 -0.584
t65g30p00  9088.51 1.0 +0.3  8.860  (  218.78)   295.12  8.866  9.451 -0.585
t65g20p00  9088.51 1.0 -0.3  8.260  (  190.55)   257.04  8.255  8.989 -0.734
t65g20p00  9088.51 1.0  0.0  8.560  (  218.78)   295.12  8.545  9.311 -0.766
t65g20p00  9088.51 1.0 +0.3  8.860  (  245.47)   338.84  8.870  9.589 -0.719
t65g10p00  9088.51 1.0 -0.3  8.260  (  213.80)   295.12  8.283  9.206 -0.923
t65g10p00  9088.51 1.0  0.0  8.560  (  234.42)   331.13  8.577  9.500 -0.923
t65g10p00  9088.51 1.0 +0.3  8.860  (  263.03)   363.08  8.838  9.702 -0.864
t60g50p00  9088.51 1.0 -0.3  8.260  (   91.20)    95.50  8.255  8.308 -0.053
t60g50p00  9088.51 1.0  0.0  8.560  (  123.03)   128.82  8.551  8.622 -0.071
t60g50p00  9088.51 1.0 +0.3  8.860  (  158.49)   173.78  8.869  8.960 -0.091
t60g40p00  9088.51 1.0 -0.3  8.260  (  114.82)   131.83  8.270  8.450 -0.180
t60g40p00  9088.51 1.0  0.0  8.560  (  141.25)   165.96  8.553  8.788 -0.235
t60g40p00  9088.51 1.0 +0.3  8.860  (  173.78)   208.93  8.858  9.130 -0.272
t60g30p00  9088.51 1.0 -0.3  8.260  (  141.25)   173.78  8.246  8.661 -0.415
t60g30p00  9088.51 1.0  0.0  8.560  (  165.96)   213.80  8.558  9.060 -0.502
t60g30p00  9088.51 1.0 +0.3  8.860  (  190.55)   257.04  8.870  9.401 -0.531
t60g20p00  9088.51 1.0 -0.3  8.260  (  165.96)   223.87  8.252  8.956 -0.704
t60g20p00  9088.51 1.0  0.0  8.560  (  190.55)   263.03  8.557  9.332 -0.775
t60g20p00  9088.51 1.0 +0.3  8.860  (  213.80)   302.00  8.859  9.622 -0.763
t60g10p00  9088.51 1.0 -0.3  8.260  (  194.98)   275.42  8.269  9.183 -0.914
t60g10p00  9088.51 1.0  0.0  8.560  (  218.78)   309.03  8.545  9.465 -0.920
t60g10p00  9088.51 1.0 +0.3  8.860  (  245.47)   346.74  8.854  9.710 -0.856
t55g50p00  9088.51 1.0 -0.3  8.260  (   53.70)    54.95  8.264  8.288 -0.024
t55g50p00  9088.51 1.0  0.0  8.560  (   74.13)    77.62  8.568  8.600 -0.032
t55g50p00  9088.51 1.0 +0.3  8.860  (  102.33)   104.71  8.850  8.893 -0.043
t55g40p00  9088.51 1.0 -0.3  8.260  (   75.86)    83.18  8.256  8.359 -0.103
t55g40p00  9088.51 1.0  0.0  8.560  (   97.72)   109.65  8.549  8.689 -0.140
t55g40p00  9088.51 1.0 +0.3  8.860  (  125.89)   144.54  8.864  9.045 -0.181
t55g30p00  9088.51 1.0 -0.3  8.260  (  104.71)   125.89  8.261  8.550 -0.289
t55g30p00  9088.51 1.0  0.0  8.560  (  125.89)   158.49  8.555  8.932 -0.377
t55g30p00  9088.51 1.0 +0.3  8.860  (  151.36)   194.98  8.850  9.289 -0.439
t55g20p00  9088.51 1.0 -0.3  8.260  (  134.90)   177.83  8.257  8.826 -0.569
t55g20p00  9088.51 1.0  0.0  8.560  (  158.49)   213.80  8.551  9.227 -0.676
t55g20p00  9088.51 1.0 +0.3  8.860  (  181.97)   251.19  8.847  9.562 -0.715
t55g10p00  9088.51 1.0 -0.3  8.260  (  162.18)   234.42  8.275  9.158 -0.883
t55g10p00  9088.51 1.0  0.0  8.560  (  186.21)   269.15  8.560  9.499 -0.939
t55g10p00  9088.51 1.0 +0.3  8.860  (  208.93)   302.00  8.837  9.751 -0.914
t50g50p00  9088.51 1.0 -0.3  8.260  (   23.44)    23.44  8.256  8.264 -0.008
t50g50p00  9088.51 1.0  0.0  8.560  (   33.88)    34.67  8.570  8.580 -0.010
t50g50p00  9088.51 1.0 +0.3  8.860  (   45.71)    46.77  8.867  8.881 -0.014
t50g40p00  9088.51 1.0 -0.3  8.260  (   37.15)    38.02  8.249  8.289 -0.040
t50g40p00  9088.51 1.0  0.0  8.560  (   50.12)    52.48  8.564  8.620 -0.056
t50g40p00  9088.51 1.0 +0.3  8.860  (   66.07)    70.79  8.872  8.947 -0.075
t50g30p00  9088.51 1.0 -0.3  8.260  (   57.54)    66.07  8.269  8.416 -0.147
t50g30p00  9088.51 1.0  0.0  8.560  (   74.13)    87.10  8.571  8.775 -0.204
t50g30p00  9088.51 1.0 +0.3  8.860  (   93.33)   112.20  8.871  9.134 -0.263
t50g20p00  9088.51 1.0 -0.3  8.260  (   87.10)   109.65  8.271  8.630 -0.359
t50g20p00  9088.51 1.0  0.0  8.560  (  104.71)   138.04  8.562  9.035 -0.473
t50g20p00  9088.51 1.0 +0.3  8.860  (  125.89)   169.82  8.861  9.424 -0.563
t50g10p00  9088.51 1.0 -0.3  8.260  (  120.23)   165.96  8.264  8.916 -0.652
t50g10p00  9088.51 1.0  0.0  8.560  (  141.25)   199.53  8.558  9.338 -0.780
t50g10p00  9088.51 1.0 +0.3  8.860  (  162.18)   234.42  8.860  9.702 -0.842
t45g50p00  9088.51 1.0 -0.3  8.260  (    4.68)     4.68  8.258  8.261 -0.003
t45g50p00  9088.51 1.0  0.0  8.560  (    7.41)     7.59  8.567  8.570 -0.003
t45g50p00  9088.51 1.0 +0.3  8.860  (   11.48)    11.48  8.862  8.867 -0.005
t45g40p00  9088.51 1.0 -0.3  8.260  (   12.02)    12.30  8.262  8.273 -0.011
t45g40p00  9088.51 1.0  0.0  8.560  (   17.38)    17.78  8.556  8.570 -0.014
t45g40p00  9088.51 1.0 +0.3  8.860  (   24.55)    25.12  8.868  8.888 -0.020
t45g30p00  9088.51 1.0 -0.3  8.260  (   24.55)    25.70  8.265  8.305 -0.040
t45g30p00  9088.51 1.0 +0.2  8.560  (   33.11)    35.48  8.723  8.800 -0.077
t45g30p00  9088.51 1.0 +0.3  8.860  (   37.15)    39.81  8.859  8.948 -0.089
t45g20p00  9088.51 1.0 -0.3  8.260  (   37.15)    41.69  8.260  8.398 -0.138
t45g20p00  9088.51 1.0  0.0  8.560  (   46.77)    54.95  8.571  8.762 -0.191
t45g20p00  9088.51 1.0 +0.3  8.860  (   58.88)    69.18  8.850  9.098 -0.248
t45g10p00  9088.51 1.0 -0.3  8.260  (   61.66)    75.86  8.261  8.567 -0.306
t45g10p00  9088.51 1.0  0.0  8.560  (   75.86)    95.50  8.550  8.950 -0.400
t45g10p00  9088.51 1.0 +0.3  8.860  (   91.20)   120.23  8.872  9.375 -0.503
t70g50m10  9088.51 1.0 -0.3  7.260  (   50.12)    56.23  7.258  7.349 -0.091
t70g50m10  9088.51 1.0  0.0  7.560  (   72.44)    83.18  7.551  7.682 -0.131
t70g50m10  9088.51 1.0 +0.3  7.860  (  100.00)   117.49  7.864  8.057 -0.193
t70g40m10  9088.51 1.0 -0.3  7.260  (   72.44)    91.20  7.256  7.507 -0.251
t70g40m10  9088.51 1.0  0.0  7.560  (   95.50)   125.89  7.557  7.944 -0.387
t70g40m10  9088.51 1.0 +0.3  7.860  (  120.23)   162.18  7.846  8.378 -0.532
t70g30m10  9088.51 1.0 -0.3  7.260  (   97.72)   138.04  7.250  7.796 -0.546
t70g30m10  9088.51 1.0  0.0  7.560  (  120.23)   177.83  7.554  8.322 -0.768
t70g30m10  9088.51 1.0 +0.3  7.860  (  141.25)   218.78  7.858  8.781 -0.923
t70g20m10  9088.51 1.0 -0.3  7.260  (  120.23)   181.97  7.267  8.121 -0.854
t70g20m10  9088.51 1.0  0.0  7.560  (  141.25)   223.87  7.573  8.663 -1.090
t70g20m10  9088.51 1.0 +0.3  7.860  (  162.18)   263.03  7.872  9.083 -1.211
t70g10m10  9088.51 1.0 -0.3  7.260  (  131.83)   208.93  7.273  8.296 -1.023
t70g10m10  9088.51 1.0  0.0  7.560  (  154.88)   245.47  7.544  8.771 -1.227
t70g10m10  9088.51 1.0 +0.3  7.860  (  177.83)   288.40  7.882  9.247 -1.365
t65g50m10  9088.51 1.0 -0.3  7.260  (   38.02)    41.69  7.263  7.321 -0.058
t65g50m10  9088.51 1.0  0.0  7.560  (   57.54)    64.57  7.564  7.641 -0.077
t65g50m10  9088.51 1.0 +0.3  7.860  (   83.18)    93.33  7.857  7.965 -0.108
t65g40m10  9088.51 1.0 -0.3  7.260  (   57.54)    70.79  7.265  7.440 -0.175
t65g40m10  9088.51 1.0  0.0  7.560  (   79.43)   100.00  7.555  7.812 -0.257
t65g40m10  9088.51 1.0 +0.3  7.860  (  104.71)   134.90  7.859  8.236 -0.377
t65g30m10  9088.51 1.0 -0.3  7.260  (   81.28)   112.20  7.257  7.673 -0.416
t65g30m10  9088.51 1.0  0.0  7.560  (  104.71)   151.36  7.572  8.204 -0.632
t65g30m10  9088.51 1.0 +0.3  7.860  (  125.89)   190.55  7.877  8.691 -0.814
t65g20m10  9088.51 1.0 -0.3  7.260  (  107.15)   162.18  7.249  8.017 -0.768
t65g20m10  9088.51 1.0  0.0  7.560  (  128.82)   204.17  7.566  8.578 -1.012
t65g20m10  9088.51 1.0 +0.3  7.860  (  151.36)   239.88  7.841  8.981 -1.140
t65g10m10  9088.51 1.0 -0.3  7.260  (  128.82)   204.17  7.267  8.316 -1.049
t65g10m10  9088.51 1.0  0.0  7.560  (  151.36)   245.47  7.579  8.839 -1.260
t65g10m10  9088.51 1.0 +0.3  7.860  (  169.82)   281.84  7.873  9.219 -1.346
t60g50m10  9088.51 1.0 -0.3  7.260  (   27.54)    28.84  7.260  7.292 -0.032
t60g50m10  9088.51 1.0  0.0  7.560  (   41.69)    44.67  7.567  7.607 -0.040
t60g50m10  9088.51 1.0 +0.3  7.860  (   63.10)    67.61  7.856  7.909 -0.053
t60g40m10  9088.51 1.0 -0.3  7.260  (   41.69)    47.86  7.254  7.358 -0.104
t60g40m10  9088.51 1.0  0.0  7.560  (   61.66)    72.44  7.558  7.704 -0.146
t60g40m10  9088.51 1.0 +0.3  7.860  (   85.11)   102.33  7.860  8.071 -0.211
t60g30m10  9088.51 1.0 -0.3  7.260  (   63.10)    83.18  7.262  7.534 -0.272
t60g30m10  9088.51 1.0  0.0  7.560  (   85.11)   114.82  7.555  7.958 -0.403
t60g30m10  9088.51 1.0 +0.3  7.860  (  107.15)   151.36  7.863  8.439 -0.576
t60g20m10  9088.51 1.0 -0.3  7.260  (   87.10)   128.82  7.252  7.832 -0.580
t60g20m10  9088.51 1.0  0.0  7.560  (  109.65)   169.82  7.574  8.412 -0.838
t60g20m10  9088.51 1.0 +0.3  7.860  (  131.83)   204.17  7.844  8.853 -1.009
t60g10m10  9088.51 1.0 -0.3  7.260  (  114.82)   181.97  7.263  8.229 -0.966
t60g10m10  9088.51 1.0  0.0  7.560  (  134.90)   218.78  7.546  8.723 -1.177
t60g10m10  9088.51 1.0 +0.3  7.860  (  154.88)   257.04  7.857  9.152 -1.295
t55g50m10  9088.51 1.0 -0.3  7.260  (   14.13)    14.79  7.265  7.280 -0.015
t55g50m10  9088.51 1.0  0.0  7.560  (   25.12)    25.70  7.559  7.577 -0.018
t55g50m10  9088.51 1.0 +0.3  7.860  (   38.90)    40.74  7.867  7.890 -0.023
t55g40m10  9088.51 1.0 -0.3  7.260  (   27.54)    30.20  7.259  7.312 -0.053
t55g40m10  9088.51 1.0  0.0  7.560  (   39.81)    44.67  7.568  7.640 -0.072
t55g40m10  9088.51 1.0 +0.3  7.860  (   58.88)    66.07  7.862  7.961 -0.099
t55g30m10  9088.51 1.0 -0.3  7.260  (   42.66)    52.48  7.266  7.424 -0.158
t55g30m10  9088.51 1.0  0.0  7.560  (   61.66)    77.62  7.569  7.791 -0.222
t55g30m10  9088.51 1.0 +0.3  7.860  (   83.18)   107.15  7.868  8.186 -0.318
t55g20m10  9088.51 1.0 -0.3  7.260  (   66.07)    91.20  7.264  7.625 -0.361
t55g20m10  9088.51 1.0  0.0  7.560  (   87.10)   123.03  7.551  8.073 -0.522
t55g20m10  9088.51 1.0 +0.3  7.860  (  107.15)   158.49  7.851  8.566 -0.715
t55g10m10  9088.51 1.0 -0.3  7.260  (   91.20)   141.25  7.266  7.981 -0.715
t55g10m10  9088.51 1.0  0.0  7.560  (  112.20)   177.83  7.557  8.511 -0.954
t55g10m10  9088.51 1.0 +0.3  7.860  (  131.83)   213.80  7.848  8.988 -1.140
t50g50m10  9088.51 1.0 -0.3  7.260  (    5.13)     5.25  7.265  7.271 -0.006
t50g50m10  9088.51 1.0  0.0  7.560  (    9.33)     9.55  7.560  7.567 -0.007
t50g50m10  9088.51 1.0 +0.3  7.860  (   16.60)    16.60  7.858  7.866 -0.008
t50g40m10  9088.51 1.0 -0.3  7.260  (   11.75)    12.30  7.260  7.283 -0.023
t50g40m10  9088.51 1.0  0.0  7.560  (   19.95)    20.89  7.562  7.589 -0.027
t50g40m10  9088.51 1.0 +0.3  7.860  (   31.62)    33.11  7.905  7.942 -0.037
t50g30m10  9088.51 1.0 -0.3  7.260  (   23.44)    26.30  7.255  7.327 -0.072
t50g30m10  9088.51 1.0  0.0  7.560  (   33.88)    38.02  7.558  7.661 -0.103
t50g30m10  9088.51 1.0 +0.3  7.860  (   47.86)    54.95  7.852  7.989 -0.137
t50g20m10  9088.51 1.0 -0.3  7.260  (   38.90)    48.98  7.260  7.454 -0.194
t50g20m10  9088.51 1.0  0.0  7.560  (   54.95)    70.79  7.554  7.816 -0.262
t50g20m10  9088.51 1.0 +0.3  7.860  (   74.13)    97.72  7.857  8.223 -0.366
t50g10m10  9088.51 1.0 -0.3  7.260  (   63.10)    89.13  7.263  7.662 -0.399
t50g10m10  9088.51 1.0  0.0  7.560  (   83.18)   120.23  7.559  8.121 -0.562
t50g10m10  9088.51 1.0 +0.3  7.860  (  102.33)   154.88  7.869  8.627 -0.758
t45g50m10  9088.51 1.0 -0.3  7.260  (    0.66)     0.66  7.261  7.264 -0.003
t45g50m10  9088.51 1.0  0.0  7.560  (    1.26)     1.29  7.565  7.569 -0.004
t45g50m10  9088.51 1.0 +0.3  7.860  (    2.40)     2.40  7.860  7.864 -0.004
t45g40m10  9088.51 1.0 -0.3  7.260  (    3.02)     3.09  7.265  7.274 -0.009
t45g40m10  9088.51 1.0  0.0  7.560  (    5.37)     5.50  7.563  7.573 -0.010
t45g40m10  9088.51 1.0 +0.3  7.860  (    9.12)     9.33  7.864  7.877 -0.013
t45g30m10  9088.51 1.0 -0.3  7.260  (    7.59)     7.94  7.261  7.290 -0.029
t45g30m10  9088.51 1.0  0.0  7.560  (   12.30)    12.88  7.554  7.589 -0.035
t45g30m10  9088.51 1.0 +0.3  7.860  (   19.05)    20.42  7.865  7.909 -0.044
t45g20m10  9088.51 1.0 -0.3  7.260  (   16.22)    18.20  7.257  7.333 -0.076
t45g20m10  9088.51 1.0  0.0  7.560  (   25.12)    28.18  7.553  7.649 -0.096
t45g20m10  9088.51 1.0 +0.3  7.860  (   32.36)    37.15  7.860  8.005 -0.145
t45g10m10  9088.51 1.0 -0.3  7.260  (   29.51)    35.48  7.251  7.425 -0.174
t45g10m10  9088.51 1.0  0.0  7.560  (   40.74)    51.29  7.560  7.802 -0.242
t45g10m10  9088.51 1.0 +0.3  7.860  (   53.70)    70.79  7.871  8.202 -0.331
t70g50m20  9088.51 1.0 -0.3  6.260  (    8.51)    10.23  6.265  6.346 -0.081
t70g50m20  9088.51 1.0  0.0  6.560  (   15.85)    19.05  6.562  6.649 -0.087
t70g50m20  9088.51 1.0 +0.3  6.860  (   28.18)    31.62  6.859  6.961 -0.102
t70g40m20  9088.51 1.0 -0.3  6.260  (   16.60)    23.99  6.260  6.451 -0.191
t70g40m20  9088.51 1.0  0.0  6.560  (   29.51)    38.90  6.565  6.797 -0.232
t70g40m20  9088.51 1.0 +0.3  6.860  (   42.66)    61.66  6.856  7.144 -0.288
t70g30m20  9088.51 1.0 -0.3  6.260  (   31.62)    52.48  6.255  6.663 -0.408
t70g30m20  9088.51 1.0  0.0  6.560  (   45.71)    83.18  6.554  7.087 -0.533
t70g30m20  9088.51 1.0 +0.3  6.860  (   66.07)   120.23  6.853  7.605 -0.752
t70g20m20  9088.51 1.0 -0.3  6.260  (   41.69)    95.50  6.264  6.977 -0.713
t70g20m20  9088.51 1.0  0.0  6.560  (   63.10)   134.90  6.551  7.523 -0.972
t70g20m20  9088.51 1.0 +0.3  6.860  (   87.10)   177.83  6.856  8.168 -1.312
t70g10m20  9088.51 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9088.51 1.0 -0.3  6.260  (    5.62)     6.31  6.264  6.318 -0.054
t65g50m20  9088.51 1.0  0.0  6.560  (   10.72)    12.02  6.563  6.619 -0.056
t65g50m20  9088.51 1.0 +0.3  6.860  (   19.50)    21.88  6.857  6.919 -0.062
t65g40m20  9088.51 1.0 -0.3  6.260  (   11.48)    15.14  6.255  6.396 -0.141
t65g40m20  9088.51 1.0  0.0  6.560  (   20.89)    27.54  6.556  6.712 -0.156
t65g40m20  9088.51 1.0 +0.3  6.860  (   32.36)    42.66  6.855  7.052 -0.197
t65g30m20  9088.51 1.0 -0.3  6.260  (   21.88)    33.88  6.255  6.565 -0.310
t65g30m20  9088.51 1.0  0.0  6.560  (   33.88)    56.23  6.564  6.940 -0.376
t65g30m20  9088.51 1.0 +0.3  6.860  (   51.29)    85.11  6.853  7.337 -0.484
t65g20m20  9088.51 1.0 -0.3  6.260  (   37.15)    75.86  6.260  6.845 -0.585
t65g20m20  9088.51 1.0  0.0  6.560  (   56.23)   112.20  6.557  7.356 -0.799
t65g20m20  9088.51 1.0 +0.3  6.860  (   77.62)   151.36  6.851  7.946 -1.095
t65g10m20  9088.51 1.0 -0.3  6.260  (   52.48)   114.82  6.257  7.098 -0.841
t65g10m20  9088.51 1.0  0.0  6.560  (   74.13)   158.49  6.571  7.744 -1.173
t65g10m20  9088.51 1.0 +0.3  6.860  (   97.72)   199.53  6.873  8.363 -1.490
t60g50m20  9088.51 1.0 -0.3  6.260  (    3.31)     3.55  6.260  6.293 -0.033
t60g50m20  9088.51 1.0  0.0  6.560  (    6.31)     6.76  6.556  6.589 -0.033
t60g50m20  9088.51 1.0 +0.3  6.860  (   12.02)    12.88  6.858  6.894 -0.036
t60g40m20  9088.51 1.0 -0.3  6.260  (    6.92)     8.51  6.265  6.357 -0.092
t60g40m20  9088.51 1.0  0.0  6.560  (   12.88)    15.85  6.560  6.660 -0.100
t60g40m20  9088.51 1.0 +0.3  6.860  (   22.91)    28.18  6.857  6.969 -0.112
t60g30m20  9088.51 1.0 -0.3  6.260  (   14.13)    20.89  6.255  6.465 -0.210
t60g30m20  9088.51 1.0  0.0  6.560  (   25.12)    34.67  6.561  6.813 -0.252
t60g30m20  9088.51 1.0 +0.3  6.860  (   37.15)    54.95  6.855  7.161 -0.306
t60g20m20  9088.51 1.0 -0.3  6.260  (   26.30)    44.67  6.257  6.661 -0.404
t60g20m20  9088.51 1.0  0.0  6.560  (   38.90)    70.79  6.555  7.053 -0.498
t60g20m20  9088.51 1.0 +0.3  6.860  (   57.54)   104.71  6.861  7.526 -0.665
t60g10m20  9088.51 1.0 -0.3  6.260  (   43.65)    87.10  6.269  6.900 -0.631
t60g10m20  9088.51 1.0  0.0  6.560  (   63.10)   123.03  6.560  7.422 -0.862
t60g10m20  9088.51 1.0 +0.3  6.860  (   85.11)   162.18  6.862  8.027 -1.165
t55g50m20  9088.51 1.0 -0.3  6.260  (    1.70)     1.78  6.264  6.282 -0.018
t55g50m20  9088.51 1.0  0.0  6.560  (    3.31)     3.47  6.560  6.579 -0.019
t55g50m20  9088.51 1.0 +0.3  6.860  (    6.46)     6.76  6.864  6.883 -0.019
t55g40m20  9088.51 1.0 -0.3  6.260  (    3.72)     4.17  6.260  6.315 -0.055
t55g40m20  9088.51 1.0  0.0  6.560  (    7.08)     7.94  6.559  6.617 -0.058
t55g40m20  9088.51 1.0 +0.3  6.860  (   13.18)    14.79  6.859  6.922 -0.063
t55g30m20  9088.51 1.0 -0.3  6.260  (    7.76)    10.23  6.257  6.392 -0.135
t55g30m20  9088.51 1.0  0.0  6.560  (   14.45)    19.05  6.560  6.708 -0.148
t55g30m20  9088.51 1.0 +0.3  6.860  (   25.12)    31.62  6.862  7.041 -0.179
t55g20m20  9088.51 1.0 -0.3  6.260  (   16.22)    25.70  6.256  6.518 -0.262
t55g20m20  9088.51 1.0  0.0  6.560  (   27.54)    41.69  6.567  6.892 -0.325
t55g20m20  9088.51 1.0 +0.3  6.860  (   39.81)    64.57  6.860  7.257 -0.397
t55g10m20  9088.51 1.0 -0.3  6.260  (   30.20)    51.29  6.255  6.701 -0.446
t55g10m20  9088.51 1.0  0.0  6.560  (   42.66)    79.43  6.556  7.119 -0.563
t55g10m20  9088.51 1.0 +0.3  6.860  (   61.66)   114.82  6.871  7.625 -0.754
t50g50m20  9088.51 1.0 -0.3  6.260  (    0.60)     0.62  6.263  6.272 -0.009
t50g50m20  9088.51 1.0  0.0  6.560  (    1.20)     1.20  6.555  6.564 -0.009
t50g50m20  9088.51 1.0 +0.3  6.860  (    2.34)     2.40  6.861  6.870 -0.009
t50g40m20  9088.51 1.0 -0.3  6.260  (    1.58)     1.66  6.256  6.284 -0.028
t50g40m20  9088.51 1.0  0.0  6.560  (    3.09)     3.24  6.556  6.584 -0.028
t50g40m20  9088.51 1.0 +0.3  6.860  (    5.89)     6.31  6.863  6.893 -0.030
t50g30m20  9088.51 1.0 -0.3  6.260  (    3.63)     4.37  6.264  6.343 -0.079
t50g30m20  9088.51 1.0  0.0  6.560  (    6.92)     8.13  6.556  6.640 -0.084
t50g30m20  9088.51 1.0 +0.3  6.860  (   12.59)    15.14  6.865  6.958 -0.093
t50g20m20  9088.51 1.0 -0.3  6.260  (    7.94)    11.22  6.264  6.433 -0.169
t50g20m20  9088.51 1.0  0.0  6.560  (   14.45)    20.42  6.564  6.753 -0.189
t50g20m20  9088.51 1.0 +0.3  6.860  (   24.55)    33.11  6.862  7.092 -0.230
t50g10m20  9088.51 1.0 -0.3  6.260  (   17.38)    27.54  6.255  6.530 -0.275
t50g10m20  9088.51 1.0  0.0  6.560  (   28.84)    43.65  6.562  6.909 -0.347
t50g10m20  9088.51 1.0 +0.3  6.860  (   40.74)    67.61  6.867  7.300 -0.433
t45g50m20  9088.51 1.0 -0.3  6.260  (    0.09)     0.09  6.260  6.266 -0.006
t45g50m20  9088.51 1.0  0.0  6.560  (    0.18)     0.18  6.562  6.568 -0.006
t45g50m20  9088.51 1.0 +0.3  6.860  (    0.35)     0.36  6.864  6.869 -0.005
t45g40m20  9088.51 1.0 -0.3  6.260  (    0.41)     0.43  6.264  6.277 -0.013
t45g40m20  9088.51 1.0  0.0  6.560  (    0.81)     0.85  6.565  6.578 -0.013
t45g40m20  9088.51 1.0 +0.3  6.860  (    1.62)     1.66  6.861  6.875 -0.014
t45g30m20  9088.51 1.0 -0.3  6.260  (    1.12)     1.20  6.259  6.296 -0.037
t45g30m20  9088.51 1.0  0.0  6.560  (    2.14)     2.34  6.561  6.599 -0.038
t45g30m20  9088.51 1.0 +0.3  6.860  (    4.07)     4.47  6.863  6.903 -0.040
t45g20m20  9088.51 1.0 -0.3  6.260  (    2.82)     3.39  6.260  6.347 -0.087
t45g20m20  9088.51 1.0  0.0  6.560  (    5.25)     6.31  6.555  6.649 -0.094
t45g20m20  9088.51 1.0 +0.3  6.860  (    9.55)    11.48  6.856  6.960 -0.104
t45g10m20  9088.51 1.0 -0.3  6.260  (    7.08)     9.55  6.264  6.412 -0.148
t45g10m20  9088.51 1.0  0.0  6.560  (   12.59)    16.98  6.559  6.727 -0.168
t45g10m20  9088.51 1.0 +0.3  6.860  (   21.38)    28.84  6.859  7.055 -0.196
t70g50m30  9088.51 1.0 -0.3  5.260  (    0.89)     1.26  5.257  5.412 -0.155
t70g50m30  9088.51 1.0  0.0  5.560  (    1.78)     2.51  5.560  5.716 -0.156
t70g50m30  9088.51 1.0 +0.3  5.860  (    3.47)     4.90  5.857  6.016 -0.159
t70g40m30  9088.51 1.0 -0.3  5.260  (    1.86)     3.98  5.264  5.603 -0.339
t70g40m30  9088.51 1.0  0.0  5.560  (    3.63)     7.76  5.562  5.906 -0.344
t70g40m30  9088.51 1.0 +0.3  5.860  (    7.08)    14.79  5.856  6.210 -0.354
t70g30m30  9088.51 1.0 -0.3  5.260  (    3.39)    11.22  5.260  5.793 -0.533
t70g30m30  9088.51 1.0  0.0  5.560  (    6.76)    21.38  5.561  6.109 -0.548
t70g30m30  9088.51 1.0 +0.3  5.860  (   12.88)    36.31  5.866  6.461 -0.595
t70g20m30  9088.51 1.0 -0.3  5.260  (    6.46)    28.84  5.255  5.982 -0.727
t70g20m30  9088.51 1.0  0.0  5.560  (   12.30)    46.77  5.555  6.338 -0.783
t70g20m30  9088.51 1.0 +0.3  5.860  (   22.91)    77.62  5.866  6.752 -0.886
t70g10m30  9088.51 1.0 -0.3  5.260  (    8.13)    32.36  5.254  5.976 -0.722
t70g10m30  9088.51 1.0  0.0  5.560  (   15.49)    54.95  5.555  6.321 -0.766
t70g10m30  9088.51 1.0 +0.3  5.860  (   28.18)    89.13  5.868  6.737 -0.869
t65g50m30  9088.51 1.0 -0.3  5.260  (    0.56)     0.72  5.261  5.366 -0.105
t65g50m30  9088.51 1.0  0.0  5.560  (    1.12)     1.45  5.563  5.669 -0.106
t65g50m30  9088.51 1.0 +0.3  5.860  (    2.24)     2.82  5.858  5.965 -0.107
t65g40m30  9088.51 1.0 -0.3  5.260  (    1.23)     2.34  5.261  5.541 -0.280
t65g40m30  9088.51 1.0  0.0  5.560  (    2.45)     4.57  5.557  5.841 -0.284
t65g40m30  9088.51 1.0 +0.3  5.860  (    4.79)     8.91  5.858  6.150 -0.292
t65g30m30  9088.51 1.0 -0.3  5.260  (    2.57)     7.94  5.261  5.769 -0.508
t65g30m30  9088.51 1.0  0.0  5.560  (    5.01)    15.14  5.555  6.077 -0.522
t65g30m30  9088.51 1.0 +0.3  5.860  (    9.55)    28.18  5.856  6.405 -0.549
t65g20m30  9088.51 1.0 -0.3  5.260  (    4.90)    19.95  5.259  5.923 -0.664
t65g20m30  9088.51 1.0  0.0  5.560  (    9.33)    34.67  5.565  6.281 -0.716
t65g20m30  9088.51 1.0 +0.3  5.860  (   17.78)    57.54  5.858  6.653 -0.795
t65g10m30  9088.51 1.0 -0.3  5.260  (    9.12)    38.90  5.258  6.055 -0.797
t65g10m30  9088.51 1.0  0.0  5.560  (   16.98)    64.57  5.553  6.430 -0.877
t65g10m30  9088.51 1.0 +0.3  5.860  (   30.90)   100.00  5.859  6.905 -1.046
t60g50m30  9088.51 1.0 -0.3  5.260  (    0.33)     0.39  5.264  5.329 -0.065
t60g50m30  9088.51 1.0  0.0  5.560  (    0.66)     0.78  5.565  5.631 -0.066
t60g50m30  9088.51 1.0 +0.3  5.860  (    1.32)     1.51  5.857  5.924 -0.067
t60g40m30  9088.51 1.0 -0.3  5.260  (    0.72)     1.15  5.264  5.464 -0.200
t60g40m30  9088.51 1.0  0.0  5.560  (    1.45)     2.24  5.558  5.759 -0.201
t60g40m30  9088.51 1.0 +0.3  5.860  (    2.82)     4.37  5.856  6.060 -0.204
t60g30m30  9088.51 1.0 -0.3  5.260  (    1.58)     3.98  5.256  5.674 -0.418
t60g30m30  9088.51 1.0  0.0  5.560  (    3.09)     7.76  5.555  5.984 -0.429
t60g30m30  9088.51 1.0 +0.3  5.860  (    6.03)    15.14  5.860  6.307 -0.447
t60g20m30  9088.51 1.0 -0.3  5.260  (    3.39)    12.30  5.260  5.861 -0.601
t60g20m30  9088.51 1.0  0.0  5.560  (    6.61)    22.91  5.555  6.183 -0.628
t60g20m30  9088.51 1.0 +0.3  5.860  (   12.30)    38.90  5.863  6.564 -0.701
t60g10m30  9088.51 1.0 -0.3  5.260  (    6.76)    24.55  5.265  5.898 -0.633
t60g10m30  9088.51 1.0  0.0  5.560  (   12.59)    40.74  5.564  6.267 -0.703
t60g10m30  9088.51 1.0 +0.3  5.860  (   22.91)    66.07  5.859  6.659 -0.800
t55g50m30  9088.51 1.0 -0.3  5.260  (    0.17)     0.19  5.263  5.298 -0.035
t55g50m30  9088.51 1.0  0.0  5.560  (    0.34)     0.37  5.564  5.599 -0.035
t55g50m30  9088.51 1.0 +0.3  5.860  (    0.68)     0.72  5.855  5.890 -0.035
t55g40m30  9088.51 1.0 -0.3  5.260  (    0.38)     0.49  5.262  5.374 -0.112
t55g40m30  9088.51 1.0  0.0  5.560  (    0.74)     0.98  5.563  5.676 -0.113
t55g40m30  9088.51 1.0 +0.3  5.860  (    1.48)     1.91  5.857  5.972 -0.115
t55g30m30  9088.51 1.0 -0.3  5.260  (    0.85)     1.58  5.261  5.533 -0.272
t55g30m30  9088.51 1.0  0.0  5.560  (    1.70)     3.09  5.559  5.834 -0.275
t55g30m30  9088.51 1.0 +0.3  5.860  (    3.24)     6.03  5.862  6.144 -0.282
t55g20m30  9088.51 1.0 -0.3  5.260  (    1.86)     5.01  5.265  5.698 -0.433
t55g20m30  9088.51 1.0  0.0  5.560  (    3.72)     9.55  5.559  6.006 -0.447
t55g20m30  9088.51 1.0 +0.3  5.860  (    7.08)    18.20  5.864  6.337 -0.473
t55g10m30  9088.51 1.0 -0.3  5.260  (    4.17)    11.75  5.264  5.752 -0.488
t55g10m30  9088.51 1.0  0.0  5.560  (    7.94)    21.88  5.562  6.079 -0.517
t55g10m30  9088.51 1.0 +0.3  5.860  (   14.45)    36.31  5.857  6.442 -0.585
t50g50m30  9088.51 1.0 -0.3  5.260  (    0.06)     0.07  5.262  5.280 -0.018
t50g50m30  9088.51 1.0  0.0  5.560  (    0.13)     0.13  5.560  5.578 -0.018
t50g50m30  9088.51 1.0 +0.3  5.860  (    0.26)     0.27  5.859  5.877 -0.018
t50g40m30  9088.51 1.0 -0.3  5.260  (    0.17)     0.19  5.256  5.307 -0.051
t50g40m30  9088.51 1.0  0.0  5.560  (    0.33)     0.37  5.558  5.609 -0.051
t50g40m30  9088.51 1.0 +0.3  5.860  (    0.66)     0.74  5.859  5.911 -0.052
t50g30m30  9088.51 1.0 -0.3  5.260  (    0.38)     0.52  5.260  5.399 -0.139
t50g30m30  9088.51 1.0  0.0  5.560  (    0.76)     1.05  5.562  5.702 -0.140
t50g30m30  9088.51 1.0 +0.3  5.860  (    1.51)     2.04  5.857  5.997 -0.140
t50g20m30  9088.51 1.0 -0.3  5.260  (    0.87)     1.55  5.256  5.519 -0.263
t50g20m30  9088.51 1.0  0.0  5.560  (    1.70)     3.09  5.562  5.830 -0.268
t50g20m30  9088.51 1.0 +0.3  5.860  (    3.31)     6.03  5.864  6.139 -0.275
t50g10m30  9088.51 1.0 -0.3  5.260  (    2.19)     4.57  5.261  5.596 -0.335
t50g10m30  9088.51 1.0  0.0  5.560  (    4.27)     8.71  5.558  5.906 -0.348
t50g10m30  9088.51 1.0 +0.3  5.860  (    7.94)    16.22  5.861  6.231 -0.370
t45g50m30  9088.51 1.0 -0.3  5.260  (    0.02)     0.02  5.260  5.269 -0.009
t45g50m30  9088.51 1.0  0.0  5.560  (    0.03)     0.03  5.561  5.570 -0.009
t45g50m30  9088.51 1.0 +0.3  5.860  (    0.07)     0.07  5.862  5.871 -0.009
t45g40m30  9088.51 1.0 -0.3  5.260  (    0.05)     0.05  5.261  5.286 -0.025
t45g40m30  9088.51 1.0  0.0  5.560  (    0.10)     0.11  5.559  5.584 -0.025
t45g40m30  9088.51 1.0 +0.3  5.860  (    0.20)     0.21  5.860  5.885 -0.025
t45g30m30  9088.51 1.0 -0.3  5.260  (    0.13)     0.15  5.262  5.327 -0.065
t45g30m30  9088.51 1.0  0.0  5.560  (    0.26)     0.30  5.564  5.629 -0.065
t45g30m30  9088.51 1.0 +0.3  5.860  (    0.51)     0.59  5.857  5.922 -0.065
t45g20m30  9088.51 1.0 -0.3  5.260  (    0.32)     0.44  5.257  5.403 -0.146
t45g20m30  9088.51 1.0  0.0  5.560  (    0.63)     0.87  5.558  5.705 -0.147
t45g20m30  9088.51 1.0 +0.3  5.860  (    1.23)     1.74  5.863  6.012 -0.149
t45g10m30  9088.51 1.0 -0.3  5.260  (    0.83)     1.32  5.257  5.468 -0.211
t45g10m30  9088.51 1.0  0.0  5.560  (    1.62)     2.63  5.563  5.779 -0.216
t45g10m30  9088.51 1.0 +0.3  5.860  (    3.16)     5.01  5.856  6.081 -0.225
t70g50m40  9088.51 1.0 -0.3  4.260  (    0.09)     0.20  4.256  4.620 -0.364
t70g50m40  9088.51 1.0  0.0  4.560  (    0.18)     0.41  4.556  4.921 -0.365
t70g50m40  9088.51 1.0 +0.3  4.860  (    0.35)     0.81  4.858  5.224 -0.366
t70g40m40  9088.51 1.0 -0.3  4.260  (    0.19)     0.65  4.258  4.804 -0.546
t70g40m40  9088.51 1.0  0.0  4.560  (    0.37)     1.29  4.559  5.106 -0.547
t70g40m40  9088.51 1.0 +0.3  4.860  (    0.74)     2.57  4.861  5.411 -0.550
t70g30m40  9088.51 1.0 -0.3  4.260  (    0.35)     1.58  4.257  4.921 -0.664
t70g30m40  9088.51 1.0  0.0  4.560  (    0.69)     3.16  4.561  5.228 -0.667
t70g30m40  9088.51 1.0 +0.3  4.860  (    1.38)     6.31  4.865  5.536 -0.671
t70g20m40  9088.51 1.0 -0.3  4.260  (    0.66)     3.39  4.262  4.974 -0.712
t70g20m40  9088.51 1.0  0.0  4.560  (    1.32)     6.61  4.559  5.273 -0.714
t70g20m40  9088.51 1.0 +0.3  4.860  (    2.63)    12.88  4.862  5.582 -0.720
t70g10m40  9088.51 1.0 -0.3  4.260  (    0.83)     2.40  4.262  4.719 -0.457
t70g10m40  9088.51 1.0  0.0  4.560  (    1.66)     4.68  4.556  5.016 -0.460
t70g10m40  9088.51 1.0 +0.3  4.860  (    3.31)     9.12  4.856  5.317 -0.461
t65g50m40  9088.51 1.0 -0.3  4.260  (    0.06)     0.11  4.261  4.572 -0.311
t65g50m40  9088.51 1.0  0.0  4.560  (    0.11)     0.23  4.560  4.872 -0.312
t65g50m40  9088.51 1.0 +0.3  4.860  (    0.22)     0.46  4.861  5.173 -0.312
t65g40m40  9088.51 1.0 -0.3  4.260  (    0.12)     0.45  4.263  4.817 -0.554
t65g40m40  9088.51 1.0  0.0  4.560  (    0.25)     0.89  4.564  5.119 -0.555
t65g40m40  9088.51 1.0 +0.3  4.860  (    0.49)     1.74  4.856  5.413 -0.557
t65g30m40  9088.51 1.0 -0.3  4.260  (    0.26)     1.45  4.265  5.004 -0.739
t65g30m40  9088.51 1.0  0.0  4.560  (    0.52)     2.82  4.558  5.300 -0.742
t65g30m40  9088.51 1.0 +0.3  4.860  (    1.05)     5.62  4.864  5.613 -0.749
t65g20m40  9088.51 1.0 -0.3  4.260  (    0.51)     3.02  4.255  5.042 -0.787
t65g20m40  9088.51 1.0  0.0  4.560  (    1.02)     6.03  4.562  5.353 -0.791
t65g20m40  9088.51 1.0 +0.3  4.860  (    2.00)    11.75  4.858  5.660 -0.802
t65g10m40  9088.51 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9088.51 1.0 -0.3  4.260  (    0.03)     0.05  4.263  4.493 -0.230
t60g50m40  9088.51 1.0  0.0  4.560  (    0.06)     0.11  4.564  4.794 -0.230
t60g50m40  9088.51 1.0 +0.3  4.860  (    0.13)     0.22  4.863  5.094 -0.231
t60g40m40  9088.51 1.0 -0.3  4.260  (    0.07)     0.22  4.257  4.751 -0.494
t60g40m40  9088.51 1.0  0.0  4.560  (    0.14)     0.45  4.558  5.052 -0.494
t60g40m40  9088.51 1.0 +0.3  4.860  (    0.29)     0.89  4.859  5.354 -0.495
t60g30m40  9088.51 1.0 -0.3  4.260  (    0.16)     0.89  4.260  5.007 -0.747
t60g30m40  9088.51 1.0  0.0  4.560  (    0.32)     1.78  4.562  5.312 -0.750
t60g30m40  9088.51 1.0 +0.3  4.860  (    0.63)     3.47  4.856  5.611 -0.755
t60g20m40  9088.51 1.0 -0.3  4.260  (    0.35)     2.34  4.264  5.092 -0.828
t60g20m40  9088.51 1.0  0.0  4.560  (    0.71)     4.57  4.564  5.396 -0.832
t60g20m40  9088.51 1.0 +0.3  4.860  (    1.41)     8.91  4.864  5.710 -0.846
t60g10m40  9088.51 1.0 -0.3  4.260  (    0.72)     3.80  4.257  4.995 -0.738
t60g10m40  9088.51 1.0  0.0  4.560  (    1.45)     7.41  4.561  5.302 -0.741
t60g10m40  9088.51 1.0 +0.3  4.860  (    2.82)    14.13  4.857  5.613 -0.756
t55g50m40  9088.51 1.0 -0.3  4.260  (    0.02)     0.02  4.253  4.394 -0.141
t55g50m40  9088.51 1.0  0.0  4.560  (    0.03)     0.05  4.564  4.706 -0.142
t55g50m40  9088.51 1.0 +0.3  4.860  (    0.07)     0.09  4.861  5.003 -0.142
t55g40m40  9088.51 1.0 -0.3  4.260  (    0.04)     0.08  4.256  4.610 -0.354
t55g40m40  9088.51 1.0  0.0  4.560  (    0.07)     0.17  4.557  4.912 -0.355
t55g40m40  9088.51 1.0 +0.3  4.860  (    0.15)     0.33  4.858  5.212 -0.354
t55g30m40  9088.51 1.0 -0.3  4.260  (    0.09)     0.36  4.265  4.890 -0.625
t55g30m40  9088.51 1.0  0.0  4.560  (    0.17)     0.71  4.556  5.182 -0.626
t55g30m40  9088.51 1.0 +0.3  4.860  (    0.34)     1.41  4.864  5.487 -0.623
t55g20m40  9088.51 1.0 -0.3  4.260  (    0.19)     1.02  4.264  5.000 -0.736
t55g20m40  9088.51 1.0  0.0  4.560  (    0.37)     2.04  4.563  5.302 -0.739
t55g20m40  9088.51 1.0 +0.3  4.860  (    0.74)     4.07  4.864  5.608 -0.744
t55g10m40  9088.51 1.0 -0.3  4.260  (    0.44)     1.82  4.257  4.892 -0.635
t55g10m40  9088.51 1.0  0.0  4.560  (    0.85)     3.63  4.560  5.204 -0.644
t55g10m40  9088.51 1.0 +0.3  4.860  (    1.70)     7.08  4.860  5.513 -0.653
t50g50m40  9088.51 1.0 -0.3  4.260  (    0.01)     0.01  4.240  4.302 -0.062
t50g50m40  9088.51 1.0  0.0  4.560  (    0.01)     0.02  4.569  4.634 -0.065
t50g50m40  9088.51 1.0 +0.3  4.860  (    0.03)     0.03  4.858  4.923 -0.065
t50g40m40  9088.51 1.0 -0.3  4.260  (    0.02)     0.03  4.262  4.439 -0.177
t50g40m40  9088.51 1.0  0.0  4.560  (    0.03)     0.05  4.561  4.741 -0.180
t50g40m40  9088.51 1.0 +0.3  4.860  (    0.07)     0.10  4.862  5.042 -0.180
t50g30m40  9088.51 1.0 -0.3  4.260  (    0.04)     0.09  4.255  4.622 -0.367
t50g30m40  9088.51 1.0  0.0  4.560  (    0.08)     0.17  4.556  4.924 -0.368
t50g30m40  9088.51 1.0 +0.3  4.860  (    0.15)     0.35  4.857  5.225 -0.368
t50g20m40  9088.51 1.0 -0.3  4.260  (    0.09)     0.27  4.264  4.756 -0.492
t50g20m40  9088.51 1.0  0.0  4.560  (    0.17)     0.52  4.555  5.048 -0.493
t50g20m40  9088.51 1.0 +0.3  4.860  (    0.34)     1.05  4.857  5.351 -0.494
t50g10m40  9088.51 1.0 -0.3  4.260  (    0.22)     0.63  4.260  4.712 -0.452
t50g10m40  9088.51 1.0  0.0  4.560  (    0.45)     1.26  4.562  5.017 -0.455
t50g10m40  9088.51 1.0 +0.3  4.860  (    0.89)     2.45  4.857  5.314 -0.457
t45g50m40  9088.51 1.0 -0.4  4.260  (    0.00)     0.00  4.209  4.229 -0.020
t45g50m40  9088.51 1.0  0.0  4.560  (    0.00)     0.00  4.598  4.624 -0.026
t45g50m40  9088.51 1.0 +0.3  4.860  (    0.01)     0.01  4.840  4.864 -0.024
t45g40m40  9088.51 1.0 -0.3  4.260  (    0.01)     0.01  4.267  4.327 -0.060
t45g40m40  9088.51 1.0  0.0  4.560  (    0.01)     0.01  4.564  4.627 -0.063
t45g40m40  9088.51 1.0 +0.3  4.860  (    0.02)     0.03  4.865  4.927 -0.062
t45g30m40  9088.51 1.0 -0.3  4.260  (    0.01)     0.02  4.247  4.401 -0.154
t45g30m40  9088.51 1.0  0.0  4.560  (    0.03)     0.04  4.560  4.714 -0.154
t45g30m40  9088.51 1.0 +0.3  4.860  (    0.06)     0.08  4.856  5.011 -0.155
t45g20m40  9088.51 1.0 -0.3  4.260  (    0.03)     0.06  4.255  4.526 -0.271
t45g20m40  9088.51 1.0  0.0  4.560  (    0.06)     0.12  4.556  4.827 -0.271
t45g20m40  9088.51 1.0 +0.3  4.860  (    0.13)     0.24  4.859  5.130 -0.271
t45g10m40  9088.51 1.0 -0.3  4.260  (    0.09)     0.17  4.260  4.555 -0.295
t45g10m40  9088.51 1.0  0.0  4.560  (    0.17)     0.33  4.560  4.856 -0.296
t45g10m40  9088.51 1.0 +0.3  4.860  (    0.33)     0.66  4.862  5.159 -0.297
t70g50p00  9088.51 2.0 -0.3  8.260  (  154.88)   169.82  8.268  8.396 -0.128
t70g50p00  9088.51 2.0  0.0  8.560  (  190.55)   213.80  8.551  8.718 -0.167
t70g50p00  9088.51 2.0 +0.3  8.860  (  234.42)   269.15  8.846  9.038 -0.192
t70g40p00  9088.51 2.0 -0.3  8.260  (  173.78)   208.93  8.253  8.572 -0.319
t70g40p00  9088.51 2.0  0.0  8.560  (  208.93)   257.04  8.559  8.951 -0.392
t70g40p00  9088.51 2.0 +0.3  8.860  (  245.47)   309.03  8.851  9.269 -0.418
t70g30p00  9088.51 2.0 -0.3  8.260  (  204.17)   263.03  8.272  8.818 -0.546
t70g30p00  9088.51 2.0  0.0  8.560  (  234.42)   309.03  8.560  9.164 -0.604
t70g30p00  9088.51 2.0 +0.3  8.860  (  269.15)   363.08  8.879  9.473 -0.594
t70g20p00  9088.51 2.0 -0.3  8.260  (  229.09)   302.00  8.263  9.017 -0.754
t70g20p00  9088.51 2.0  0.0  8.560  (  257.04)   346.74  8.558  9.371 -0.813
t70g20p00  9088.51 2.0 +0.3  8.860  (  281.84)   389.05  8.838  9.632 -0.794
t70g10p00  9088.51 2.0 -0.3  8.260  (  239.88)   323.59  8.256  9.143 -0.887
t70g10p00  9088.51 2.0  0.0  8.560  (  269.15)   371.54  8.592  9.553 -0.961
t70g10p00  9088.51 2.0 +0.3  8.860  (  295.12)   407.38  8.846  9.792 -0.946
t65g50p00  9088.51 2.0 -0.3  8.260  (  131.83)   141.25  8.263  8.349 -0.086
t65g50p00  9088.51 2.0  0.0  8.560  (  169.82)   186.21  8.573  8.692 -0.119
t65g50p00  9088.51 2.0 +0.3  8.860  (  213.80)   234.42  8.847  8.987 -0.140
t65g40p00  9088.51 2.0 -0.3  8.260  (  154.88)   181.97  8.263  8.513 -0.250
t65g40p00  9088.51 2.0  0.0  8.560  (  186.21)   223.87  8.546  8.862 -0.316
t65g40p00  9088.51 2.0 +0.3  8.860  (  223.87)   275.42  8.850  9.207 -0.357
t65g30p00  9088.51 2.0 -0.3  8.260  (  181.97)   234.42  8.274  8.786 -0.512
t65g30p00  9088.51 2.0  0.0  8.560  (  208.93)   275.42  8.542  9.132 -0.590
t65g30p00  9088.51 2.0 +0.3  8.860  (  239.88)   323.59  8.839  9.456 -0.617
t65g20p00  9088.51 2.0 -0.3  8.260  (  213.80)   288.40  8.265  9.007 -0.742
t65g20p00  9088.51 2.0  0.0  8.560  (  239.88)   331.13  8.548  9.342 -0.794
t65g20p00  9088.51 2.0 +0.3  8.860  (  269.15)   380.19  8.869  9.637 -0.768
t65g10p00  9088.51 2.0 -0.3  8.260  (  239.88)   331.13  8.277  9.214 -0.937
t65g10p00  9088.51 2.0  0.0  8.560  (  263.03)   371.54  8.560  9.525 -0.965
t65g10p00  9088.51 2.0 +0.3  8.860  (  295.12)   416.87  8.885  9.792 -0.907
t60g50p00  9088.51 2.0 -0.3  8.260  (   97.72)   102.33  8.266  8.317 -0.051
t60g50p00  9088.51 2.0  0.0  8.560  (  128.82)   138.04  8.560  8.630 -0.070
t60g50p00  9088.51 2.0 +0.3  8.860  (  169.82)   181.97  8.854  8.945 -0.091
t60g40p00  9088.51 2.0 -0.3  8.260  (  125.89)   141.25  8.254  8.423 -0.169
t60g40p00  9088.51 2.0  0.0  8.560  (  154.88)   181.97  8.561  8.794 -0.233
t60g40p00  9088.51 2.0 +0.3  8.860  (  190.55)   229.09  8.866  9.147 -0.281
t60g30p00  9088.51 2.0 -0.3  8.260  (  154.88)   194.98  8.270  8.676 -0.406
t60g30p00  9088.51 2.0  0.0  8.560  (  181.97)   239.88  8.578  9.086 -0.508
t60g30p00  9088.51 2.0 +0.3  8.860  (  213.80)   281.84  8.845  9.398 -0.553
t60g20p00  9088.51 2.0 -0.3  8.260  (  186.21)   251.19  8.259  8.955 -0.696
t60g20p00  9088.51 2.0  0.0  8.560  (  213.80)   295.12  8.554  9.344 -0.790
t60g20p00  9088.51 2.0 +0.3  8.860  (  239.88)   338.84  8.848  9.651 -0.803
t60g10p00  9088.51 2.0 -0.3  8.260  (  218.78)   309.03  8.256  9.178 -0.922
t60g10p00  9088.51 2.0  0.0  8.560  (  245.47)   354.81  8.577  9.532 -0.955
t60g10p00  9088.51 2.0 +0.3  8.860  (  275.42)   398.11  8.885  9.790 -0.905
t55g50p00  9088.51 2.0 -0.3  8.260  (   56.23)    57.54  8.262  8.285 -0.023
t55g50p00  9088.51 2.0  0.0  8.560  (   77.62)    81.28  8.562  8.594 -0.032
t55g50p00  9088.51 2.0 +0.3  8.860  (  107.15)   112.20  8.867  8.909 -0.042
t55g40p00  9088.51 2.0 -0.3  8.260  (   83.18)    89.13  8.251  8.347 -0.096
t55g40p00  9088.51 2.0  0.0  8.560  (  107.15)   120.23  8.564  8.701 -0.137
t55g40p00  9088.51 2.0 +0.3  8.860  (  134.90)   154.88  8.852  9.031 -0.179
t55g30p00  9088.51 2.0 -0.3  8.260  (  114.82)   138.04  8.260  8.531 -0.271
t55g30p00  9088.51 2.0  0.0  8.560  (  141.25)   173.78  8.547  8.911 -0.364
t55g30p00  9088.51 2.0 +0.3  8.860  (  169.82)   218.78  8.868  9.316 -0.448
t55g20p00  9088.51 2.0 -0.3  8.260  (  151.36)   199.53  8.267  8.817 -0.550
t55g20p00  9088.51 2.0  0.0  8.560  (  177.83)   239.88  8.551  9.225 -0.674
t55g20p00  9088.51 2.0 +0.3  8.860  (  204.17)   288.40  8.883  9.623 -0.740
t55g10p00  9088.51 2.0 -0.3  8.260  (  186.21)   263.03  8.263  9.129 -0.866
t55g10p00  9088.51 2.0  0.0  8.560  (  208.93)   309.03  8.583  9.546 -0.963
t55g10p00  9088.51 2.0 +0.3  8.860  (  239.88)   346.74  8.854  9.813 -0.959
t50g50p00  9088.51 2.0 -0.3  8.260  (   22.91)    22.91  8.256  8.263 -0.007
t50g50p00  9088.51 2.0  0.0  8.560  (   33.88)    34.67  8.566  8.575 -0.009
t50g50p00  9088.51 2.0 +0.3  8.860  (   47.86)    48.98  8.858  8.872 -0.014
t50g40p00  9088.51 2.0 -0.3  8.260  (   39.81)    41.69  8.270  8.306 -0.036
t50g40p00  9088.51 2.0  0.0  8.560  (   53.70)    56.23  8.563  8.616 -0.053
t50g40p00  9088.51 2.0 +0.3  8.860  (   70.79)    75.86  8.869  8.942 -0.073
t50g30p00  9088.51 2.0 -0.3  8.260  (   63.10)    70.79  8.253  8.388 -0.135
t50g30p00  9088.51 2.0  0.0  8.560  (   81.28)    95.50  8.573  8.768 -0.195
t50g30p00  9088.51 2.0 +0.3  8.860  (  102.33)   123.03  8.869  9.124 -0.255
t50g20p00  9088.51 2.0 -0.3  8.260  (   95.50)   120.23  8.263  8.595 -0.332
t50g20p00  9088.51 2.0  0.0  8.560  (  117.49)   154.88  8.575  9.032 -0.457
t50g20p00  9088.51 2.0 +0.3  8.860  (  141.25)   190.55  8.864  9.425 -0.561
t50g10p00  9088.51 2.0 -0.3  8.260  (  134.90)   186.21  8.265  8.886 -0.621
t50g10p00  9088.51 2.0  0.0  8.560  (  158.49)   223.87  8.547  9.312 -0.765
t50g10p00  9088.51 2.0 +0.3  8.860  (  181.97)   269.15  8.879  9.741 -0.862
t45g50p00  9088.51 2.0 -0.3  8.260  (    4.68)     4.68  8.264  8.267 -0.003
t45g50p00  9088.51 2.0  0.0  8.560  (    7.59)     7.59  8.561  8.564 -0.003
t45g50p00  9088.51 2.0 +0.3  8.860  (   11.48)    11.75  8.865  8.869 -0.004
t45g40p00  9088.51 2.0 -0.3  8.260  (   11.48)    11.75  8.268  8.279 -0.011
t45g40p00  9088.51 2.0  0.0  8.560  (   16.98)    16.98  8.554  8.567 -0.013
t45g40p00  9088.51 2.0 +0.3  8.860  (   23.99)    24.55  8.870  8.889 -0.019
t45g30p00  9088.51 2.0 -0.3  8.260  (   22.91)    23.99  8.267  8.309 -0.042
t45g30p00  9088.51 2.0  0.0  8.560  (   30.90)    33.11  8.566  8.624 -0.058
t45g30p00  9088.51 2.0 +0.3  8.860  (   41.69)    44.67  8.870  8.949 -0.079
t45g20p00  9088.51 2.0 -0.3  8.260  (   41.69)    46.77  8.270  8.416 -0.146
t45g20p00  9088.51 2.0  0.0  8.560  (   52.48)    60.26  8.563  8.743 -0.180
t45g20p00  9088.51 2.0 +0.3  8.860  (   66.07)    77.62  8.865  9.104 -0.239
t45g10p00  9088.51 2.0 -0.3  8.260  (   69.18)    83.18  8.249  8.529 -0.280
t45g10p00  9088.51 2.0  0.0  8.560  (   85.11)   107.15  8.556  8.937 -0.381
t45g10p00  9088.51 2.0 +0.3  8.860  (  102.33)   134.90  8.869  9.356 -0.487
t70g50m10  9088.51 2.0 -0.3  7.260  (   52.48)    58.88  7.260  7.347 -0.087
t70g50m10  9088.51 2.0  0.0  7.560  (   77.62)    89.13  7.564  7.689 -0.125
t70g50m10  9088.51 2.0 +0.3  7.860  (  107.15)   125.89  7.868  8.054 -0.186
t70g40m10  9088.51 2.0 -0.3  7.260  (   75.86)    97.72  7.262  7.498 -0.236
t70g40m10  9088.51 2.0  0.0  7.560  (  102.33)   134.90  7.551  7.910 -0.359
t70g40m10  9088.51 2.0 +0.3  7.860  (  131.83)   177.83  7.855  8.376 -0.521
t70g30m10  9088.51 2.0 -0.3  7.260  (  107.15)   151.36  7.264  7.783 -0.519
t70g30m10  9088.51 2.0  0.0  7.560  (  131.83)   194.98  7.557  8.297 -0.740
t70g30m10  9088.51 2.0 +0.3  7.860  (  158.49)   239.88  7.849  8.767 -0.918
t70g20m10  9088.51 2.0 -0.3  7.260  (  131.83)   199.53  7.268  8.080 -0.812
t70g20m10  9088.51 2.0  0.0  7.560  (  154.88)   245.47  7.559  8.617 -1.058
t70g20m10  9088.51 2.0 +0.3  7.860  (  181.97)   288.40  7.840  9.050 -1.210
t70g10m10  9088.51 2.0 -0.3  7.260  (  147.91)   229.09  7.264  8.236 -0.972
t70g10m10  9088.51 2.0  0.0  7.560  (  173.78)   275.42  7.559  8.775 -1.216
t70g10m10  9088.51 2.0 +0.3  7.860  (  199.53)   323.59  7.885  9.264 -1.379
t65g50m10  9088.51 2.0 -0.3  7.260  (   38.90)    42.66  7.257  7.311 -0.054
t65g50m10  9088.51 2.0  0.0  7.560  (   61.66)    67.61  7.564  7.638 -0.074
t65g50m10  9088.51 2.0 +0.3  7.860  (   89.13)   100.00  7.868  7.972 -0.104
t65g40m10  9088.51 2.0 -0.3  7.260  (   61.66)    74.13  7.259  7.420 -0.161
t65g40m10  9088.51 2.0  0.0  7.560  (   87.10)   107.15  7.555  7.793 -0.238
t65g40m10  9088.51 2.0 +0.3  7.860  (  112.20)   147.91  7.871  8.235 -0.364
t65g30m10  9088.51 2.0 -0.3  7.260  (   87.10)   120.23  7.253  7.633 -0.380
t65g30m10  9088.51 2.0  0.0  7.560  (  114.82)   162.18  7.552  8.129 -0.577
t65g30m10  9088.51 2.0 +0.3  7.860  (  138.04)   208.93  7.867  8.660 -0.793
t65g20m10  9088.51 2.0 -0.3  7.260  (  120.23)   177.83  7.251  7.973 -0.722
t65g20m10  9088.51 2.0  0.0  7.560  (  144.54)   223.87  7.550  8.527 -0.977
t65g20m10  9088.51 2.0 +0.3  7.860  (  169.82)   269.15  7.848  8.994 -1.146
t65g10m10  9088.51 2.0 -0.3  7.260  (  144.54)   223.87  7.252  8.244 -0.992
t65g10m10  9088.51 2.0  0.0  7.560  (  169.82)   269.15  7.544  8.768 -1.224
t65g10m10  9088.51 2.0 +0.3  7.860  (  190.55)   316.23  7.866  9.230 -1.364
t60g50m10  9088.51 2.0 -0.3  7.260  (   25.70)    27.54  7.266  7.298 -0.032
t60g50m10  9088.51 2.0  0.0  7.560  (   42.66)    45.71  7.558  7.597 -0.039
t60g50m10  9088.51 2.0 +0.3  7.860  (   66.07)    70.79  7.858  7.909 -0.051
t60g40m10  9088.51 2.0 -0.3  7.260  (   43.65)    51.29  7.266  7.364 -0.098
t60g40m10  9088.51 2.0  0.0  7.560  (   66.07)    77.62  7.566  7.703 -0.137
t60g40m10  9088.51 2.0 +0.3  7.860  (   91.20)   109.65  7.857  8.054 -0.197
t60g30m10  9088.51 2.0 -0.3  7.260  (   67.61)    89.13  7.264  7.517 -0.253
t60g30m10  9088.51 2.0  0.0  7.560  (   93.33)   125.89  7.565  7.943 -0.378
t60g30m10  9088.51 2.0 +0.3  7.860  (  117.49)   165.96  7.860  8.408 -0.548
t60g20m10  9088.51 2.0 -0.3  7.260  (   95.50)   141.25  7.260  7.798 -0.538
t60g20m10  9088.51 2.0  0.0  7.560  (  120.23)   186.21  7.566  8.351 -0.785
t60g20m10  9088.51 2.0 +0.3  7.860  (  147.91)   229.09  7.852  8.847 -0.995
t60g10m10  9088.51 2.0 -0.3  7.260  (  128.82)   199.53  7.249  8.152 -0.903
t60g10m10  9088.51 2.0  0.0  7.560  (  151.36)   245.47  7.550  8.703 -1.153
t60g10m10  9088.51 2.0 +0.3  7.860  (  177.83)   288.40  7.844  9.147 -1.303
t55g50m10  9088.51 2.0 -0.3  7.260  (   13.49)    13.80  7.255  7.270 -0.015
t55g50m10  9088.51 2.0  0.0  7.560  (   23.99)    24.55  7.556  7.574 -0.018
t55g50m10  9088.51 2.0 +0.3  7.860  (   39.81)    41.69  7.865  7.887 -0.022
t55g40m10  9088.51 2.0 -0.3  7.260  (   26.30)    28.84  7.264  7.317 -0.053
t55g40m10  9088.51 2.0  0.0  7.560  (   41.69)    46.77  7.565  7.632 -0.067
t55g40m10  9088.51 2.0 +0.3  7.860  (   63.10)    69.18  7.852  7.943 -0.091
t55g30m10  9088.51 2.0 -0.3  7.260  (   45.71)    54.95  7.256  7.401 -0.145
t55g30m10  9088.51 2.0  0.0  7.560  (   66.07)    83.18  7.568  7.773 -0.205
t55g30m10  9088.51 2.0 +0.3  7.860  (   91.20)   114.82  7.852  8.143 -0.291
t55g20m10  9088.51 2.0 -0.3  7.260  (   70.79)    97.72  7.258  7.589 -0.331
t55g20m10  9088.51 2.0  0.0  7.560  (   95.50)   134.90  7.552  8.034 -0.482
t55g20m10  9088.51 2.0 +0.3  7.860  (  120.23)   177.83  7.864  8.553 -0.689
t55g10m10  9088.51 2.0 -0.3  7.260  (  100.00)   154.88  7.262  7.921 -0.659
t55g10m10  9088.51 2.0  0.0  7.560  (  125.89)   199.53  7.564  8.477 -0.913
t55g10m10  9088.51 2.0 +0.3  7.860  (  151.36)   245.47  7.878  9.015 -1.137
t50g50m10  9088.51 2.0 -0.3  7.260  (    5.01)     5.01  7.258  7.264 -0.006
t50g50m10  9088.51 2.0  0.0  7.560  (    9.12)     9.33  7.561  7.568 -0.007
t50g50m10  9088.51 2.0 +0.3  7.860  (   16.22)    16.60  7.864  7.873 -0.009
t50g40m10  9088.51 2.0 -0.3  7.260  (   11.22)    11.75  7.263  7.286 -0.023
t50g40m10  9088.51 2.0  0.0  7.560  (   19.05)    19.95  7.564  7.591 -0.027
t50g40m10  9088.51 2.0 +0.3  7.860  (   30.20)    31.62  7.856  7.890 -0.034
t50g30m10  9088.51 2.0 -0.3  7.260  (   22.39)    25.12  7.255  7.327 -0.072
t50g30m10  9088.51 2.0  0.0  7.560  (   35.48)    39.81  7.553  7.647 -0.094
t50g30m10  9088.51 2.0 +0.3  7.860  (   52.48)    60.26  7.868  8.001 -0.133
t50g20m10  9088.51 2.0 -0.3  7.260  (   41.69)    52.48  7.262  7.441 -0.179
t50g20m10  9088.51 2.0  0.0  7.560  (   60.26)    77.62  7.567  7.813 -0.246
t50g20m10  9088.51 2.0 +0.3  7.860  (   81.28)   107.15  7.857  8.199 -0.342
t50g10m10  9088.51 2.0 -0.3  7.260  (   69.18)    95.50  7.251  7.614 -0.363
t50g10m10  9088.51 2.0  0.0  7.560  (   91.20)   131.83  7.553  8.069 -0.516
t50g10m10  9088.51 2.0 +0.3  7.860  (  114.82)   173.78  7.871  8.590 -0.719
t45g50m10  9088.51 2.0 -0.3  7.260  (    0.66)     0.66  7.259  7.263 -0.004
t45g50m10  9088.51 2.0  0.0  7.560  (    1.29)     1.29  7.562  7.565 -0.003
t45g50m10  9088.51 2.0 +0.3  7.860  (    2.40)     2.45  7.864  7.868 -0.004
t45g40m10  9088.51 2.0 -0.3  7.260  (    2.88)     2.88  7.256  7.265 -0.009
t45g40m10  9088.51 2.0  0.0  7.560  (    5.13)     5.25  7.563  7.573 -0.010
t45g40m10  9088.51 2.0 +0.3  7.860  (    8.71)     8.91  7.861  7.873 -0.012
t45g30m10  9088.51 2.0 -0.3  7.260  (    7.24)     7.59  7.258  7.286 -0.028
t45g30m10  9088.51 2.0  0.0  7.560  (   11.75)    12.59  7.566  7.602 -0.036
t45g30m10  9088.51 2.0 +0.3  7.860  (   18.20)    19.50  7.863  7.909 -0.046
t45g20m10  9088.51 2.0 -0.3  7.260  (   15.85)    17.78  7.265  7.342 -0.077
t45g20m10  9088.51 2.0  0.0  7.560  (   23.99)    27.54  7.564  7.665 -0.101
t45g20m10  9088.51 2.0 +0.3  7.860  (   34.67)    39.81  7.852  7.984 -0.132
t45g10m10  9088.51 2.0 -0.3  7.260  (   31.62)    38.02  7.256  7.415 -0.159
t45g10m10  9088.51 2.0  0.0  7.560  (   44.67)    56.23  7.568  7.792 -0.224
t45g10m10  9088.51 2.0 +0.3  7.860  (   60.26)    77.62  7.866  8.173 -0.307
t70g50m20  9088.51 2.0 -0.3  6.260  (    7.76)     9.33  6.261  6.343 -0.082
t70g50m20  9088.51 2.0  0.0  6.560  (   14.79)    17.38  6.556  6.643 -0.087
t70g50m20  9088.51 2.0 +0.3  6.860  (   26.30)    31.62  6.864  6.964 -0.100
t70g40m20  9088.51 2.0 -0.3  6.260  (   15.14)    22.39  6.266  6.460 -0.194
t70g40m20  9088.51 2.0  0.0  6.560  (   26.92)    39.81  6.565  6.787 -0.222
t70g40m20  9088.51 2.0 +0.3  6.860  (   44.67)    64.57  6.857  7.133 -0.276
t70g30m20  9088.51 2.0 -0.3  6.260  (   29.51)    54.95  6.260  6.650 -0.390
t70g30m20  9088.51 2.0  0.0  6.560  (   47.86)    89.13  6.566  7.077 -0.511
t70g30m20  9088.51 2.0 +0.3  6.860  (   70.79)   128.82  6.852  7.559 -0.707
t70g20m20  9088.51 2.0 -0.3  6.260  (   43.65)   100.00  6.258  6.932 -0.674
t70g20m20  9088.51 2.0  0.0  6.560  (   67.61)   147.91  6.567  7.503 -0.936
t70g20m20  9088.51 2.0 +0.3  6.860  (   93.33)   194.98  6.858  8.119 -1.261
t70g10m20  9088.51 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9088.51 2.0 -0.3  6.260  (    5.13)     5.75  6.256  6.310 -0.054
t65g50m20  9088.51 2.0  0.0  6.560  (    9.77)    11.22  6.565  6.621 -0.056
t65g50m20  9088.51 2.0 +0.3  6.860  (   18.20)    20.42  6.856  6.919 -0.063
t65g40m20  9088.51 2.0 -0.3  6.260  (   10.72)    14.13  6.258  6.400 -0.142
t65g40m20  9088.51 2.0  0.0  6.560  (   19.50)    25.70  6.557  6.715 -0.158
t65g40m20  9088.51 2.0 +0.3  6.860  (   33.11)    44.67  6.861  7.049 -0.188
t65g30m20  9088.51 2.0 -0.3  6.260  (   20.42)    34.67  6.264  6.564 -0.300
t65g30m20  9088.51 2.0  0.0  6.560  (   34.67)    58.88  6.563  6.927 -0.364
t65g30m20  9088.51 2.0 +0.3  6.860  (   54.95)    91.20  6.860  7.321 -0.461
t65g20m20  9088.51 2.0 -0.3  6.260  (   38.02)    79.43  6.258  6.813 -0.555
t65g20m20  9088.51 2.0  0.0  6.560  (   58.88)   120.23  6.557  7.306 -0.749
t65g20m20  9088.51 2.0 +0.3  6.860  (   83.18)   165.96  6.856  7.899 -1.043
t65g10m20  9088.51 2.0 -0.3  6.260  (   56.23)   123.03  6.258  7.050 -0.792
t65g10m20  9088.51 2.0  0.0  6.560  (   81.28)   169.82  6.551  7.637 -1.086
t65g10m20  9088.51 2.0 +0.3  6.860  (  107.15)   218.78  6.858  8.284 -1.426
t60g50m20  9088.51 2.0 -0.3  6.260  (    3.09)     3.31  6.258  6.291 -0.033
t60g50m20  9088.51 2.0  0.0  6.560  (    6.03)     6.46  6.563  6.597 -0.034
t60g50m20  9088.51 2.0 +0.3  6.860  (   11.22)    12.30  6.865  6.901 -0.036
t60g40m20  9088.51 2.0 -0.3  6.260  (    6.46)     7.94  6.264  6.357 -0.093
t60g40m20  9088.51 2.0  0.0  6.560  (   12.02)    14.79  6.558  6.657 -0.099
t60g40m20  9088.51 2.0 +0.3  6.860  (   21.88)    26.92  6.866  6.978 -0.112
t60g30m20  9088.51 2.0 -0.3  6.260  (   13.18)    19.95  6.263  6.474 -0.211
t60g30m20  9088.51 2.0  0.0  6.560  (   23.44)    35.48  6.565  6.807 -0.242
t60g30m20  9088.51 2.0 +0.3  6.860  (   38.90)    58.88  6.865  7.163 -0.298
t60g20m20  9088.51 2.0 -0.3  6.260  (   25.12)    46.77  6.264  6.651 -0.387
t60g20m20  9088.51 2.0  0.0  6.560  (   40.74)    75.86  6.565  7.044 -0.479
t60g20m20  9088.51 2.0 +0.3  6.860  (   61.66)   112.20  6.857  7.478 -0.621
t60g10m20  9088.51 2.0 -0.3  6.260  (   45.71)    91.20  6.258  6.847 -0.589
t60g10m20  9088.51 2.0  0.0  6.560  (   67.61)   134.90  6.570  7.386 -0.816
t60g10m20  9088.51 2.0 +0.3  6.860  (   93.33)   177.83  6.855  7.953 -1.098
t55g50m20  9088.51 2.0 -0.3  6.260  (    1.62)     1.70  6.264  6.282 -0.018
t55g50m20  9088.51 2.0  0.0  6.560  (    3.16)     3.31  6.560  6.578 -0.018
t55g50m20  9088.51 2.0 +0.3  6.860  (    6.17)     6.46  6.862  6.881 -0.019
t55g40m20  9088.51 2.0 -0.3  6.260  (    3.47)     3.89  6.256  6.311 -0.055
t55g40m20  9088.51 2.0  0.0  6.560  (    6.61)     7.59  6.564  6.623 -0.059
t55g40m20  9088.51 2.0 +0.3  6.860  (   12.30)    14.13  6.863  6.927 -0.064
t55g30m20  9088.51 2.0 -0.3  6.260  (    7.41)     9.77  6.262  6.398 -0.136
t55g30m20  9088.51 2.0  0.0  6.560  (   13.49)    18.20  6.564  6.711 -0.147
t55g30m20  9088.51 2.0 +0.3  6.860  (   23.99)    31.62  6.857  7.027 -0.170
t55g20m20  9088.51 2.0 -0.3  6.260  (   15.14)    24.55  6.256  6.519 -0.263
t55g20m20  9088.51 2.0  0.0  6.560  (   26.30)    42.66  6.558  6.867 -0.309
t55g20m20  9088.51 2.0 +0.3  6.860  (   42.66)    69.18  6.866  7.248 -0.382
t55g10m20  9088.51 2.0 -0.3  6.260  (   28.84)    53.70  6.254  6.678 -0.424
t55g10m20  9088.51 2.0  0.0  6.560  (   45.71)    85.11  6.559  7.093 -0.534
t55g10m20  9088.51 2.0 +0.3  6.860  (   66.07)   123.03  6.855  7.553 -0.698
t50g50m20  9088.51 2.0 -0.3  6.260  (    0.60)     0.62  6.264  6.273 -0.009
t50g50m20  9088.51 2.0  0.0  6.560  (    1.20)     1.20  6.556  6.565 -0.009
t50g50m20  9088.51 2.0 +0.3  6.860  (    2.34)     2.40  6.861  6.870 -0.009
t50g40m20  9088.51 2.0 -0.3  6.260  (    1.48)     1.58  6.260  6.288 -0.028
t50g40m20  9088.51 2.0  0.0  6.560  (    2.88)     3.09  6.559  6.587 -0.028
t50g40m20  9088.51 2.0 +0.3  6.860  (    5.62)     6.03  6.865  6.895 -0.030
t50g30m20  9088.51 2.0 -0.3  6.260  (    3.47)     4.07  6.255  6.334 -0.079
t50g30m20  9088.51 2.0  0.0  6.560  (    6.61)     7.76  6.555  6.639 -0.084
t50g30m20  9088.51 2.0 +0.3  6.860  (   12.02)    14.45  6.863  6.955 -0.092
t50g20m20  9088.51 2.0 -0.3  6.260  (    7.59)    10.72  6.263  6.431 -0.168
t50g20m20  9088.51 2.0  0.0  6.560  (   13.80)    19.50  6.559  6.747 -0.188
t50g20m20  9088.51 2.0 +0.3  6.860  (   23.99)    33.88  6.860  7.080 -0.220
t50g10m20  9088.51 2.0 -0.3  6.260  (   16.60)    26.92  6.261  6.538 -0.277
t50g10m20  9088.51 2.0  0.0  6.560  (   28.18)    45.71  6.561  6.891 -0.330
t50g10m20  9088.51 2.0 +0.3  6.860  (   43.65)    72.44  6.868  7.279 -0.411
t45g50m20  9088.51 2.0 -0.3  6.260  (    0.10)     0.10  6.263  6.268 -0.005
t45g50m20  9088.51 2.0  0.0  6.560  (    0.19)     0.20  6.564  6.569 -0.005
t45g50m20  9088.51 2.0 +0.3  6.860  (    0.39)     0.40  6.865  6.870 -0.005
t45g40m20  9088.51 2.0 -0.3  6.260  (    0.39)     0.41  6.263  6.276 -0.013
t45g40m20  9088.51 2.0  0.0  6.560  (    0.78)     0.81  6.565  6.578 -0.013
t45g40m20  9088.51 2.0 +0.3  6.860  (    1.55)     1.58  6.860  6.873 -0.013
t45g30m20  9088.51 2.0 -0.3  6.260  (    1.05)     1.15  6.261  6.297 -0.036
t45g30m20  9088.51 2.0  0.0  6.560  (    2.04)     2.24  6.562  6.599 -0.037
t45g30m20  9088.51 2.0 +0.3  6.860  (    3.89)     4.27  6.862  6.902 -0.040
t45g20m20  9088.51 2.0 -0.3  6.260  (    2.69)     3.24  6.258  6.344 -0.086
t45g20m20  9088.51 2.0  0.0  6.560  (    5.13)     6.17  6.561  6.654 -0.093
t45g20m20  9088.51 2.0 +0.3  6.860  (    9.33)    11.22  6.860  6.963 -0.103
t45g10m20  9088.51 2.0 -0.3  6.260  (    6.92)     9.12  6.257  6.402 -0.145
t45g10m20  9088.51 2.0  0.0  6.560  (   12.30)    16.60  6.559  6.725 -0.166
t45g10m20  9088.51 2.0 +0.3  6.860  (   20.89)    28.18  6.854  7.050 -0.196
t70g50m30  9088.51 2.0 -0.3  5.260  (    0.81)     1.17  5.263  5.420 -0.157
t70g50m30  9088.51 2.0  0.0  5.560  (    1.62)     2.29  5.557  5.714 -0.157
t70g50m30  9088.51 2.0 +0.3  5.860  (    3.16)     4.57  5.863  6.023 -0.160
t70g40m30  9088.51 2.0 -0.3  5.260  (    1.70)     3.63  5.260  5.602 -0.342
t70g40m30  9088.51 2.0  0.0  5.560  (    3.31)     7.08  5.558  5.905 -0.347
t70g40m30  9088.51 2.0 +0.3  5.860  (    6.46)    13.80  5.861  6.218 -0.357
t70g30m30  9088.51 2.0 -0.3  5.260  (    3.16)    10.23  5.256  5.792 -0.536
t70g30m30  9088.51 2.0  0.0  5.560  (    6.17)    19.95  5.564  6.117 -0.553
t70g30m30  9088.51 2.0 +0.3  5.860  (   11.75)    36.31  5.861  6.444 -0.583
t70g20m30  9088.51 2.0 -0.3  5.260  (    5.89)    26.92  5.257  5.990 -0.733
t70g20m30  9088.51 2.0  0.0  5.560  (   11.22)    48.98  5.564  6.334 -0.770
t70g20m30  9088.51 2.0 +0.3  5.860  (   20.89)    81.28  5.865  6.726 -0.861
t70g10m30  9088.51 2.0 -0.3  5.260  (    7.41)    32.36  5.257  5.975 -0.718
t70g10m30  9088.51 2.0  0.0  5.560  (   14.13)    57.54  5.560  6.314 -0.754
t70g10m30  9088.51 2.0 +0.3  5.860  (   26.30)    93.33  5.862  6.704 -0.842
t65g50m30  9088.51 2.0 -0.3  5.260  (    0.52)     0.68  5.263  5.370 -0.107
t65g50m30  9088.51 2.0  0.0  5.560  (    1.05)     1.32  5.555  5.662 -0.107
t65g50m30  9088.51 2.0 +0.3  5.860  (    2.04)     2.63  5.860  5.968 -0.108
t65g40m30  9088.51 2.0 -0.3  5.260  (    1.15)     2.19  5.264  5.546 -0.282
t65g40m30  9088.51 2.0  0.0  5.560  (    2.24)     4.27  5.559  5.846 -0.287
t65g40m30  9088.51 2.0 +0.3  5.860  (    4.37)     8.32  5.860  6.155 -0.295
t65g30m30  9088.51 2.0 -0.3  5.260  (    2.40)     7.41  5.262  5.774 -0.512
t65g30m30  9088.51 2.0  0.0  5.560  (    4.68)    14.13  5.555  6.081 -0.526
t65g30m30  9088.51 2.0 +0.3  5.860  (    8.91)    26.92  5.865  6.421 -0.556
t65g20m30  9088.51 2.0 -0.3  5.260  (    4.47)    18.62  5.256  5.925 -0.669
t65g20m30  9088.51 2.0  0.0  5.560  (    8.71)    34.67  5.560  6.264 -0.704
t65g20m30  9088.51 2.0 +0.3  5.860  (   16.22)    60.26  5.860  6.639 -0.779
t65g10m30  9088.51 2.0 -0.3  5.260  (    8.51)    39.81  5.261  6.047 -0.786
t65g10m30  9088.51 2.0  0.0  5.560  (   15.85)    67.61  5.556  6.413 -0.857
t65g10m30  9088.51 2.0 +0.3  5.860  (   28.84)   107.15  5.862  6.872 -1.010
t60g50m30  9088.51 2.0 -0.3  5.260  (    0.31)     0.36  5.261  5.327 -0.066
t60g50m30  9088.51 2.0  0.0  5.560  (    0.62)     0.72  5.562  5.629 -0.067
t60g50m30  9088.51 2.0 +0.3  5.860  (    1.23)     1.41  5.855  5.922 -0.067
t60g40m30  9088.51 2.0 -0.3  5.260  (    0.68)     1.07  5.263  5.465 -0.202
t60g40m30  9088.51 2.0  0.0  5.560  (    1.32)     2.09  5.557  5.760 -0.203
t60g40m30  9088.51 2.0 +0.3  5.860  (    2.63)     4.17  5.864  6.071 -0.207
t60g30m30  9088.51 2.0 -0.3  5.260  (    1.48)     3.80  5.264  5.685 -0.421
t60g30m30  9088.51 2.0  0.0  5.560  (    2.88)     7.41  5.563  5.995 -0.432
t60g30m30  9088.51 2.0 +0.3  5.860  (    5.62)    14.13  5.856  6.306 -0.450
t60g20m30  9088.51 2.0 -0.3  5.260  (    3.16)    11.48  5.257  5.862 -0.605
t60g20m30  9088.51 2.0  0.0  5.560  (    6.17)    21.88  5.559  6.193 -0.634
t60g20m30  9088.51 2.0 +0.3  5.860  (   11.48)    39.81  5.863  6.548 -0.685
t60g10m30  9088.51 2.0 -0.3  5.260  (    6.31)    22.91  5.259  5.894 -0.635
t60g10m30  9088.51 2.0  0.0  5.560  (   11.75)    41.69  5.563  6.248 -0.685
t60g10m30  9088.51 2.0 +0.3  5.860  (   21.38)    69.18  5.856  6.633 -0.777
t55g50m30  9088.51 2.0 -0.3  5.260  (    0.16)     0.18  5.262  5.297 -0.035
t55g50m30  9088.51 2.0  0.0  5.560  (    0.32)     0.35  5.563  5.598 -0.035
t55g50m30  9088.51 2.0 +0.3  5.860  (    0.65)     0.71  5.864  5.899 -0.035
t55g40m30  9088.51 2.0 -0.3  5.260  (    0.35)     0.46  5.257  5.371 -0.114
t55g40m30  9088.51 2.0  0.0  5.560  (    0.71)     0.91  5.559  5.673 -0.114
t55g40m30  9088.51 2.0 +0.3  5.860  (    1.38)     1.82  5.863  5.979 -0.116
t55g30m30  9088.51 2.0 -0.3  5.260  (    0.81)     1.51  5.265  5.539 -0.274
t55g30m30  9088.51 2.0  0.0  5.560  (    1.58)     2.95  5.563  5.840 -0.277
t55g30m30  9088.51 2.0 +0.3  5.860  (    3.09)     5.75  5.865  6.150 -0.285
t55g20m30  9088.51 2.0 -0.3  5.260  (    1.74)     4.68  5.258  5.693 -0.435
t55g20m30  9088.51 2.0  0.0  5.560  (    3.47)     9.12  5.560  6.008 -0.448
t55g20m30  9088.51 2.0 +0.3  5.860  (    6.76)    17.38  5.864  6.338 -0.474
t55g10m30  9088.51 2.0 -0.3  5.260  (    3.89)    10.96  5.256  5.746 -0.490
t55g10m30  9088.51 2.0  0.0  5.560  (    7.41)    20.89  5.562  6.081 -0.519
t55g10m30  9088.51 2.0 +0.3  5.860  (   13.80)    37.15  5.857  6.426 -0.569
t50g50m30  9088.51 2.0 -0.3  5.260  (    0.07)     0.07  5.263  5.280 -0.017
t50g50m30  9088.51 2.0  0.0  5.560  (    0.13)     0.14  5.564  5.581 -0.017
t50g50m30  9088.51 2.0 +0.3  5.860  (    0.26)     0.28  5.863  5.880 -0.017
t50g40m30  9088.51 2.0 -0.3  5.260  (    0.16)     0.18  5.259  5.311 -0.052
t50g40m30  9088.51 2.0  0.0  5.560  (    0.32)     0.35  5.560  5.612 -0.052
t50g40m30  9088.51 2.0 +0.3  5.860  (    0.63)     0.71  5.862  5.914 -0.052
t50g30m30  9088.51 2.0 -0.3  5.260  (    0.36)     0.50  5.262  5.401 -0.139
t50g30m30  9088.51 2.0  0.0  5.560  (    0.72)     1.00  5.564  5.705 -0.141
t50g30m30  9088.51 2.0 +0.3  5.860  (    1.41)     1.95  5.858  6.000 -0.142
t50g20m30  9088.51 2.0 -0.3  5.260  (    0.81)     1.48  5.256  5.521 -0.265
t50g20m30  9088.51 2.0  0.0  5.560  (    1.62)     2.95  5.562  5.831 -0.269
t50g20m30  9088.51 2.0 +0.3  5.860  (    3.16)     5.75  5.863  6.140 -0.277
t50g10m30  9088.51 2.0 -0.3  5.260  (    2.09)     4.37  5.260  5.597 -0.337
t50g10m30  9088.51 2.0  0.0  5.560  (    4.07)     8.32  5.556  5.904 -0.348
t50g10m30  9088.51 2.0 +0.3  5.860  (    7.59)    15.49  5.855  6.227 -0.372
t45g50m30  9088.51 2.0 -0.3  5.260  (    0.02)     0.02  5.257  5.266 -0.009
t45g50m30  9088.51 2.0  0.0  5.560  (    0.04)     0.04  5.556  5.564 -0.008
t45g50m30  9088.51 2.0 +0.3  5.860  (    0.07)     0.08  5.857  5.866 -0.009
t45g40m30  9088.51 2.0 -0.3  5.260  (    0.05)     0.05  5.259  5.284 -0.025
t45g40m30  9088.51 2.0  0.0  5.560  (    0.10)     0.10  5.564  5.589 -0.025
t45g40m30  9088.51 2.0 +0.3  5.860  (    0.19)     0.21  5.864  5.889 -0.025
t45g30m30  9088.51 2.0 -0.3  5.260  (    0.12)     0.14  5.265  5.330 -0.065
t45g30m30  9088.51 2.0  0.0  5.560  (    0.25)     0.29  5.564  5.629 -0.065
t45g30m30  9088.51 2.0 +0.3  5.860  (    0.49)     0.56  5.857  5.923 -0.066
t45g20m30  9088.51 2.0 -0.3  5.260  (    0.30)     0.42  5.256  5.402 -0.146
t45g20m30  9088.51 2.0  0.0  5.560  (    0.60)     0.83  5.557  5.704 -0.147
t45g20m30  9088.51 2.0 +0.3  5.860  (    1.17)     1.66  5.860  6.010 -0.150
t45g10m30  9088.51 2.0 -0.3  5.260  (    0.79)     1.29  5.264  5.476 -0.212
t45g10m30  9088.51 2.0  0.0  5.560  (    1.55)     2.51  5.560  5.776 -0.216
t45g10m30  9088.51 2.0 +0.3  5.860  (    3.02)     4.90  5.861  6.086 -0.225
t70g50m40  9088.51 2.0 -0.3  4.260  (    0.08)     0.19  4.262  4.629 -0.367
t70g50m40  9088.51 2.0  0.0  4.560  (    0.16)     0.38  4.562  4.929 -0.367
t70g50m40  9088.51 2.0 +0.3  4.860  (    0.32)     0.76  4.864  5.232 -0.368
t70g40m40  9088.51 2.0 -0.3  4.260  (    0.17)     0.60  4.264  4.813 -0.549
t70g40m40  9088.51 2.0  0.0  4.560  (    0.34)     1.20  4.565  5.116 -0.551
t70g40m40  9088.51 2.0 +0.3  4.860  (    0.68)     2.34  4.857  5.410 -0.553
t70g30m40  9088.51 2.0 -0.3  4.260  (    0.32)     1.48  4.263  4.931 -0.668
t70g30m40  9088.51 2.0  0.0  4.560  (    0.63)     2.88  4.557  5.227 -0.670
t70g30m40  9088.51 2.0 +0.3  4.860  (    1.26)     5.75  4.862  5.536 -0.674
t70g20m40  9088.51 2.0 -0.3  4.260  (    0.62)     3.09  4.257  4.972 -0.715
t70g20m40  9088.51 2.0  0.0  4.560  (    1.20)     6.17  4.564  5.282 -0.718
t70g20m40  9088.51 2.0 +0.3  4.860  (    2.40)    11.75  4.856  5.579 -0.723
t70g10m40  9088.51 2.0 -0.3  4.260  (    0.78)     2.19  4.256  4.717 -0.461
t70g10m40  9088.51 2.0  0.0  4.560  (    1.51)     4.37  4.561  5.023 -0.462
t70g10m40  9088.51 2.0 +0.3  4.860  (    3.02)     8.51  4.860  5.324 -0.464
t65g50m40  9088.51 2.0 -0.3  4.260  (    0.05)     0.11  4.261  4.575 -0.314
t65g50m40  9088.51 2.0  0.0  4.560  (    0.10)     0.21  4.562  4.876 -0.314
t65g50m40  9088.51 2.0 +0.3  4.860  (    0.20)     0.43  4.863  5.177 -0.314
t65g40m40  9088.51 2.0 -0.3  4.260  (    0.11)     0.42  4.264  4.823 -0.559
t65g40m40  9088.51 2.0  0.0  4.560  (    0.23)     0.81  4.555  5.115 -0.560
t65g40m40  9088.51 2.0 +0.3  4.860  (    0.46)     1.62  4.857  5.418 -0.561
t65g30m40  9088.51 2.0 -0.3  4.260  (    0.25)     1.32  4.256  4.999 -0.743
t65g30m40  9088.51 2.0  0.0  4.560  (    0.48)     2.63  4.559  5.305 -0.746
t65g30m40  9088.51 2.0 +0.3  4.860  (    0.95)     5.25  4.865  5.618 -0.753
t65g20m40  9088.51 2.0 -0.3  4.260  (    0.47)     2.82  4.256  5.047 -0.791
t65g20m40  9088.51 2.0  0.0  4.560  (    0.93)     5.62  4.563  5.358 -0.795
t65g20m40  9088.51 2.0 +0.3  4.860  (    1.86)    10.96  4.859  5.665 -0.806
t65g10m40  9088.51 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9088.51 2.0 -0.3  4.260  (    0.03)     0.05  4.258  4.488 -0.230
t60g50m40  9088.51 2.0  0.0  4.560  (    0.06)     0.10  4.558  4.789 -0.231
t60g50m40  9088.51 2.0 +0.3  4.860  (    0.12)     0.20  4.859  5.091 -0.232
t60g40m40  9088.51 2.0 -0.3  4.260  (    0.07)     0.21  4.265  4.763 -0.498
t60g40m40  9088.51 2.0  0.0  4.560  (    0.13)     0.42  4.555  5.054 -0.499
t60g40m40  9088.51 2.0 +0.3  4.860  (    0.27)     0.83  4.857  5.356 -0.499
t60g30m40  9088.51 2.0 -0.3  4.260  (    0.15)     0.83  4.257  5.009 -0.752
t60g30m40  9088.51 2.0  0.0  4.560  (    0.30)     1.66  4.559  5.313 -0.754
t60g30m40  9088.51 2.0 +0.3  4.860  (    0.59)     3.31  4.863  5.622 -0.759
t60g20m40  9088.51 2.0 -0.3  4.260  (    0.33)     2.19  4.261  5.092 -0.831
t60g20m40  9088.51 2.0  0.0  4.560  (    0.66)     4.27  4.560  5.396 -0.836
t60g20m40  9088.51 2.0 +0.3  4.860  (    1.32)     8.32  4.861  5.710 -0.849
t60g10m40  9088.51 2.0 -0.3  4.260  (    0.68)     3.63  4.265  5.006 -0.741
t60g10m40  9088.51 2.0  0.0  4.560  (    1.32)     6.92  4.557  5.302 -0.745
t60g10m40  9088.51 2.0 +0.3  4.860  (    2.63)    13.49  4.865  5.624 -0.759
t55g50m40  9088.51 2.0 -0.3  4.260  (    0.02)     0.02  4.251  4.394 -0.143
t55g50m40  9088.51 2.0  0.0  4.560  (    0.03)     0.04  4.563  4.705 -0.142
t55g50m40  9088.51 2.0 +0.3  4.860  (    0.06)     0.09  4.860  5.001 -0.141
t55g40m40  9088.51 2.0 -0.3  4.260  (    0.03)     0.08  4.259  4.616 -0.357
t55g40m40  9088.51 2.0  0.0  4.560  (    0.07)     0.16  4.560  4.918 -0.358
t55g40m40  9088.51 2.0 +0.3  4.860  (    0.14)     0.32  4.862  5.220 -0.358
t55g30m40  9088.51 2.0 -0.3  4.260  (    0.08)     0.34  4.259  4.887 -0.628
t55g30m40  9088.51 2.0  0.0  4.560  (    0.16)     0.68  4.559  5.189 -0.630
t55g30m40  9088.51 2.0 +0.3  4.860  (    0.32)     1.35  4.865  5.494 -0.629
t55g20m40  9088.51 2.0 -0.3  4.260  (    0.18)     0.95  4.257  4.999 -0.742
t55g20m40  9088.51 2.0  0.0  4.560  (    0.35)     1.91  4.557  5.299 -0.742
t55g20m40  9088.51 2.0 +0.3  4.860  (    0.69)     3.80  4.856  5.604 -0.748
t55g10m40  9088.51 2.0 -0.3  4.260  (    0.41)     1.74  4.261  4.899 -0.638
t55g10m40  9088.51 2.0  0.0  4.560  (    0.81)     3.47  4.564  5.211 -0.647
t55g10m40  9088.51 2.0 +0.3  4.860  (    1.58)     6.76  4.864  5.521 -0.657
t50g50m40  9088.51 2.0 -0.3  4.260  (    0.01)     0.01  4.280  4.343 -0.063
t50g50m40  9088.51 2.0  0.0  4.560  (    0.01)     0.02  4.564  4.629 -0.065
t50g50m40  9088.51 2.0 +0.3  4.860  (    0.03)     0.03  4.855  4.916 -0.061
t50g40m40  9088.51 2.0 -0.3  4.260  (    0.02)     0.02  4.248  4.428 -0.180
t50g40m40  9088.51 2.0  0.0  4.560  (    0.03)     0.05  4.566  4.748 -0.182
t50g40m40  9088.51 2.0 +0.3  4.860  (    0.06)     0.10  4.862  5.042 -0.180
t50g30m40  9088.51 2.0 -0.3  4.260  (    0.04)     0.08  4.255  4.625 -0.370
t50g30m40  9088.51 2.0  0.0  4.560  (    0.07)     0.17  4.556  4.926 -0.370
t50g30m40  9088.51 2.0 +0.3  4.860  (    0.14)     0.33  4.857  5.227 -0.370
t50g20m40  9088.51 2.0 -0.3  4.260  (    0.08)     0.26  4.265  4.759 -0.494
t50g20m40  9088.51 2.0  0.0  4.560  (    0.16)     0.50  4.555  5.050 -0.495
t50g20m40  9088.51 2.0 +0.3  4.860  (    0.32)     1.00  4.858  5.354 -0.496
t50g10m40  9088.51 2.0 -0.3  4.260  (    0.21)     0.60  4.261  4.715 -0.454
t50g10m40  9088.51 2.0  0.0  4.560  (    0.43)     1.20  4.563  5.019 -0.456
t50g10m40  9088.51 2.0 +0.3  4.860  (    0.83)     2.34  4.857  5.316 -0.459
t45g50m40  9088.51 2.0 -0.2  4.260  (    0.00)     0.00  4.336  4.360 -0.024
t45g50m40  9088.51 2.0  0.0  4.560  (    0.00)     0.01  4.552  4.573 -0.021
t45g50m40  9088.51 2.0 +0.3  4.860  (    0.01)     0.01  4.840  4.864 -0.024
t45g40m40  9088.51 2.0 -0.3  4.260  (    0.01)     0.01  4.276  4.339 -0.063
t45g40m40  9088.51 2.0  0.0  4.560  (    0.01)     0.01  4.544  4.603 -0.059
t45g40m40  9088.51 2.0 +0.3  4.860  (    0.02)     0.03  4.862  4.925 -0.063
t45g30m40  9088.51 2.0 -0.3  4.260  (    0.01)     0.02  4.265  4.419 -0.154
t45g30m40  9088.51 2.0  0.0  4.560  (    0.03)     0.04  4.556  4.713 -0.157
t45g30m40  9088.51 2.0 +0.3  4.860  (    0.05)     0.08  4.858  5.015 -0.157
t45g20m40  9088.51 2.0 -0.3  4.260  (    0.03)     0.06  4.265  4.537 -0.272
t45g20m40  9088.51 2.0  0.0  4.560  (    0.06)     0.12  4.563  4.835 -0.272
t45g20m40  9088.51 2.0 +0.3  4.860  (    0.12)     0.23  4.856  5.128 -0.272
t45g10m40  9088.51 2.0 -0.3  4.260  (    0.08)     0.16  4.256  4.552 -0.296
t45g10m40  9088.51 2.0  0.0  4.560  (    0.16)     0.32  4.557  4.855 -0.298
t45g10m40  9088.51 2.0 +0.3  4.860  (    0.32)     0.63  4.860  5.158 -0.298
t70g50p00  9088.51 3.0 -0.3  8.260  (  169.82)   186.21  8.271  8.395 -0.124
t70g50p00  9088.51 3.0  0.0  8.560  (  208.93)   234.42  8.554  8.721 -0.167
t70g50p00  9088.51 3.0 +0.3  8.860  (  257.04)   295.12  8.853  9.054 -0.201
t70g40p00  9088.51 3.0 -0.3  8.260  (  194.98)   234.42  8.263  8.573 -0.310
t70g40p00  9088.51 3.0  0.0  8.560  (  234.42)   288.40  8.566  8.962 -0.396
t70g40p00  9088.51 3.0 +0.3  8.860  (  275.42)   346.74  8.859  9.298 -0.439
t70g30p00  9088.51 3.0 -0.3  8.260  (  234.42)   295.12  8.264  8.797 -0.533
t70g30p00  9088.51 3.0  0.0  8.560  (  269.15)   346.74  8.546  9.162 -0.616
t70g30p00  9088.51 3.0 +0.3  8.860  (  302.00)   407.38  8.858  9.495 -0.637
t70g20p00  9088.51 3.0 -0.3  8.260  (  257.04)   346.74  8.280  9.031 -0.751
t70g20p00  9088.51 3.0  0.0  8.560  (  295.12)   398.11  8.567  9.403 -0.836
t70g20p00  9088.51 3.0 +0.3  8.860  (  323.59)   446.68  8.841  9.682 -0.841
t70g10p00  9088.51 3.0 -0.3  8.260  (  275.42)   371.54  8.263  9.140 -0.877
t70g10p00  9088.51 3.0  0.0  8.560  (  309.03)   426.58  8.585  9.566 -0.981
t70g10p00  9088.51 3.0 +0.3  8.860  (  338.84)   467.74  8.831  9.827 -0.996
t65g50p00  9088.51 3.0 -0.3  8.260  (  141.25)   151.36  8.249  8.329 -0.080
t65g50p00  9088.51 3.0  0.0  8.560  (  181.97)   199.53  8.555  8.668 -0.113
t65g50p00  9088.51 3.0 +0.3  8.860  (  229.09)   257.04  8.858  9.004 -0.146
t65g40p00  9088.51 3.0 -0.3  8.260  (  173.78)   204.17  8.275  8.514 -0.239
t65g40p00  9088.51 3.0  0.0  8.560  (  208.93)   251.19  8.555  8.872 -0.317
t65g40p00  9088.51 3.0 +0.3  8.860  (  251.19)   309.03  8.858  9.230 -0.372
t65g30p00  9088.51 3.0 -0.3  8.260  (  208.93)   263.03  8.265  8.754 -0.489
t65g30p00  9088.51 3.0  0.0  8.560  (  239.88)   316.23  8.562  9.163 -0.601
t65g30p00  9088.51 3.0 +0.3  8.860  (  275.42)   371.54  8.857  9.504 -0.647
t65g20p00  9088.51 3.0 -0.3  8.260  (  245.47)   331.13  8.277  9.015 -0.738
t65g20p00  9088.51 3.0  0.0  8.560  (  275.42)   380.19  8.550  9.368 -0.818
t65g20p00  9088.51 3.0 +0.3  8.860  (  309.03)   436.52  8.865  9.684 -0.819
t65g10p00  9088.51 3.0 -0.3  8.260  (  275.42)   380.19  8.271  9.209 -0.938
t65g10p00  9088.51 3.0  0.0  8.560  (  309.03)   426.58  8.544  9.539 -0.995
t65g10p00  9088.51 3.0 +0.3  8.860  (  338.84)   478.63  8.856  9.833 -0.977
t60g50p00  9088.51 3.0 -0.3  8.260  (  104.71)   109.65  8.263  8.311 -0.048
t60g50p00  9088.51 3.0  0.0  8.560  (  141.25)   147.91  8.553  8.620 -0.067
t60g50p00  9088.51 3.0 +0.3  8.860  (  181.97)   199.53  8.871  8.964 -0.093
t60g40p00  9088.51 3.0 -0.3  8.260  (  138.04)   158.49  8.272  8.432 -0.160
t60g40p00  9088.51 3.0  0.0  8.560  (  173.78)   199.53  8.547  8.768 -0.221
t60g40p00  9088.51 3.0 +0.3  8.860  (  213.80)   251.19  8.847  9.128 -0.281
t60g30p00  9088.51 3.0 -0.3  8.260  (  177.83)   218.78  8.266  8.647 -0.381
t60g30p00  9088.51 3.0  0.0  8.560  (  208.93)   269.15  8.563  9.064 -0.501
t60g30p00  9088.51 3.0 +0.3  8.860  (  245.47)   323.59  8.863  9.436 -0.573
t60g20p00  9088.51 3.0 -0.3  8.260  (  213.80)   288.40  8.270  8.946 -0.676
t60g20p00  9088.51 3.0  0.0  8.560  (  245.47)   338.84  8.554  9.351 -0.797
t60g20p00  9088.51 3.0 +0.3  8.860  (  275.42)   389.05  8.837  9.678 -0.841
t60g10p00  9088.51 3.0 -0.3  8.260  (  257.04)   354.81  8.247  9.163 -0.916
t60g10p00  9088.51 3.0  0.0  8.560  (  288.40)   407.38  8.552  9.542 -0.990
t60g10p00  9088.51 3.0 +0.3  8.860  (  316.23)   457.09  8.848  9.823 -0.975
t55g50p00  9088.51 3.0 -0.3  8.260  (   58.88)    60.26  8.254  8.275 -0.021
t55g50p00  9088.51 3.0  0.0  8.560  (   83.18)    87.10  8.563  8.597 -0.034
t55g50p00  9088.51 3.0 +0.3  8.860  (  114.82)   120.23  8.869  8.911 -0.042
t55g40p00  9088.51 3.0 -0.3  8.260  (   91.20)    97.72  8.254  8.343 -0.089
t55g40p00  9088.51 3.0  0.0  8.560  (  117.49)   131.83  8.561  8.691 -0.130
t55g40p00  9088.51 3.0 +0.3  8.860  (  151.36)   173.78  8.873  9.050 -0.177
t55g30p00  9088.51 3.0 -0.3  8.260  (  128.82)   154.88  8.267  8.518 -0.251
t55g30p00  9088.51 3.0  0.0  8.560  (  158.49)   199.53  8.575  8.931 -0.356
t55g30p00  9088.51 3.0 +0.3  8.860  (  190.55)   245.47  8.857  9.302 -0.445
t55g20p00  9088.51 3.0 -0.3  8.260  (  173.78)   223.87  8.252  8.760 -0.508
t55g20p00  9088.51 3.0  0.0  8.560  (  204.17)   275.42  8.557  9.220 -0.663
t55g20p00  9088.51 3.0 +0.3  8.860  (  234.42)   331.13  8.877  9.635 -0.758
t55g10p00  9088.51 3.0 -0.3  8.260  (  213.80)   302.00  8.259  9.099 -0.840
t55g10p00  9088.51 3.0  0.0  8.560  (  245.47)   354.81  8.561  9.533 -0.972
t55g10p00  9088.51 3.0 +0.3  8.860  (  275.42)   407.38  8.873  9.877 -1.004
t50g50p00  9088.51 3.0 -0.3  8.260  (   23.44)    23.44  8.253  8.260 -0.007
t50g50p00  9088.51 3.0  0.0  8.560  (   35.48)    35.48  8.556  8.565 -0.009
t50g50p00  9088.51 3.0 +0.3  8.860  (   51.29)    51.29  8.855  8.868 -0.013
t50g40p00  9088.51 3.0 -0.3  8.260  (   41.69)    43.65  8.260  8.294 -0.034
t50g40p00  9088.51 3.0  0.0  8.560  (   57.54)    61.66  8.572  8.621 -0.049
t50g40p00  9088.51 3.0 +0.3  8.860  (   77.62)    81.28  8.849  8.918 -0.069
t50g30p00  9088.51 3.0 -0.3  8.260  (   70.79)    79.43  8.268  8.395 -0.127
t50g30p00  9088.51 3.0  0.0  8.560  (   91.20)   104.71  8.558  8.736 -0.178
t50g30p00  9088.51 3.0 +0.3  8.860  (  114.82)   138.04  8.874  9.120 -0.246
t50g20p00  9088.51 3.0 -0.3  8.260  (  109.65)   134.90  8.264  8.569 -0.305
t50g20p00  9088.51 3.0  0.0  8.560  (  134.90)   173.78  8.564  8.990 -0.426
t50g20p00  9088.51 3.0 +0.3  8.860  (  162.18)   218.78  8.875  9.423 -0.548
t50g10p00  9088.51 3.0 -0.3  8.260  (  154.88)   213.80  8.276  8.861 -0.585
t50g10p00  9088.51 3.0  0.0  8.560  (  186.21)   257.04  8.544  9.280 -0.736
t50g10p00  9088.51 3.0 +0.3  8.860  (  213.80)   309.03  8.859  9.723 -0.864
t45g50p00  9088.51 3.0 -0.3  8.260  (    4.68)     4.68  8.259  8.262 -0.003
t45g50p00  9088.51 3.0  0.0  8.560  (    7.59)     7.76  8.566  8.569 -0.003
t45g50p00  9088.51 3.0 +0.3  8.860  (   12.02)    12.02  8.855  8.860 -0.005
t45g40p00  9088.51 3.0 -0.3  8.260  (   12.02)    12.02  8.252  8.262 -0.010
t45g40p00  9088.51 3.0  0.0  8.560  (   17.78)    18.20  8.567  8.580 -0.013
t45g40p00  9088.51 3.0 +0.3  8.860  (   25.12)    25.70  8.859  8.877 -0.018
t45g30p00  9088.51 3.0 -0.3  8.260  (   24.55)    25.70  8.264  8.303 -0.039
t45g30p00  9088.51 3.0  0.0  8.560  (   33.88)    35.48  8.560  8.615 -0.055
t45g30p00  9088.51 3.0 +0.3  8.860  (   44.67)    47.86  8.864  8.941 -0.077
t45g20p00  9088.51 3.0 -0.3  8.260  (   45.71)    50.12  8.253  8.366 -0.113
t45g20p00  9088.51 3.0  0.0  8.560  (   58.88)    67.61  8.564  8.728 -0.164
t45g20p00  9088.51 3.0 +0.3  8.860  (   74.13)    87.10  8.859  9.084 -0.225
t45g10p00  9088.51 3.0 -0.3  8.260  (   77.62)    95.50  8.272  8.534 -0.262
t45g10p00  9088.51 3.0  0.0  8.560  (   97.72)   123.03  8.572  8.931 -0.359
t45g10p00  9088.51 3.0 +0.3  8.860  (  117.49)   154.88  8.875  9.342 -0.467
t70g50m10  9088.51 3.0 -0.3  7.260  (   54.95)    61.66  7.261  7.343 -0.082
t70g50m10  9088.51 3.0  0.0  7.560  (   83.18)    95.50  7.566  7.683 -0.117
t70g50m10  9088.51 3.0 +0.3  7.860  (  114.82)   134.90  7.858  8.030 -0.172
t70g40m10  9088.51 3.0 -0.3  7.260  (   83.18)   104.71  7.260  7.474 -0.214
t70g40m10  9088.51 3.0  0.0  7.560  (  114.82)   147.91  7.556  7.883 -0.327
t70g40m10  9088.51 3.0 +0.3  7.860  (  144.54)   199.53  7.870  8.372 -0.502
t70g30m10  9088.51 3.0 -0.3  7.260  (  117.49)   165.96  7.262  7.731 -0.469
t70g30m10  9088.51 3.0  0.0  7.560  (  147.91)   218.78  7.566  8.268 -0.702
t70g30m10  9088.51 3.0 +0.3  7.860  (  177.83)   269.15  7.844  8.743 -0.899
t70g20m10  9088.51 3.0 -0.3  7.260  (  147.91)   218.78  7.249  7.982 -0.733
t70g20m10  9088.51 3.0  0.0  7.560  (  177.83)   275.42  7.553  8.560 -1.007
t70g20m10  9088.51 3.0 +0.3  7.860  (  208.93)   331.13  7.854  9.068 -1.214
t70g10m10  9088.51 3.0 -0.3  7.260  (  165.96)   257.04  7.262  8.171 -0.909
t70g10m10  9088.51 3.0  0.0  7.560  (  194.98)   316.23  7.576  8.769 -1.193
t70g10m10  9088.51 3.0 +0.3  7.860  (  229.09)   363.08  7.839  9.197 -1.358
t65g50m10  9088.51 3.0 -0.3  7.260  (   39.81)    43.65  7.257  7.309 -0.052
t65g50m10  9088.51 3.0  0.0  7.560  (   64.57)    70.79  7.560  7.629 -0.069
t65g50m10  9088.51 3.0 +0.3  7.860  (   95.50)   107.15  7.869  7.967 -0.098
t65g40m10  9088.51 3.0 -0.3  7.260  (   66.07)    79.43  7.262  7.411 -0.149
t65g40m10  9088.51 3.0  0.0  7.560  (   93.33)   117.49  7.564  7.784 -0.220
t65g40m10  9088.51 3.0 +0.3  7.860  (  125.89)   162.18  7.866  8.201 -0.335
t65g30m10  9088.51 3.0 -0.3  7.260  (   95.50)   131.83  7.259  7.604 -0.345
t65g30m10  9088.51 3.0  0.0  7.560  (  125.89)   181.97  7.566  8.103 -0.537
t65g30m10  9088.51 3.0 +0.3  7.860  (  158.49)   234.42  7.865  8.623 -0.758
t65g20m10  9088.51 3.0 -0.3  7.260  (  134.90)   199.53  7.260  7.930 -0.670
t65g20m10  9088.51 3.0  0.0  7.560  (  162.18)   257.04  7.575  8.525 -0.950
t65g20m10  9088.51 3.0 +0.3  7.860  (  194.98)   309.03  7.860  9.003 -1.143
t65g10m10  9088.51 3.0 -0.3  7.260  (  162.18)   257.04  7.275  8.230 -0.955
t65g10m10  9088.51 3.0  0.0  7.560  (  190.55)   309.03  7.556  8.749 -1.193
t65g10m10  9088.51 3.0 +0.3  7.860  (  223.87)   363.08  7.860  9.229 -1.369
t60g50m10  9088.51 3.0 -0.3  7.260  (   26.30)    27.54  7.259  7.290 -0.031
t60g50m10  9088.51 3.0  0.0  7.560  (   44.67)    46.77  7.558  7.595 -0.037
t60g50m10  9088.51 3.0 +0.3  7.860  (   69.18)    74.13  7.854  7.902 -0.048
t60g40m10  9088.51 3.0 -0.3  7.260  (   45.71)    52.48  7.255  7.346 -0.091
t60g40m10  9088.51 3.0  0.0  7.560  (   70.79)    83.18  7.566  7.692 -0.126
t60g40m10  9088.51 3.0 +0.3  7.860  (  100.00)   120.23  7.863  8.046 -0.183
t60g30m10  9088.51 3.0 -0.3  7.260  (   74.13)    95.50  7.259  7.488 -0.229
t60g30m10  9088.51 3.0  0.0  7.560  (  102.33)   138.04  7.563  7.905 -0.342
t60g30m10  9088.51 3.0 +0.3  7.860  (  134.90)   186.21  7.866  8.378 -0.512
t60g20m10  9088.51 3.0 -0.3  7.260  (  107.15)   154.88  7.255  7.736 -0.481
t60g20m10  9088.51 3.0  0.0  7.560  (  138.04)   208.93  7.566  8.291 -0.725
t60g20m10  9088.51 3.0 +0.3  7.860  (  165.96)   263.03  7.867  8.837 -0.970
t60g10m10  9088.51 3.0 -0.3  7.260  (  144.54)   229.09  7.274  8.133 -0.859
t60g10m10  9088.51 3.0  0.0  7.560  (  173.78)   281.84  7.560  8.675 -1.115
t60g10m10  9088.51 3.0 +0.3  7.860  (  204.17)   338.84  7.879  9.196 -1.317
t55g50m10  9088.51 3.0 -0.3  7.260  (   13.49)    14.13  7.266  7.281 -0.015
t55g50m10  9088.51 3.0  0.0  7.560  (   23.99)    25.12  7.564  7.581 -0.017
t55g50m10  9088.51 3.0 +0.3  7.860  (   40.74)    41.69  7.855  7.876 -0.021
t55g40m10  9088.51 3.0 -0.3  7.260  (   26.92)    29.51  7.260  7.311 -0.051
t55g40m10  9088.51 3.0  0.0  7.560  (   43.65)    48.98  7.566  7.631 -0.065
t55g40m10  9088.51 3.0 +0.3  7.860  (   67.61)    74.13  7.853  7.938 -0.085
t55g30m10  9088.51 3.0 -0.3  7.260  (   47.86)    58.88  7.267  7.403 -0.136
t55g30m10  9088.51 3.0  0.0  7.560  (   72.44)    89.13  7.560  7.745 -0.185
t55g30m10  9088.51 3.0 +0.3  7.860  (  100.00)   128.82  7.870  8.141 -0.271
t55g20m10  9088.51 3.0 -0.3  7.260  (   77.62)   107.15  7.264  7.567 -0.303
t55g20m10  9088.51 3.0  0.0  7.560  (  107.15)   151.36  7.565  8.008 -0.443
t55g20m10  9088.51 3.0 +0.3  7.860  (  138.04)   199.53  7.858  8.494 -0.636
t55g10m10  9088.51 3.0 -0.3  7.260  (  112.20)   173.78  7.270  7.871 -0.601
t55g10m10  9088.51 3.0  0.0  7.560  (  141.25)   223.87  7.552  8.391 -0.839
t55g10m10  9088.51 3.0 +0.3  7.860  (  173.78)   281.84  7.876  8.976 -1.100
t50g50m10  9088.51 3.0 -0.3  7.260  (    4.90)     5.01  7.261  7.267 -0.006
t50g50m10  9088.51 3.0  0.0  7.560  (    9.12)     9.33  7.562  7.568 -0.006
t50g50m10  9088.51 3.0 +0.3  7.860  (   16.22)    16.60  7.862  7.870 -0.008
t50g40m10  9088.51 3.0 -0.3  7.260  (   11.48)    12.02  7.265  7.287 -0.022
t50g40m10  9088.51 3.0  0.0  7.560  (   19.50)    20.42  7.559  7.586 -0.027
t50g40m10  9088.51 3.0 +0.3  7.860  (   31.62)    33.11  7.860  7.893 -0.033
t50g30m10  9088.51 3.0 -0.3  7.260  (   23.44)    26.30  7.257  7.326 -0.069
t50g30m10  9088.51 3.0  0.0  7.560  (   37.15)    42.66  7.561  7.651 -0.090
t50g30m10  9088.51 3.0 +0.3  7.860  (   56.23)    64.57  7.861  7.982 -0.121
t50g20m10  9088.51 3.0 -0.3  7.260  (   44.67)    56.23  7.266  7.434 -0.168
t50g20m10  9088.51 3.0  0.0  7.560  (   66.07)    83.18  7.552  7.775 -0.223
t50g20m10  9088.51 3.0 +0.3  7.860  (   91.20)   120.23  7.868  8.185 -0.317
t50g10m10  9088.51 3.0 -0.3  7.260  (   75.86)   104.71  7.253  7.583 -0.330
t50g10m10  9088.51 3.0  0.0  7.560  (  102.33)   147.91  7.559  8.032 -0.473
t50g10m10  9088.51 3.0 +0.3  7.860  (  131.83)   194.98  7.857  8.516 -0.659
t45g50m10  9088.51 3.0 -0.3  7.260  (    0.66)     0.66  7.261  7.264 -0.003
t45g50m10  9088.51 3.0  0.0  7.560  (    1.26)     1.29  7.563  7.566 -0.003
t45g50m10  9088.51 3.0 +0.3  7.860  (    2.40)     2.45  7.864  7.867 -0.003
t45g40m10  9088.51 3.0 -0.3  7.260  (    2.88)     2.95  7.264  7.273 -0.009
t45g40m10  9088.51 3.0  0.0  7.560  (    5.25)     5.25  7.555  7.565 -0.010
t45g40m10  9088.51 3.0 +0.3  7.860  (    8.91)     9.12  7.860  7.872 -0.012
t45g30m10  9088.51 3.0 -0.3  7.260  (    7.59)     7.94  7.263  7.291 -0.028
t45g30m10  9088.51 3.0  0.0  7.560  (   12.30)    13.18  7.565  7.599 -0.034
t45g30m10  9088.51 3.0 +0.3  7.860  (   19.50)    20.42  7.854  7.897 -0.043
t45g20m10  9088.51 3.0 -0.3  7.260  (   16.60)    18.62  7.260  7.333 -0.073
t45g20m10  9088.51 3.0  0.0  7.560  (   25.70)    29.51  7.565  7.660 -0.095
t45g20m10  9088.51 3.0 +0.3  7.860  (   38.02)    43.65  7.861  7.988 -0.127
t45g10m10  9088.51 3.0 -0.3  7.260  (   33.88)    40.74  7.255  7.403 -0.148
t45g10m10  9088.51 3.0  0.0  7.560  (   48.98)    61.66  7.568  7.774 -0.206
t45g10m10  9088.51 3.0 +0.3  7.860  (   67.61)    85.11  7.850  8.128 -0.278
t70g50m20  9088.51 3.0 -0.3  6.260  (    7.76)     9.33  6.262  6.343 -0.081
t70g50m20  9088.51 3.0  0.0  6.560  (   14.79)    17.78  6.565  6.651 -0.086
t70g50m20  9088.51 3.0 +0.3  6.860  (   26.92)    31.62  6.856  6.953 -0.097
t70g40m20  9088.51 3.0 -0.3  6.260  (   15.49)    22.39  6.260  6.451 -0.191
t70g40m20  9088.51 3.0  0.0  6.560  (   27.54)    40.74  6.566  6.781 -0.215
t70g40m20  9088.51 3.0 +0.3  6.860  (   46.77)    67.61  6.856  7.116 -0.260
t70g30m20  9088.51 3.0 -0.3  6.260  (   30.20)    56.23  6.257  6.634 -0.377
t70g30m20  9088.51 3.0  0.0  6.560  (   50.12)    93.33  6.558  7.031 -0.473
t70g30m20  9088.51 3.0 +0.3  6.860  (   75.86)   141.25  6.861  7.522 -0.661
t70g20m20  9088.51 3.0 -0.3  6.260  (   44.67)   107.15  6.264  6.902 -0.638
t70g20m20  9088.51 3.0  0.0  6.560  (   72.44)   158.49  6.553  7.406 -0.853
t70g20m20  9088.51 3.0 +0.3  6.860  (  102.33)   218.78  6.867  8.066 -1.199
t70g10m20  9088.51 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9088.51 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9088.51 3.0 -0.3  6.260  (    5.13)     5.75  6.258  6.312 -0.054
t65g50m20  9088.51 3.0  0.0  6.560  (    9.77)    11.22  6.565  6.621 -0.056
t65g50m20  9088.51 3.0 +0.3  6.860  (   18.20)    20.89  6.864  6.925 -0.061
t65g40m20  9088.51 3.0 -0.3  6.260  (   10.72)    14.13  6.256  6.395 -0.139
t65g40m20  9088.51 3.0  0.0  6.560  (   19.50)    26.30  6.560  6.715 -0.155
t65g40m20  9088.51 3.0 +0.3  6.860  (   33.88)    45.71  6.856  7.037 -0.181
t65g30m20  9088.51 3.0 -0.3  6.260  (   20.42)    35.48  6.265  6.556 -0.291
t65g30m20  9088.51 3.0  0.0  6.560  (   35.48)    60.26  6.554  6.895 -0.341
t65g30m20  9088.51 3.0 +0.3  6.860  (   57.54)    97.72  6.861  7.294 -0.433
t65g20m20  9088.51 3.0 -0.3  6.260  (   39.81)    83.18  6.253  6.774 -0.521
t65g20m20  9088.51 3.0  0.0  6.560  (   63.10)   131.83  6.567  7.270 -0.703
t65g20m20  9088.51 3.0 +0.3  6.860  (   91.20)   186.21  6.870  7.854 -0.984
t65g10m20  9088.51 3.0 -0.3  6.260  (   58.88)   131.83  6.253  6.985 -0.732
t65g10m20  9088.51 3.0  0.0  6.560  (   87.10)   190.55  6.565  7.590 -1.025
t65g10m20  9088.51 3.0 +0.3  6.860  (  120.23)   245.47  6.852  8.202 -1.350
t60g50m20  9088.51 3.0 -0.3  6.260  (    3.09)     3.31  6.261  6.294 -0.033
t60g50m20  9088.51 3.0  0.0  6.560  (    5.89)     6.46  6.564  6.598 -0.034
t60g50m20  9088.51 3.0 +0.3  6.860  (   11.22)    12.30  6.865  6.901 -0.036
t60g40m20  9088.51 3.0 -0.3  6.260  (    6.46)     7.94  6.262  6.354 -0.092
t60g40m20  9088.51 3.0  0.0  6.560  (   12.30)    15.14  6.565  6.663 -0.098
t60g40m20  9088.51 3.0 +0.3  6.860  (   22.39)    27.54  6.866  6.976 -0.110
t60g30m20  9088.51 3.0 -0.3  6.260  (   13.49)    19.95  6.256  6.461 -0.205
t60g30m20  9088.51 3.0  0.0  6.560  (   23.99)    36.31  6.562  6.795 -0.233
t60g30m20  9088.51 3.0 +0.3  6.860  (   40.74)    61.66  6.865  7.145 -0.280
t60g20m20  9088.51 3.0 -0.3  6.260  (   25.70)    47.86  6.258  6.630 -0.372
t60g20m20  9088.51 3.0  0.0  6.560  (   42.66)    79.43  6.556  7.006 -0.450
t60g20m20  9088.51 3.0 +0.3  6.860  (   66.07)   123.03  6.864  7.446 -0.582
t60g10m20  9088.51 3.0 -0.3  6.260  (   48.98)    97.72  6.260  6.810 -0.550
t60g10m20  9088.51 3.0  0.0  6.560  (   74.13)   144.54  6.551  7.289 -0.738
t60g10m20  9088.51 3.0 +0.3  6.860  (  102.33)   199.53  6.859  7.885 -1.026
t55g50m20  9088.51 3.0 -0.3  6.260  (    1.58)     1.66  6.259  6.277 -0.018
t55g50m20  9088.51 3.0  0.0  6.560  (    3.16)     3.31  6.565  6.583 -0.018
t55g50m20  9088.51 3.0 +0.3  6.860  (    6.17)     6.46  6.865  6.884 -0.019
t55g40m20  9088.51 3.0 -0.3  6.260  (    3.47)     3.89  6.256  6.311 -0.055
t55g40m20  9088.51 3.0  0.0  6.560  (    6.76)     7.59  6.561  6.619 -0.058
t55g40m20  9088.51 3.0 +0.3  6.860  (   12.59)    14.13  6.858  6.920 -0.062
t55g30m20  9088.51 3.0 -0.3  6.260  (    7.41)     9.77  6.257  6.391 -0.134
t55g30m20  9088.51 3.0  0.0  6.560  (   13.80)    18.20  6.555  6.699 -0.144
t55g30m20  9088.51 3.0 +0.3  6.860  (   24.55)    33.11  6.864  7.029 -0.165
t55g20m20  9088.51 3.0 -0.3  6.260  (   15.49)    25.12  6.257  6.511 -0.254
t55g20m20  9088.51 3.0  0.0  6.560  (   27.54)    44.67  6.562  6.859 -0.297
t55g20m20  9088.51 3.0 +0.3  6.860  (   44.67)    72.44  6.854  7.212 -0.358
t55g10m20  9088.51 3.0 -0.3  6.260  (   30.20)    56.23  6.256  6.661 -0.405
t55g10m20  9088.51 3.0  0.0  6.560  (   48.98)    91.20  6.558  7.060 -0.502
t55g10m20  9088.51 3.0 +0.3  6.860  (   72.44)   134.90  6.854  7.499 -0.645
t50g50m20  9088.51 3.0 -0.3  6.260  (    0.60)     0.60  6.257  6.266 -0.009
t50g50m20  9088.51 3.0  0.0  6.560  (    1.17)     1.20  6.558  6.567 -0.009
t50g50m20  9088.51 3.0 +0.3  6.860  (    2.34)     2.40  6.863  6.872 -0.009
t50g40m20  9088.51 3.0 -0.3  6.260  (    1.48)     1.58  6.262  6.290 -0.028
t50g40m20  9088.51 3.0  0.0  6.560  (    2.88)     3.09  6.560  6.588 -0.028
t50g40m20  9088.51 3.0 +0.3  6.860  (    5.62)     6.03  6.865  6.894 -0.029
t50g30m20  9088.51 3.0 -0.3  6.260  (    3.47)     4.17  6.264  6.343 -0.079
t50g30m20  9088.51 3.0  0.0  6.560  (    6.61)     7.94  6.561  6.644 -0.083
t50g30m20  9088.51 3.0 +0.3  6.860  (   12.30)    14.79  6.864  6.954 -0.090
t50g20m20  9088.51 3.0 -0.3  6.260  (    7.59)    10.72  6.258  6.422 -0.164
t50g20m20  9088.51 3.0  0.0  6.560  (   14.13)    19.95  6.558  6.741 -0.183
t50g20m20  9088.51 3.0 +0.3  6.860  (   24.55)    35.48  6.863  7.074 -0.211
t50g10m20  9088.51 3.0 -0.3  6.260  (   16.98)    27.54  6.258  6.523 -0.265
t50g10m20  9088.51 3.0  0.0  6.560  (   29.51)    47.86  6.560  6.874 -0.314
t50g10m20  9088.51 3.0 +0.3  6.860  (   46.77)    77.62  6.865  7.251 -0.386
t45g50m20  9088.51 3.0 -0.3  6.260  (    0.10)     0.10  6.258  6.263 -0.005
t45g50m20  9088.51 3.0  0.0  6.560  (    0.20)     0.20  6.560  6.565 -0.005
t45g50m20  9088.51 3.0 +0.3  6.860  (    0.39)     0.40  6.860  6.866 -0.006
t45g40m20  9088.51 3.0 -0.3  6.260  (    0.39)     0.40  6.258  6.271 -0.013
t45g40m20  9088.51 3.0  0.0  6.560  (    0.78)     0.79  6.560  6.573 -0.013
t45g40m20  9088.51 3.0 +0.3  6.860  (    1.51)     1.58  6.864  6.877 -0.013
t45g30m20  9088.51 3.0 -0.3  6.260  (    1.05)     1.15  6.262  6.298 -0.036
t45g30m20  9088.51 3.0  0.0  6.560  (    2.04)     2.24  6.560  6.597 -0.037
t45g30m20  9088.51 3.0 +0.3  6.860  (    3.98)     4.27  6.858  6.897 -0.039
t45g20m20  9088.51 3.0 -0.3  6.260  (    2.69)     3.24  6.255  6.340 -0.085
t45g20m20  9088.51 3.0  0.0  6.560  (    5.13)     6.31  6.566  6.656 -0.090
t45g20m20  9088.51 3.0 +0.3  6.860  (    9.55)    11.48  6.859  6.959 -0.100
t45g10m20  9088.51 3.0 -0.3  6.260  (    6.92)     9.33  6.260  6.402 -0.142
t45g10m20  9088.51 3.0  0.0  6.560  (   12.88)    16.98  6.555  6.714 -0.159
t45g10m20  9088.51 3.0 +0.3  6.860  (   21.88)    29.51  6.854  7.041 -0.187
t70g50m30  9088.51 3.0 -0.3  5.260  (    0.81)     1.15  5.257  5.414 -0.157
t70g50m30  9088.51 3.0  0.0  5.560  (    1.62)     2.29  5.560  5.717 -0.157
t70g50m30  9088.51 3.0 +0.3  5.860  (    3.16)     4.47  5.855  6.015 -0.160
t70g40m30  9088.51 3.0 -0.3  5.260  (    1.66)     3.63  5.262  5.603 -0.341
t70g40m30  9088.51 3.0  0.0  5.560  (    3.31)     7.08  5.559  5.906 -0.347
t70g40m30  9088.51 3.0 +0.3  5.860  (    6.46)    13.80  5.860  6.215 -0.355
t70g30m30  9088.51 3.0 -0.3  5.260  (    3.09)    10.23  5.258  5.793 -0.535
t70g30m30  9088.51 3.0  0.0  5.560  (    6.03)    19.95  5.560  6.110 -0.550
t70g30m30  9088.51 3.0 +0.3  5.860  (   11.75)    37.15  5.862  6.439 -0.577
t70g20m30  9088.51 3.0 -0.3  5.260  (    5.89)    27.54  5.263  5.992 -0.729
t70g20m30  9088.51 3.0  0.0  5.560  (   11.22)    50.12  5.563  6.324 -0.761
t70g20m30  9088.51 3.0 +0.3  5.860  (   21.38)    85.11  5.861  6.694 -0.833
t70g10m30  9088.51 3.0 -0.3  5.260  (    7.41)    33.11  5.262  5.976 -0.714
t70g10m30  9088.51 3.0  0.0  5.560  (   14.13)    58.88  5.557  6.301 -0.744
t70g10m30  9088.51 3.0 +0.3  5.860  (   26.30)    97.72  5.853  6.666 -0.813
t65g50m30  9088.51 3.0 -0.3  5.260  (    0.52)     0.66  5.257  5.364 -0.107
t65g50m30  9088.51 3.0  0.0  5.560  (    1.05)     1.32  5.559  5.666 -0.107
t65g50m30  9088.51 3.0 +0.3  5.860  (    2.04)     2.63  5.863  5.971 -0.108
t65g40m30  9088.51 3.0 -0.3  5.260  (    1.15)     2.14  5.255  5.537 -0.282
t65g40m30  9088.51 3.0  0.0  5.560  (    2.24)     4.27  5.560  5.846 -0.286
t65g40m30  9088.51 3.0 +0.3  5.860  (    4.37)     8.32  5.860  6.153 -0.293
t65g30m30  9088.51 3.0 -0.3  5.260  (    2.40)     7.41  5.262  5.772 -0.510
t65g30m30  9088.51 3.0  0.0  5.560  (    4.68)    14.45  5.563  6.087 -0.524
t65g30m30  9088.51 3.0 +0.3  5.860  (    8.91)    26.92  5.858  6.407 -0.549
t65g20m30  9088.51 3.0 -0.3  5.260  (    4.47)    19.05  5.263  5.928 -0.665
t65g20m30  9088.51 3.0  0.0  5.560  (    8.71)    35.48  5.562  6.258 -0.696
t65g20m30  9088.51 3.0 +0.3  5.860  (   16.60)    63.10  5.865  6.623 -0.758
t65g10m30  9088.51 3.0 -0.3  5.260  (    8.51)    40.74  5.262  6.039 -0.777
t65g10m30  9088.51 3.0  0.0  5.560  (   16.22)    70.79  5.557  6.393 -0.836
t65g10m30  9088.51 3.0 +0.3  5.860  (   29.51)   114.82  5.861  6.826 -0.965
t60g50m30  9088.51 3.0 -0.3  5.260  (    0.31)     0.35  5.256  5.322 -0.066
t60g50m30  9088.51 3.0  0.0  5.560  (    0.62)     0.71  5.557  5.623 -0.066
t60g50m30  9088.51 3.0 +0.3  5.860  (    1.23)     1.41  5.859  5.926 -0.067
t60g40m30  9088.51 3.0 -0.3  5.260  (    0.68)     1.07  5.266  5.467 -0.201
t60g40m30  9088.51 3.0  0.0  5.560  (    1.32)     2.09  5.558  5.761 -0.203
t60g40m30  9088.51 3.0 +0.3  5.860  (    2.63)     4.17  5.865  6.071 -0.206
t60g30m30  9088.51 3.0 -0.3  5.260  (    1.48)     3.80  5.264  5.684 -0.420
t60g30m30  9088.51 3.0  0.0  5.560  (    2.88)     7.41  5.561  5.992 -0.431
t60g30m30  9088.51 3.0 +0.3  5.860  (    5.62)    14.45  5.863  6.310 -0.447
t60g20m30  9088.51 3.0 -0.3  5.260  (    3.24)    11.48  5.256  5.856 -0.600
t60g20m30  9088.51 3.0  0.0  5.560  (    6.17)    22.39  5.564  6.190 -0.626
t60g20m30  9088.51 3.0 +0.3  5.860  (   11.48)    40.74  5.861  6.533 -0.672
t60g10m30  9088.51 3.0 -0.3  5.260  (    6.46)    23.44  5.264  5.893 -0.629
t60g10m30  9088.51 3.0  0.0  5.560  (   12.02)    42.66  5.561  6.233 -0.672
t60g10m30  9088.51 3.0 +0.3  5.860  (   21.88)    72.44  5.854  6.603 -0.749
t55g50m30  9088.51 3.0 -0.3  5.260  (    0.16)     0.17  5.258  5.293 -0.035
t55g50m30  9088.51 3.0  0.0  5.560  (    0.32)     0.35  5.558  5.593 -0.035
t55g50m30  9088.51 3.0 +0.3  5.860  (    0.65)     0.69  5.859  5.894 -0.035
t55g40m30  9088.51 3.0 -0.3  5.260  (    0.35)     0.46  5.260  5.374 -0.114
t55g40m30  9088.51 3.0  0.0  5.560  (    0.71)     0.91  5.561  5.676 -0.115
t55g40m30  9088.51 3.0 +0.3  5.860  (    1.38)     1.82  5.865  5.980 -0.115
t55g30m30  9088.51 3.0 -0.3  5.260  (    0.81)     1.51  5.264  5.538 -0.274
t55g30m30  9088.51 3.0  0.0  5.560  (    1.58)     2.95  5.562  5.839 -0.277
t55g30m30  9088.51 3.0 +0.3  5.860  (    3.09)     5.75  5.863  6.146 -0.283
t55g20m30  9088.51 3.0 -0.3  5.260  (    1.74)     4.68  5.258  5.692 -0.434
t55g20m30  9088.51 3.0  0.0  5.560  (    3.47)     9.12  5.557  6.001 -0.444
t55g20m30  9088.51 3.0 +0.3  5.860  (    6.76)    17.38  5.857  6.325 -0.468
t55g10m30  9088.51 3.0 -0.3  5.260  (    3.89)    11.22  5.264  5.751 -0.487
t55g10m30  9088.51 3.0  0.0  5.560  (    7.41)    21.38  5.565  6.077 -0.512
t55g10m30  9088.51 3.0 +0.3  5.860  (   14.13)    38.90  5.865  6.422 -0.557
t50g50m30  9088.51 3.0 -0.3  5.260  (    0.07)     0.07  5.259  5.276 -0.017
t50g50m30  9088.51 3.0  0.0  5.560  (    0.13)     0.13  5.556  5.573 -0.017
t50g50m30  9088.51 3.0 +0.3  5.860  (    0.26)     0.27  5.856  5.873 -0.017
t50g40m30  9088.51 3.0 -0.3  5.260  (    0.16)     0.18  5.263  5.314 -0.051
t50g40m30  9088.51 3.0  0.0  5.560  (    0.32)     0.35  5.563  5.615 -0.052
t50g40m30  9088.51 3.0 +0.3  5.860  (    0.62)     0.71  5.865  5.917 -0.052
t50g30m30  9088.51 3.0 -0.3  5.260  (    0.36)     0.50  5.263  5.403 -0.140
t50g30m30  9088.51 3.0  0.0  5.560  (    0.72)     0.98  5.555  5.695 -0.140
t50g30m30  9088.51 3.0 +0.3  5.860  (    1.41)     1.95  5.859  6.000 -0.141
t50g20m30  9088.51 3.0 -0.3  5.260  (    0.81)     1.48  5.256  5.520 -0.264
t50g20m30  9088.51 3.0  0.0  5.560  (    1.62)     2.95  5.561  5.829 -0.268
t50g20m30  9088.51 3.0 +0.3  5.860  (    3.16)     5.75  5.861  6.136 -0.275
t50g10m30  9088.51 3.0 -0.3  5.260  (    2.09)     4.37  5.258  5.593 -0.335
t50g10m30  9088.51 3.0  0.0  5.560  (    4.07)     8.51  5.562  5.907 -0.345
t50g10m30  9088.51 3.0 +0.3  5.860  (    7.76)    15.85  5.856  6.221 -0.365
t45g50m30  9088.51 3.0 -0.3  5.260  (    0.02)     0.02  5.266  5.275 -0.009
t45g50m30  9088.51 3.0  0.0  5.560  (    0.04)     0.04  5.566  5.574 -0.008
t45g50m30  9088.51 3.0 +0.3  5.860  (    0.08)     0.08  5.861  5.869 -0.008
t45g40m30  9088.51 3.0 -0.3  5.260  (    0.05)     0.05  5.255  5.280 -0.025
t45g40m30  9088.51 3.0  0.0  5.560  (    0.10)     0.10  5.557  5.581 -0.024
t45g40m30  9088.51 3.0 +0.3  5.860  (    0.19)     0.20  5.857  5.883 -0.026
t45g30m30  9088.51 3.0 -0.3  5.260  (    0.12)     0.14  5.266  5.331 -0.065
t45g30m30  9088.51 3.0  0.0  5.560  (    0.25)     0.28  5.557  5.622 -0.065
t45g30m30  9088.51 3.0 +0.3  5.860  (    0.49)     0.56  5.859  5.924 -0.065
t45g20m30  9088.51 3.0 -0.3  5.260  (    0.30)     0.42  5.256  5.403 -0.147
t45g20m30  9088.51 3.0  0.0  5.560  (    0.60)     0.83  5.557  5.704 -0.147
t45g20m30  9088.51 3.0 +0.3  5.860  (    1.17)     1.66  5.860  6.009 -0.149
t45g10m30  9088.51 3.0 -0.3  5.260  (    0.79)     1.29  5.264  5.475 -0.211
t45g10m30  9088.51 3.0  0.0  5.560  (    1.55)     2.51  5.558  5.773 -0.215
t45g10m30  9088.51 3.0 +0.3  5.860  (    3.02)     4.90  5.858  6.079 -0.221
t70g50m40  9088.51 3.0 -0.3  4.260  (    0.08)     0.19  4.266  4.634 -0.368
t70g50m40  9088.51 3.0  0.0  4.560  (    0.16)     0.37  4.556  4.924 -0.368
t70g50m40  9088.51 3.0 +0.3  4.860  (    0.32)     0.74  4.857  5.225 -0.368
t70g40m40  9088.51 3.0 -0.3  4.260  (    0.17)     0.59  4.256  4.807 -0.551
t70g40m40  9088.51 3.0  0.0  4.560  (    0.33)     1.17  4.557  5.109 -0.552
t70g40m40  9088.51 3.0 +0.3  4.860  (    0.66)     2.34  4.860  5.412 -0.552
t70g30m40  9088.51 3.0 -0.3  4.260  (    0.32)     1.45  4.255  4.923 -0.668
t70g30m40  9088.51 3.0  0.0  4.560  (    0.63)     2.88  4.558  5.228 -0.670
t70g30m40  9088.51 3.0 +0.3  4.860  (    1.26)     5.75  4.864  5.539 -0.675
t70g20m40  9088.51 3.0 -0.3  4.260  (    0.60)     3.09  4.258  4.974 -0.716
t70g20m40  9088.51 3.0  0.0  4.560  (    1.20)     6.17  4.564  5.282 -0.718
t70g20m40  9088.51 3.0 +0.3  4.860  (    2.40)    12.02  4.865  5.588 -0.723
t70g10m40  9088.51 3.0 -0.3  4.260  (    0.76)     2.19  4.258  4.719 -0.461
t70g10m40  9088.51 3.0  0.0  4.560  (    1.51)     4.37  4.562  5.024 -0.462
t70g10m40  9088.51 3.0 +0.3  4.860  (    3.02)     8.51  4.859  5.324 -0.465
t65g50m40  9088.51 3.0 -0.3  4.260  (    0.05)     0.10  4.257  4.571 -0.314
t65g50m40  9088.51 3.0  0.0  4.560  (    0.10)     0.21  4.555  4.870 -0.315
t65g50m40  9088.51 3.0 +0.3  4.860  (    0.20)     0.42  4.856  5.171 -0.315
t65g40m40  9088.51 3.0 -0.3  4.260  (    0.11)     0.41  4.256  4.815 -0.559
t65g40m40  9088.51 3.0  0.0  4.560  (    0.23)     0.81  4.557  5.117 -0.560
t65g40m40  9088.51 3.0 +0.3  4.860  (    0.45)     1.62  4.859  5.420 -0.561
t65g30m40  9088.51 3.0 -0.3  4.260  (    0.24)     1.32  4.258  5.001 -0.743
t65g30m40  9088.51 3.0  0.0  4.560  (    0.48)     2.63  4.560  5.306 -0.746
t65g30m40  9088.51 3.0 +0.3  4.860  (    0.95)     5.25  4.865  5.617 -0.752
t65g20m40  9088.51 3.0 -0.3  4.260  (    0.47)     2.82  4.257  5.048 -0.791
t65g20m40  9088.51 3.0  0.0  4.560  (    0.93)     5.62  4.563  5.357 -0.794
t65g20m40  9088.51 3.0 +0.3  4.860  (    1.82)    10.96  4.859  5.663 -0.804
t65g10m40  9088.51 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9088.51 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9088.51 3.0 -0.3  4.260  (    0.03)     0.05  4.262  4.494 -0.232
t60g50m40  9088.51 3.0  0.0  4.560  (    0.06)     0.10  4.563  4.795 -0.232
t60g50m40  9088.51 3.0 +0.3  4.860  (    0.12)     0.20  4.863  5.096 -0.233
t60g40m40  9088.51 3.0 -0.3  4.260  (    0.07)     0.21  4.256  4.755 -0.499
t60g40m40  9088.51 3.0  0.0  4.560  (    0.13)     0.42  4.557  5.056 -0.499
t60g40m40  9088.51 3.0 +0.3  4.860  (    0.27)     0.83  4.859  5.358 -0.499
t60g30m40  9088.51 3.0 -0.3  4.260  (    0.15)     0.83  4.259  5.010 -0.751
t60g30m40  9088.51 3.0  0.0  4.560  (    0.30)     1.66  4.560  5.314 -0.754
t60g30m40  9088.51 3.0 +0.3  4.860  (    0.59)     3.31  4.863  5.622 -0.759
t60g20m40  9088.51 3.0 -0.3  4.260  (    0.33)     2.19  4.259  5.091 -0.832
t60g20m40  9088.51 3.0  0.0  4.560  (    0.66)     4.27  4.559  5.394 -0.835
t60g20m40  9088.51 3.0 +0.3  4.860  (    1.32)     8.32  4.860  5.705 -0.845
t60g10m40  9088.51 3.0 -0.3  4.260  (    0.66)     3.63  4.265  5.006 -0.741
t60g10m40  9088.51 3.0  0.0  4.560  (    1.32)     7.08  4.564  5.309 -0.745
t60g10m40  9088.51 3.0 +0.3  4.860  (    2.63)    13.49  4.862  5.618 -0.756
t55g50m40  9088.51 3.0 -0.3  4.260  (    0.02)     0.02  4.257  4.398 -0.141
t55g50m40  9088.51 3.0  0.0  4.560  (    0.03)     0.04  4.559  4.700 -0.141
t55g50m40  9088.51 3.0 +0.3  4.860  (    0.06)     0.09  4.855  4.997 -0.142
t55g40m40  9088.51 3.0 -0.3  4.260  (    0.03)     0.08  4.261  4.618 -0.357
t55g40m40  9088.51 3.0  0.0  4.560  (    0.07)     0.16  4.562  4.920 -0.358
t55g40m40  9088.51 3.0 +0.3  4.860  (    0.14)     0.32  4.864  5.222 -0.358
t55g30m40  9088.51 3.0 -0.3  4.260  (    0.08)     0.34  4.260  4.889 -0.629
t55g30m40  9088.51 3.0  0.0  4.560  (    0.16)     0.68  4.560  5.190 -0.630
t55g30m40  9088.51 3.0 +0.3  4.860  (    0.32)     1.35  4.864  5.493 -0.629
t55g20m40  9088.51 3.0 -0.3  4.260  (    0.17)     0.95  4.258  5.000 -0.742
t55g20m40  9088.51 3.0  0.0  4.560  (    0.35)     1.91  4.558  5.301 -0.743
t55g20m40  9088.51 3.0 +0.3  4.860  (    0.69)     3.80  4.857  5.604 -0.747
t55g10m40  9088.51 3.0 -0.3  4.260  (    0.41)     1.74  4.261  4.900 -0.639
t55g10m40  9088.51 3.0  0.0  4.560  (    0.79)     3.47  4.564  5.209 -0.645
t55g10m40  9088.51 3.0 +0.3  4.860  (    1.58)     6.76  4.862  5.517 -0.655
t50g50m40  9088.51 3.0 -0.3  4.260  (    0.01)     0.01  4.235  4.298 -0.063
t50g50m40  9088.51 3.0  0.0  4.560  (    0.01)     0.02  4.561  4.625 -0.064
t50g50m40  9088.51 3.0 +0.3  4.860  (    0.03)     0.03  4.855  4.919 -0.064
t50g40m40  9088.51 3.0 -0.3  4.260  (    0.02)     0.02  4.253  4.433 -0.180
t50g40m40  9088.51 3.0  0.0  4.560  (    0.03)     0.05  4.560  4.742 -0.182
t50g40m40  9088.51 3.0 +0.3  4.860  (    0.06)     0.09  4.856  5.037 -0.181
t50g30m40  9088.51 3.0 -0.3  4.260  (    0.04)     0.08  4.256  4.627 -0.371
t50g30m40  9088.51 3.0  0.0  4.560  (    0.07)     0.17  4.558  4.928 -0.370
t50g30m40  9088.51 3.0 +0.3  4.860  (    0.14)     0.33  4.858  5.229 -0.371
t50g20m40  9088.51 3.0 -0.3  4.260  (    0.08)     0.25  4.256  4.750 -0.494
t50g20m40  9088.51 3.0  0.0  4.560  (    0.16)     0.50  4.556  5.051 -0.495
t50g20m40  9088.51 3.0 +0.3  4.860  (    0.32)     1.00  4.858  5.354 -0.496
t50g10m40  9088.51 3.0 -0.3  4.260  (    0.21)     0.60  4.262  4.716 -0.454
t50g10m40  9088.51 3.0  0.0  4.560  (    0.43)     1.20  4.563  5.019 -0.456
t50g10m40  9088.51 3.0 +0.3  4.860  (    0.83)     2.34  4.856  5.315 -0.459
t45g50m40  9088.51 3.0 -0.2  4.260  (    0.00)     0.00  4.313  4.340 -0.027
t45g50m40  9088.51 3.0  0.0  4.560  (    0.01)     0.01  4.535  4.560 -0.025
t45g50m40  9088.51 3.0 +0.3  4.860  (    0.01)     0.01  4.869  4.891 -0.022
t45g40m40  9088.51 3.0 -0.3  4.260  (    0.01)     0.01  4.280  4.343 -0.063
t45g40m40  9088.51 3.0  0.0  4.560  (    0.01)     0.01  4.552  4.611 -0.059
t45g40m40  9088.51 3.0 +0.3  4.860  (    0.02)     0.03  4.866  4.927 -0.061
t45g30m40  9088.51 3.0 -0.3  4.260  (    0.01)     0.02  4.265  4.421 -0.156
t45g30m40  9088.51 3.0  0.0  4.560  (    0.03)     0.04  4.558  4.713 -0.155
t45g30m40  9088.51 3.0 +0.3  4.860  (    0.05)     0.08  4.860  5.016 -0.156
t45g20m40  9088.51 3.0 -0.3  4.260  (    0.03)     0.06  4.266  4.538 -0.272
t45g20m40  9088.51 3.0  0.0  4.560  (    0.06)     0.11  4.556  4.829 -0.273
t45g20m40  9088.51 3.0 +0.3  4.860  (    0.12)     0.23  4.856  5.129 -0.273
t45g10m40  9088.51 3.0 -0.3  4.260  (    0.08)     0.16  4.257  4.553 -0.296
t45g10m40  9088.51 3.0  0.0  4.560  (    0.16)     0.32  4.558  4.855 -0.297
t45g10m40  9088.51 3.0 +0.3  4.860  (    0.32)     0.63  4.860  5.158 -0.298


==> anc/tableE1/ncor9094_chreduce.dat <==
t70g50p00  9094.83 1.0 -0.3  8.260  (  218.78)   275.42  8.275  8.569 -0.294
t70g50p00  9094.83 1.0  0.0  8.560  (  275.42)   346.74  8.570  8.847 -0.277
t70g50p00  9094.83 1.0 +0.3  8.860  (  346.74)   436.52  8.861  9.102 -0.241
t70g40p00  9094.83 1.0 -0.3  8.260  (  218.78)   295.12  8.245  8.738 -0.493
t70g40p00  9094.83 1.0  0.0  8.560  (  263.03)   354.81  8.558  9.000 -0.442
t70g40p00  9094.83 1.0 +0.3  8.860  (  323.59)   426.58  8.863  9.238 -0.375
t70g30p00  9094.83 1.0 -0.3  8.260  (  239.88)   331.13  8.257  8.877 -0.620
t70g30p00  9094.83 1.0  0.0  8.560  (  275.42)   380.19  8.549  9.093 -0.544
t70g30p00  9094.83 1.0 +0.3  8.860  (  331.13)   446.68  8.876  9.321 -0.445
t70g20p00  9094.83 1.0 -0.3  8.260  (  251.19)   354.81  8.285  9.054 -0.769
t70g20p00  9094.83 1.0  0.0  8.560  (  281.84)   389.05  8.531  9.226 -0.695
t70g20p00  9094.83 1.0 +0.3  8.860  (  323.59)   436.52  8.831  9.410 -0.579
t70g10p00  9094.83 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9094.83 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9094.83 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9094.83 1.0 -0.3  8.260  (  194.98)   239.88  8.248  8.517 -0.269
t65g50p00  9094.83 1.0  0.0  8.560  (  251.19)   309.03  8.553  8.813 -0.260
t65g50p00  9094.83 1.0 +0.3  8.860  (  323.59)   398.11  8.856  9.090 -0.234
t65g40p00  9094.83 1.0 -0.3  8.260  (  199.53)   275.42  8.261  8.751 -0.490
t65g40p00  9094.83 1.0  0.0  8.560  (  239.88)   331.13  8.558  9.004 -0.446
t65g40p00  9094.83 1.0 +0.3  8.860  (  295.12)   398.11  8.852  9.234 -0.382
t65g30p00  9094.83 1.0 -0.3  8.260  (  213.80)   309.03  8.259  8.960 -0.701
t65g30p00  9094.83 1.0  0.0  8.560  (  251.19)   354.81  8.554  9.180 -0.626
t65g30p00  9094.83 1.0 +0.3  8.860  (  295.12)   407.38  8.847  9.380 -0.533
t65g20p00  9094.83 1.0 -0.3  8.260  (  239.88)   346.74  8.274  9.060 -0.786
t65g20p00  9094.83 1.0  0.0  8.560  (  275.42)   389.05  8.571  9.258 -0.687
t65g20p00  9094.83 1.0 +0.3  8.860  (  309.03)   436.52  8.859  9.433 -0.574
t65g10p00  9094.83 1.0 -0.3  8.260  (  257.04)   363.08  8.231  9.130 -0.899
t65g10p00  9094.83 1.0  0.0  8.560  (  288.40)   407.38  8.578  9.352 -0.774
t65g10p00  9094.83 1.0 +0.3  8.860  (  323.59)   446.68  8.851  9.501 -0.650
t60g50p00  9094.83 1.0 -0.3  8.260  (  154.88)   186.21  8.252  8.468 -0.216
t60g50p00  9094.83 1.0  0.0  8.560  (  204.17)   245.47  8.554  8.779 -0.225
t60g50p00  9094.83 1.0 +0.3  8.860  (  263.03)   323.59  8.862  9.076 -0.214
t60g40p00  9094.83 1.0 -0.3  8.260  (  169.82)   229.09  8.245  8.692 -0.447
t60g40p00  9094.83 1.0  0.0  8.560  (  208.93)   281.84  8.546  8.973 -0.427
t60g40p00  9094.83 1.0 +0.3  8.860  (  257.04)   346.74  8.853  9.230 -0.377
t60g30p00  9094.83 1.0 -0.3  8.260  (  190.55)   275.42  8.249  8.948 -0.699
t60g30p00  9094.83 1.0  0.0  8.560  (  223.87)   323.59  8.565  9.199 -0.634
t60g30p00  9094.83 1.0 +0.3  8.860  (  263.03)   371.54  8.843  9.394 -0.551
t60g20p00  9094.83 1.0 -0.3  8.260  (  213.80)   316.23  8.248  9.140 -0.892
t60g20p00  9094.83 1.0  0.0  8.560  (  239.88)   354.81  8.541  9.344 -0.803
t60g20p00  9094.83 1.0 +0.3  8.860  (  275.42)   398.11  8.836  9.524 -0.688
t60g10p00  9094.83 1.0 -0.3  8.260  (  239.88)   354.81  8.249  9.183 -0.934
t60g10p00  9094.83 1.0  0.0  8.560  (  269.15)   398.11  8.589  9.389 -0.800
t60g10p00  9094.83 1.0 +0.3  8.860  (  302.00)   436.52  8.855  9.534 -0.679
t55g50p00  9094.83 1.0 -0.3  8.260  (   97.72)   112.20  8.259  8.392 -0.133
t55g50p00  9094.83 1.0  0.0  8.560  (  131.83)   154.88  8.571  8.723 -0.152
t55g50p00  9094.83 1.0 +0.3  8.860  (  177.83)   208.93  8.871  9.032 -0.161
t55g40p00  9094.83 1.0 -0.3  8.260  (  123.03)   158.49  8.254  8.595 -0.341
t55g40p00  9094.83 1.0  0.0  8.560  (  154.88)   204.17  8.564  8.928 -0.364
t55g40p00  9094.83 1.0 +0.3  8.860  (  194.98)   257.04  8.866  9.214 -0.348
t55g30p00  9094.83 1.0 -0.3  8.260  (  147.91)   213.80  8.247  8.874 -0.627
t55g30p00  9094.83 1.0  0.0  8.560  (  177.83)   257.04  8.551  9.167 -0.616
t55g30p00  9094.83 1.0 +0.3  8.860  (  213.80)   309.03  8.882  9.430 -0.548
t55g20p00  9094.83 1.0 -0.3  8.260  (  177.83)   269.15  8.239  9.125 -0.886
t55g20p00  9094.83 1.0  0.0  8.560  (  204.17)   309.03  8.548  9.371 -0.823
t55g20p00  9094.83 1.0 +0.3  8.860  (  234.42)   354.81  8.873  9.587 -0.714
t55g10p00  9094.83 1.0 -0.3  8.260  (  208.93)   323.59  8.272  9.319 -1.047
t55g10p00  9094.83 1.0  0.0  8.560  (  234.42)   354.81  8.538  9.489 -0.951
t55g10p00  9094.83 1.0 +0.3  8.860  (  263.03)   398.11  8.872  9.673 -0.801
t50g50p00  9094.83 1.0 -0.3  8.260  (   44.67)    46.77  8.254  8.311 -0.057
t50g50p00  9094.83 1.0  0.0  8.560  (   61.66)    66.07  8.565  8.636 -0.071
t50g50p00  9094.83 1.0 +0.3  8.860  (   83.18)    91.20  8.866  8.949 -0.083
t50g40p00  9094.83 1.0 -0.3  8.260  (   63.10)    74.13  8.252  8.429 -0.177
t50g40p00  9094.83 1.0  0.0  8.560  (   83.18)   100.00  8.567  8.776 -0.209
t50g40p00  9094.83 1.0 +0.3  8.860  (  107.15)   128.82  8.850  9.075 -0.225
t50g30p00  9094.83 1.0 -0.3  8.260  (   91.20)   120.23  8.259  8.665 -0.406
t50g30p00  9094.83 1.0  0.0  8.560  (  112.20)   151.36  8.557  9.005 -0.448
t50g30p00  9094.83 1.0 +0.3  8.860  (  138.04)   186.21  8.850  9.308 -0.458
t50g20p00  9094.83 1.0 -0.3  8.260  (  123.03)   181.97  8.264  8.983 -0.719
t50g20p00  9094.83 1.0  0.0  8.560  (  144.54)   218.78  8.578  9.321 -0.743
t50g20p00  9094.83 1.0 +0.3  8.860  (  169.82)   251.19  8.841  9.558 -0.717
t50g10p00  9094.83 1.0 -0.3  8.260  (  158.49)   251.19  8.284  9.279 -0.995
t50g10p00  9094.83 1.0  0.0  8.560  (  181.97)   281.84  8.549  9.507 -0.958
t50g10p00  9094.83 1.0 +0.3  8.860  (  208.93)   316.23  8.837  9.711 -0.874
t45g50p00  9094.83 1.0 -0.3  8.260  (   10.96)    11.22  8.256  8.280 -0.024
t45g50p00  9094.83 1.0  0.0  8.560  (   15.85)    16.60  8.565  8.596 -0.031
t45g50p00  9094.83 1.0 +0.3  8.860  (   21.88)    22.91  8.856  8.898 -0.042
t45g40p00  9094.83 1.0 -0.3  8.260  (   23.44)    25.12  8.257  8.318 -0.061
t45g40p00  9094.83 1.0  0.0  8.560  (   31.62)    33.88  8.552  8.632 -0.080
t45g40p00  9094.83 1.0 +0.3  8.860  (   38.90)    42.66  8.872  8.967 -0.095
t45g30p00  9094.83 1.0 -0.3  8.260  (   36.31)    40.74  8.253  8.407 -0.154
t45g30p00  9094.83 1.0  0.0  8.560  (   45.71)    53.70  8.570  8.757 -0.187
t45g30p00  9094.83 1.0 +0.3  8.860  (   57.54)    67.61  8.848  9.056 -0.208
t45g20p00  9094.83 1.0 -0.3  8.260  (   57.54)    72.44  8.273  8.598 -0.325
t45g20p00  9094.83 1.0  0.0  8.560  (   70.79)    89.13  8.549  8.922 -0.373
t45g20p00  9094.83 1.0 +0.3  8.860  (   85.11)   109.65  8.848  9.254 -0.406
t45g10p00  9094.83 1.0 -0.3  8.260  (   89.13)   123.03  8.273  8.850 -0.577
t45g10p00  9094.83 1.0  0.0  8.560  (  104.71)   147.91  8.567  9.205 -0.638
t45g10p00  9094.83 1.0 +0.3  8.860  (  123.03)   173.78  8.854  9.515 -0.661
t70g50m10  9094.83 1.0 -0.3  7.260  (   95.50)   131.83  7.256  7.630 -0.374
t70g50m10  9094.83 1.0  0.0  7.560  (  125.89)   173.78  7.548  8.006 -0.458
t70g50m10  9094.83 1.0 +0.3  7.860  (  154.88)   223.87  7.863  8.347 -0.484
t70g40m10  9094.83 1.0 -0.3  7.260  (  117.49)   181.97  7.273  8.018 -0.745
t70g40m10  9094.83 1.0  0.0  7.560  (  141.25)   223.87  7.572  8.387 -0.815
t70g40m10  9094.83 1.0 +0.3  7.860  (  165.96)   263.03  7.846  8.651 -0.805
t70g30m10  9094.83 1.0 -0.3  7.260  (  141.25)   229.09  7.259  8.306 -1.047
t70g30m10  9094.83 1.0  0.0  7.560  (  162.18)   269.15  7.557  8.626 -1.069
t70g30m10  9094.83 1.0 +0.3  7.860  (  186.21)   309.03  7.860  8.866 -1.006
t70g20m10  9094.83 1.0 -0.3  7.260  (  162.18)   263.03  7.250  8.509 -1.259
t70g20m10  9094.83 1.0  0.0  7.560  (  181.97)   302.00  7.559  8.832 -1.273
t70g20m10  9094.83 1.0 +0.3  7.860  (  204.17)   338.84  7.866  9.060 -1.194
t70g10m10  9094.83 1.0 -0.3  7.260  (  173.78)   281.84  7.239  8.610 -1.371
t70g10m10  9094.83 1.0  0.0  7.560  (  194.98)   323.59  7.590  8.980 -1.390
t70g10m10  9094.83 1.0 +0.3  7.860  (  218.78)   354.81  7.864  9.192 -1.328
t65g50m10  9094.83 1.0 -0.3  7.260  (   81.28)   107.15  7.255  7.535 -0.280
t65g50m10  9094.83 1.0  0.0  7.560  (  109.65)   147.91  7.550  7.903 -0.353
t65g50m10  9094.83 1.0 +0.3  7.860  (  141.25)   194.98  7.849  8.243 -0.394
t65g40m10  9094.83 1.0 -0.3  7.260  (  102.33)   154.88  7.253  7.890 -0.637
t65g40m10  9094.83 1.0  0.0  7.560  (  125.89)   199.53  7.574  8.312 -0.738
t65g40m10  9094.83 1.0 +0.3  7.860  (  151.36)   239.88  7.858  8.599 -0.741
t65g30m10  9094.83 1.0 -0.3  7.260  (  123.03)   204.17  7.244  8.269 -1.025
t65g30m10  9094.83 1.0  0.0  7.560  (  144.54)   245.47  7.555  8.645 -1.090
t65g30m10  9094.83 1.0 +0.3  7.860  (  169.82)   281.84  7.839  8.897 -1.058
t65g20m10  9094.83 1.0 -0.3  7.260  (  147.91)   251.19  7.249  8.516 -1.267
t65g20m10  9094.83 1.0  0.0  7.560  (  169.82)   288.40  7.549  8.818 -1.269
t65g20m10  9094.83 1.0 +0.3  7.860  (  190.55)   323.59  7.843  9.038 -1.195
t65g10m10  9094.83 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9094.83 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9094.83 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9094.83 1.0 -0.3  7.260  (   61.66)    77.62  7.266  7.449 -0.183
t60g50m10  9094.83 1.0  0.0  7.560  (   89.13)   112.20  7.551  7.779 -0.228
t60g50m10  9094.83 1.0 +0.3  7.860  (  123.03)   158.49  7.863  8.135 -0.272
t60g40m10  9094.83 1.0 -0.3  7.260  (   83.18)   120.23  7.256  7.706 -0.450
t60g40m10  9094.83 1.0  0.0  7.560  (  107.15)   162.18  7.573  8.132 -0.559
t60g40m10  9094.83 1.0 +0.3  7.860  (  134.90)   204.17  7.872  8.471 -0.599
t60g30m10  9094.83 1.0 -0.3  7.260  (  104.71)   173.78  7.260  8.136 -0.876
t60g30m10  9094.83 1.0  0.0  7.560  (  128.82)   213.80  7.566  8.536 -0.970
t60g30m10  9094.83 1.0 +0.3  7.860  (  151.36)   251.19  7.857  8.821 -0.964
t60g20m10  9094.83 1.0 -0.3  7.260  (  128.82)   223.87  7.255  8.503 -1.248
t60g20m10  9094.83 1.0  0.0  7.560  (  151.36)   263.03  7.573  8.863 -1.290
t60g20m10  9094.83 1.0 +0.3  7.860  (  169.82)   295.12  7.846  9.091 -1.245
t60g10m10  9094.83 1.0 -0.3  7.260  (  154.88)   269.15  7.278  8.698 -1.420
t60g10m10  9094.83 1.0  0.0  7.560  (  173.78)   302.00  7.561  8.961 -1.400
t60g10m10  9094.83 1.0 +0.3  7.860  (  194.98)   331.13  7.826  9.148 -1.322
t55g50m10  9094.83 1.0 -0.3  7.260  (   37.15)    43.65  7.262  7.368 -0.106
t55g50m10  9094.83 1.0  0.0  7.560  (   57.54)    67.61  7.559  7.688 -0.129
t55g50m10  9094.83 1.0 +0.3  7.860  (   85.11)   100.00  7.853  8.004 -0.151
t55g40m10  9094.83 1.0 -0.3  7.260  (   56.23)    75.86  7.254  7.518 -0.264
t55g40m10  9094.83 1.0  0.0  7.560  (   79.43)   109.65  7.569  7.905 -0.336
t55g40m10  9094.83 1.0 +0.3  7.860  (  104.71)   147.91  7.874  8.266 -0.392
t55g30m10  9094.83 1.0 -0.3  7.260  (   81.28)   125.89  7.270  7.855 -0.585
t55g30m10  9094.83 1.0  0.0  7.560  (  102.33)   162.18  7.565  8.274 -0.709
t55g30m10  9094.83 1.0 +0.3  7.860  (  125.89)   199.53  7.863  8.623 -0.760
t55g20m10  9094.83 1.0 -0.3  7.260  (  104.71)   181.97  7.262  8.296 -1.034
t55g20m10  9094.83 1.0  0.0  7.560  (  125.89)   218.78  7.560  8.693 -1.133
t55g20m10  9094.83 1.0 +0.3  7.860  (  147.91)   257.04  7.887  9.011 -1.124
t55g10m10  9094.83 1.0 -0.3  7.260  (  131.83)   234.42  7.266  8.654 -1.388
t55g10m10  9094.83 1.0  0.0  7.560  (  151.36)   269.15  7.566  8.984 -1.418
t55g10m10  9094.83 1.0 +0.3  7.860  (  173.78)   302.00  7.868  9.228 -1.360
t50g50m10  9094.83 1.0 -0.3  7.260  (   15.49)    16.98  7.257  7.310 -0.053
t50g50m10  9094.83 1.0  0.0  7.560  (   25.70)    28.18  7.559  7.622 -0.063
t50g50m10  9094.83 1.0 +0.3  7.860  (   39.81)    43.65  7.860  7.932 -0.072
t50g40m10  9094.83 1.0 -0.3  7.260  (   30.20)    33.88  7.259  7.392 -0.133
t50g40m10  9094.83 1.0  0.0  7.560  (   41.69)    50.12  7.558  7.722 -0.164
t50g40m10  9094.83 1.0 +0.3  7.860  (   58.88)    72.44  7.866  8.060 -0.194
t50g30m10  9094.83 1.0 -0.3  7.260  (   46.77)    63.10  7.261  7.557 -0.296
t50g30m10  9094.83 1.0  0.0  7.560  (   63.10)    87.10  7.550  7.920 -0.370
t50g30m10  9094.83 1.0 +0.3  7.860  (   83.18)   117.49  7.868  8.307 -0.439
t50g20m10  9094.83 1.0 -0.3  7.260  (   72.44)   112.20  7.267  7.864 -0.597
t50g20m10  9094.83 1.0  0.0  7.560  (   91.20)   144.54  7.565  8.299 -0.734
t50g20m10  9094.83 1.0 +0.3  7.860  (  112.20)   177.83  7.865  8.686 -0.821
t50g10m10  9094.83 1.0 -0.3  7.260  (  100.00)   173.78  7.264  8.320 -1.056
t50g10m10  9094.83 1.0  0.0  7.560  (  120.23)   208.93  7.569  8.752 -1.183
t50g10m10  9094.83 1.0 +0.3  7.860  (  141.25)   239.88  7.852  9.060 -1.208
t45g50m10  9094.83 1.0 -0.3  7.260  (    2.24)     2.34  7.258  7.283 -0.025
t45g50m10  9094.83 1.0  0.0  7.560  (    4.07)     4.27  7.557  7.585 -0.028
t45g50m10  9094.83 1.0 +0.3  7.860  (    7.08)     7.41  7.856  7.890 -0.034
t45g40m10  9094.83 1.0 -0.3  7.260  (    8.71)     9.55  7.259  7.322 -0.063
t45g40m10  9094.83 1.0  0.0  7.560  (   13.80)    15.49  7.561  7.635 -0.074
t45g40m10  9094.83 1.0 +0.3  7.860  (   20.89)    23.44  7.855  7.943 -0.088
t45g30m10  9094.83 1.0 -0.3  7.260  (   18.20)    21.38  7.257  7.374 -0.117
t45g30m10  9094.83 1.0  0.0  7.560  (   26.92)    32.36  7.564  7.806 -0.242
t45g30m10  9094.83 1.0 +0.3  7.860  (   33.88)    39.81  7.851  8.030 -0.179
t45g20m10  9094.83 1.0 -0.3  7.260  (   31.62)    39.81  7.268  7.510 -0.242
t45g20m10  9094.83 1.0  0.0  7.560  (   41.69)    53.70  7.553  7.850 -0.297
t45g20m10  9094.83 1.0 +0.3  7.860  (   53.70)    70.79  7.852  8.207 -0.355
t45g10m10  9094.83 1.0 -0.3  7.260  (   52.48)    74.13  7.252  7.697 -0.445
t45g10m10  9094.83 1.0  0.0  7.560  (   67.61)    97.72  7.564  8.122 -0.558
t45g10m10  9094.83 1.0 +0.3  7.860  (   83.18)   123.03  7.875  8.529 -0.654
t70g50m20  9094.83 1.0 -0.3  6.260  (   26.92)    38.02  6.256  6.517 -0.261
t70g50m20  9094.83 1.0  0.0  6.560  (   40.74)    61.66  6.555  6.869 -0.314
t70g50m20  9094.83 1.0 +0.3  6.860  (   61.66)    93.33  6.855  7.247 -0.392
t70g40m20  9094.83 1.0 -0.3  6.260  (   40.74)    77.62  6.265  6.785 -0.520
t70g40m20  9094.83 1.0  0.0  6.560  (   60.26)   112.20  6.555  7.236 -0.681
t70g40m20  9094.83 1.0 +0.3  6.860  (   83.18)   151.36  6.863  7.745 -0.882
t70g30m20  9094.83 1.0 -0.3  6.260  (   64.57)   138.04  6.252  7.295 -1.043
t70g30m20  9094.83 1.0  0.0  6.560  (   87.10)   181.97  6.575  7.914 -1.339
t70g30m20  9094.83 1.0 +0.3  6.860  (  107.15)   218.78  6.863  8.331 -1.468
t70g20m20  9094.83 1.0 -0.3  6.260  (   85.11)   186.21  6.267  7.721 -1.454
t70g20m20  9094.83 1.0  0.0  6.560  (  107.15)   223.87  6.549  8.230 -1.681
t70g20m20  9094.83 1.0 +0.3  6.860  (  128.82)   263.03  6.868  8.641 -1.773
t70g10m20  9094.83 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9094.83 1.0 -0.3  6.260  (   18.62)    26.92  6.258  6.459 -0.201
t65g50m20  9094.83 1.0  0.0  6.560  (   32.36)    43.65  6.566  6.803 -0.237
t65g50m20  9094.83 1.0 +0.3  6.860  (   47.86)    69.18  6.861  7.143 -0.282
t65g40m20  9094.83 1.0 -0.3  6.260  (   30.90)    57.54  6.264  6.710 -0.446
t65g40m20  9094.83 1.0  0.0  6.560  (   47.86)    87.10  6.554  7.104 -0.550
t65g40m20  9094.83 1.0 +0.3  6.860  (   69.18)   123.03  6.857  7.561 -0.704
t65g30m20  9094.83 1.0 -0.3  6.260  (   48.98)   109.65  6.266  7.104 -0.838
t65g30m20  9094.83 1.0  0.0  6.560  (   69.18)   147.91  6.560  7.657 -1.097
t65g30m20  9094.83 1.0 +0.3  6.860  (   91.20)   186.21  6.862  8.168 -1.306
t65g20m20  9094.83 1.0 -0.3  6.260  (   74.13)   169.82  6.254  7.657 -1.403
t65g20m20  9094.83 1.0  0.0  6.560  (   95.50)   208.93  6.551  8.193 -1.642
t65g20m20  9094.83 1.0 +0.3  6.860  (  117.49)   245.47  6.851  8.586 -1.735
t65g10m20  9094.83 1.0 -0.3  6.260  (   95.50)   199.53  6.246  7.793 -1.547
t65g10m20  9094.83 1.0  0.0  6.560  (  117.49)   239.88  6.561  8.328 -1.767
t65g10m20  9094.83 1.0 +0.3  6.860  (  138.04)   275.42  6.867  8.702 -1.835
t60g50m20  9094.83 1.0 -0.3  6.260  (   11.22)    15.14  6.255  6.403 -0.148
t60g50m20  9094.83 1.0  0.0  6.560  (   20.89)    28.18  6.564  6.726 -0.162
t60g50m20  9094.83 1.0 +0.3  6.860  (   33.88)    44.67  6.855  7.042 -0.187
t60g40m20  9094.83 1.0 -0.3  6.260  (   21.88)    35.48  6.267  6.589 -0.322
t60g40m20  9094.83 1.0  0.0  6.560  (   33.88)    57.54  6.567  6.946 -0.379
t60g40m20  9094.83 1.0 +0.3  6.860  (   51.29)    87.10  6.867  7.326 -0.459
t60g30m20  9094.83 1.0 -0.3  6.260  (   35.48)    75.86  6.253  6.887 -0.634
t60g30m20  9094.83 1.0  0.0  6.560  (   52.48)   112.20  6.569  7.385 -0.816
t60g30m20  9094.83 1.0 +0.3  6.860  (   74.13)   147.91  6.865  7.878 -1.013
t60g20m20  9094.83 1.0 -0.3  6.260  (   54.95)   128.82  6.266  7.311 -1.045
t60g20m20  9094.83 1.0  0.0  6.560  (   75.86)   165.96  6.556  7.871 -1.315
t60g20m20  9094.83 1.0 +0.3  6.860  (   97.72)   204.17  6.871  8.384 -1.513
t60g10m20  9094.83 1.0 -0.3  6.260  (   81.28)   173.78  6.268  7.638 -1.370
t60g10m20  9094.83 1.0  0.0  6.560  (  102.33)   208.93  6.548  8.140 -1.592
t60g10m20  9094.83 1.0 +0.3  6.860  (  123.03)   245.47  6.863  8.579 -1.716
t55g50m20  9094.83 1.0 -0.3  6.260  (    6.03)     7.59  6.264  6.367 -0.103
t55g50m20  9094.83 1.0  0.0  6.560  (   11.48)    14.13  6.556  6.664 -0.108
t55g50m20  9094.83 1.0 +0.3  6.860  (   20.89)    26.30  6.863  6.982 -0.119
t55g40m20  9094.83 1.0 -0.3  6.260  (   12.30)    18.62  6.259  6.472 -0.213
t55g40m20  9094.83 1.0  0.0  6.560  (   21.88)    31.62  6.559  6.802 -0.243
t55g40m20  9094.83 1.0 +0.3  6.860  (   34.67)    51.29  6.864  7.145 -0.281
t55g30m20  9094.83 1.0 -0.3  6.260  (   23.44)    42.66  6.266  6.688 -0.422
t55g30m20  9094.83 1.0  0.0  6.560  (   35.48)    67.61  6.567  7.067 -0.500
t55g30m20  9094.83 1.0 +0.3  6.860  (   53.70)    97.72  6.862  7.467 -0.605
t55g20m20  9094.83 1.0 -0.3  6.260  (   38.02)    87.10  6.267  7.006 -0.739
t55g20m20  9094.83 1.0  0.0  6.560  (   56.23)   120.23  6.554  7.481 -0.927
t55g20m20  9094.83 1.0 +0.3  6.860  (   75.86)   154.88  6.851  7.990 -1.139
t55g10m20  9094.83 1.0 -0.3  6.260  (   58.88)   128.82  6.252  7.267 -1.015
t55g10m20  9094.83 1.0  0.0  6.560  (   79.43)   165.96  6.556  7.840 -1.284
t55g10m20  9094.83 1.0 +0.3  6.860  (  102.33)   199.53  6.845  8.325 -1.480
t50g50m20  9094.83 1.0 -0.3  6.260  (    2.19)     2.51  6.257  6.321 -0.064
t50g50m20  9094.83 1.0  0.0  6.560  (    4.27)     4.90  6.556  6.622 -0.066
t50g50m20  9094.83 1.0 +0.3  6.860  (    8.13)     9.55  6.864  6.934 -0.070
t50g40m20  9094.83 1.0 -0.3  6.260  (    5.50)     7.24  6.255  6.389 -0.134
t50g40m20  9094.83 1.0  0.0  6.560  (   10.23)    13.80  6.564  6.708 -0.144
t50g40m20  9094.83 1.0 +0.3  6.860  (   18.62)    24.55  6.858  7.017 -0.159
t50g30m20  9094.83 1.0 -0.3  6.260  (   11.75)    19.50  6.265  6.525 -0.260
t50g30m20  9094.83 1.0  0.0  6.560  (   20.89)    32.36  6.562  6.865 -0.303
t50g30m20  9094.83 1.0 +0.3  6.860  (   32.36)    51.29  6.862  7.212 -0.350
t50g20m20  9094.83 1.0 -0.3  6.260  (   23.44)    43.65  6.260  6.733 -0.473
t50g20m20  9094.83 1.0  0.0  6.560  (   34.67)    67.61  6.557  7.113 -0.556
t50g20m20  9094.83 1.0 +0.3  6.860  (   51.29)    97.72  6.865  7.537 -0.672
t50g10m20  9094.83 1.0 -0.3  6.260  (   39.81)    83.18  6.263  6.960 -0.697
t50g10m20  9094.83 1.0  0.0  6.560  (   56.23)   114.82  6.558  7.424 -0.866
t50g10m20  9094.83 1.0 +0.3  6.860  (   75.86)   147.91  6.860  7.926 -1.066
t45g50m20  9094.83 1.0 -0.3  6.260  (    0.33)     0.36  6.259  6.301 -0.042
t45g50m20  9094.83 1.0  0.0  6.560  (    0.66)     0.72  6.560  6.603 -0.043
t45g50m20  9094.83 1.0 +0.3  6.860  (    1.29)     1.41  6.855  6.898 -0.043
t45g40m20  9094.83 1.0 -0.3  6.260  (    1.51)     1.78  6.260  6.337 -0.077
t45g40m20  9094.83 1.0  0.0  6.560  (    2.88)     3.47  6.562  6.642 -0.080
t45g40m20  9094.83 1.0 +0.3  6.860  (    5.50)     6.46  6.855  6.940 -0.085
t45g30m20  9094.83 1.0 -0.3  6.260  (    3.80)     5.01  6.256  6.390 -0.134
t45g30m20  9094.83 1.0  0.0  6.560  (    7.08)     9.33  6.561  6.709 -0.148
t45g30m20  9094.83 1.0 +0.3  6.860  (   12.30)    16.22  6.855  7.021 -0.166
t45g20m20  9094.83 1.0 -0.3  6.260  (    8.91)    13.49  6.259  6.481 -0.222
t45g20m20  9094.83 1.0  0.0  6.560  (   15.49)    23.44  6.561  6.814 -0.253
t45g20m20  9094.83 1.0 +0.3  6.860  (   25.12)    35.48  6.858  7.168 -0.310
t45g10m20  9094.83 1.0 -0.3  6.260  (   20.42)    32.36  6.260  6.615 -0.355
t45g10m20  9094.83 1.0  0.0  6.560  (   30.20)    50.12  6.563  6.985 -0.422
t45g10m20  9094.83 1.0 +0.3  6.860  (   43.65)    72.44  6.862  7.362 -0.500
t70g50m30  9094.83 1.0 -0.3  5.260  (    3.24)     8.32  5.257  5.687 -0.430
t70g50m30  9094.83 1.0  0.0  5.560  (    6.31)    16.22  5.564  6.006 -0.442
t70g50m30  9094.83 1.0 +0.3  5.860  (   12.02)    30.20  5.866  6.331 -0.465
t70g40m30  9094.83 1.0 -0.3  5.260  (    6.61)    23.44  5.265  5.874 -0.609
t70g40m30  9094.83 1.0  0.0  5.560  (   12.59)    38.02  5.555  6.216 -0.661
t70g40m30  9094.83 1.0 +0.3  5.860  (   22.91)    63.10  5.861  6.600 -0.739
t70g30m30  9094.83 1.0 -0.3  5.260  (   12.30)    43.65  5.264  6.017 -0.753
t70g30m30  9094.83 1.0  0.0  5.560  (   22.39)    70.79  5.559  6.403 -0.844
t70g30m30  9094.83 1.0 +0.3  5.860  (   34.67)   104.71  5.855  6.858 -1.003
t70g20m30  9094.83 1.0 -0.3  5.260  (   21.38)    81.28  5.260  6.228 -0.968
t70g20m30  9094.83 1.0  0.0  5.560  (   34.67)   117.49  5.550  6.720 -1.170
t70g20m30  9094.83 1.0 +0.3  5.860  (   53.70)   158.49  5.873  7.357 -1.484
t70g10m30  9094.83 1.0 -0.3  5.260  (   26.92)    87.10  5.262  6.142 -0.880
t70g10m30  9094.83 1.0  0.0  5.560  (   41.69)   125.89  5.567  6.640 -1.073
t70g10m30  9094.83 1.0 +0.3  5.860  (   63.10)   162.18  5.855  7.176 -1.321
t65g50m30  9094.83 1.0 -0.3  5.260  (    2.09)     4.90  5.258  5.644 -0.386
t65g50m30  9094.83 1.0  0.0  5.560  (    4.07)     9.55  5.557  5.952 -0.395
t65g50m30  9094.83 1.0 +0.3  5.860  (    7.76)    18.20  5.856  6.265 -0.409
t65g40m30  9094.83 1.0 -0.3  5.260  (    4.47)    17.38  5.261  5.906 -0.645
t65g40m30  9094.83 1.0  0.0  5.560  (    8.51)    32.36  5.597  6.295 -0.698
t65g40m30  9094.83 1.0 +0.3  5.860  (   15.85)    50.12  5.854  6.610 -0.756
t65g30m30  9094.83 1.0 -0.3  5.260  (    9.12)    39.81  5.259  6.114 -0.855
t65g30m30  9094.83 1.0  0.0  5.560  (   16.98)    66.07  5.564  6.518 -0.954
t65g30m30  9094.83 1.0 +0.3  5.860  (   29.51)    97.72  5.853  6.952 -1.099
t65g20m30  9094.83 1.0 -0.3  5.260  (   16.60)    66.07  5.259  6.202 -0.943
t65g20m30  9094.83 1.0  0.0  5.560  (   29.51)   100.00  5.557  6.665 -1.108
t65g20m30  9094.83 1.0 +0.3  5.860  (   42.66)   138.04  5.868  7.242 -1.374
t65g10m30  9094.83 1.0 -0.3  5.260  (   28.84)   102.33  5.261  6.367 -1.106
t65g10m30  9094.83 1.0  0.0  5.560  (   43.65)   141.25  5.563  6.946 -1.383
t65g10m30  9094.83 1.0 +0.3  5.860  (   64.57)   177.83  5.859  7.541 -1.682
t60g50m30  9094.83 1.0 -0.3  5.260  (    1.23)     2.45  5.263  5.568 -0.305
t60g50m30  9094.83 1.0  0.0  5.560  (    2.40)     4.79  5.563  5.869 -0.306
t60g50m30  9094.83 1.0 +0.3  5.860  (    4.68)     9.12  5.858  6.171 -0.313
t60g40m30  9094.83 1.0 -0.3  5.260  (    2.63)     9.33  5.259  5.845 -0.586
t60g40m30  9094.83 1.0  0.0  5.560  (    5.13)    17.78  5.558  6.163 -0.605
t60g40m30  9094.83 1.0 +0.3  5.860  (    9.55)    30.90  5.854  6.505 -0.651
t60g30m30  9094.83 1.0 -0.3  5.260  (    5.62)    29.51  5.261  6.100 -0.839
t60g30m30  9094.83 1.0  0.0  5.560  (   10.47)    47.86  5.562  6.492 -0.930
t60g30m30  9094.83 1.0 +0.3  5.860  (   19.05)    75.86  5.863  6.898 -1.035
t60g20m30  9094.83 1.0 -0.3  5.260  (   11.48)    52.48  5.259  6.224 -0.965
t60g20m30  9094.83 1.0  0.0  5.560  (   20.89)    83.18  5.566  6.661 -1.095
t60g20m30  9094.83 1.0 +0.3  5.860  (   32.36)   117.49  5.866  7.157 -1.291
t60g10m30  9094.83 1.0 -0.3  5.260  (   21.88)    70.79  5.261  6.156 -0.895
t60g10m30  9094.83 1.0  0.0  5.560  (   33.88)   104.71  5.562  6.630 -1.068
t60g10m30  9094.83 1.0 +0.3  5.860  (   50.12)   141.25  5.872  7.191 -1.319
t55g50m30  9094.83 1.0 -0.3  5.260  (    0.63)     1.00  5.262  5.462 -0.200
t55g50m30  9094.83 1.0  0.0  5.560  (    1.26)     2.00  5.564  5.766 -0.202
t55g50m30  9094.83 1.0 +0.3  5.860  (    2.45)     3.89  5.859  6.063 -0.204
t55g40m30  9094.83 1.0 -0.3  5.260  (    1.38)     3.55  5.258  5.681 -0.423
t55g40m30  9094.83 1.0  0.0  5.560  (    2.69)     6.92  5.560  5.991 -0.431
t55g40m30  9094.83 1.0 +0.3  5.860  (    5.25)    13.49  5.864  6.311 -0.447
t55g30m30  9094.83 1.0 -0.3  5.260  (    3.09)    12.59  5.261  5.933 -0.672
t55g30m30  9094.83 1.0  0.0  5.560  (    5.89)    23.44  5.559  6.263 -0.704
t55g30m30  9094.83 1.0 +0.3  5.860  (   10.96)    38.90  5.855  6.628 -0.773
t55g20m30  9094.83 1.0 -0.3  5.260  (    6.61)    28.84  5.255  6.028 -0.773
t55g20m30  9094.83 1.0  0.0  5.560  (   12.30)    46.77  5.558  6.421 -0.863
t55g20m30  9094.83 1.0 +0.3  5.860  (   21.38)    74.13  5.866  6.834 -0.968
t55g10m30  9094.83 1.0 -0.3  5.260  (   13.80)    41.69  5.263  5.976 -0.713
t55g10m30  9094.83 1.0  0.0  5.560  (   23.99)    66.07  5.559  6.366 -0.807
t55g10m30  9094.83 1.0 +0.3  5.860  (   35.48)    95.50  5.853  6.786 -0.933
t50g50m30  9094.83 1.0 -0.3  5.260  (    0.24)     0.32  5.259  5.378 -0.119
t50g50m30  9094.83 1.0  0.0  5.560  (    0.48)     0.63  5.559  5.678 -0.119
t50g50m30  9094.83 1.0 +0.3  5.860  (    0.95)     1.26  5.860  5.981 -0.121
t50g40m30  9094.83 1.0 -0.3  5.260  (    0.62)     1.07  5.258  5.504 -0.246
t50g40m30  9094.83 1.0  0.0  5.560  (    1.23)     2.14  5.560  5.808 -0.248
t50g40m30  9094.83 1.0 +0.3  5.860  (    2.40)     4.27  5.863  6.116 -0.253
t50g30m30  9094.83 1.0 -0.3  5.260  (    1.41)     3.55  5.260  5.677 -0.417
t50g30m30  9094.83 1.0  0.0  5.560  (    2.75)     6.92  5.563  5.989 -0.426
t50g30m30  9094.83 1.0 +0.3  5.860  (    5.25)    12.88  5.855  6.299 -0.444
t50g20m30  9094.83 1.0 -0.3  5.260  (    3.09)     9.55  5.263  5.790 -0.527
t50g20m30  9094.83 1.0  0.0  5.560  (    5.89)    17.78  5.557  6.111 -0.554
t50g20m30  9094.83 1.0 +0.3  5.860  (   10.96)    30.90  5.859  6.470 -0.611
t50g10m30  9094.83 1.0 -0.3  5.260  (    7.41)    19.05  5.261  5.749 -0.488
t50g10m30  9094.83 1.0  0.0  5.560  (   13.49)    32.36  5.565  6.112 -0.547
t50g10m30  9094.83 1.0 +0.3  5.860  (   22.91)    51.29  5.859  6.473 -0.614
t45g50m30  9094.83 1.0 -0.3  5.260  (    0.06)     0.07  5.260  5.327 -0.067
t45g50m30  9094.83 1.0  0.0  5.560  (    0.12)     0.14  5.565  5.631 -0.066
t45g50m30  9094.83 1.0 +0.3  5.860  (    0.25)     0.29  5.864  5.930 -0.066
t45g40m30  9094.83 1.0 -0.3  5.260  (    0.19)     0.26  5.265  5.406 -0.141
t45g40m30  9094.83 1.0  0.0  5.560  (    0.37)     0.51  5.556  5.698 -0.142
t45g40m30  9094.83 1.0 +0.3  5.860  (    0.74)     1.02  5.858  6.001 -0.143
t45g30m30  9094.83 1.0 -0.3  5.260  (    0.48)     0.81  5.259  5.495 -0.236
t45g30m30  9094.83 1.0  0.0  5.560  (    0.93)     1.62  5.563  5.802 -0.239
t45g30m30  9094.83 1.0 +0.3  5.860  (    1.86)     3.16  5.860  6.105 -0.245
t45g20m30  9094.83 1.0 -0.3  5.260  (    1.15)     2.40  5.258  5.589 -0.331
t45g20m30  9094.83 1.0  0.0  5.560  (    2.24)     4.68  5.555  5.895 -0.340
t45g20m30  9094.83 1.0 +0.3  5.860  (    4.37)     9.12  5.856  6.211 -0.355
t45g10m30  9094.83 1.0 -0.3  5.260  (    2.95)     6.03  5.264  5.598 -0.334
t45g10m30  9094.83 1.0  0.0  5.560  (    5.50)    11.48  5.562  5.913 -0.351
t45g10m30  9094.83 1.0 +0.3  5.860  (   10.47)    20.89  5.861  6.242 -0.381
t70g50m40  9094.83 1.0 -0.3  4.260  (    0.33)     1.51  4.257  4.925 -0.668
t70g50m40  9094.83 1.0  0.0  4.560  (    0.66)     3.02  4.559  5.231 -0.672
t70g50m40  9094.83 1.0 +0.3  4.860  (    1.32)     6.03  4.865  5.543 -0.678
t70g40m40  9094.83 1.0 -0.3  4.260  (    0.69)     3.89  4.257  5.025 -0.768
t70g40m40  9094.83 1.0  0.0  4.560  (    1.38)     7.76  4.561  5.338 -0.777
t70g40m40  9094.83 1.0 +0.3  4.860  (    2.69)    15.14  4.865  5.653 -0.788
t70g30m40  9094.83 1.0 -0.3  4.260  (    1.29)     7.41  4.256  5.036 -0.780
t70g30m40  9094.83 1.0  0.0  4.560  (    2.57)    14.45  4.555  5.344 -0.789
t70g30m40  9094.83 1.0 +0.3  4.860  (    5.01)    27.54  4.863  5.672 -0.809
t70g20m40  9094.83 1.0 -0.3  4.260  (    2.45)    13.18  4.257  5.022 -0.765
t70g20m40  9094.83 1.0  0.0  4.560  (    4.79)    25.12  4.563  5.339 -0.776
t70g20m40  9094.83 1.0 +0.3  4.860  (    9.33)    40.74  4.861  5.673 -0.812
t70g10m40  9094.83 1.0 -0.3  4.260  (    3.09)     8.91  4.256  4.736 -0.480
t70g10m40  9094.83 1.0  0.0  4.560  (    6.03)    17.38  4.564  5.049 -0.485
t70g10m40  9094.83 1.0 +0.3  4.860  (   11.75)    31.62  4.891  5.390 -0.499
t65g50m40  9094.83 1.0 -0.3  4.260  (    0.21)     1.02  4.264  4.955 -0.691
t65g50m40  9094.83 1.0  0.0  4.560  (    0.42)     2.00  4.556  5.249 -0.693
t65g50m40  9094.83 1.0 +0.3  4.860  (    0.83)     3.98  4.860  5.558 -0.698
t65g40m40  9094.83 1.0 -0.3  4.260  (    0.46)     3.47  4.261  5.150 -0.889
t65g40m40  9094.83 1.0  0.0  4.560  (    0.91)     6.76  4.557  5.456 -0.899
t65g40m40  9094.83 1.0 +0.3  4.860  (    1.82)    13.18  4.859  5.772 -0.913
t65g30m40  9094.83 1.0 -0.3  4.260  (    0.98)     8.13  4.264  5.213 -0.949
t65g30m40  9094.83 1.0  0.0  4.560  (    1.95)    15.49  4.559  5.521 -0.962
t65g30m40  9094.83 1.0 +0.3  4.860  (    3.80)    28.84  4.859  5.851 -0.992
t65g20m40  9094.83 1.0 -0.3  4.260  (    1.86)    13.18  4.261  5.144 -0.883
t65g20m40  9094.83 1.0  0.0  4.560  (    3.72)    24.55  4.556  5.459 -0.903
t65g20m40  9094.83 1.0 +0.3  4.860  (    7.08)    40.74  4.860  5.820 -0.960
t65g10m40  9094.83 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9094.83 1.0 -0.3  4.260  (    0.12)     0.50  4.256  4.884 -0.628
t60g50m40  9094.83 1.0  0.0  4.560  (    0.24)     1.00  4.557  5.186 -0.629
t60g50m40  9094.83 1.0 +0.3  4.860  (    0.48)     2.00  4.860  5.491 -0.631
t60g40m40  9094.83 1.0 -0.3  4.260  (    0.27)     2.14  4.255  5.171 -0.916
t60g40m40  9094.83 1.0  0.0  4.560  (    0.54)     4.27  4.560  5.482 -0.922
t60g40m40  9094.83 1.0 +0.3  4.860  (    1.05)     8.32  4.858  5.793 -0.935
t60g30m40  9094.83 1.0 -0.3  4.260  (    0.59)     6.31  4.262  5.317 -1.055
t60g30m40  9094.83 1.0  0.0  4.560  (    1.17)    12.30  4.564  5.637 -1.073
t60g30m40  9094.83 1.0 +0.3  4.860  (    2.34)    22.91  4.859  5.961 -1.102
t60g20m40  9094.83 1.0 -0.3  4.260  (    1.32)    11.48  4.265  5.261 -0.996
t60g20m40  9094.83 1.0  0.0  4.560  (    2.57)    21.38  4.559  5.578 -1.019
t60g20m40  9094.83 1.0 +0.3  4.860  (    4.90)    36.31  4.861  5.948 -1.087
t60g10m40  9094.83 1.0 -0.3  4.260  (    2.63)    14.79  4.264  5.066 -0.802
t60g10m40  9094.83 1.0  0.0  4.560  (    5.13)    27.54  4.565  5.393 -0.828
t60g10m40  9094.83 1.0 +0.3  4.860  (    9.77)    43.65  4.853  5.748 -0.895
t55g50m40  9094.83 1.0 -0.3  4.260  (    0.06)     0.19  4.257  4.747 -0.490
t55g50m40  9094.83 1.0  0.0  4.560  (    0.12)     0.38  4.556  5.047 -0.491
t55g50m40  9094.83 1.0 +0.3  4.860  (    0.25)     0.76  4.858  5.349 -0.491
t55g40m40  9094.83 1.0 -0.3  4.260  (    0.14)     0.85  4.258  5.056 -0.798
t55g40m40  9094.83 1.0  0.0  4.560  (    0.28)     1.70  4.560  5.361 -0.801
t55g40m40  9094.83 1.0 +0.3  4.860  (    0.55)     3.31  4.856  5.660 -0.804
t55g30m40  9094.83 1.0 -0.3  4.260  (    0.32)     2.95  4.259  5.251 -0.992
t55g30m40  9094.83 1.0  0.0  4.560  (    0.63)     5.75  4.559  5.560 -1.001
t55g30m40  9094.83 1.0 +0.3  4.860  (    1.23)    11.22  4.860  5.883 -1.023
t55g20m40  9094.83 1.0 -0.3  4.260  (    0.69)     6.03  4.264  5.219 -0.955
t55g20m40  9094.83 1.0  0.0  4.560  (    1.38)    11.48  4.559  5.533 -0.974
t55g20m40  9094.83 1.0 +0.3  4.860  (    2.75)    21.38  4.855  5.860 -1.005
t55g10m40  9094.83 1.0 -0.3  4.260  (    1.58)     7.76  4.260  4.987 -0.727
t55g10m40  9094.83 1.0  0.0  4.560  (    3.09)    14.79  4.558  5.303 -0.745
t55g10m40  9094.83 1.0 +0.3  4.860  (    5.89)    27.54  4.863  5.644 -0.781
t50g50m40  9094.83 1.0 -0.3  4.260  (    0.03)     0.05  4.254  4.544 -0.290
t50g50m40  9094.83 1.0  0.0  4.560  (    0.05)     0.10  4.556  4.845 -0.289
t50g50m40  9094.83 1.0 +0.3  4.860  (    0.10)     0.20  4.857  5.146 -0.289
t50g40m40  9094.83 1.0 -0.3  4.260  (    0.06)     0.21  4.264  4.804 -0.540
t50g40m40  9094.83 1.0  0.0  4.560  (    0.12)     0.43  4.565  5.105 -0.540
t50g40m40  9094.83 1.0 +0.3  4.860  (    0.25)     0.83  4.856  5.396 -0.540
t50g30m40  9094.83 1.0 -0.3  4.260  (    0.14)     0.71  4.259  4.968 -0.709
t50g30m40  9094.83 1.0  0.0  4.560  (    0.28)     1.41  4.561  5.272 -0.711
t50g30m40  9094.83 1.0 +0.3  4.860  (    0.55)     2.75  4.855  5.570 -0.715
t50g20m40  9094.83 1.0 -0.3  4.260  (    0.32)     1.51  4.264  4.946 -0.682
t50g20m40  9094.83 1.0  0.0  4.560  (    0.63)     2.95  4.558  5.246 -0.688
t50g20m40  9094.83 1.0 +0.3  4.860  (    1.26)     5.89  4.864  5.565 -0.701
t50g10m40  9094.83 1.0 -0.3  4.260  (    0.83)     2.57  4.263  4.766 -0.503
t50g10m40  9094.83 1.0  0.0  4.560  (    1.62)     5.01  4.564  5.073 -0.509
t50g10m40  9094.83 1.0 +0.3  4.860  (    3.16)     9.55  4.864  5.386 -0.522
t45g50m40  9094.83 1.0 -0.3  4.260  (    0.01)     0.01  4.244  4.383 -0.139
t45g50m40  9094.83 1.0  0.0  4.560  (    0.02)     0.02  4.563  4.701 -0.138
t45g50m40  9094.83 1.0 +0.3  4.860  (    0.03)     0.05  4.865  5.005 -0.140
t45g40m40  9094.83 1.0 -0.3  4.260  (    0.02)     0.04  4.264  4.523 -0.259
t45g40m40  9094.83 1.0  0.0  4.560  (    0.04)     0.08  4.560  4.819 -0.259
t45g40m40  9094.83 1.0 +0.3  4.860  (    0.09)     0.16  4.861  5.120 -0.259
t45g30m40  9094.83 1.0 -0.3  4.260  (    0.05)     0.13  4.259  4.655 -0.396
t45g30m40  9094.83 1.0  0.0  4.560  (    0.11)     0.26  4.559  4.955 -0.396
t45g30m40  9094.83 1.0 +0.3  4.860  (    0.21)     0.52  4.860  5.257 -0.397
t45g20m40  9094.83 1.0 -0.3  4.260  (    0.12)     0.31  4.263  4.671 -0.408
t45g20m40  9094.83 1.0  0.0  4.560  (    0.24)     0.62  4.565  4.974 -0.409
t45g20m40  9094.83 1.0 +0.3  4.860  (    0.48)     1.20  4.858  5.268 -0.410
t45g10m40  9094.83 1.0 -0.3  4.260  (    0.31)     0.63  4.264  4.570 -0.306
t45g10m40  9094.83 1.0  0.0  4.560  (    0.62)     1.23  4.557  4.863 -0.306
t45g10m40  9094.83 1.0 +0.3  4.860  (    1.23)     2.45  4.862  5.173 -0.311
t70g50p00  9094.83 2.0 -0.3  8.260  (  234.42)   295.12  8.274  8.587 -0.313
t70g50p00  9094.83 2.0  0.0  8.560  (  288.40)   363.08  8.547  8.848 -0.301
t70g50p00  9094.83 2.0 +0.3  8.860  (  363.08)   457.09  8.847  9.114 -0.267
t70g40p00  9094.83 2.0 -0.3  8.260  (  239.88)   323.59  8.246  8.769 -0.523
t70g40p00  9094.83 2.0  0.0  8.560  (  281.84)   389.05  8.565  9.044 -0.479
t70g40p00  9094.83 2.0 +0.3  8.860  (  338.84)   457.09  8.845  9.262 -0.417
t70g30p00  9094.83 2.0 -0.3  8.260  (  263.03)   371.54  8.284  8.940 -0.656
t70g30p00  9094.83 2.0  0.0  8.560  (  302.00)   426.58  8.581  9.165 -0.584
t70g30p00  9094.83 2.0 +0.3  8.860  (  354.81)   489.78  8.875  9.367 -0.492
t70g20p00  9094.83 2.0 -0.3  8.260  (  281.84)   389.05  8.233  9.060 -0.827
t70g20p00  9094.83 2.0  0.0  8.560  (  316.23)   436.52  8.541  9.287 -0.746
t70g20p00  9094.83 2.0 +0.3  8.860  (  354.81)   489.78  8.852  9.482 -0.630
t70g10p00  9094.83 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9094.83 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9094.83 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9094.83 2.0 -0.3  8.260  (  208.93)   257.04  8.251  8.532 -0.281
t65g50p00  9094.83 2.0  0.0  8.560  (  263.03)   331.13  8.560  8.840 -0.280
t65g50p00  9094.83 2.0 +0.3  8.860  (  338.84)   426.58  8.873  9.126 -0.253
t65g40p00  9094.83 2.0 -0.3  8.260  (  218.78)   302.00  8.261  8.780 -0.519
t65g40p00  9094.83 2.0  0.0  8.560  (  263.03)   363.08  8.562  9.045 -0.483
t65g40p00  9094.83 2.0 +0.3  8.860  (  316.23)   436.52  8.868  9.286 -0.418
t65g30p00  9094.83 2.0 -0.3  8.260  (  239.88)   346.74  8.273  9.012 -0.739
t65g30p00  9094.83 2.0  0.0  8.560  (  275.42)   398.11  8.570  9.245 -0.675
t65g30p00  9094.83 2.0 +0.3  8.860  (  316.23)   457.09  8.875  9.450 -0.575
t65g20p00  9094.83 2.0 -0.3  8.260  (  269.15)   389.05  8.270  9.111 -0.841
t65g20p00  9094.83 2.0  0.0  8.560  (  302.00)   436.52  8.571  9.319 -0.748
t65g20p00  9094.83 2.0 +0.3  8.860  (  346.74)   489.78  8.874  9.501 -0.627
t65g10p00  9094.83 2.0 -0.3  8.260  (  288.40)   416.87  8.277  9.220 -0.943
t65g10p00  9094.83 2.0  0.0  8.560  (  323.59)   457.09  8.560  9.403 -0.843
t65g10p00  9094.83 2.0 +0.3  8.860  (  354.81)   501.19  8.845  9.565 -0.720
t60g50p00  9094.83 2.0 -0.3  8.260  (  165.96)   199.53  8.260  8.484 -0.224
t60g50p00  9094.83 2.0  0.0  8.560  (  213.80)   263.03  8.565  8.803 -0.238
t60g50p00  9094.83 2.0 +0.3  8.860  (  275.42)   338.84  8.853  9.084 -0.231
t60g40p00  9094.83 2.0 -0.3  8.260  (  186.21)   251.19  8.249  8.715 -0.466
t60g40p00  9094.83 2.0  0.0  8.560  (  229.09)   309.03  8.550  9.010 -0.460
t60g40p00  9094.83 2.0 +0.3  8.860  (  275.42)   380.19  8.864  9.277 -0.413
t60g30p00  9094.83 2.0 -0.3  8.260  (  208.93)   309.03  8.259  8.993 -0.734
t60g30p00  9094.83 2.0  0.0  8.560  (  245.47)   363.08  8.575  9.258 -0.683
t60g30p00  9094.83 2.0 +0.3  8.860  (  288.40)   416.87  8.859  9.460 -0.601
t60g20p00  9094.83 2.0 -0.3  8.260  (  239.88)   363.08  8.286  9.220 -0.934
t60g20p00  9094.83 2.0  0.0  8.560  (  269.15)   407.38  8.580  9.434 -0.854
t60g20p00  9094.83 2.0 +0.3  8.860  (  309.03)   457.09  8.886  9.619 -0.733
t60g10p00  9094.83 2.0 -0.3  8.260  (  275.42)   407.38  8.277  9.265 -0.988
t60g10p00  9094.83 2.0  0.0  8.560  (  302.00)   446.68  8.555  9.440 -0.885
t60g10p00  9094.83 2.0 +0.3  8.860  (  338.84)   489.78  8.834  9.592 -0.758
t55g50p00  9094.83 2.0 -0.3  8.260  (  104.71)   117.49  8.254  8.386 -0.132
t55g50p00  9094.83 2.0  0.0  8.560  (  138.04)   162.18  8.565  8.722 -0.157
t55g50p00  9094.83 2.0 +0.3  8.860  (  186.21)   218.78  8.869  9.038 -0.169
t55g40p00  9094.83 2.0 -0.3  8.260  (  131.83)   173.78  8.266  8.613 -0.347
t55g40p00  9094.83 2.0  0.0  8.560  (  165.96)   223.87  8.575  8.956 -0.381
t55g40p00  9094.83 2.0 +0.3  8.860  (  208.93)   275.42  8.849  9.224 -0.375
t55g30p00  9094.83 2.0 -0.3  8.260  (  165.96)   239.88  8.261  8.906 -0.645
t55g30p00  9094.83 2.0  0.0  8.560  (  194.98)   288.40  8.561  9.213 -0.652
t55g30p00  9094.83 2.0 +0.3  8.860  (  234.42)   338.84  8.852  9.457 -0.605
t55g20p00  9094.83 2.0 -0.3  8.260  (  199.53)   309.03  8.270  9.192 -0.922
t55g20p00  9094.83 2.0  0.0  8.560  (  229.09)   354.81  8.577  9.450 -0.873
t55g20p00  9094.83 2.0 +0.3  8.860  (  263.03)   398.11  8.856  9.641 -0.785
t55g10p00  9094.83 2.0 -0.3  8.260  (  234.42)   371.54  8.281  9.389 -1.108
t55g10p00  9094.83 2.0  0.0  8.560  (  263.03)   407.38  8.546  9.565 -1.019
t55g10p00  9094.83 2.0 +0.3  8.860  (  295.12)   457.09  8.889  9.760 -0.871
t50g50p00  9094.83 2.0 -0.3  8.260  (   46.77)    50.12  8.266  8.323 -0.057
t50g50p00  9094.83 2.0  0.0  8.560  (   64.57)    69.18  8.563  8.633 -0.070
t50g50p00  9094.83 2.0 +0.3  8.860  (   87.10)    95.50  8.866  8.948 -0.082
t50g40p00  9094.83 2.0 -0.3  8.260  (   69.18)    79.43  8.251  8.424 -0.173
t50g40p00  9094.83 2.0  0.0  8.560  (   89.13)   107.15  8.563  8.773 -0.210
t50g40p00  9094.83 2.0 +0.3  8.860  (  114.82)   141.25  8.872  9.104 -0.232
t50g30p00  9094.83 2.0 -0.3  8.260  (  100.00)   131.83  8.256  8.658 -0.402
t50g30p00  9094.83 2.0  0.0  8.560  (  123.03)   165.96  8.548  9.003 -0.455
t50g30p00  9094.83 2.0 +0.3  8.860  (  151.36)   208.93  8.871  9.349 -0.478
t50g20p00  9094.83 2.0 -0.3  8.260  (  138.04)   204.17  8.264  8.987 -0.723
t50g20p00  9094.83 2.0  0.0  8.560  (  162.18)   245.47  8.567  9.337 -0.770
t50g20p00  9094.83 2.0 +0.3  8.860  (  190.55)   288.40  8.871  9.626 -0.755
t50g10p00  9094.83 2.0 -0.3  8.260  (  181.97)   281.84  8.248  9.274 -1.026
t50g10p00  9094.83 2.0  0.0  8.560  (  208.93)   323.59  8.554  9.564 -1.010
t50g10p00  9094.83 2.0 +0.3  8.860  (  234.42)   363.08  8.842  9.780 -0.938
t45g50p00  9094.83 2.0 -0.3  8.260  (   11.22)    11.48  8.261  8.282 -0.021
t45g50p00  9094.83 2.0  0.0  8.560  (   16.60)    17.38  8.567  8.594 -0.027
t45g50p00  9094.83 2.0 +0.3  8.860  (   23.99)    25.12  8.870  8.904 -0.034
t45g40p00  9094.83 2.0 -0.3  8.260  (   22.91)    24.55  8.262  8.319 -0.057
t45g40p00  9094.83 2.0  0.0  8.560  (   31.62)    33.88  8.558  8.631 -0.073
t45g40p00  9094.83 2.0 +0.3  8.860  (   41.69)    45.71  8.862  8.954 -0.092
t45g30p00  9094.83 2.0 -0.3  8.260  (   39.81)    45.71  8.265  8.406 -0.141
t45g30p00  9094.83 2.0  0.0  8.560  (   50.12)    58.88  8.574  8.758 -0.184
t45g30p00  9094.83 2.0 +0.3  8.860  (   63.10)    74.13  8.850  9.060 -0.210
t45g20p00  9094.83 2.0 -0.3  8.260  (   64.57)    79.43  8.259  8.570 -0.311
t45g20p00  9094.83 2.0  0.0  8.560  (   79.43)   100.00  8.557  8.929 -0.372
t45g20p00  9094.83 2.0 +0.3  8.860  (   95.50)   123.03  8.853  9.266 -0.413
t45g10p00  9094.83 2.0 -0.3  8.260  (  100.00)   138.04  8.268  8.831 -0.563
t45g10p00  9094.83 2.0  0.0  8.560  (  120.23)   165.96  8.553  9.191 -0.638
t45g10p00  9094.83 2.0 +0.3  8.860  (  141.25)   199.53  8.874  9.553 -0.679
t70g50m10  9094.83 2.0 -0.3  7.260  (  102.33)   141.25  7.260  7.624 -0.364
t70g50m10  9094.83 2.0  0.0  7.560  (  134.90)   190.55  7.571  8.035 -0.464
t70g50m10  9094.83 2.0 +0.3  7.860  (  169.82)   239.88  7.853  8.357 -0.504
t70g40m10  9094.83 2.0 -0.3  7.260  (  128.82)   194.98  7.251  7.974 -0.723
t70g40m10  9094.83 2.0  0.0  7.560  (  154.88)   245.47  7.568  8.402 -0.834
t70g40m10  9094.83 2.0 +0.3  7.860  (  181.97)   295.12  7.876  8.715 -0.839
t70g30m10  9094.83 2.0 -0.3  7.260  (  154.88)   251.19  7.246  8.297 -1.051
t70g30m10  9094.83 2.0  0.0  7.560  (  181.97)   302.00  7.575  8.679 -1.104
t70g30m10  9094.83 2.0 +0.3  7.860  (  208.93)   346.74  7.873  8.930 -1.057
t70g20m10  9094.83 2.0 -0.3  7.260  (  177.83)   295.12  7.264  8.539 -1.275
t70g20m10  9094.83 2.0  0.0  7.560  (  204.17)   338.84  7.562  8.876 -1.314
t70g20m10  9094.83 2.0 +0.3  7.860  (  229.09)   380.19  7.862  9.117 -1.255
t70g10m10  9094.83 2.0 -0.3  7.260  (  194.98)   316.23  7.245  8.624 -1.379
t70g10m10  9094.83 2.0  0.0  7.560  (  218.78)   363.08  7.581  9.014 -1.433
t70g10m10  9094.83 2.0 +0.3  7.860  (  245.47)   398.11  7.847  9.240 -1.393
t65g50m10  9094.83 2.0 -0.3  7.260  (   85.11)   114.82  7.266  7.539 -0.273
t65g50m10  9094.83 2.0  0.0  7.560  (  117.49)   158.49  7.555  7.905 -0.350
t65g50m10  9094.83 2.0 +0.3  7.860  (  151.36)   213.80  7.874  8.283 -0.409
t65g40m10  9094.83 2.0 -0.3  7.260  (  109.65)   169.82  7.263  7.888 -0.625
t65g40m10  9094.83 2.0  0.0  7.560  (  138.04)   218.78  7.573  8.321 -0.748
t65g40m10  9094.83 2.0 +0.3  7.860  (  165.96)   263.03  7.848  8.624 -0.776
t65g30m10  9094.83 2.0 -0.3  7.260  (  138.04)   229.09  7.264  8.293 -1.029
t65g30m10  9094.83 2.0  0.0  7.560  (  162.18)   275.42  7.566  8.683 -1.117
t65g30m10  9094.83 2.0 +0.3  7.860  (  186.21)   316.23  7.842  8.948 -1.106
t65g20m10  9094.83 2.0 -0.3  7.260  (  165.96)   281.84  7.255  8.538 -1.283
t65g20m10  9094.83 2.0  0.0  7.560  (  190.55)   323.59  7.540  8.855 -1.315
t65g20m10  9094.83 2.0 +0.3  7.860  (  213.80)   371.54  7.889  9.132 -1.243
t65g10m10  9094.83 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9094.83 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9094.83 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9094.83 2.0 -0.3  7.260  (   63.10)    81.28  7.268  7.448 -0.180
t60g50m10  9094.83 2.0  0.0  7.560  (   93.33)   120.23  7.566  7.792 -0.226
t60g50m10  9094.83 2.0 +0.3  7.860  (  128.82)   165.96  7.852  8.123 -0.271
t60g40m10  9094.83 2.0 -0.3  7.260  (   89.13)   128.82  7.252  7.681 -0.429
t60g40m10  9094.83 2.0  0.0  7.560  (  117.49)   173.78  7.555  8.106 -0.551
t60g40m10  9094.83 2.0 +0.3  7.860  (  147.91)   223.87  7.871  8.489 -0.618
t60g30m10  9094.83 2.0 -0.3  7.260  (  117.49)   190.55  7.253  8.105 -0.852
t60g30m10  9094.83 2.0  0.0  7.560  (  141.25)   239.88  7.575  8.564 -0.989
t60g30m10  9094.83 2.0 +0.3  7.860  (  169.82)   281.84  7.858  8.864 -1.006
t60g20m10  9094.83 2.0 -0.3  7.260  (  144.54)   251.19  7.257  8.504 -1.247
t60g20m10  9094.83 2.0  0.0  7.560  (  169.82)   295.12  7.557  8.882 -1.325
t60g20m10  9094.83 2.0 +0.3  7.860  (  194.98)   338.84  7.876  9.171 -1.295
t60g10m10  9094.83 2.0 -0.3  7.260  (  173.78)   302.00  7.259  8.699 -1.440
t60g10m10  9094.83 2.0  0.0  7.560  (  199.53)   346.74  7.588  9.034 -1.446
t60g10m10  9094.83 2.0 +0.3  7.860  (  223.87)   380.19  7.846  9.229 -1.383
t55g50m10  9094.83 2.0 -0.3  7.260  (   38.02)    44.67  7.259  7.361 -0.102
t55g50m10  9094.83 2.0  0.0  7.560  (   58.88)    70.79  7.567  7.693 -0.126
t55g50m10  9094.83 2.0 +0.3  7.860  (   87.10)   104.71  7.858  8.008 -0.150
t55g40m10  9094.83 2.0 -0.3  7.260  (   60.26)    81.28  7.262  7.517 -0.255
t55g40m10  9094.83 2.0  0.0  7.560  (   85.11)   117.49  7.567  7.895 -0.328
t55g40m10  9094.83 2.0 +0.3  7.860  (  114.82)   158.49  7.862  8.254 -0.392
t55g30m10  9094.83 2.0 -0.3  7.260  (   87.10)   134.90  7.252  7.800 -0.548
t55g30m10  9094.83 2.0  0.0  7.560  (  114.82)   177.83  7.556  8.250 -0.694
t55g30m10  9094.83 2.0 +0.3  7.860  (  141.25)   223.87  7.871  8.651 -0.780
t55g20m10  9094.83 2.0 -0.3  7.260  (  117.49)   204.17  7.269  8.286 -1.017
t55g20m10  9094.83 2.0  0.0  7.560  (  141.25)   245.47  7.552  8.694 -1.142
t55g20m10  9094.83 2.0 +0.3  7.860  (  165.96)   288.40  7.859  9.031 -1.172
t55g10m10  9094.83 2.0 -0.3  7.260  (  147.91)   263.03  7.247  8.627 -1.380
t55g10m10  9094.83 2.0  0.0  7.560  (  169.82)   309.03  7.580  9.034 -1.454
t55g10m10  9094.83 2.0 +0.3  7.860  (  194.98)   346.74  7.871  9.292 -1.421
t50g50m10  9094.83 2.0 -0.3  7.260  (   15.49)    16.98  7.265  7.316 -0.051
t50g50m10  9094.83 2.0  0.0  7.560  (   25.70)    28.18  7.556  7.614 -0.058
t50g50m10  9094.83 2.0 +0.3  7.860  (   40.74)    44.67  7.854  7.923 -0.069
t50g40m10  9094.83 2.0 -0.3  7.260  (   28.84)    34.67  7.257  7.385 -0.128
t50g40m10  9094.83 2.0  0.0  7.560  (   43.65)    53.70  7.564  7.721 -0.157
t50g40m10  9094.83 2.0 +0.3  7.860  (   61.66)    75.86  7.853  8.044 -0.191
t50g30m10  9094.83 2.0 -0.3  7.260  (   50.12)    67.61  7.260  7.542 -0.282
t50g30m10  9094.83 2.0  0.0  7.560  (   69.18)    95.50  7.559  7.919 -0.360
t50g30m10  9094.83 2.0 +0.3  7.860  (   91.20)   128.82  7.868  8.301 -0.433
t50g20m10  9094.83 2.0 -0.3  7.260  (   79.43)   123.03  7.264  7.828 -0.564
t50g20m10  9094.83 2.0  0.0  7.560  (  102.33)   162.18  7.573  8.291 -0.718
t50g20m10  9094.83 2.0 +0.3  7.860  (  125.89)   199.53  7.859  8.683 -0.824
t50g10m10  9094.83 2.0 -0.3  7.260  (  112.20)   194.98  7.260  8.278 -1.018
t50g10m10  9094.83 2.0  0.0  7.560  (  138.04)   234.42  7.544  8.716 -1.172
t50g10m10  9094.83 2.0 +0.3  7.860  (  162.18)   275.42  7.855  9.096 -1.241
t45g50m10  9094.83 2.0 -0.3  7.260  (    2.29)     2.40  7.263  7.287 -0.024
t45g50m10  9094.83 2.0  0.0  7.560  (    4.17)     4.37  7.556  7.583 -0.027
t45g50m10  9094.83 2.0 +0.3  7.860  (    7.41)     7.76  7.859  7.891 -0.032
t45g40m10  9094.83 2.0 -0.3  7.260  (    8.32)     9.12  7.256  7.318 -0.062
t45g40m10  9094.83 2.0  0.0  7.560  (   13.49)    15.14  7.568  7.640 -0.072
t45g40m10  9094.83 2.0 +0.3  7.860  (   20.89)    22.91  7.853  7.937 -0.084
t45g30m10  9094.83 2.0 -0.3  7.260  (   17.38)    20.42  7.254  7.374 -0.120
t45g30m10  9094.83 2.0  0.0  7.560  (   25.70)    30.90  7.565  7.710 -0.145
t45g30m10  9094.83 2.0 +0.3  7.860  (   36.31)    43.65  7.860  8.032 -0.172
t45g20m10  9094.83 2.0 -0.3  7.260  (   33.88)    42.66  7.259  7.481 -0.222
t45g20m10  9094.83 2.0  0.0  7.560  (   46.77)    58.88  7.554  7.839 -0.285
t45g20m10  9094.83 2.0 +0.3  7.860  (   60.26)    79.43  7.869  8.217 -0.348
t45g10m10  9094.83 2.0 -0.3  7.260  (   57.54)    83.18  7.270  7.696 -0.426
t45g10m10  9094.83 2.0  0.0  7.560  (   75.86)   109.65  7.571  8.107 -0.536
t45g10m10  9094.83 2.0 +0.3  7.860  (   93.33)   138.04  7.868  8.504 -0.636
t70g50m20  9094.83 2.0 -0.3  6.260  (   25.12)    38.90  6.260  6.515 -0.255
t70g50m20  9094.83 2.0  0.0  6.560  (   41.69)    64.57  6.559  6.865 -0.306
t70g50m20  9094.83 2.0 +0.3  6.860  (   64.57)   100.00  6.866  7.249 -0.383
t70g40m20  9094.83 2.0 -0.3  6.260  (   42.66)    81.28  6.263  6.761 -0.498
t70g40m20  9094.83 2.0  0.0  6.560  (   64.57)   120.23  6.557  7.207 -0.650
t70g40m20  9094.83 2.0 +0.3  6.860  (   89.13)   165.96  6.873  7.739 -0.866
t70g30m20  9094.83 2.0 -0.3  6.260  (   69.18)   151.36  6.267  7.275 -1.008
t70g30m20  9094.83 2.0  0.0  6.560  (   93.33)   199.53  6.574  7.888 -1.314
t70g30m20  9094.83 2.0 +0.3  6.860  (  117.49)   239.88  6.844  8.322 -1.478
t70g20m20  9094.83 2.0 -0.3  6.260  (   91.20)   204.17  6.266  7.669 -1.403
t70g20m20  9094.83 2.0  0.0  6.560  (  117.49)   251.19  6.568  8.249 -1.681
t70g20m20  9094.83 2.0 +0.3  6.860  (  141.25)   295.12  6.873  8.678 -1.805
t70g10m20  9094.83 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9094.83 2.0 -0.3  6.260  (   17.38)    25.12  6.257  6.458 -0.201
t65g50m20  9094.83 2.0  0.0  6.560  (   30.20)    44.67  6.563  6.792 -0.229
t65g50m20  9094.83 2.0 +0.3  6.860  (   50.12)    72.44  6.864  7.139 -0.275
t65g40m20  9094.83 2.0 -0.3  6.260  (   31.62)    60.26  6.264  6.699 -0.435
t65g40m20  9094.83 2.0  0.0  6.560  (   50.12)    93.33  6.562  7.093 -0.531
t65g40m20  9094.83 2.0 +0.3  6.860  (   72.44)   134.90  6.871  7.559 -0.688
t65g30m20  9094.83 2.0 -0.3  6.260  (   52.48)   117.49  6.266  7.060 -0.794
t65g30m20  9094.83 2.0  0.0  6.560  (   75.86)   162.18  6.566  7.622 -1.056
t65g30m20  9094.83 2.0 +0.3  6.860  (  100.00)   204.17  6.848  8.134 -1.286
t65g20m20  9094.83 2.0 -0.3  6.260  (   81.28)   186.21  6.253  7.601 -1.348
t65g20m20  9094.83 2.0  0.0  6.560  (  104.71)   234.42  6.565  8.200 -1.635
t65g20m20  9094.83 2.0 +0.3  6.860  (  128.82)   275.42  6.850  8.611 -1.761
t65g10m20  9094.83 2.0 -0.3  6.260  (  104.71)   223.87  6.263  7.779 -1.516
t65g10m20  9094.83 2.0  0.0  6.560  (  128.82)   269.15  6.565  8.323 -1.758
t65g10m20  9094.83 2.0 +0.3  6.860  (  154.88)   309.03  6.854  8.717 -1.863
t60g50m20  9094.83 2.0 -0.3  6.260  (   10.72)    14.45  6.262  6.409 -0.147
t60g50m20  9094.83 2.0  0.0  6.560  (   19.50)    26.30  6.556  6.717 -0.161
t60g50m20  9094.83 2.0 +0.3  6.860  (   33.88)    46.77  6.866  7.049 -0.183
t60g40m20  9094.83 2.0 -0.3  6.260  (   20.42)    35.48  6.259  6.571 -0.312
t60g40m20  9094.83 2.0  0.0  6.560  (   34.67)    60.26  6.565  6.935 -0.370
t60g40m20  9094.83 2.0 +0.3  6.860  (   54.95)    91.20  6.855  7.294 -0.439
t60g30m20  9094.83 2.0 -0.3  6.260  (   37.15)    81.28  6.262  6.875 -0.613
t60g30m20  9094.83 2.0  0.0  6.560  (   56.23)   120.23  6.562  7.334 -0.772
t60g30m20  9094.83 2.0 +0.3  6.860  (   79.43)   162.18  6.861  7.843 -0.982
t60g20m20  9094.83 2.0 -0.3  6.260  (   58.88)   138.04  6.252  7.229 -0.977
t60g20m20  9094.83 2.0  0.0  6.560  (   83.18)   186.21  6.572  7.858 -1.286
t60g20m20  9094.83 2.0 +0.3  6.860  (  107.15)   229.09  6.872  8.379 -1.507
t60g10m20  9094.83 2.0 -0.3  6.260  (   89.13)   190.55  6.256  7.554 -1.298
t60g10m20  9094.83 2.0  0.0  6.560  (  114.82)   234.42  6.550  8.120 -1.570
t60g10m20  9094.83 2.0 +0.3  6.860  (  138.04)   275.42  6.845  8.571 -1.726
t55g50m20  9094.83 2.0 -0.3  6.260  (    5.75)     7.24  6.263  6.364 -0.101
t55g50m20  9094.83 2.0  0.0  6.560  (   10.96)    13.80  6.564  6.671 -0.107
t55g50m20  9094.83 2.0 +0.3  6.860  (   20.42)    25.12  6.857  6.973 -0.116
t55g40m20  9094.83 2.0 -0.3  6.260  (   11.75)    17.78  6.263  6.476 -0.213
t55g40m20  9094.83 2.0  0.0  6.560  (   20.89)    31.62  6.559  6.796 -0.237
t55g40m20  9094.83 2.0 +0.3  6.860  (   35.48)    53.70  6.864  7.136 -0.272
t55g30m20  9094.83 2.0 -0.3  6.260  (   22.39)    43.65  6.258  6.665 -0.407
t55g30m20  9094.83 2.0  0.0  6.560  (   37.15)    70.79  6.559  7.039 -0.480
t55g30m20  9094.83 2.0 +0.3  6.860  (   57.54)   104.71  6.855  7.433 -0.578
t55g20m20  9094.83 2.0 -0.3  6.260  (   40.74)    93.33  6.267  6.974 -0.707
t55g20m20  9094.83 2.0  0.0  6.560  (   60.26)   131.83  6.557  7.439 -0.882
t55g20m20  9094.83 2.0 +0.3  6.860  (   83.18)   173.78  6.860  7.969 -1.109
t55g10m20  9094.83 2.0 -0.3  6.260  (   64.57)   141.25  6.253  7.212 -0.959
t55g10m20  9094.83 2.0  0.0  6.560  (   87.10)   186.21  6.563  7.803 -1.240
t55g10m20  9094.83 2.0 +0.3  6.860  (  112.20)   229.09  6.873  8.348 -1.475
t50g50m20  9094.83 2.0 -0.3  6.260  (    2.19)     2.51  6.257  6.321 -0.064
t50g50m20  9094.83 2.0  0.0  6.560  (    4.27)     4.90  6.555  6.620 -0.065
t50g50m20  9094.83 2.0 +0.3  6.860  (    8.32)     9.55  6.861  6.929 -0.068
t50g40m20  9094.83 2.0 -0.3  6.260  (    5.25)     6.92  6.257  6.391 -0.134
t50g40m20  9094.83 2.0  0.0  6.560  (    9.77)    13.18  6.564  6.708 -0.144
t50g40m20  9094.83 2.0 +0.3  6.860  (   17.78)    23.44  6.856  7.013 -0.157
t50g30m20  9094.83 2.0 -0.3  6.260  (   11.22)    18.62  6.262  6.522 -0.260
t50g30m20  9094.83 2.0  0.0  6.560  (   19.95)    33.11  6.566  6.860 -0.294
t50g30m20  9094.83 2.0 +0.3  6.860  (   33.11)    53.70  6.856  7.193 -0.337
t50g20m20  9094.83 2.0 -0.3  6.260  (   22.39)    45.71  6.262  6.717 -0.455
t50g20m20  9094.83 2.0  0.0  6.560  (   36.31)    72.44  6.559  7.096 -0.537
t50g20m20  9094.83 2.0 +0.3  6.860  (   54.95)   107.15  6.869  7.515 -0.646
t50g10m20  9094.83 2.0 -0.3  6.260  (   41.69)    89.13  6.258  6.921 -0.663
t50g10m20  9094.83 2.0  0.0  6.560  (   61.66)   125.89  6.554  7.375 -0.821
t50g10m20  9094.83 2.0 +0.3  6.860  (   85.11)   165.96  6.861  7.885 -1.024
t45g50m20  9094.83 2.0 -0.3  6.260  (    0.36)     0.40  6.260  6.301 -0.041
t45g50m20  9094.83 2.0  0.0  6.560  (    0.72)     0.79  6.562  6.604 -0.042
t45g50m20  9094.83 2.0 +0.3  6.860  (    1.41)     1.55  6.856  6.898 -0.042
t45g40m20  9094.83 2.0 -0.3  6.260  (    1.45)     1.70  6.258  6.335 -0.077
t45g40m20  9094.83 2.0  0.0  6.560  (    2.82)     3.31  6.560  6.639 -0.079
t45g40m20  9094.83 2.0 +0.3  6.860  (    5.25)     6.31  6.862  6.946 -0.084
t45g30m20  9094.83 2.0 -0.3  6.260  (    3.63)     4.79  6.255  6.389 -0.134
t45g30m20  9094.83 2.0  0.0  6.560  (    6.76)     8.91  6.558  6.705 -0.147
t45g30m20  9094.83 2.0 +0.3  6.860  (   11.75)    15.85  6.861  7.027 -0.166
t45g20m20  9094.83 2.0 -0.3  6.260  (    8.71)    13.18  6.262  6.483 -0.221
t45g20m20  9094.83 2.0  0.0  6.560  (   15.14)    22.91  6.560  6.814 -0.254
t45g20m20  9094.83 2.0 +0.3  6.860  (   24.55)    37.15  6.855  7.152 -0.297
t45g10m20  9094.83 2.0 -0.3  6.260  (   19.95)    33.88  6.267  6.608 -0.341
t45g10m20  9094.83 2.0  0.0  6.560  (   31.62)    53.70  6.562  6.964 -0.402
t45g10m20  9094.83 2.0 +0.3  6.860  (   47.86)    79.43  6.865  7.346 -0.481
t70g50m30  9094.83 2.0 -0.3  5.260  (    2.95)     7.76  5.262  5.695 -0.433
t70g50m30  9094.83 2.0  0.0  5.560  (    5.75)    14.79  5.556  6.000 -0.444
t70g50m30  9094.83 2.0 +0.3  5.860  (   10.96)    27.54  5.857  6.324 -0.467
t70g40m30  9094.83 2.0 -0.3  5.260  (    6.03)    21.38  5.257  5.870 -0.613
t70g40m30  9094.83 2.0  0.0  5.560  (   11.48)    38.90  5.558  6.208 -0.650
t70g40m30  9094.83 2.0 +0.3  5.860  (   20.89)    66.07  5.862  6.587 -0.725
t70g30m30  9094.83 2.0 -0.3  5.260  (   11.22)    44.67  5.262  6.000 -0.738
t70g30m30  9094.83 2.0  0.0  5.560  (   20.42)    74.13  5.559  6.383 -0.824
t70g30m30  9094.83 2.0 +0.3  5.860  (   35.48)   112.20  5.857  6.828 -0.971
t70g20m30  9094.83 2.0 -0.3  5.260  (   19.95)    85.11  5.258  6.198 -0.940
t70g20m30  9094.83 2.0  0.0  5.560  (   34.67)   128.82  5.568  6.710 -1.142
t70g20m30  9094.83 2.0 +0.3  5.860  (   56.23)   173.78  5.874  7.310 -1.436
t70g10m30  9094.83 2.0 -0.3  5.260  (   24.55)    91.20  5.258  6.112 -0.854
t70g10m30  9094.83 2.0  0.0  5.560  (   42.66)   134.90  5.561  6.589 -1.028
t70g10m30  9094.83 2.0 +0.3  5.860  (   67.61)   177.83  5.854  7.130 -1.276
t65g50m30  9094.83 2.0 -0.3  5.260  (    1.95)     4.57  5.259  5.647 -0.388
t65g50m30  9094.83 2.0  0.0  5.560  (    3.80)     8.91  5.558  5.955 -0.397
t65g50m30  9094.83 2.0 +0.3  5.860  (    7.24)    17.38  5.865  6.277 -0.412
t65g40m30  9094.83 2.0 -0.3  5.260  (    4.17)    16.22  5.260  5.909 -0.649
t65g40m30  9094.83 2.0  0.0  5.560  (    7.94)    30.20  5.562  6.247 -0.685
t65g40m30  9094.83 2.0 +0.3  5.860  (   14.79)    52.48  5.859  6.599 -0.740
t65g30m30  9094.83 2.0 -0.3  5.260  (    8.32)    40.74  5.259  6.100 -0.841
t65g30m30  9094.83 2.0  0.0  5.560  (   15.49)    69.18  5.564  6.496 -0.932
t65g30m30  9094.83 2.0 +0.3  5.860  (   27.54)   104.71  5.853  6.921 -1.068
t65g20m30  9094.83 2.0 -0.3  5.260  (   15.49)    69.18  5.260  6.182 -0.922
t65g20m30  9094.83 2.0  0.0  5.560  (   27.54)   107.15  5.559  6.632 -1.073
t65g20m30  9094.83 2.0 +0.3  5.860  (   45.71)   151.36  5.871  7.199 -1.328
t65g10m30  9094.83 2.0 -0.3  5.260  (   26.92)   109.65  5.264  6.332 -1.068
t65g10m30  9094.83 2.0  0.0  5.560  (   45.71)   154.88  5.568  6.901 -1.333
t65g10m30  9094.83 2.0 +0.3  5.860  (   69.18)   199.53  5.876  7.529 -1.653
t60g50m30  9094.83 2.0 -0.3  5.260  (    1.15)     2.29  5.260  5.565 -0.305
t60g50m30  9094.83 2.0  0.0  5.560  (    2.24)     4.47  5.559  5.865 -0.306
t60g50m30  9094.83 2.0 +0.3  5.860  (    4.37)     8.71  5.864  6.177 -0.313
t60g40m30  9094.83 2.0 -0.3  5.260  (    2.45)     8.71  5.256  5.845 -0.589
t60g40m30  9094.83 2.0  0.0  5.560  (    4.79)    16.98  5.562  6.172 -0.610
t60g40m30  9094.83 2.0 +0.3  5.860  (    8.91)    30.90  5.856  6.501 -0.645
t60g30m30  9094.83 2.0 -0.3  5.260  (    5.25)    28.18  5.263  6.110 -0.847
t60g30m30  9094.83 2.0  0.0  5.560  (    9.77)    48.98  5.555  6.462 -0.907
t60g30m30  9094.83 2.0 +0.3  5.860  (   17.78)    79.43  5.854  6.863 -1.009
t60g20m30  9094.83 2.0 -0.3  5.260  (   10.72)    54.95  5.261  6.204 -0.943
t60g20m30  9094.83 2.0  0.0  5.560  (   19.50)    87.10  5.554  6.616 -1.062
t60g20m30  9094.83 2.0 +0.3  5.860  (   33.11)   125.89  5.850  7.087 -1.237
t60g10m30  9094.83 2.0 -0.3  5.260  (   20.42)    74.13  5.257  6.125 -0.868
t60g10m30  9094.83 2.0  0.0  5.560  (   34.67)   112.20  5.557  6.581 -1.024
t60g10m30  9094.83 2.0 +0.3  5.860  (   53.70)   154.88  5.867  7.131 -1.264
t55g50m30  9094.83 2.0 -0.3  5.260  (    0.60)     0.95  5.260  5.460 -0.200
t55g50m30  9094.83 2.0  0.0  5.560  (    1.20)     1.91  5.563  5.763 -0.200
t55g50m30  9094.83 2.0 +0.3  5.860  (    2.34)     3.72  5.857  6.060 -0.203
t55g40m30  9094.83 2.0 -0.3  5.260  (    1.29)     3.39  5.262  5.688 -0.426
t55g40m30  9094.83 2.0  0.0  5.560  (    2.57)     6.61  5.563  5.996 -0.433
t55g40m30  9094.83 2.0 +0.3  5.860  (    4.90)    12.59  5.857  6.305 -0.448
t55g30m30  9094.83 2.0 -0.3  5.260  (    2.88)    12.02  5.263  5.939 -0.676
t55g30m30  9094.83 2.0  0.0  5.560  (    5.50)    22.39  5.558  6.265 -0.707
t55g30m30  9094.83 2.0 +0.3  5.860  (   10.23)    40.74  5.866  6.627 -0.761
t55g20m30  9094.83 2.0 -0.3  5.260  (    6.31)    28.18  5.264  6.042 -0.778
t55g20m30  9094.83 2.0  0.0  5.560  (   11.75)    48.98  5.560  6.405 -0.845
t55g20m30  9094.83 2.0 +0.3  5.860  (   20.42)    77.62  5.852  6.792 -0.940
t55g10m30  9094.83 2.0 -0.3  5.260  (   12.88)    42.66  5.257  5.949 -0.692
t55g10m30  9094.83 2.0  0.0  5.560  (   22.91)    70.79  5.566  6.354 -0.788
t55g10m30  9094.83 2.0 +0.3  5.860  (   37.15)   104.71  5.862  6.769 -0.907
t50g50m30  9094.83 2.0 -0.3  5.260  (    0.25)     0.32  5.255  5.372 -0.117
t50g50m30  9094.83 2.0  0.0  5.560  (    0.49)     0.63  5.555  5.673 -0.118
t50g50m30  9094.83 2.0 +0.3  5.860  (    0.98)     1.26  5.856  5.974 -0.118
t50g40m30  9094.83 2.0 -0.3  5.260  (    0.59)     1.02  5.260  5.506 -0.246
t50g40m30  9094.83 2.0  0.0  5.560  (    1.15)     2.04  5.563  5.812 -0.249
t50g40m30  9094.83 2.0 +0.3  5.860  (    2.29)     3.98  5.855  6.108 -0.253
t50g30m30  9094.83 2.0 -0.3  5.260  (    1.32)     3.39  5.260  5.679 -0.419
t50g30m30  9094.83 2.0  0.0  5.560  (    2.63)     6.61  5.561  5.988 -0.427
t50g30m30  9094.83 2.0 +0.3  5.860  (    5.01)    12.59  5.864  6.309 -0.445
t50g20m30  9094.83 2.0 -0.3  5.260  (    2.95)     9.12  5.261  5.789 -0.528
t50g20m30  9094.83 2.0  0.0  5.560  (    5.62)    17.38  5.562  6.118 -0.556
t50g20m30  9094.83 2.0 +0.3  5.860  (   10.47)    31.62  5.865  6.465 -0.600
t50g10m30  9094.83 2.0 -0.3  5.260  (    7.08)    18.20  5.256  5.745 -0.489
t50g10m30  9094.83 2.0  0.0  5.560  (   12.88)    32.36  5.555  6.086 -0.531
t50g10m30  9094.83 2.0 +0.3  5.860  (   22.39)    54.95  5.866  6.462 -0.596
t45g50m30  9094.83 2.0 -0.3  5.260  (    0.07)     0.08  5.260  5.324 -0.064
t45g50m30  9094.83 2.0  0.0  5.560  (    0.14)     0.16  5.562  5.626 -0.064
t45g50m30  9094.83 2.0 +0.3  5.860  (    0.28)     0.32  5.863  5.927 -0.064
t45g40m30  9094.83 2.0 -0.3  5.260  (    0.18)     0.25  5.259  5.400 -0.141
t45g40m30  9094.83 2.0  0.0  5.560  (    0.36)     0.50  5.560  5.702 -0.142
t45g40m30  9094.83 2.0 +0.3  5.860  (    0.72)     1.00  5.862  6.004 -0.142
t45g30m30  9094.83 2.0 -0.3  5.260  (    0.46)     0.78  5.258  5.496 -0.238
t45g30m30  9094.83 2.0  0.0  5.560  (    0.89)     1.55  5.562  5.802 -0.240
t45g30m30  9094.83 2.0 +0.3  5.860  (    1.78)     3.02  5.859  6.104 -0.245
t45g20m30  9094.83 2.0 -0.3  5.260  (    1.10)     2.34  5.265  5.596 -0.331
t45g20m30  9094.83 2.0  0.0  5.560  (    2.14)     4.57  5.563  5.904 -0.341
t45g20m30  9094.83 2.0 +0.3  5.860  (    4.17)     8.91  5.861  6.216 -0.355
t45g10m30  9094.83 2.0 -0.3  5.260  (    2.82)     5.75  5.258  5.594 -0.336
t45g10m30  9094.83 2.0  0.0  5.560  (    5.37)    10.96  5.555  5.904 -0.349
t45g10m30  9094.83 2.0 +0.3  5.860  (   10.00)    20.42  5.860  6.240 -0.380
t70g50m40  9094.83 2.0 -0.3  4.260  (    0.30)     1.41  4.261  4.933 -0.672
t70g50m40  9094.83 2.0  0.0  4.560  (    0.60)     2.82  4.563  5.238 -0.675
t70g50m40  9094.83 2.0 +0.3  4.860  (    1.20)     5.50  4.859  5.540 -0.681
t70g40m40  9094.83 2.0 -0.3  4.260  (    0.63)     3.63  4.261  5.034 -0.773
t70g40m40  9094.83 2.0  0.0  4.560  (    1.26)     7.08  4.557  5.338 -0.781
t70g40m40  9094.83 2.0 +0.3  4.860  (    2.45)    13.80  4.858  5.650 -0.792
t70g30m40  9094.83 2.0 -0.3  4.260  (    1.17)     6.92  4.263  5.047 -0.784
t70g30m40  9094.83 2.0  0.0  4.560  (    2.34)    13.49  4.558  5.352 -0.794
t70g30m40  9094.83 2.0 +0.3  4.860  (    4.57)    25.70  4.865  5.679 -0.814
t70g20m40  9094.83 2.0 -0.3  4.260  (    2.24)    12.30  4.261  5.030 -0.769
t70g20m40  9094.83 2.0  0.0  4.560  (    4.37)    22.91  4.555  5.335 -0.780
t70g20m40  9094.83 2.0 +0.3  4.860  (    8.51)    41.69  4.860  5.663 -0.803
t70g10m40  9094.83 2.0 -0.3  4.260  (    2.82)     8.32  4.260  4.743 -0.483
t70g10m40  9094.83 2.0  0.0  4.560  (    5.50)    15.85  4.557  5.044 -0.487
t70g10m40  9094.83 2.0 +0.3  4.860  (   10.72)    29.51  4.858  5.355 -0.497
t65g50m40  9094.83 2.0 -0.3  4.260  (    0.19)     0.95  4.265  4.958 -0.693
t65g50m40  9094.83 2.0  0.0  4.560  (    0.38)     1.86  4.557  5.252 -0.695
t65g50m40  9094.83 2.0 +0.3  4.860  (    0.76)     3.72  4.860  5.560 -0.700
t65g40m40  9094.83 2.0 -0.3  4.260  (    0.43)     3.24  4.261  5.155 -0.894
t65g40m40  9094.83 2.0  0.0  4.560  (    0.85)     6.31  4.557  5.460 -0.903
t65g40m40  9094.83 2.0 +0.3  4.860  (    1.66)    12.30  4.858  5.776 -0.918
t65g30m40  9094.83 2.0 -0.3  4.260  (    0.89)     7.59  4.264  5.218 -0.954
t65g30m40  9094.83 2.0  0.0  4.560  (    1.78)    14.45  4.557  5.525 -0.968
t65g30m40  9094.83 2.0 +0.3  4.860  (    3.47)    26.92  4.855  5.854 -0.999
t65g20m40  9094.83 2.0 -0.3  4.260  (    1.74)    12.30  4.261  5.149 -0.888
t65g20m40  9094.83 2.0  0.0  4.560  (    3.39)    23.44  4.566  5.474 -0.908
t65g20m40  9094.83 2.0 +0.3  4.860  (    6.61)    41.69  4.858  5.806 -0.948
t65g10m40  9094.83 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9094.83 2.0 -0.3  4.260  (    0.11)     0.48  4.263  4.893 -0.630
t60g50m40  9094.83 2.0  0.0  4.560  (    0.22)     0.95  4.564  5.194 -0.630
t60g50m40  9094.83 2.0 +0.3  4.860  (    0.45)     1.86  4.856  5.488 -0.632
t60g40m40  9094.83 2.0 -0.3  4.260  (    0.25)     2.04  4.262  5.182 -0.920
t60g40m40  9094.83 2.0  0.0  4.560  (    0.50)     3.98  4.556  5.482 -0.926
t60g40m40  9094.83 2.0 +0.3  4.860  (    0.98)     7.94  4.864  5.803 -0.939
t60g30m40  9094.83 2.0 -0.3  4.260  (    0.55)     5.89  4.257  5.317 -1.060
t60g30m40  9094.83 2.0  0.0  4.560  (    1.10)    11.48  4.557  5.636 -1.079
t60g30m40  9094.83 2.0 +0.3  4.860  (    2.14)    21.88  4.862  5.970 -1.108
t60g20m40  9094.83 2.0 -0.3  4.260  (    1.23)    10.72  4.262  5.262 -1.000
t60g20m40  9094.83 2.0  0.0  4.560  (    2.40)    20.42  4.563  5.588 -1.025
t60g20m40  9094.83 2.0 +0.3  4.860  (    4.57)    37.15  4.865  5.938 -1.073
t60g10m40  9094.83 2.0 -0.3  4.260  (    2.45)    13.80  4.261  5.066 -0.805
t60g10m40  9094.83 2.0  0.0  4.560  (    4.79)    25.70  4.559  5.389 -0.830
t60g10m40  9094.83 2.0 +0.3  4.860  (    9.12)    45.71  4.860  5.741 -0.881
t55g50m40  9094.83 2.0 -0.3  4.260  (    0.06)     0.18  4.256  4.744 -0.488
t55g50m40  9094.83 2.0  0.0  4.560  (    0.12)     0.36  4.556  5.044 -0.488
t55g50m40  9094.83 2.0 +0.3  4.860  (    0.24)     0.72  4.857  5.346 -0.489
t55g40m40  9094.83 2.0 -0.3  4.260  (    0.13)     0.81  4.262  5.063 -0.801
t55g40m40  9094.83 2.0  0.0  4.560  (    0.26)     1.62  4.563  5.368 -0.805
t55g40m40  9094.83 2.0 +0.3  4.860  (    0.51)     3.16  4.858  5.666 -0.808
t55g30m40  9094.83 2.0 -0.3  4.260  (    0.30)     2.82  4.260  5.256 -0.996
t55g30m40  9094.83 2.0  0.0  4.560  (    0.59)     5.50  4.560  5.565 -1.005
t55g30m40  9094.83 2.0 +0.3  4.860  (    1.17)    10.72  4.862  5.889 -1.027
t55g20m40  9094.83 2.0 -0.3  4.260  (    0.65)     5.75  4.265  5.224 -0.959
t55g20m40  9094.83 2.0  0.0  4.560  (    1.29)    10.96  4.559  5.535 -0.976
t55g20m40  9094.83 2.0 +0.3  4.860  (    2.57)    20.89  4.864  5.873 -1.009
t55g10m40  9094.83 2.0 -0.3  4.260  (    1.48)     7.41  4.264  4.994 -0.730
t55g10m40  9094.83 2.0  0.0  4.560  (    2.88)    14.13  4.559  5.307 -0.748
t55g10m40  9094.83 2.0 +0.3  4.860  (    5.62)    26.30  4.862  5.646 -0.784
t50g50m40  9094.83 2.0 -0.3  4.260  (    0.03)     0.05  4.256  4.537 -0.281
t50g50m40  9094.83 2.0  0.0  4.560  (    0.05)     0.10  4.557  4.838 -0.281
t50g50m40  9094.83 2.0 +0.3  4.860  (    0.11)     0.20  4.858  5.140 -0.282
t50g40m40  9094.83 2.0 -0.3  4.260  (    0.06)     0.20  4.264  4.806 -0.542
t50g40m40  9094.83 2.0  0.0  4.560  (    0.11)     0.41  4.565  5.107 -0.542
t50g40m40  9094.83 2.0 +0.3  4.860  (    0.23)     0.79  4.856  5.399 -0.543
t50g30m40  9094.83 2.0 -0.3  4.260  (    0.13)     0.68  4.259  4.971 -0.712
t50g30m40  9094.83 2.0  0.0  4.560  (    0.26)     1.35  4.561  5.275 -0.714
t50g30m40  9094.83 2.0 +0.3  4.860  (    0.52)     2.69  4.865  5.583 -0.718
t50g20m40  9094.83 2.0 -0.3  4.260  (    0.30)     1.45  4.263  4.948 -0.685
t50g20m40  9094.83 2.0  0.0  4.560  (    0.60)     2.82  4.557  5.247 -0.690
t50g20m40  9094.83 2.0 +0.3  4.860  (    1.17)     5.62  4.863  5.565 -0.702
t50g10m40  9094.83 2.0 -0.3  4.260  (    0.78)     2.45  4.264  4.768 -0.504
t50g10m40  9094.83 2.0  0.0  4.560  (    1.55)     4.79  4.563  5.073 -0.510
t50g10m40  9094.83 2.0 +0.3  4.860  (    3.02)     9.12  4.861  5.383 -0.522
t45g50m40  9094.83 2.0 -0.3  4.260  (    0.01)     0.01  4.273  4.400 -0.127
t45g50m40  9094.83 2.0  0.0  4.560  (    0.02)     0.03  4.555  4.684 -0.129
t45g50m40  9094.83 2.0 +0.3  4.860  (    0.04)     0.05  4.856  4.985 -0.129
t45g40m40  9094.83 2.0 -0.3  4.260  (    0.02)     0.04  4.257  4.515 -0.258
t45g40m40  9094.83 2.0  0.0  4.560  (    0.04)     0.08  4.558  4.816 -0.258
t45g40m40  9094.83 2.0 +0.3  4.860  (    0.09)     0.15  4.856  5.114 -0.258
t45g30m40  9094.83 2.0 -0.3  4.260  (    0.05)     0.13  4.257  4.655 -0.398
t45g30m40  9094.83 2.0  0.0  4.560  (    0.10)     0.25  4.557  4.955 -0.398
t45g30m40  9094.83 2.0 +0.3  4.860  (    0.20)     0.50  4.858  5.257 -0.399
t45g20m40  9094.83 2.0 -0.3  4.260  (    0.11)     0.30  4.261  4.670 -0.409
t45g20m40  9094.83 2.0  0.0  4.560  (    0.23)     0.59  4.562  4.973 -0.411
t45g20m40  9094.83 2.0 +0.3  4.860  (    0.46)     1.17  4.865  5.277 -0.412
t45g10m40  9094.83 2.0 -0.3  4.260  (    0.30)     0.60  4.262  4.569 -0.307
t45g10m40  9094.83 2.0  0.0  4.560  (    0.59)     1.20  4.564  4.872 -0.308
t45g10m40  9094.83 2.0 +0.3  4.860  (    1.17)     2.34  4.859  5.170 -0.311
t70g50p00  9094.83 3.0 -0.3  8.260  (  251.19)   316.23  8.247  8.577 -0.330
t70g50p00  9094.83 3.0  0.0  8.560  (  309.03)   398.11  8.556  8.884 -0.328
t70g50p00  9094.83 3.0 +0.3  8.860  (  389.05)   501.19  8.868  9.164 -0.296
t70g40p00  9094.83 3.0 -0.3  8.260  (  269.15)   363.08  8.249  8.803 -0.554
t70g40p00  9094.83 3.0  0.0  8.560  (  316.23)   436.52  8.571  9.097 -0.526
t70g40p00  9094.83 3.0 +0.3  8.860  (  371.54)   512.86  8.863  9.323 -0.460
t70g30p00  9094.83 3.0 -0.3  8.260  (  302.00)   416.87  8.259  8.965 -0.706
t70g30p00  9094.83 3.0  0.0  8.560  (  338.84)   478.63  8.559  9.209 -0.650
t70g30p00  9094.83 3.0 +0.3  8.860  (  398.11)   549.54  8.868  9.421 -0.553
t70g20p00  9094.83 3.0 -0.3  8.260  (  323.59)   446.68  8.234  9.111 -0.877
t70g20p00  9094.83 3.0  0.0  8.560  (  363.08)   501.19  8.542  9.352 -0.810
t70g20p00  9094.83 3.0 +0.3  8.860  (  398.11)   562.34  8.861  9.564 -0.703
t70g10p00  9094.83 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9094.83 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9094.83 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9094.83 3.0 -0.3  8.260  (  223.87)   281.84  8.259  8.554 -0.295
t65g50p00  9094.83 3.0  0.0  8.560  (  281.84)   363.08  8.574  8.876 -0.302
t65g50p00  9094.83 3.0 +0.3  8.860  (  354.81)   457.09  8.866  9.149 -0.283
t65g40p00  9094.83 3.0 -0.3  8.260  (  245.47)   338.84  8.264  8.811 -0.547
t65g40p00  9094.83 3.0  0.0  8.560  (  288.40)   407.38  8.566  9.094 -0.528
t65g40p00  9094.83 3.0 +0.3  8.860  (  346.74)   478.63  8.842  9.316 -0.474
t65g30p00  9094.83 3.0 -0.3  8.260  (  275.42)   389.05  8.239  9.024 -0.785
t65g30p00  9094.83 3.0  0.0  8.560  (  309.03)   457.09  8.584  9.315 -0.731
t65g30p00  9094.83 3.0 +0.3  8.860  (  354.81)   512.86  8.846  9.497 -0.651
t65g20p00  9094.83 3.0 -0.3  8.260  (  309.03)   446.68  8.261  9.162 -0.901
t65g20p00  9094.83 3.0  0.0  8.560  (  346.74)   501.19  8.564  9.384 -0.820
t65g20p00  9094.83 3.0 +0.3  8.860  (  389.05)   562.34  8.879  9.579 -0.700
t65g10p00  9094.83 3.0 -0.3  8.260  (  338.84)   478.63  8.247  9.261 -1.014
t65g10p00  9094.83 3.0  0.0  8.560  (  371.54)   524.81  8.530  9.461 -0.931
t65g10p00  9094.83 3.0 +0.3  8.860  (  407.38)   575.44  8.821  9.638 -0.817
t60g50p00  9094.83 3.0 -0.3  8.260  (  177.83)   213.80  8.251  8.475 -0.224
t60g50p00  9094.83 3.0  0.0  8.560  (  229.09)   281.84  8.556  8.808 -0.252
t60g50p00  9094.83 3.0 +0.3  8.860  (  295.12)   363.08  8.851  9.102 -0.251
t60g40p00  9094.83 3.0 -0.3  8.260  (  208.93)   281.84  8.257  8.740 -0.483
t60g40p00  9094.83 3.0  0.0  8.560  (  251.19)   346.74  8.557  9.052 -0.495
t60g40p00  9094.83 3.0 +0.3  8.860  (  302.00)   416.87  8.845  9.304 -0.459
t60g30p00  9094.83 3.0 -0.3  8.260  (  239.88)   354.81  8.270  9.040 -0.770
t60g30p00  9094.83 3.0  0.0  8.560  (  275.42)   407.38  8.540  9.284 -0.744
t60g30p00  9094.83 3.0 +0.3  8.860  (  323.59)   478.63  8.880  9.538 -0.658
t60g20p00  9094.83 3.0 -0.3  8.260  (  275.42)   416.87  8.266  9.258 -0.992
t60g20p00  9094.83 3.0  0.0  8.560  (  309.03)   467.74  8.556  9.488 -0.932
t60g20p00  9094.83 3.0 +0.3  8.860  (  346.74)   524.81  8.870  9.690 -0.820
t60g10p00  9094.83 3.0 -0.3  8.260  (  316.23)   467.74  8.234  9.303 -1.069
t60g10p00  9094.83 3.0  0.0  8.560  (  354.81)   524.81  8.581  9.538 -0.957
t60g10p00  9094.83 3.0 +0.3  8.860  (  389.05)   575.44  8.868  9.700 -0.832
t55g50p00  9094.83 3.0 -0.3  8.260  (  112.20)   125.89  8.257  8.387 -0.130
t55g50p00  9094.83 3.0  0.0  8.560  (  147.91)   173.78  8.568  8.727 -0.159
t55g50p00  9094.83 3.0 +0.3  8.860  (  194.98)   229.09  8.850  9.027 -0.177
t55g40p00  9094.83 3.0 -0.3  8.260  (  147.91)   190.55  8.259  8.605 -0.346
t55g40p00  9094.83 3.0  0.0  8.560  (  186.21)   245.47  8.563  8.957 -0.394
t55g40p00  9094.83 3.0 +0.3  8.860  (  229.09)   309.03  8.867  9.270 -0.403
t55g30p00  9094.83 3.0 -0.3  8.260  (  186.21)   269.15  8.246  8.898 -0.652
t55g30p00  9094.83 3.0  0.0  8.560  (  223.87)   331.13  8.576  9.263 -0.687
t55g30p00  9094.83 3.0 +0.3  8.860  (  263.03)   389.05  8.867  9.523 -0.656
t55g20p00  9094.83 3.0 -0.3  8.260  (  229.09)   354.81  8.257  9.215 -0.958
t55g20p00  9094.83 3.0  0.0  8.560  (  263.03)   407.38  8.554  9.493 -0.939
t55g20p00  9094.83 3.0 +0.3  8.860  (  302.00)   467.74  8.888  9.737 -0.849
t55g10p00  9094.83 3.0 -0.3  8.260  (  275.42)   436.52  8.291  9.463 -1.172
t55g10p00  9094.83 3.0  0.0  8.560  (  309.03)   478.63  8.552  9.649 -1.097
t55g10p00  9094.83 3.0 +0.3  8.860  (  338.84)   524.81  8.836  9.821 -0.985
t50g50p00  9094.83 3.0 -0.3  8.260  (   48.98)    52.48  8.265  8.318 -0.053
t50g50p00  9094.83 3.0  0.0  8.560  (   67.61)    74.13  8.570  8.638 -0.068
t50g50p00  9094.83 3.0 +0.3  8.860  (   93.33)   100.00  8.853  8.934 -0.081
t50g40p00  9094.83 3.0 -0.3  8.260  (   75.86)    87.10  8.257  8.425 -0.168
t50g40p00  9094.83 3.0  0.0  8.560  (   97.72)   117.49  8.567  8.776 -0.209
t50g40p00  9094.83 3.0 +0.3  8.860  (  125.89)   151.36  8.848  9.084 -0.236
t50g30p00  9094.83 3.0 -0.3  8.260  (  112.20)   147.91  8.261  8.652 -0.391
t50g30p00  9094.83 3.0  0.0  8.560  (  138.04)   186.21  8.547  9.004 -0.457
t50g30p00  9094.83 3.0 +0.3  8.860  (  169.82)   234.42  8.864  9.358 -0.494
t50g20p00  9094.83 3.0 -0.3  8.260  (  158.49)   234.42  8.272  8.992 -0.720
t50g20p00  9094.83 3.0  0.0  8.560  (  186.21)   281.84  8.564  9.355 -0.791
t50g20p00  9094.83 3.0 +0.3  8.860  (  218.78)   331.13  8.860  9.659 -0.799
t50g10p00  9094.83 3.0 -0.3  8.260  (  208.93)   331.13  8.269  9.319 -1.050
t50g10p00  9094.83 3.0  0.0  8.560  (  239.88)   380.19  8.565  9.626 -1.061
t50g10p00  9094.83 3.0 +0.3  8.860  (  275.42)   426.58  8.850  9.857 -1.007
t45g50p00  9094.83 3.0 -0.3  8.260  (   11.48)    11.75  8.254  8.274 -0.020
t45g50p00  9094.83 3.0  0.0  8.560  (   17.38)    17.78  8.554  8.580 -0.026
t45g50p00  9094.83 3.0 +0.3  8.860  (   25.12)    26.30  8.865  8.897 -0.032
t45g40p00  9094.83 3.0 -0.3  8.260  (   24.55)    25.70  8.253  8.308 -0.055
t45g40p00  9094.83 3.0  0.0  8.560  (   33.88)    36.31  8.567  8.638 -0.071
t45g40p00  9094.83 3.0 +0.3  8.860  (   44.67)    48.98  8.861  8.947 -0.086
t45g30p00  9094.83 3.0 -0.3  8.260  (   43.65)    48.98  8.258  8.398 -0.140
t45g30p00  9094.83 3.0  0.0  8.560  (   56.23)    64.57  8.556  8.732 -0.176
t45g30p00  9094.83 3.0 +0.3  8.860  (   70.79)    83.18  8.859  9.069 -0.210
t45g20p00  9094.83 3.0 -0.3  8.260  (   72.44)    89.13  8.253  8.548 -0.295
t45g20p00  9094.83 3.0  0.0  8.560  (   89.13)   114.82  8.575  8.940 -0.365
t45g20p00  9094.83 3.0 +0.3  8.860  (  109.65)   141.25  8.865  9.282 -0.417
t45g10p00  9094.83 3.0 -0.3  8.260  (  114.82)   158.49  8.273  8.817 -0.544
t45g10p00  9094.83 3.0  0.0  8.560  (  138.04)   190.55  8.549  9.179 -0.630
t45g10p00  9094.83 3.0 +0.3  8.860  (  162.18)   229.09  8.858  9.550 -0.692
t70g50m10  9094.83 3.0 -0.3  7.260  (  112.20)   151.36  7.252  7.594 -0.342
t70g50m10  9094.83 3.0  0.0  7.560  (  147.91)   208.93  7.572  8.034 -0.462
t70g50m10  9094.83 3.0 +0.3  7.860  (  186.21)   263.03  7.848  8.370 -0.522
t70g40m10  9094.83 3.0 -0.3  7.260  (  141.25)   218.78  7.265  7.972 -0.707
t70g40m10  9094.83 3.0  0.0  7.560  (  173.78)   275.42  7.569  8.415 -0.846
t70g40m10  9094.83 3.0 +0.3  7.860  (  204.17)   331.13  7.866  8.747 -0.881
t70g30m10  9094.83 3.0 -0.3  7.260  (  177.83)   288.40  7.274  8.331 -1.057
t70g30m10  9094.83 3.0  0.0  7.560  (  204.17)   338.84  7.547  8.687 -1.140
t70g30m10  9094.83 3.0 +0.3  7.860  (  234.42)   398.11  7.883  9.000 -1.117
t70g20m10  9094.83 3.0 -0.3  7.260  (  204.17)   338.84  7.278  8.560 -1.282
t70g20m10  9094.83 3.0  0.0  7.560  (  234.42)   389.05  7.563  8.916 -1.353
t70g20m10  9094.83 3.0 +0.3  7.860  (  263.03)   436.52  7.852  9.177 -1.325
t70g10m10  9094.83 3.0 -0.3  7.260  (  223.87)   363.08  7.250  8.625 -1.375
t70g10m10  9094.83 3.0  0.0  7.560  (  251.19)   416.87  7.568  9.038 -1.470
t70g10m10  9094.83 3.0 +0.3  7.860  (  281.84)   467.74  7.893  9.340 -1.447
t65g50m10  9094.83 3.0 -0.3  7.260  (   91.20)   123.03  7.268  7.529 -0.261
t65g50m10  9094.83 3.0  0.0  7.560  (  125.89)   173.78  7.567  7.914 -0.347
t65g50m10  9094.83 3.0 +0.3  7.860  (  165.96)   229.09  7.854  8.268 -0.414
t65g40m10  9094.83 3.0 -0.3  7.260  (  123.03)   186.21  7.257  7.849 -0.592
t65g40m10  9094.83 3.0  0.0  7.560  (  154.88)   239.88  7.548  8.288 -0.740
t65g40m10  9094.83 3.0 +0.3  7.860  (  186.21)   302.00  7.879  8.687 -0.808
t65g30m10  9094.83 3.0 -0.3  7.260  (  154.88)   257.04  7.257  8.260 -1.003
t65g30m10  9094.83 3.0  0.0  7.560  (  186.21)   316.23  7.578  8.720 -1.142
t65g30m10  9094.83 3.0 +0.3  7.860  (  213.80)   363.08  7.845  9.001 -1.156
t65g20m10  9094.83 3.0 -0.3  7.260  (  190.55)   323.59  7.263  8.552 -1.289
t65g20m10  9094.83 3.0  0.0  7.560  (  218.78)   380.19  7.585  8.942 -1.357
t65g20m10  9094.83 3.0 +0.3  7.860  (  245.47)   426.58  7.868  9.187 -1.319
t65g10m10  9094.83 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9094.83 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9094.83 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9094.83 3.0 -0.3  7.260  (   67.61)    85.11  7.264  7.435 -0.171
t60g50m10  9094.83 3.0  0.0  7.560  (  100.00)   125.89  7.552  7.770 -0.218
t60g50m10  9094.83 3.0 +0.3  7.860  (  138.04)   181.97  7.871  8.145 -0.274
t60g40m10  9094.83 3.0 -0.3  7.260  (   97.72)   141.25  7.258  7.664 -0.406
t60g40m10  9094.83 3.0  0.0  7.560  (  128.82)   194.98  7.570  8.116 -0.546
t60g40m10  9094.83 3.0 +0.3  7.860  (  162.18)   251.19  7.875  8.511 -0.636
t60g30m10  9094.83 3.0 -0.3  7.260  (  131.83)   213.80  7.255  8.072 -0.817
t60g30m10  9094.83 3.0  0.0  7.560  (  162.18)   269.15  7.557  8.544 -0.987
t60g30m10  9094.83 3.0 +0.3  7.860  (  190.55)   323.59  7.863  8.908 -1.045
t60g20m10  9094.83 3.0 -0.3  7.260  (  165.96)   288.40  7.265  8.498 -1.233
t60g20m10  9094.83 3.0  0.0  7.560  (  194.98)   338.84  7.548  8.896 -1.348
t60g20m10  9094.83 3.0 +0.3  7.860  (  223.87)   389.05  7.849  9.207 -1.358
t60g10m10  9094.83 3.0 -0.3  7.260  (  199.53)   346.74  7.246  8.689 -1.443
t60g10m10  9094.83 3.0  0.0  7.560  (  229.09)   398.11  7.553  9.052 -1.499
t60g10m10  9094.83 3.0 +0.3  7.860  (  257.04)   446.68  7.862  9.316 -1.454
t55g50m10  9094.83 3.0 -0.3  7.260  (   38.90)    45.71  7.262  7.363 -0.101
t55g50m10  9094.83 3.0  0.0  7.560  (   61.66)    72.44  7.554  7.675 -0.121
t55g50m10  9094.83 3.0 +0.3  7.860  (   93.33)   109.65  7.854  8.001 -0.147
t55g40m10  9094.83 3.0 -0.3  7.260  (   64.57)    87.10  7.263  7.505 -0.242
t55g40m10  9094.83 3.0  0.0  7.560  (   93.33)   125.89  7.556  7.867 -0.311
t55g40m10  9094.83 3.0 +0.3  7.860  (  125.89)   173.78  7.860  8.248 -0.388
t55g30m10  9094.83 3.0 -0.3  7.260  (   97.72)   151.36  7.268  7.788 -0.520
t55g30m10  9094.83 3.0  0.0  7.560  (  128.82)   199.53  7.556  8.228 -0.672
t55g30m10  9094.83 3.0 +0.3  7.860  (  158.49)   251.19  7.853  8.641 -0.788
t55g20m10  9094.83 3.0 -0.3  7.260  (  134.90)   229.09  7.256  8.217 -0.961
t55g20m10  9094.83 3.0  0.0  7.560  (  162.18)   281.84  7.550  8.690 -1.140
t55g20m10  9094.83 3.0 +0.3  7.860  (  194.98)   331.13  7.840  9.050 -1.210
t55g10m10  9094.83 3.0 -0.3  7.260  (  169.82)   309.03  7.277  8.656 -1.379
t55g10m10  9094.83 3.0  0.0  7.560  (  199.53)   354.81  7.545  9.025 -1.480
t55g10m10  9094.83 3.0 +0.3  7.860  (  229.09)   407.38  7.876  9.357 -1.481
t50g50m10  9094.83 3.0 -0.3  7.260  (   15.49)    16.98  7.263  7.313 -0.050
t50g50m10  9094.83 3.0  0.0  7.560  (   26.30)    28.84  7.562  7.620 -0.058
t50g50m10  9094.83 3.0 +0.3  7.860  (   41.69)    45.71  7.854  7.921 -0.067
t50g40m10  9094.83 3.0 -0.3  7.260  (   30.20)    36.31  7.262  7.386 -0.124
t50g40m10  9094.83 3.0  0.0  7.560  (   45.71)    56.23  7.562  7.715 -0.153
t50g40m10  9094.83 3.0 +0.3  7.860  (   67.61)    83.18  7.869  8.056 -0.187
t50g30m10  9094.83 3.0 -0.3  7.260  (   53.70)    72.44  7.254  7.516 -0.262
t50g30m10  9094.83 3.0  0.0  7.560  (   75.86)   104.71  7.558  7.899 -0.341
t50g30m10  9094.83 3.0 +0.3  7.860  (  102.33)   141.25  7.850  8.271 -0.421
t50g20m10  9094.83 3.0 -0.3  7.260  (   87.10)   134.90  7.252  7.771 -0.519
t50g20m10  9094.83 3.0  0.0  7.560  (  114.82)   181.97  7.565  8.246 -0.681
t50g20m10  9094.83 3.0 +0.3  7.860  (  144.54)   229.09  7.863  8.681 -0.818
t50g10m10  9094.83 3.0 -0.3  7.260  (  128.82)   223.87  7.269  8.241 -0.972
t50g10m10  9094.83 3.0  0.0  7.560  (  158.49)   275.42  7.572  8.737 -1.165
t50g10m10  9094.83 3.0 +0.3  7.860  (  186.21)   323.59  7.867  9.131 -1.264
t45g50m10  9094.83 3.0 -0.3  7.260  (    2.29)     2.40  7.262  7.287 -0.025
t45g50m10  9094.83 3.0  0.0  7.560  (    4.17)     4.47  7.564  7.591 -0.027
t45g50m10  9094.83 3.0 +0.3  7.860  (    7.41)     7.94  7.864  7.894 -0.030
t45g40m10  9094.83 3.0 -0.3  7.260  (    8.51)     9.33  7.257  7.316 -0.059
t45g40m10  9094.83 3.0  0.0  7.560  (   13.80)    15.49  7.562  7.632 -0.070
t45g40m10  9094.83 3.0 +0.3  7.860  (   21.38)    23.99  7.858  7.940 -0.082
t45g30m10  9094.83 3.0 -0.3  7.260  (   18.62)    21.88  7.263  7.379 -0.116
t45g30m10  9094.83 3.0  0.0  7.560  (   27.54)    33.11  7.567  7.708 -0.141
t45g30m10  9094.83 3.0 +0.3  7.860  (   39.81)    46.77  7.855  8.023 -0.168
t45g20m10  9094.83 3.0 -0.3  7.260  (   36.31)    46.77  7.269  7.482 -0.213
t45g20m10  9094.83 3.0  0.0  7.560  (   51.29)    66.07  7.567  7.838 -0.271
t45g20m10  9094.83 3.0 +0.3  7.860  (   67.61)    89.13  7.870  8.205 -0.335
t45g10m10  9094.83 3.0 -0.3  7.260  (   64.57)    91.20  7.253  7.646 -0.393
t45g10m10  9094.83 3.0  0.0  7.560  (   85.11)   123.03  7.561  8.066 -0.505
t45g10m10  9094.83 3.0 +0.3  7.860  (  107.15)   158.49  7.872  8.488 -0.616
t70g50m20  9094.83 3.0 -0.3  6.260  (   25.12)    39.81  6.263  6.514 -0.251
t70g50m20  9094.83 3.0  0.0  6.560  (   42.66)    67.61  6.562  6.856 -0.294
t70g50m20  9094.83 3.0 +0.3  6.860  (   67.61)   107.15  6.868  7.238 -0.370
t70g40m20  9094.83 3.0 -0.3  6.260  (   44.67)    85.11  6.257  6.728 -0.471
t70g40m20  9094.83 3.0  0.0  6.560  (   69.18)   131.83  6.569  7.187 -0.618
t70g40m20  9094.83 3.0 +0.3  6.860  (   97.72)   181.97  6.865  7.689 -0.824
t70g30m20  9094.83 3.0 -0.3  6.260  (   74.13)   165.96  6.269  7.213 -0.944
t70g30m20  9094.83 3.0  0.0  6.560  (  102.33)   218.78  6.553  7.798 -1.245
t70g30m20  9094.83 3.0 +0.3  6.860  (  131.83)   275.42  6.868  8.359 -1.491
t70g20m20  9094.83 3.0 -0.3  6.260  (  100.00)   229.09  6.273  7.611 -1.338
t70g20m20  9094.83 3.0  0.0  6.560  (  131.83)   281.84  6.552  8.191 -1.639
t70g20m20  9094.83 3.0 +0.3  6.860  (  162.18)   338.84  6.879  8.708 -1.829
t70g10m20  9094.83 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9094.83 3.0 -0.3  6.260  (   17.38)    25.70  6.264  6.463 -0.199
t65g50m20  9094.83 3.0  0.0  6.560  (   30.90)    45.71  6.564  6.789 -0.225
t65g50m20  9094.83 3.0 +0.3  6.860  (   51.29)    75.86  6.863  7.128 -0.265
t65g40m20  9094.83 3.0 -0.3  6.260  (   32.36)    61.66  6.256  6.668 -0.412
t65g40m20  9094.83 3.0  0.0  6.560  (   52.48)   100.00  6.563  7.069 -0.506
t65g40m20  9094.83 3.0 +0.3  6.860  (   79.43)   144.54  6.853  7.497 -0.644
t65g30m20  9094.83 3.0 -0.3  6.260  (   54.95)   125.89  6.260  7.002 -0.742
t65g30m20  9094.83 3.0  0.0  6.560  (   81.28)   177.83  6.557  7.543 -0.986
t65g30m20  9094.83 3.0 +0.3  6.860  (  112.20)   234.42  6.874  8.147 -1.273
t65g20m20  9094.83 3.0 -0.3  6.260  (   89.13)   208.93  6.260  7.542 -1.282
t65g20m20  9094.83 3.0  0.0  6.560  (  117.49)   263.03  6.549  8.136 -1.587
t65g20m20  9094.83 3.0 +0.3  6.860  (  147.91)   316.23  6.852  8.630 -1.778
t65g10m20  9094.83 3.0 -0.3  6.260  (  114.82)   251.19  6.255  7.694 -1.439
t65g10m20  9094.83 3.0  0.0  6.560  (  147.91)   309.03  6.571  8.308 -1.737
t65g10m20  9094.83 3.0 +0.3  6.860  (  173.78)   354.81  6.843  8.721 -1.878
t60g50m20  9094.83 3.0 -0.3  6.260  (   10.72)    14.45  6.262  6.409 -0.147
t60g50m20  9094.83 3.0  0.0  6.560  (   19.50)    26.92  6.563  6.723 -0.160
t60g50m20  9094.83 3.0 +0.3  6.860  (   34.67)    46.77  6.856  7.034 -0.178
t60g40m20  9094.83 3.0 -0.3  6.260  (   20.89)    36.31  6.259  6.563 -0.304
t60g40m20  9094.83 3.0  0.0  6.560  (   36.31)    61.66  6.555  6.905 -0.350
t60g40m20  9094.83 3.0 +0.3  6.860  (   57.54)    97.72  6.854  7.276 -0.422
t60g30m20  9094.83 3.0 -0.3  6.260  (   38.02)    87.10  6.267  6.853 -0.586
t60g30m20  9094.83 3.0  0.0  6.560  (   60.26)   131.83  6.567  7.297 -0.730
t60g30m20  9094.83 3.0 +0.3  6.860  (   87.10)   181.97  6.867  7.807 -0.940
t60g20m20  9094.83 3.0 -0.3  6.260  (   63.10)   151.36  6.252  7.163 -0.911
t60g20m20  9094.83 3.0  0.0  6.560  (   91.20)   208.93  6.571  7.789 -1.218
t60g20m20  9094.83 3.0 +0.3  6.860  (  120.23)   257.04  6.844  8.307 -1.463
t60g10m20  9094.83 3.0 -0.3  6.260  (  100.00)   213.80  6.255  7.476 -1.221
t60g10m20  9094.83 3.0  0.0  6.560  (  128.82)   269.15  6.559  8.089 -1.530
t60g10m20  9094.83 3.0 +0.3  6.860  (  158.49)   323.59  6.880  8.618 -1.738
t55g50m20  9094.83 3.0 -0.3  6.260  (    5.75)     7.08  6.256  6.357 -0.101
t55g50m20  9094.83 3.0  0.0  6.560  (   10.96)    13.49  6.555  6.661 -0.106
t55g50m20  9094.83 3.0 +0.3  6.860  (   20.42)    25.12  6.857  6.971 -0.114
t55g40m20  9094.83 3.0 -0.3  6.260  (   11.75)    17.78  6.258  6.466 -0.208
t55g40m20  9094.83 3.0  0.0  6.560  (   21.38)    32.36  6.559  6.791 -0.232
t55g40m20  9094.83 3.0 +0.3  6.860  (   36.31)    54.95  6.855  7.119 -0.264
t55g30m20  9094.83 3.0 -0.3  6.260  (   23.44)    45.71  6.264  6.660 -0.396
t55g30m20  9094.83 3.0  0.0  6.560  (   38.90)    75.86  6.565  7.026 -0.461
t55g30m20  9094.83 3.0 +0.3  6.860  (   61.66)   114.82  6.860  7.413 -0.553
t55g20m20  9094.83 3.0 -0.3  6.260  (   42.66)   100.00  6.263  6.933 -0.670
t55g20m20  9094.83 3.0  0.0  6.560  (   64.57)   144.54  6.551  7.376 -0.825
t55g20m20  9094.83 3.0 +0.3  6.860  (   93.33)   194.98  6.853  7.904 -1.051
t55g10m20  9094.83 3.0 -0.3  6.260  (   70.79)   158.49  6.266  7.170 -0.904
t55g10m20  9094.83 3.0  0.0  6.560  (   97.72)   208.93  6.553  7.715 -1.162
t55g10m20  9094.83 3.0 +0.3  6.860  (  128.82)   263.03  6.870  8.305 -1.435
t50g50m20  9094.83 3.0 -0.3  6.260  (    2.19)     2.51  6.259  6.323 -0.064
t50g50m20  9094.83 3.0  0.0  6.560  (    4.27)     4.90  6.557  6.622 -0.065
t50g50m20  9094.83 3.0 +0.3  6.860  (    8.32)     9.55  6.861  6.928 -0.067
t50g40m20  9094.83 3.0 -0.3  6.260  (    5.25)     6.92  6.257  6.389 -0.132
t50g40m20  9094.83 3.0  0.0  6.560  (    9.77)    13.18  6.561  6.703 -0.142
t50g40m20  9094.83 3.0 +0.3  6.860  (   17.78)    23.99  6.860  7.015 -0.155
t50g30m20  9094.83 3.0 -0.3  6.260  (   11.48)    19.05  6.264  6.519 -0.255
t50g30m20  9094.83 3.0  0.0  6.560  (   20.42)    33.88  6.560  6.845 -0.285
t50g30m20  9094.83 3.0 +0.3  6.860  (   34.67)    57.54  6.867  7.196 -0.329
t50g20m20  9094.83 3.0 -0.3  6.260  (   23.44)    47.86  6.263  6.702 -0.439
t50g20m20  9094.83 3.0  0.0  6.560  (   38.90)    77.62  6.559  7.072 -0.513
t50g20m20  9094.83 3.0 +0.3  6.860  (   60.26)   117.49  6.866  7.480 -0.614
t50g10m20  9094.83 3.0 -0.3  6.260  (   44.67)    97.72  6.267  6.900 -0.633
t50g10m20  9094.83 3.0  0.0  6.560  (   67.61)   141.25  6.564  7.343 -0.779
t50g10m20  9094.83 3.0 +0.3  6.860  (   93.33)   190.55  6.874  7.856 -0.982
t45g50m20  9094.83 3.0 -0.3  6.260  (    0.36)     0.40  6.256  6.297 -0.041
t45g50m20  9094.83 3.0  0.0  6.560  (    0.72)     0.79  6.558  6.599 -0.041
t45g50m20  9094.83 3.0 +0.3  6.860  (    1.45)     1.58  6.861  6.903 -0.042
t45g40m20  9094.83 3.0 -0.3  6.260  (    1.41)     1.70  6.263  6.339 -0.076
t45g40m20  9094.83 3.0  0.0  6.560  (    2.75)     3.31  6.563  6.642 -0.079
t45g40m20  9094.83 3.0 +0.3  6.860  (    5.25)     6.31  6.863  6.946 -0.083
t45g30m20  9094.83 3.0 -0.3  6.260  (    3.72)     4.90  6.262  6.394 -0.132
t45g30m20  9094.83 3.0  0.0  6.560  (    6.92)     9.12  6.561  6.704 -0.143
t45g30m20  9094.83 3.0 +0.3  6.860  (   12.30)    16.22  6.858  7.019 -0.161
t45g20m20  9094.83 3.0 -0.3  6.260  (    8.91)    13.49  6.262  6.476 -0.214
t45g20m20  9094.83 3.0  0.0  6.560  (   15.85)    23.99  6.564  6.809 -0.245
t45g20m20  9094.83 3.0 +0.3  6.860  (   26.30)    39.81  6.862  7.149 -0.287
t45g10m20  9094.83 3.0 -0.3  6.260  (   20.89)    35.48  6.265  6.592 -0.327
t45g10m20  9094.83 3.0  0.0  6.560  (   33.88)    57.54  6.563  6.948 -0.385
t45g10m20  9094.83 3.0 +0.3  6.860  (   51.29)    87.10  6.864  7.322 -0.458
t70g50m30  9094.83 3.0 -0.3  5.260  (    2.95)     7.76  5.264  5.696 -0.432
t70g50m30  9094.83 3.0  0.0  5.560  (    5.75)    14.79  5.555  5.998 -0.443
t70g50m30  9094.83 3.0 +0.3  5.860  (   10.96)    28.18  5.863  6.328 -0.465
t70g40m30  9094.83 3.0 -0.3  5.260  (    6.03)    21.88  5.264  5.874 -0.610
t70g40m30  9094.83 3.0  0.0  5.560  (   11.48)    39.81  5.559  6.203 -0.644
t70g40m30  9094.83 3.0 +0.3  5.860  (   21.38)    69.18  5.862  6.569 -0.707
t70g30m30  9094.83 3.0 -0.3  5.260  (   11.22)    45.71  5.262  5.990 -0.728
t70g30m30  9094.83 3.0  0.0  5.560  (   20.89)    77.62  5.557  6.357 -0.800
t70g30m30  9094.83 3.0 +0.3  5.860  (   36.31)   123.03  5.869  6.808 -0.939
t70g20m30  9094.83 3.0 -0.3  5.260  (   19.95)    89.13  5.253  6.162 -0.909
t70g20m30  9094.83 3.0  0.0  5.560  (   35.48)   138.04  5.558  6.640 -1.082
t70g20m30  9094.83 3.0 +0.3  5.860  (   58.88)   190.55  5.858  7.212 -1.354
t70g10m30  9094.83 3.0 -0.3  5.260  (   25.12)    97.72  5.265  6.096 -0.831
t70g10m30  9094.83 3.0  0.0  5.560  (   43.65)   147.91  5.567  6.552 -0.985
t70g10m30  9094.83 3.0 +0.3  5.860  (   72.44)   199.53  5.861  7.083 -1.222
t65g50m30  9094.83 3.0 -0.3  5.260  (    1.91)     4.57  5.261  5.649 -0.388
t65g50m30  9094.83 3.0  0.0  5.560  (    3.72)     8.91  5.560  5.956 -0.396
t65g50m30  9094.83 3.0 +0.3  5.860  (    7.24)    17.38  5.863  6.273 -0.410
t65g40m30  9094.83 3.0 -0.3  5.260  (    4.17)    16.22  5.256  5.902 -0.646
t65g40m30  9094.83 3.0  0.0  5.560  (    7.94)    30.90  5.565  6.243 -0.678
t65g40m30  9094.83 3.0 +0.3  5.860  (   14.79)    54.95  5.866  6.597 -0.731
t65g30m30  9094.83 3.0 -0.3  5.260  (    8.32)    41.69  5.258  6.088 -0.830
t65g30m30  9094.83 3.0  0.0  5.560  (   15.85)    72.44  5.562  6.469 -0.907
t65g30m30  9094.83 3.0 +0.3  5.860  (   28.18)   114.82  5.865  6.902 -1.037
t65g20m30  9094.83 3.0 -0.3  5.260  (   15.49)    72.44  5.260  6.156 -0.896
t65g20m30  9094.83 3.0  0.0  5.560  (   28.18)   114.82  5.556  6.583 -1.027
t65g20m30  9094.83 3.0 +0.3  5.860  (   47.86)   165.96  5.862  7.118 -1.256
t65g10m30  9094.83 3.0 -0.3  5.260  (   27.54)   117.49  5.262  6.282 -1.020
t65g10m30  9094.83 3.0  0.0  5.560  (   47.86)   169.82  5.562  6.819 -1.257
t65g10m30  9094.83 3.0 +0.3  5.860  (   74.13)   223.87  5.869  7.446 -1.577
t60g50m30  9094.83 3.0 -0.3  5.260  (    1.15)     2.29  5.263  5.569 -0.306
t60g50m30  9094.83 3.0  0.0  5.560  (    2.24)     4.47  5.560  5.867 -0.307
t60g50m30  9094.83 3.0 +0.3  5.860  (    4.37)     8.71  5.865  6.178 -0.313
t60g40m30  9094.83 3.0 -0.3  5.260  (    2.45)     8.71  5.256  5.842 -0.586
t60g40m30  9094.83 3.0  0.0  5.560  (    4.79)    16.98  5.559  6.164 -0.605
t60g40m30  9094.83 3.0 +0.3  5.860  (    9.12)    31.62  5.858  6.496 -0.638
t60g30m30  9094.83 3.0 -0.3  5.260  (    5.25)    28.18  5.255  6.091 -0.836
t60g30m30  9094.83 3.0  0.0  5.560  (   10.00)    51.29  5.560  6.457 -0.897
t60g30m30  9094.83 3.0 +0.3  5.860  (   18.20)    85.11  5.858  6.843 -0.985
t60g20m30  9094.83 3.0 -0.3  5.260  (   10.96)    57.54  5.266  6.193 -0.927
t60g20m30  9094.83 3.0  0.0  5.560  (   19.95)    93.33  5.557  6.585 -1.028
t60g20m30  9094.83 3.0 +0.3  5.860  (   34.67)   141.25  5.869  7.069 -1.200
t60g10m30  9094.83 3.0 -0.3  5.260  (   20.89)    79.43  5.267  6.108 -0.841
t60g10m30  9094.83 3.0  0.0  5.560  (   36.31)   123.03  5.564  6.549 -0.985
t60g10m30  9094.83 3.0 +0.3  5.860  (   57.54)   169.82  5.849  7.036 -1.187
t55g50m30  9094.83 3.0 -0.3  5.260  (    0.60)     0.95  5.265  5.465 -0.200
t55g50m30  9094.83 3.0  0.0  5.560  (    1.17)     1.86  5.557  5.758 -0.201
t55g50m30  9094.83 3.0 +0.3  5.860  (    2.34)     3.72  5.862  6.065 -0.203
t55g40m30  9094.83 3.0 -0.3  5.260  (    1.29)     3.39  5.262  5.688 -0.426
t55g40m30  9094.83 3.0  0.0  5.560  (    2.57)     6.61  5.561  5.993 -0.432
t55g40m30  9094.83 3.0 +0.3  5.860  (    4.90)    12.59  5.855  6.300 -0.445
t55g30m30  9094.83 3.0 -0.3  5.260  (    2.88)    12.02  5.260  5.931 -0.671
t55g30m30  9094.83 3.0  0.0  5.560  (    5.62)    22.91  5.561  6.260 -0.699
t55g30m30  9094.83 3.0 +0.3  5.860  (   10.47)    41.69  5.862  6.609 -0.747
t55g20m30  9094.83 3.0 -0.3  5.260  (    6.31)    28.84  5.264  6.031 -0.767
t55g20m30  9094.83 3.0  0.0  5.560  (   11.75)    51.29  5.565  6.393 -0.828
t55g20m30  9094.83 3.0 +0.3  5.860  (   21.38)    83.18  5.854  6.767 -0.913
t55g10m30  9094.83 3.0 -0.3  5.260  (   13.18)    44.67  5.264  5.941 -0.677
t55g10m30  9094.83 3.0  0.0  5.560  (   23.44)    74.13  5.557  6.314 -0.757
t55g10m30  9094.83 3.0 +0.3  5.860  (   39.81)   114.82  5.864  6.738 -0.874
t50g50m30  9094.83 3.0 -0.3  5.260  (    0.25)     0.32  5.257  5.374 -0.117
t50g50m30  9094.83 3.0  0.0  5.560  (    0.49)     0.63  5.557  5.675 -0.118
t50g50m30  9094.83 3.0 +0.3  5.860  (    0.95)     1.26  5.859  5.976 -0.117
t50g40m30  9094.83 3.0 -0.3  5.260  (    0.58)     1.02  5.263  5.509 -0.246
t50g40m30  9094.83 3.0  0.0  5.560  (    1.15)     2.00  5.555  5.803 -0.248
t50g40m30  9094.83 3.0 +0.3  5.860  (    2.29)     3.98  5.858  6.110 -0.252
t50g30m30  9094.83 3.0 -0.3  5.260  (    1.32)     3.39  5.260  5.678 -0.418
t50g30m30  9094.83 3.0  0.0  5.560  (    2.63)     6.61  5.558  5.983 -0.425
t50g30m30  9094.83 3.0 +0.3  5.860  (    5.01)    12.59  5.858  6.298 -0.440
t50g20m30  9094.83 3.0 -0.3  5.260  (    2.95)     9.12  5.259  5.783 -0.524
t50g20m30  9094.83 3.0  0.0  5.560  (    5.62)    17.78  5.566  6.114 -0.548
t50g20m30  9094.83 3.0 +0.3  5.860  (   10.72)    32.36  5.862  6.450 -0.588
t50g10m30  9094.83 3.0 -0.3  5.260  (    7.24)    18.62  5.255  5.739 -0.484
t50g10m30  9094.83 3.0  0.0  5.560  (   13.18)    33.88  5.560  6.081 -0.521
t50g10m30  9094.83 3.0 +0.3  5.860  (   23.44)    57.54  5.861  6.439 -0.578
t45g50m30  9094.83 3.0 -0.3  5.260  (    0.07)     0.08  5.257  5.320 -0.063
t45g50m30  9094.83 3.0  0.0  5.560  (    0.14)     0.17  5.559  5.622 -0.063
t45g50m30  9094.83 3.0 +0.3  5.860  (    0.29)     0.33  5.859  5.922 -0.063
t45g40m30  9094.83 3.0 -0.3  5.260  (    0.18)     0.25  5.263  5.404 -0.141
t45g40m30  9094.83 3.0  0.0  5.560  (    0.36)     0.50  5.564  5.706 -0.142
t45g40m30  9094.83 3.0 +0.3  5.860  (    0.71)     0.98  5.856  5.998 -0.142
t45g30m30  9094.83 3.0 -0.3  5.260  (    0.46)     0.78  5.260  5.497 -0.237
t45g30m30  9094.83 3.0  0.0  5.560  (    0.89)     1.55  5.563  5.802 -0.239
t45g30m30  9094.83 3.0 +0.3  5.860  (    1.78)     3.02  5.859  6.103 -0.244
t45g20m30  9094.83 3.0 -0.3  5.260  (    1.10)     2.34  5.264  5.594 -0.330
t45g20m30  9094.83 3.0  0.0  5.560  (    2.19)     4.57  5.562  5.901 -0.339
t45g20m30  9094.83 3.0 +0.3  5.860  (    4.17)     8.91  5.859  6.209 -0.350
t45g10m30  9094.83 3.0 -0.3  5.260  (    2.82)     5.89  5.264  5.598 -0.334
t45g10m30  9094.83 3.0  0.0  5.560  (    5.50)    11.22  5.561  5.905 -0.344
t45g10m30  9094.83 3.0 +0.3  5.860  (   10.23)    20.89  5.858  6.229 -0.371
t70g50m40  9094.83 3.0 -0.3  4.260  (    0.30)     1.41  4.264  4.937 -0.673
t70g50m40  9094.83 3.0  0.0  4.560  (    0.60)     2.75  4.556  5.231 -0.675
t70g50m40  9094.83 3.0 +0.3  4.860  (    1.17)     5.50  4.860  5.541 -0.681
t70g40m40  9094.83 3.0 -0.3  4.260  (    0.63)     3.63  4.263  5.036 -0.773
t70g40m40  9094.83 3.0  0.0  4.560  (    1.23)     7.08  4.559  5.338 -0.779
t70g40m40  9094.83 3.0 +0.3  4.860  (    2.45)    13.80  4.856  5.647 -0.791
t70g30m40  9094.83 3.0 -0.3  4.260  (    1.17)     6.76  4.256  5.039 -0.783
t70g30m40  9094.83 3.0  0.0  4.560  (    2.29)    13.49  4.557  5.350 -0.793
t70g30m40  9094.83 3.0 +0.3  4.860  (    4.57)    25.70  4.860  5.670 -0.810
t70g20m40  9094.83 3.0 -0.3  4.260  (    2.24)    12.30  4.260  5.028 -0.768
t70g20m40  9094.83 3.0  0.0  4.560  (    4.37)    23.44  4.561  5.339 -0.778
t70g20m40  9094.83 3.0 +0.3  4.860  (    8.51)    42.66  4.860  5.658 -0.798
t70g10m40  9094.83 3.0 -0.3  4.260  (    2.82)     8.32  4.260  4.743 -0.483
t70g10m40  9094.83 3.0  0.0  4.560  (    5.50)    16.22  4.565  5.052 -0.487
t70g10m40  9094.83 3.0 +0.3  4.860  (   10.72)    30.20  4.862  5.357 -0.495
t65g50m40  9094.83 3.0 -0.3  4.260  (    0.19)     0.93  4.258  4.952 -0.694
t65g50m40  9094.83 3.0  0.0  4.560  (    0.38)     1.86  4.559  5.256 -0.697
t65g50m40  9094.83 3.0 +0.3  4.860  (    0.76)     3.72  4.862  5.563 -0.701
t65g40m40  9094.83 3.0 -0.3  4.260  (    0.43)     3.24  4.262  5.157 -0.895
t65g40m40  9094.83 3.0  0.0  4.560  (    0.83)     6.31  4.557  5.459 -0.902
t65g40m40  9094.83 3.0 +0.3  4.860  (    1.66)    12.30  4.855  5.773 -0.918
t65g30m40  9094.83 3.0 -0.3  4.260  (    0.89)     7.59  4.265  5.216 -0.951
t65g30m40  9094.83 3.0  0.0  4.560  (    1.78)    14.79  4.565  5.531 -0.966
t65g30m40  9094.83 3.0 +0.3  4.860  (    3.47)    27.54  4.859  5.852 -0.993
t65g20m40  9094.83 3.0 -0.3  4.260  (    1.74)    12.30  4.261  5.146 -0.885
t65g20m40  9094.83 3.0  0.0  4.560  (    3.39)    23.44  4.559  5.462 -0.903
t65g20m40  9094.83 3.0 +0.3  4.860  (    6.61)    42.66  4.857  5.795 -0.938
t65g10m40  9094.83 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9094.83 3.0 -0.3  4.260  (    0.11)     0.47  4.256  4.887 -0.631
t60g50m40  9094.83 3.0  0.0  4.560  (    0.22)     0.93  4.557  5.188 -0.631
t60g50m40  9094.83 3.0 +0.3  4.860  (    0.44)     1.86  4.859  5.493 -0.634
t60g40m40  9094.83 3.0 -0.3  4.260  (    0.25)     2.04  4.263  5.183 -0.920
t60g40m40  9094.83 3.0  0.0  4.560  (    0.49)     3.98  4.557  5.482 -0.925
t60g40m40  9094.83 3.0 +0.3  4.860  (    0.98)     7.94  4.864  5.801 -0.937
t60g30m40  9094.83 3.0 -0.3  4.260  (    0.55)     5.89  4.256  5.314 -1.058
t60g30m40  9094.83 3.0  0.0  4.560  (    1.10)    11.48  4.555  5.631 -1.076
t60g30m40  9094.83 3.0 +0.3  4.860  (    2.14)    21.88  4.855  5.954 -1.099
t60g20m40  9094.83 3.0 -0.3  4.260  (    1.23)    10.72  4.262  5.256 -0.994
t60g20m40  9094.83 3.0  0.0  4.560  (    2.40)    20.42  4.557  5.574 -1.017
t60g20m40  9094.83 3.0 +0.3  4.860  (    4.57)    38.02  4.862  5.924 -1.062
t60g10m40  9094.83 3.0 -0.3  4.260  (    2.45)    13.80  4.258  5.059 -0.801
t60g10m40  9094.83 3.0  0.0  4.560  (    4.79)    26.30  4.560  5.385 -0.825
t60g10m40  9094.83 3.0 +0.3  4.860  (    9.12)    46.77  4.855  5.722 -0.867
t55g50m40  9094.83 3.0 -0.3  4.260  (    0.06)     0.18  4.260  4.749 -0.489
t55g50m40  9094.83 3.0  0.0  4.560  (    0.12)     0.36  4.560  5.050 -0.490
t55g50m40  9094.83 3.0 +0.3  4.860  (    0.23)     0.72  4.861  5.351 -0.490
t55g40m40  9094.83 3.0 -0.3  4.260  (    0.13)     0.81  4.263  5.065 -0.802
t55g40m40  9094.83 3.0  0.0  4.560  (    0.26)     1.62  4.565  5.369 -0.804
t55g40m40  9094.83 3.0 +0.3  4.860  (    0.51)     3.16  4.858  5.667 -0.809
t55g30m40  9094.83 3.0 -0.3  4.260  (    0.30)     2.82  4.260  5.255 -0.995
t55g30m40  9094.83 3.0  0.0  4.560  (    0.59)     5.50  4.558  5.562 -1.004
t55g30m40  9094.83 3.0 +0.3  4.860  (    1.17)    10.72  4.861  5.881 -1.020
t55g20m40  9094.83 3.0 -0.3  4.260  (    0.65)     5.75  4.263  5.221 -0.958
t55g20m40  9094.83 3.0  0.0  4.560  (    1.29)    10.96  4.555  5.526 -0.971
t55g20m40  9094.83 3.0 +0.3  4.860  (    2.57)    20.89  4.856  5.856 -1.000
t55g10m40  9094.83 3.0 -0.3  4.260  (    1.48)     7.41  4.262  4.990 -0.728
t55g10m40  9094.83 3.0  0.0  4.560  (    2.88)    14.45  4.565  5.308 -0.743
t55g10m40  9094.83 3.0 +0.3  4.860  (    5.62)    26.92  4.863  5.637 -0.774
t50g50m40  9094.83 3.0 -0.3  4.260  (    0.03)     0.05  4.258  4.540 -0.282
t50g50m40  9094.83 3.0  0.0  4.560  (    0.05)     0.10  4.559  4.840 -0.281
t50g50m40  9094.83 3.0 +0.3  4.860  (    0.11)     0.20  4.861  5.142 -0.281
t50g40m40  9094.83 3.0 -0.3  4.260  (    0.06)     0.20  4.258  4.800 -0.542
t50g40m40  9094.83 3.0  0.0  4.560  (    0.11)     0.40  4.557  5.100 -0.543
t50g40m40  9094.83 3.0 +0.3  4.860  (    0.23)     0.79  4.858  5.402 -0.544
t50g30m40  9094.83 3.0 -0.3  4.260  (    0.13)     0.68  4.260  4.972 -0.712
t50g30m40  9094.83 3.0  0.0  4.560  (    0.26)     1.35  4.561  5.275 -0.714
t50g30m40  9094.83 3.0 +0.3  4.860  (    0.52)     2.69  4.865  5.582 -0.717
t50g20m40  9094.83 3.0 -0.3  4.260  (    0.30)     1.45  4.263  4.947 -0.684
t50g20m40  9094.83 3.0  0.0  4.560  (    0.60)     2.82  4.557  5.245 -0.688
t50g20m40  9094.83 3.0 +0.3  4.860  (    1.17)     5.62  4.862  5.561 -0.699
t50g10m40  9094.83 3.0 -0.3  4.260  (    0.78)     2.45  4.263  4.766 -0.503
t50g10m40  9094.83 3.0  0.0  4.560  (    1.55)     4.79  4.561  5.069 -0.508
t50g10m40  9094.83 3.0 +0.3  4.860  (    3.02)     9.12  4.856  5.374 -0.518
t45g50m40  9094.83 3.0 -0.3  4.260  (    0.01)     0.01  4.259  4.387 -0.128
t45g50m40  9094.83 3.0  0.0  4.560  (    0.02)     0.03  4.558  4.684 -0.126
t45g50m40  9094.83 3.0 +0.3  4.860  (    0.04)     0.05  4.859  4.984 -0.125
t45g40m40  9094.83 3.0 -0.3  4.260  (    0.02)     0.04  4.261  4.519 -0.258
t45g40m40  9094.83 3.0  0.0  4.560  (    0.04)     0.08  4.561  4.820 -0.259
t45g40m40  9094.83 3.0 +0.3  4.860  (    0.09)     0.15  4.860  5.118 -0.258
t45g30m40  9094.83 3.0 -0.3  4.260  (    0.05)     0.13  4.259  4.657 -0.398
t45g30m40  9094.83 3.0  0.0  4.560  (    0.10)     0.25  4.558  4.957 -0.399
t45g30m40  9094.83 3.0 +0.3  4.860  (    0.20)     0.50  4.860  5.258 -0.398
t45g20m40  9094.83 3.0 -0.3  4.260  (    0.11)     0.30  4.261  4.671 -0.410
t45g20m40  9094.83 3.0  0.0  4.560  (    0.23)     0.59  4.562  4.973 -0.411
t45g20m40  9094.83 3.0 +0.3  4.860  (    0.46)     1.17  4.865  5.276 -0.411
t45g10m40  9094.83 3.0 -0.3  4.260  (    0.30)     0.60  4.263  4.569 -0.306
t45g10m40  9094.83 3.0  0.0  4.560  (    0.59)     1.20  4.564  4.871 -0.307
t45g10m40  9094.83 3.0 +0.3  4.860  (    1.17)     2.34  4.858  5.168 -0.310


==> anc/tableE1/ncor9094_standard.dat <==
t70g50p00  9094.83 1.0 -0.3  8.260  (  218.78)   251.19  8.270  8.453 -0.183
t70g50p00  9094.83 1.0  0.0  8.560  (  275.42)   316.23  8.557  8.739 -0.182
t70g50p00  9094.83 1.0 +0.3  8.860  (  346.74)   407.38  8.864  9.028 -0.164
t70g40p00  9094.83 1.0 -0.3  8.260  (  218.78)   281.84  8.273  8.668 -0.395
t70g40p00  9094.83 1.0  0.0  8.560  (  263.03)   338.84  8.573  8.937 -0.364
t70g40p00  9094.83 1.0 +0.3  8.860  (  323.59)   407.38  8.865  9.181 -0.316
t70g30p00  9094.83 1.0 -0.3  8.260  (  239.88)   323.59  8.277  8.838 -0.561
t70g30p00  9094.83 1.0  0.0  8.560  (  275.42)   371.54  8.560  9.060 -0.500
t70g30p00  9094.83 1.0 +0.3  8.860  (  331.13)   436.52  8.879  9.292 -0.413
t70g20p00  9094.83 1.0 -0.3  8.260  (  251.19)   346.74  8.258  9.010 -0.752
t70g20p00  9094.83 1.0  0.0  8.560  (  281.84)   389.05  8.559  9.226 -0.667
t70g20p00  9094.83 1.0 +0.3  8.860  (  323.59)   436.52  8.855  9.410 -0.555
t70g10p00  9094.83 1.0 -0.3  8.260  (  263.03)   363.08  8.282  9.179 -0.897
t70g10p00  9094.83 1.0  0.0  8.560  (  288.40)   398.11  8.565  9.373 -0.808
t70g10p00  9094.83 1.0 +0.3  8.860  (  316.23)   436.52  8.853  9.548 -0.695
t65g50p00  9094.83 1.0 -0.3  8.260  (  194.98)   218.78  8.269  8.405 -0.136
t65g50p00  9094.83 1.0  0.0  8.560  (  251.19)   281.84  8.567  8.708 -0.141
t65g50p00  9094.83 1.0 +0.3  8.860  (  323.59)   363.08  8.858  8.991 -0.133
t65g40p00  9094.83 1.0 -0.3  8.260  (  199.53)   251.19  8.273  8.614 -0.341
t65g40p00  9094.83 1.0  0.0  8.560  (  239.88)   302.00  8.553  8.880 -0.327
t65g40p00  9094.83 1.0 +0.3  8.860  (  295.12)   371.54  8.863  9.151 -0.288
t65g30p00  9094.83 1.0 -0.3  8.260  (  213.80)   288.40  8.249  8.837 -0.588
t65g30p00  9094.83 1.0  0.0  8.560  (  251.19)   338.84  8.573  9.110 -0.537
t65g30p00  9094.83 1.0 +0.3  8.860  (  295.12)   389.05  8.853  9.314 -0.461
t65g20p00  9094.83 1.0 -0.3  8.260  (  239.88)   331.13  8.242  8.976 -0.734
t65g20p00  9094.83 1.0  0.0  8.560  (  275.42)   380.19  8.584  9.221 -0.637
t65g20p00  9094.83 1.0 +0.3  8.860  (  309.03)   426.58  8.865  9.399 -0.534
t65g10p00  9094.83 1.0 -0.3  8.260  (  257.04)   363.08  8.266  9.130 -0.864
t65g10p00  9094.83 1.0  0.0  8.560  (  288.40)   398.11  8.543  9.310 -0.767
t65g10p00  9094.83 1.0 +0.3  8.860  (  323.59)   446.68  8.878  9.501 -0.623
t60g50p00  9094.83 1.0 -0.3  8.260  (  154.88)   165.96  8.248  8.337 -0.089
t60g50p00  9094.83 1.0  0.0  8.560  (  204.17)   218.78  8.551  8.650 -0.099
t60g50p00  9094.83 1.0 +0.3  8.860  (  263.03)   288.40  8.851  8.955 -0.104
t60g40p00  9094.83 1.0 -0.3  8.260  (  169.82)   204.17  8.256  8.525 -0.269
t60g40p00  9094.83 1.0  0.0  8.560  (  208.93)   257.04  8.574  8.852 -0.278
t60g40p00  9094.83 1.0 +0.3  8.860  (  257.04)   316.23  8.863  9.119 -0.256
t60g30p00  9094.83 1.0 -0.3  8.260  (  190.55)   251.19  8.258  8.789 -0.531
t60g30p00  9094.83 1.0  0.0  8.560  (  223.87)   295.12  8.551  9.060 -0.509
t60g30p00  9094.83 1.0 +0.3  8.860  (  263.03)   346.74  8.854  9.298 -0.444
t60g20p00  9094.83 1.0 -0.3  8.260  (  213.80)   295.12  8.235  9.006 -0.771
t60g20p00  9094.83 1.0  0.0  8.560  (  239.88)   338.84  8.562  9.265 -0.703
t60g20p00  9094.83 1.0 +0.3  8.860  (  275.42)   380.19  8.844  9.454 -0.610
t60g10p00  9094.83 1.0 -0.3  8.260  (  239.88)   346.74  8.283  9.138 -0.855
t60g10p00  9094.83 1.0  0.0  8.560  (  269.15)   380.19  8.547  9.312 -0.765
t60g10p00  9094.83 1.0 +0.3  8.860  (  302.00)   426.58  8.870  9.498 -0.628
t55g50p00  9094.83 1.0 -0.3  8.260  (   97.72)   102.33  8.257  8.299 -0.042
t55g50p00  9094.83 1.0  0.0  8.560  (  131.83)   138.04  8.554  8.605 -0.051
t55g50p00  9094.83 1.0 +0.3  8.860  (  177.83)   186.21  8.857  8.915 -0.058
t55g40p00  9094.83 1.0 -0.3  8.260  (  123.03)   141.25  8.267  8.444 -0.177
t55g40p00  9094.83 1.0  0.0  8.560  (  154.88)   181.97  8.574  8.779 -0.205
t55g40p00  9094.83 1.0 +0.3  8.860  (  194.98)   229.09  8.865  9.073 -0.208
t55g30p00  9094.83 1.0 -0.3  8.260  (  147.91)   190.55  8.245  8.679 -0.434
t55g30p00  9094.83 1.0  0.0  8.560  (  177.83)   234.42  8.568  9.024 -0.456
t55g30p00  9094.83 1.0 +0.3  8.860  (  213.80)   281.84  8.878  9.302 -0.424
t55g20p00  9094.83 1.0 -0.3  8.260  (  177.83)   251.19  8.277  8.992 -0.715
t55g20p00  9094.83 1.0  0.0  8.560  (  204.17)   288.40  8.563  9.251 -0.688
t55g20p00  9094.83 1.0 +0.3  8.860  (  234.42)   331.13  8.871  9.484 -0.613
t55g10p00  9094.83 1.0 -0.3  8.260  (  208.93)   302.00  8.267  9.182 -0.915
t55g10p00  9094.83 1.0  0.0  8.560  (  234.42)   338.84  8.573  9.406 -0.833
t55g10p00  9094.83 1.0 +0.3  8.860  (  263.03)   371.54  8.829  9.565 -0.736
t50g50p00  9094.83 1.0 -0.3  8.260  (   44.67)    44.67  8.255  8.268 -0.013
t50g50p00  9094.83 1.0  0.0  8.560  (   61.66)    61.66  8.553  8.570 -0.017
t50g50p00  9094.83 1.0 +0.3  8.860  (   83.18)    85.11  8.860  8.881 -0.021
t50g40p00  9094.83 1.0 -0.3  8.260  (   63.10)    67.61  8.253  8.325 -0.072
t50g40p00  9094.83 1.0  0.0  8.560  (   83.18)    89.13  8.551  8.642 -0.091
t50g40p00  9094.83 1.0 +0.3  8.860  (  107.15)   117.49  8.862  8.967 -0.105
t50g30p00  9094.83 1.0 -0.3  8.260  (   91.20)   109.65  8.273  8.531 -0.258
t50g30p00  9094.83 1.0  0.0  8.560  (  112.20)   138.04  8.568  8.869 -0.301
t50g30p00  9094.83 1.0 +0.3  8.860  (  138.04)   169.82  8.852  9.175 -0.323
t50g20p00  9094.83 1.0 -0.3  8.260  (  123.03)   165.96  8.256  8.810 -0.554
t50g20p00  9094.83 1.0  0.0  8.560  (  144.54)   199.53  8.554  9.155 -0.601
t50g20p00  9094.83 1.0 +0.3  8.860  (  169.82)   234.42  8.844  9.442 -0.598
t50g10p00  9094.83 1.0 -0.3  8.260  (  158.49)   229.09  8.244  9.081 -0.837
t50g10p00  9094.83 1.0  0.0  8.560  (  181.97)   263.03  8.539  9.373 -0.834
t50g10p00  9094.83 1.0 +0.3  8.860  (  208.93)   302.00  8.865  9.632 -0.767
t45g50p00  9094.83 1.0 -0.3  8.260  (   10.96)    10.96  8.258  8.262 -0.004
t45g50p00  9094.83 1.0  0.0  8.560  (   15.85)    16.22  8.570  8.576 -0.006
t45g50p00  9094.83 1.0 +0.3  8.860  (   21.88)    22.39  8.866  8.875 -0.009
t45g40p00  9094.83 1.0 -0.3  8.260  (   23.44)    23.99  8.254  8.274 -0.020
t45g40p00  9094.83 1.0  0.0  8.560  (   31.62)    32.36  8.555  8.581 -0.026
t45g40p00  9094.83 1.0 +0.3  8.860  (   38.90)    39.81  8.852  8.885 -0.033
t45g30p00  9094.83 1.0 -0.3  8.260  (   36.31)    38.90  8.263  8.348 -0.085
t45g30p00  9094.83 1.0  0.0  8.560  (   45.71)    50.12  8.561  8.669 -0.108
t45g30p00  9094.83 1.0 +0.3  8.860  (   57.54)    64.57  8.869  8.997 -0.128
t45g20p00  9094.83 1.0 -0.3  8.260  (   57.54)    67.61  8.252  8.493 -0.241
t45g20p00  9094.83 1.0  0.0  8.560  (   70.79)    85.11  8.555  8.849 -0.294
t45g20p00  9094.83 1.0 +0.3  8.860  (   85.11)   104.71  8.852  9.180 -0.328
t45g10p00  9094.83 1.0 -0.3  8.260  (   89.13)   117.49  8.269  8.762 -0.493
t45g10p00  9094.83 1.0  0.0  8.560  (  104.71)   141.25  8.557  9.117 -0.560
t45g10p00  9094.83 1.0 +0.3  8.860  (  123.03)   169.82  8.879  9.471 -0.592
t70g50m10  9094.83 1.0 -0.3  7.260  (   95.50)   114.82  7.270  7.457 -0.187
t70g50m10  9094.83 1.0  0.0  7.560  (  125.89)   151.36  7.564  7.814 -0.250
t70g50m10  9094.83 1.0 +0.3  7.860  (  154.88)   194.98  7.870  8.162 -0.292
t70g40m10  9094.83 1.0 -0.3  7.260  (  117.49)   162.18  7.275  7.806 -0.531
t70g40m10  9094.83 1.0  0.0  7.560  (  141.25)   199.53  7.557  8.185 -0.628
t70g40m10  9094.83 1.0 +0.3  7.860  (  165.96)   239.88  7.851  8.504 -0.653
t70g30m10  9094.83 1.0 -0.3  7.260  (  141.25)   213.80  7.251  8.158 -0.907
t70g30m10  9094.83 1.0  0.0  7.560  (  162.18)   257.04  7.576  8.538 -0.962
t70g30m10  9094.83 1.0 +0.3  7.860  (  186.21)   295.12  7.865  8.789 -0.924
t70g20m10  9094.83 1.0 -0.3  7.260  (  162.18)   257.04  7.253  8.454 -1.201
t70g20m10  9094.83 1.0  0.0  7.560  (  181.97)   295.12  7.555  8.780 -1.225
t70g20m10  9094.83 1.0 +0.3  7.860  (  204.17)   331.13  7.853  9.017 -1.164
t70g10m10  9094.83 1.0 -0.3  7.260  (  173.78)   281.84  7.257  8.610 -1.353
t70g10m10  9094.83 1.0  0.0  7.560  (  194.98)   316.23  7.544  8.923 -1.379
t70g10m10  9094.83 1.0 +0.3  7.860  (  218.78)   354.81  7.883  9.192 -1.309
t65g50m10  9094.83 1.0 -0.3  7.260  (   81.28)    91.20  7.266  7.372 -0.106
t65g50m10  9094.83 1.0  0.0  7.560  (  109.65)   125.89  7.567  7.712 -0.145
t65g50m10  9094.83 1.0 +0.3  7.860  (  141.25)   165.96  7.864  8.045 -0.181
t65g40m10  9094.83 1.0 -0.3  7.260  (  102.33)   131.83  7.264  7.629 -0.365
t65g40m10  9094.83 1.0  0.0  7.560  (  125.89)   169.82  7.572  8.044 -0.472
t65g40m10  9094.83 1.0 +0.3  7.860  (  151.36)   208.93  7.866  8.386 -0.520
t65g30m10  9094.83 1.0 -0.3  7.260  (  123.03)   186.21  7.274  8.071 -0.797
t65g30m10  9094.83 1.0  0.0  7.560  (  144.54)   223.87  7.565  8.462 -0.897
t65g30m10  9094.83 1.0 +0.3  7.860  (  169.82)   263.03  7.874  8.774 -0.900
t65g20m10  9094.83 1.0 -0.3  7.260  (  147.91)   239.88  7.270  8.410 -1.140
t65g20m10  9094.83 1.0  0.0  7.560  (  169.82)   275.42  7.554  8.723 -1.169
t65g20m10  9094.83 1.0 +0.3  7.860  (  190.55)   309.03  7.833  8.954 -1.121
t65g10m10  9094.83 1.0 -0.3  7.260  (  169.82)   275.42  7.249  8.589 -1.340
t65g10m10  9094.83 1.0  0.0  7.560  (  190.55)   309.03  7.532  8.878 -1.346
t65g10m10  9094.83 1.0 +0.3  7.860  (  213.80)   346.74  7.868  9.125 -1.257
t60g50m10  9094.83 1.0 -0.3  7.260  (   61.66)    66.07  7.269  7.321 -0.052
t60g50m10  9094.83 1.0  0.0  7.560  (   89.13)    95.50  7.559  7.628 -0.069
t60g50m10  9094.83 1.0 +0.3  7.860  (  123.03)   131.83  7.852  7.940 -0.088
t60g40m10  9094.83 1.0 -0.3  7.260  (   83.18)   100.00  7.268  7.473 -0.205
t60g40m10  9094.83 1.0  0.0  7.560  (  107.15)   131.83  7.555  7.833 -0.278
t60g40m10  9094.83 1.0 +0.3  7.860  (  134.90)   169.82  7.863  8.201 -0.338
t60g30m10  9094.83 1.0 -0.3  7.260  (  104.71)   147.91  7.264  7.825 -0.561
t60g30m10  9094.83 1.0  0.0  7.560  (  128.82)   186.21  7.577  8.273 -0.696
t60g30m10  9094.83 1.0 +0.3  7.860  (  151.36)   218.78  7.841  8.579 -0.738
t60g20m10  9094.83 1.0 -0.3  7.260  (  128.82)   204.17  7.276  8.282 -1.006
t60g20m10  9094.83 1.0  0.0  7.560  (  151.36)   239.88  7.564  8.663 -1.099
t60g20m10  9094.83 1.0 +0.3  7.860  (  169.82)   275.42  7.867  8.957 -1.090
t60g10m10  9094.83 1.0 -0.3  7.260  (  154.88)   257.04  7.286  8.583 -1.297
t60g10m10  9094.83 1.0  0.0  7.560  (  173.78)   288.40  7.554  8.860 -1.306
t60g10m10  9094.83 1.0 +0.3  7.860  (  194.98)   323.59  7.870  9.104 -1.234
t55g50m10  9094.83 1.0 -0.3  7.260  (   37.15)    38.90  7.266  7.289 -0.023
t55g50m10  9094.83 1.0  0.0  7.560  (   57.54)    58.88  7.556  7.584 -0.028
t55g50m10  9094.83 1.0 +0.3  7.860  (   85.11)    87.10  7.854  7.888 -0.034
t55g40m10  9094.83 1.0 -0.3  7.260  (   56.23)    63.10  7.257  7.350 -0.093
t55g40m10  9094.83 1.0  0.0  7.560  (   79.43)    89.13  7.551  7.678 -0.127
t55g40m10  9094.83 1.0 +0.3  7.860  (  104.71)   120.23  7.849  8.012 -0.163
t55g30m10  9094.83 1.0 -0.3  7.260  (   81.28)   102.33  7.252  7.554 -0.302
t55g30m10  9094.83 1.0  0.0  7.560  (  102.33)   134.90  7.555  7.965 -0.410
t55g30m10  9094.83 1.0 +0.3  7.860  (  125.89)   169.82  7.860  8.352 -0.492
t55g20m10  9094.83 1.0 -0.3  7.260  (  104.71)   154.88  7.251  7.948 -0.697
t55g20m10  9094.83 1.0  0.0  7.560  (  125.89)   190.55  7.553  8.397 -0.844
t55g20m10  9094.83 1.0 +0.3  7.860  (  147.91)   223.87  7.839  8.741 -0.902
t55g10m10  9094.83 1.0 -0.3  7.260  (  131.83)   213.80  7.280  8.418 -1.138
t55g10m10  9094.83 1.0  0.0  7.560  (  151.36)   245.47  7.550  8.768 -1.218
t55g10m10  9094.83 1.0 +0.3  7.860  (  173.78)   281.84  7.878  9.085 -1.207
t50g50m10  9094.83 1.0 -0.3  7.260  (   15.49)    15.85  7.262  7.270 -0.008
t50g50m10  9094.83 1.0  0.0  7.560  (   25.70)    26.30  7.567  7.576 -0.009
t50g50m10  9094.83 1.0 +0.3  7.860  (   39.81)    39.81  7.855  7.868 -0.013
t50g40m10  9094.83 1.0 -0.3  7.260  (   30.20)    31.62  7.255  7.289 -0.034
t50g40m10  9094.83 1.0  0.0  7.560  (   41.69)    43.65  7.558  7.603 -0.045
t50g40m10  9094.83 1.0 +0.3  7.860  (   58.88)    61.66  7.851  7.908 -0.057
t50g30m10  9094.83 1.0 -0.3  7.260  (   46.77)    53.70  7.263  7.398 -0.135
t50g30m10  9094.83 1.0  0.0  7.560  (   63.10)    74.13  7.552  7.731 -0.179
t50g30m10  9094.83 1.0 +0.3  7.860  (   83.18)   100.00  7.863  8.093 -0.230
t50g20m10  9094.83 1.0 -0.3  7.260  (   72.44)    95.50  7.265  7.621 -0.356
t50g20m10  9094.83 1.0  0.0  7.560  (   91.20)   125.89  7.574  8.054 -0.480
t50g20m10  9094.83 1.0 +0.3  7.860  (  112.20)   154.88  7.856  8.427 -0.571
t50g10m10  9094.83 1.0 -0.3  7.260  (  100.00)   151.36  7.268  8.007 -0.739
t50g10m10  9094.83 1.0  0.0  7.560  (  120.23)   186.21  7.579  8.483 -0.904
t50g10m10  9094.83 1.0 +0.3  7.860  (  141.25)   218.78  7.881  8.857 -0.976
t45g50m10  9094.83 1.0 -0.3  7.260  (    2.24)     2.24  7.257  7.261 -0.004
t45g50m10  9094.83 1.0  0.0  7.560  (    4.07)     4.07  7.557  7.561 -0.004
t45g50m10  9094.83 1.0 +0.3  7.860  (    7.08)     7.08  7.858  7.863 -0.005
t45g40m10  9094.83 1.0 -0.3  7.260  (    8.71)     8.91  7.267  7.280 -0.013
t45g40m10  9094.83 1.0  0.0  7.560  (   13.80)    14.13  7.557  7.571 -0.014
t45g40m10  9094.83 1.0 +0.3  7.860  (   20.89)    21.38  7.852  7.871 -0.019
t45g30m10  9094.83 1.0 -0.3  7.260  (   18.20)    19.50  7.263  7.306 -0.043
t45g30m10  9094.83 1.0  0.0  7.560  (   26.92)    28.84  7.554  7.608 -0.054
t45g30m10  9094.83 1.0 +0.3  7.860  (   33.88)    36.31  7.857  7.931 -0.074
t45g20m10  9094.83 1.0 -0.3  7.260  (   31.62)    36.31  7.269  7.413 -0.144
t45g20m10  9094.83 1.0  0.0  7.560  (   41.69)    48.98  7.555  7.741 -0.186
t45g20m10  9094.83 1.0 +0.3  7.860  (   53.70)    64.57  7.853  8.084 -0.231
t45g10m10  9094.83 1.0 -0.3  7.260  (   52.48)    67.61  7.256  7.572 -0.316
t45g10m10  9094.83 1.0  0.0  7.560  (   67.61)    89.13  7.561  7.973 -0.412
t45g10m10  9094.83 1.0 +0.3  7.860  (   83.18)   112.20  7.862  8.360 -0.498
t70g50m20  9094.83 1.0 -0.3  6.260  (   26.92)    32.36  6.303  6.406 -0.103
t70g50m20  9094.83 1.0  0.0  6.560  (   40.74)    47.86  6.555  6.678 -0.123
t70g50m20  9094.83 1.0 +0.3  6.860  (   61.66)    74.13  6.863  7.025 -0.162
t70g40m20  9094.83 1.0 -0.3  6.260  (   40.74)    58.88  6.254  6.535 -0.281
t70g40m20  9094.83 1.0  0.0  6.560  (   60.26)    89.13  6.558  6.934 -0.376
t70g40m20  9094.83 1.0 +0.3  6.860  (   83.18)   123.03  6.854  7.378 -0.524
t70g30m20  9094.83 1.0 -0.3  6.260  (   64.57)   117.49  6.261  6.995 -0.734
t70g30m20  9094.83 1.0  0.0  6.560  (   87.10)   154.88  6.548  7.543 -0.995
t70g30m20  9094.83 1.0 +0.3  6.860  (  107.15)   194.98  6.862  8.075 -1.213
t70g20m20  9094.83 1.0 -0.3  6.260  (   85.11)   173.78  6.256  7.537 -1.281
t70g20m20  9094.83 1.0  0.0  6.560  (  107.15)   213.80  6.555  8.103 -1.548
t70g20m20  9094.83 1.0 +0.3  6.860  (  128.82)   251.19  6.854  8.527 -1.673
t70g10m20  9094.83 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9094.83 1.0 -0.3  6.260  (   18.62)    20.89  6.263  6.325 -0.062
t65g50m20  9094.83 1.0  0.0  6.560  (   32.36)    33.88  6.558  6.631 -0.073
t65g50m20  9094.83 1.0 +0.3  6.860  (   47.86)    53.70  6.859  6.949 -0.090
t65g40m20  9094.83 1.0 -0.3  6.260  (   30.90)    40.74  6.256  6.448 -0.192
t65g40m20  9094.83 1.0  0.0  6.560  (   47.86)    64.57  6.564  6.808 -0.244
t65g40m20  9094.83 1.0 +0.3  6.860  (   69.18)    93.33  6.857  7.184 -0.327
t65g30m20  9094.83 1.0 -0.3  6.260  (   48.98)    83.18  6.265  6.741 -0.476
t65g30m20  9094.83 1.0  0.0  6.560  (   69.18)   117.49  6.560  7.217 -0.657
t65g30m20  9094.83 1.0 +0.3  6.860  (   91.20)   154.88  6.870  7.757 -0.887
t65g20m20  9094.83 1.0 -0.3  6.260  (   74.13)   147.91  6.255  7.323 -1.068
t65g20m20  9094.83 1.0  0.0  6.560  (   95.50)   186.21  6.547  7.894 -1.347
t65g20m20  9094.83 1.0 +0.3  6.860  (  117.49)   223.87  6.852  8.367 -1.515
t65g10m20  9094.83 1.0 -0.3  6.260  (   95.50)   194.98  6.269  7.727 -1.458
t65g10m20  9094.83 1.0  0.0  6.560  (  117.49)   234.42  6.576  8.261 -1.685
t65g10m20  9094.83 1.0 +0.3  6.860  (  138.04)   269.15  6.874  8.644 -1.770
t60g50m20  9094.83 1.0 -0.3  6.260  (   11.22)    12.02  6.255  6.291 -0.036
t60g50m20  9094.83 1.0  0.0  6.560  (   20.89)    22.39  6.563  6.602 -0.039
t60g50m20  9094.83 1.0 +0.3  6.860  (   33.88)    36.31  6.859  6.905 -0.046
t60g40m20  9094.83 1.0 -0.3  6.260  (   21.88)    26.92  6.262  6.373 -0.111
t60g40m20  9094.83 1.0  0.0  6.560  (   33.88)    41.69  6.565  6.703 -0.138
t60g40m20  9094.83 1.0 +0.3  6.860  (   51.29)    63.10  6.851  7.022 -0.171
t60g30m20  9094.83 1.0 -0.3  6.260  (   35.48)    52.48  6.255  6.553 -0.298
t60g30m20  9094.83 1.0  0.0  6.560  (   52.48)    79.43  6.553  6.936 -0.383
t60g30m20  9094.83 1.0 +0.3  6.860  (   74.13)   112.20  6.864  7.385 -0.521
t60g20m20  9094.83 1.0 -0.3  6.260  (   54.95)   100.00  6.251  6.888 -0.637
t60g20m20  9094.83 1.0  0.0  6.560  (   75.86)   138.04  6.566  7.451 -0.885
t60g20m20  9094.83 1.0 +0.3  6.860  (   97.72)   173.78  6.866  7.985 -1.119
t60g10m20  9094.83 1.0 -0.3  6.260  (   81.28)   158.49  6.263  7.400 -1.137
t60g10m20  9094.83 1.0  0.0  6.560  (  102.33)   194.98  6.554  7.952 -1.398
t60g10m20  9094.83 1.0 +0.3  6.860  (  123.03)   229.09  6.842  8.396 -1.554
t55g50m20  9094.83 1.0 -0.3  6.260  (    6.03)     6.31  6.262  6.281 -0.019
t55g50m20  9094.83 1.0  0.0  6.560  (   11.48)    11.75  6.555  6.574 -0.019
t55g50m20  9094.83 1.0 +0.3  6.860  (   20.89)    21.88  6.863  6.885 -0.022
t55g40m20  9094.83 1.0 -0.3  6.260  (   12.30)    13.80  6.255  6.318 -0.063
t55g40m20  9094.83 1.0  0.0  6.560  (   21.88)    25.12  6.564  6.635 -0.071
t55g40m20  9094.83 1.0 +0.3  6.860  (   34.67)    38.90  6.861  6.946 -0.085
t55g30m20  9094.83 1.0 -0.3  6.260  (   23.44)    31.62  6.293  6.471 -0.178
t55g30m20  9094.83 1.0  0.0  6.560  (   35.48)    47.86  6.566  6.776 -0.210
t55g30m20  9094.83 1.0 +0.3  6.860  (   53.70)    70.79  6.852  7.110 -0.258
t55g20m20  9094.83 1.0 -0.3  6.260  (   38.02)    61.66  6.257  6.646 -0.389
t55g20m20  9094.83 1.0  0.0  6.560  (   56.23)    91.20  6.565  7.064 -0.499
t55g20m20  9094.83 1.0 +0.3  6.860  (   75.86)   123.03  6.862  7.522 -0.660
t55g10m20  9094.83 1.0 -0.3  6.260  (   58.88)   109.65  6.257  6.979 -0.722
t55g10m20  9094.83 1.0  0.0  6.560  (   79.43)   144.54  6.552  7.509 -0.957
t55g10m20  9094.83 1.0 +0.3  6.860  (  102.33)   181.97  6.877  8.079 -1.202
t50g50m20  9094.83 1.0 -0.3  6.260  (    2.19)     2.24  6.261  6.270 -0.009
t50g50m20  9094.83 1.0  0.0  6.560  (    4.27)     4.37  6.560  6.570 -0.010
t50g50m20  9094.83 1.0 +0.3  6.860  (    8.13)     8.32  6.858  6.868 -0.010
t50g40m20  9094.83 1.0 -0.3  6.260  (    5.50)     5.89  6.261  6.291 -0.030
t50g40m20  9094.83 1.0  0.0  6.560  (   10.23)    10.96  6.560  6.592 -0.032
t50g40m20  9094.83 1.0 +0.3  6.860  (   18.62)    19.50  6.855  6.890 -0.035
t50g30m20  9094.83 1.0 -0.3  6.260  (   11.75)    14.13  6.260  6.352 -0.092
t50g30m20  9094.83 1.0  0.0  6.560  (   20.89)    25.12  6.565  6.670 -0.105
t50g30m20  9094.83 1.0 +0.3  6.860  (   32.36)    38.02  6.856  6.983 -0.127
t50g20m20  9094.83 1.0 -0.3  6.260  (   23.44)    31.62  6.263  6.489 -0.226
t50g20m20  9094.83 1.0  0.0  6.560  (   34.67)    48.98  6.555  6.826 -0.271
t50g20m20  9094.83 1.0 +0.3  6.860  (   51.29)    72.44  6.853  7.183 -0.330
t50g10m20  9094.83 1.0 -0.3  6.260  (   39.81)    64.57  6.264  6.685 -0.421
t50g10m20  9094.83 1.0  0.0  6.560  (   56.23)    93.33  6.569  7.107 -0.538
t50g10m20  9094.83 1.0 +0.3  6.860  (   75.86)   123.03  6.859  7.547 -0.688
t45g50m20  9094.83 1.0 -0.3  6.260  (    0.33)     0.34  6.265  6.271 -0.006
t45g50m20  9094.83 1.0  0.0  6.560  (    0.66)     0.66  6.557  6.563 -0.006
t45g50m20  9094.83 1.0 +0.3  6.860  (    1.29)     1.32  6.862  6.867 -0.005
t45g40m20  9094.83 1.0 -0.3  6.260  (    1.51)     1.55  6.261  6.275 -0.014
t45g40m20  9094.83 1.0  0.0  6.560  (    2.88)     3.02  6.564  6.578 -0.014
t45g40m20  9094.83 1.0 +0.3  6.860  (    5.50)     5.62  6.858  6.872 -0.014
t45g30m20  9094.83 1.0 -0.3  6.260  (    3.80)     4.17  6.261  6.301 -0.040
t45g30m20  9094.83 1.0  0.0  6.560  (    7.08)     7.59  6.556  6.599 -0.043
t45g30m20  9094.83 1.0 +0.3  6.860  (   12.30)    13.49  6.864  6.913 -0.049
t45g20m20  9094.83 1.0 -0.3  6.260  (    8.91)    10.96  6.263  6.366 -0.103
t45g20m20  9094.83 1.0  0.0  6.560  (   15.49)    19.05  6.565  6.684 -0.119
t45g20m20  9094.83 1.0 +0.3  6.860  (   25.12)    30.90  6.902  7.052 -0.150
t45g10m20  9094.83 1.0 -0.3  6.260  (   20.42)    27.54  6.262  6.456 -0.194
t45g10m20  9094.83 1.0  0.0  6.560  (   30.20)    40.74  6.557  6.803 -0.246
t45g10m20  9094.83 1.0 +0.3  6.860  (   43.65)    60.26  6.862  7.162 -0.300
t70g50m30  9094.83 1.0 -0.3  5.260  (    3.24)     4.57  5.255  5.413 -0.158
t70g50m30  9094.83 1.0  0.0  5.560  (    6.31)     8.91  5.557  5.720 -0.163
t70g50m30  9094.83 1.0 +0.3  5.860  (   12.02)    16.98  5.859  6.029 -0.170
t70g40m30  9094.83 1.0 -0.3  5.260  (    6.61)    14.13  5.263  5.616 -0.353
t70g40m30  9094.83 1.0  0.0  5.560  (   12.59)    26.30  5.563  5.935 -0.372
t70g40m30  9094.83 1.0 +0.3  5.860  (   22.91)    41.69  5.859  6.281 -0.422
t70g30m30  9094.83 1.0 -0.3  5.260  (   12.30)    33.88  5.256  5.842 -0.586
t70g30m30  9094.83 1.0  0.0  5.560  (   22.39)    56.23  5.553  6.205 -0.652
t70g30m30  9094.83 1.0 +0.3  5.860  (   34.67)    87.10  5.853  6.619 -0.766
t70g20m30  9094.83 1.0 -0.3  5.260  (   21.38)    74.13  5.265  6.136 -0.871
t70g20m30  9094.83 1.0  0.0  5.560  (   34.67)   109.65  5.559  6.609 -1.050
t70g20m30  9094.83 1.0 +0.3  5.860  (   53.70)   147.91  5.863  7.185 -1.322
t70g10m30  9094.83 1.0 -0.3  5.260  (   26.92)    85.11  5.264  6.118 -0.854
t70g10m30  9094.83 1.0  0.0  5.560  (   41.69)   123.03  5.565  6.600 -1.035
t70g10m30  9094.83 1.0 +0.3  5.860  (   63.10)   162.18  5.875  7.176 -1.301
t65g50m30  9094.83 1.0 -0.3  5.260  (    2.09)     2.63  5.257  5.364 -0.107
t65g50m30  9094.83 1.0  0.0  5.560  (    4.07)     5.13  5.556  5.665 -0.109
t65g50m30  9094.83 1.0 +0.3  5.860  (    7.76)    10.00  5.861  5.974 -0.113
t65g40m30  9094.83 1.0 -0.3  5.260  (    4.47)     8.32  5.257  5.548 -0.291
t65g40m30  9094.83 1.0  0.0  5.560  (    8.51)    15.85  5.556  5.859 -0.303
t65g40m30  9094.83 1.0 +0.3  5.860  (   15.85)    29.51  5.864  6.191 -0.327
t65g30m30  9094.83 1.0 -0.3  5.260  (    9.12)    26.92  5.262  5.809 -0.547
t65g30m30  9094.83 1.0  0.0  5.560  (   16.98)    43.65  5.565  6.181 -0.616
t65g30m30  9094.83 1.0 +0.3  5.860  (   29.51)    69.18  5.857  6.560 -0.703
t65g20m30  9094.83 1.0 -0.3  5.260  (   16.60)    54.95  5.260  6.045 -0.785
t65g20m30  9094.83 1.0  0.0  5.560  (   29.51)    87.10  5.568  6.487 -0.919
t65g20m30  9094.83 1.0 +0.3  5.860  (   42.66)   123.03  5.872  7.004 -1.132
t65g10m30  9094.83 1.0 -0.3  5.260  (   28.84)    95.50  5.252  6.273 -1.021
t65g10m30  9094.83 1.0  0.0  5.560  (   43.65)   134.90  5.561  6.846 -1.285
t65g10m30  9094.83 1.0 +0.3  5.860  (   64.57)   173.78  5.876  7.474 -1.598
t60g50m30  9094.83 1.0 -0.3  5.260  (    1.23)     1.41  5.257  5.323 -0.066
t60g50m30  9094.83 1.0  0.0  5.560  (    2.40)     2.82  5.562  5.629 -0.067
t60g50m30  9094.83 1.0 +0.3  5.860  (    4.68)     5.50  5.865  5.933 -0.068
t60g40m30  9094.83 1.0 -0.3  5.260  (    2.63)     4.17  5.265  5.469 -0.204
t60g40m30  9094.83 1.0  0.0  5.560  (    5.13)     7.94  5.558  5.769 -0.211
t60g40m30  9094.83 1.0 +0.3  5.860  (    9.55)    15.14  5.858  6.080 -0.222
t60g30m30  9094.83 1.0 -0.3  5.260  (    5.62)    14.13  5.258  5.702 -0.444
t60g30m30  9094.83 1.0  0.0  5.560  (   10.47)    26.30  5.561  6.034 -0.473
t60g30m30  9094.83 1.0 +0.3  5.860  (   19.05)    42.66  5.863  6.405 -0.542
t60g20m30  9094.83 1.0 -0.3  5.260  (   11.48)    36.31  5.254  5.945 -0.691
t60g20m30  9094.83 1.0  0.0  5.560  (   20.89)    60.26  5.560  6.340 -0.780
t60g20m30  9094.83 1.0 +0.3  5.860  (   32.36)    91.20  5.863  6.773 -0.910
t60g10m30  9094.83 1.0 -0.3  5.260  (   21.88)    63.10  5.259  6.047 -0.788
t60g10m30  9094.83 1.0  0.0  5.560  (   33.88)    95.50  5.561  6.499 -0.938
t60g10m30  9094.83 1.0 +0.3  5.860  (   50.12)   131.83  5.873  7.040 -1.167
t55g50m30  9094.83 1.0 -0.3  5.260  (    0.63)     0.68  5.256  5.291 -0.035
t55g50m30  9094.83 1.0  0.0  5.560  (    1.26)     1.35  5.558  5.593 -0.035
t55g50m30  9094.83 1.0 +0.3  5.860  (    2.45)     2.69  5.863  5.899 -0.036
t55g40m30  9094.83 1.0 -0.3  5.260  (    1.38)     1.78  5.257  5.371 -0.114
t55g40m30  9094.83 1.0  0.0  5.560  (    2.69)     3.55  5.565  5.681 -0.116
t55g40m30  9094.83 1.0 +0.3  5.860  (    5.25)     6.76  5.859  5.980 -0.121
t55g30m30  9094.83 1.0 -0.3  5.260  (    3.09)     5.62  5.260  5.543 -0.283
t55g30m30  9094.83 1.0  0.0  5.560  (    5.89)    10.72  5.559  5.854 -0.295
t55g30m30  9094.83 1.0 +0.3  5.860  (   10.96)    19.95  5.858  6.174 -0.316
t55g20m30  9094.83 1.0 -0.3  5.260  (    6.61)    16.98  5.261  5.730 -0.469
t55g20m30  9094.83 1.0  0.0  5.560  (   12.30)    30.90  5.563  6.069 -0.506
t55g20m30  9094.83 1.0 +0.3  5.860  (   21.38)    47.86  5.853  6.439 -0.586
t55g10m30  9094.83 1.0 -0.3  5.260  (   13.80)    34.67  5.260  5.839 -0.579
t55g10m30  9094.83 1.0  0.0  5.560  (   23.99)    56.23  5.559  6.219 -0.660
t55g10m30  9094.83 1.0 +0.3  5.860  (   35.48)    85.11  5.866  6.639 -0.773
t50g50m30  9094.83 1.0 -0.3  5.260  (    0.24)     0.25  5.261  5.278 -0.017
t50g50m30  9094.83 1.0  0.0  5.560  (    0.48)     0.50  5.561  5.578 -0.017
t50g50m30  9094.83 1.0 +0.3  5.860  (    0.95)     1.00  5.862  5.880 -0.018
t50g40m30  9094.83 1.0 -0.3  5.260  (    0.62)     0.69  5.260  5.311 -0.051
t50g40m30  9094.83 1.0  0.0  5.560  (    1.23)     1.38  5.562  5.615 -0.053
t50g40m30  9094.83 1.0 +0.3  5.860  (    2.40)     2.69  5.857  5.910 -0.053
t50g30m30  9094.83 1.0 -0.3  5.260  (    1.41)     1.91  5.257  5.397 -0.140
t50g30m30  9094.83 1.0  0.0  5.560  (    2.75)     3.80  5.565  5.709 -0.144
t50g30m30  9094.83 1.0 +0.3  5.860  (    5.25)     7.24  5.861  6.011 -0.150
t50g20m30  9094.83 1.0 -0.3  5.260  (    3.09)     5.62  5.263  5.538 -0.275
t50g20m30  9094.83 1.0  0.0  5.560  (    5.89)    10.72  5.558  5.847 -0.289
t50g20m30  9094.83 1.0 +0.3  5.860  (   10.96)    19.95  5.863  6.175 -0.312
t50g10m30  9094.83 1.0 -0.3  5.260  (    7.41)    15.14  5.257  5.625 -0.368
t50g10m30  9094.83 1.0  0.0  5.560  (   13.49)    27.54  5.563  5.964 -0.401
t50g10m30  9094.83 1.0 +0.3  5.860  (   22.91)    42.66  5.853  6.322 -0.469
t45g50m30  9094.83 1.0 -0.3  5.260  (    0.06)     0.06  5.260  5.269 -0.009
t45g50m30  9094.83 1.0  0.0  5.560  (    0.12)     0.13  5.561  5.570 -0.009
t45g50m30  9094.83 1.0 +0.3  5.860  (    0.25)     0.25  5.861  5.870 -0.009
t45g40m30  9094.83 1.0 -0.3  5.260  (    0.19)     0.20  5.262  5.287 -0.025
t45g40m30  9094.83 1.0  0.0  5.560  (    0.37)     0.40  5.562  5.587 -0.025
t45g40m30  9094.83 1.0 +0.3  5.860  (    0.74)     0.79  5.864  5.889 -0.025
t45g30m30  9094.83 1.0 -0.3  5.260  (    0.48)     0.55  5.258  5.323 -0.065
t45g30m30  9094.83 1.0  0.0  5.560  (    0.93)     1.10  5.561  5.627 -0.066
t45g30m30  9094.83 1.0 +0.3  5.860  (    1.86)     2.14  5.859  5.926 -0.067
t45g20m30  9094.83 1.0 -0.3  5.260  (    1.15)     1.62  5.264  5.412 -0.148
t45g20m30  9094.83 1.0  0.0  5.560  (    2.24)     3.16  5.563  5.717 -0.154
t45g20m30  9094.83 1.0 +0.3  5.860  (    4.37)     6.17  5.864  6.023 -0.159
t45g10m30  9094.83 1.0 -0.3  5.260  (    2.95)     4.68  5.256  5.480 -0.224
t45g10m30  9094.83 1.0  0.0  5.560  (    5.50)     9.12  5.565  5.797 -0.232
t45g10m30  9094.83 1.0 +0.3  5.860  (   10.47)    16.60  5.855  6.111 -0.256
t70g50m40  9094.83 1.0 -0.3  4.260  (    0.33)     0.76  4.257  4.622 -0.365
t70g50m40  9094.83 1.0  0.0  4.560  (    0.66)     1.51  4.559  4.925 -0.366
t70g50m40  9094.83 1.0 +0.3  4.860  (    1.32)     3.02  4.862  5.231 -0.369
t70g40m40  9094.83 1.0 -0.3  4.260  (    0.69)     2.40  4.261  4.809 -0.548
t70g40m40  9094.83 1.0  0.0  4.560  (    1.38)     4.68  4.555  5.108 -0.553
t70g40m40  9094.83 1.0 +0.3  4.860  (    2.69)     9.33  4.861  5.423 -0.562
t70g30m40  9094.83 1.0 -0.3  4.260  (    1.29)     5.89  4.265  4.934 -0.669
t70g30m40  9094.83 1.0  0.0  4.560  (    2.57)    11.48  4.557  5.234 -0.677
t70g30m40  9094.83 1.0 +0.3  4.860  (    5.01)    21.88  4.860  5.552 -0.692
t70g20m40  9094.83 1.0 -0.3  4.260  (    2.45)    12.02  4.260  4.979 -0.719
t70g20m40  9094.83 1.0  0.0  4.560  (    4.79)    22.91  4.563  5.292 -0.729
t70g20m40  9094.83 1.0 +0.3  4.860  (    9.33)    38.02  4.866  5.627 -0.761
t70g10m40  9094.83 1.0 -0.3  4.260  (    3.09)     8.71  4.265  4.725 -0.460
t70g10m40  9094.83 1.0  0.0  4.560  (    6.03)    16.60  4.562  5.026 -0.464
t70g10m40  9094.83 1.0 +0.3  4.860  (   11.75)    30.90  4.896  5.375 -0.479
t65g50m40  9094.83 1.0 -0.3  4.260  (    0.21)     0.43  4.261  4.572 -0.311
t65g50m40  9094.83 1.0  0.0  4.560  (    0.42)     0.85  4.562  4.874 -0.312
t65g50m40  9094.83 1.0 +0.3  4.860  (    0.83)     1.70  4.864  5.178 -0.314
t65g40m40  9094.83 1.0 -0.3  4.260  (    0.46)     1.62  4.255  4.812 -0.557
t65g40m40  9094.83 1.0  0.0  4.560  (    0.91)     3.24  4.559  5.119 -0.560
t65g40m40  9094.83 1.0 +0.3  4.860  (    1.82)     6.31  4.855  5.424 -0.569
t65g30m40  9094.83 1.0 -0.3  4.260  (    0.98)     5.25  4.263  5.010 -0.747
t65g30m40  9094.83 1.0  0.0  4.560  (    1.95)    10.23  4.561  5.321 -0.760
t65g30m40  9094.83 1.0 +0.3  4.860  (    3.80)    19.50  4.863  5.640 -0.777
t65g20m40  9094.83 1.0 -0.3  4.260  (    1.86)    10.96  4.256  5.057 -0.801
t65g20m40  9094.83 1.0  0.0  4.560  (    3.72)    20.89  4.558  5.375 -0.817
t65g20m40  9094.83 1.0 +0.3  4.860  (    7.08)    35.48  4.860  5.725 -0.865
t65g10m40  9094.83 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9094.83 1.0 -0.3  4.260  (    0.12)     0.20  4.262  4.493 -0.231
t60g50m40  9094.83 1.0  0.0  4.560  (    0.24)     0.41  4.563  4.794 -0.231
t60g50m40  9094.83 1.0 +0.3  4.860  (    0.48)     0.81  4.865  5.096 -0.231
t60g40m40  9094.83 1.0 -0.3  4.260  (    0.27)     0.83  4.260  4.754 -0.494
t60g40m40  9094.83 1.0  0.0  4.560  (    0.54)     1.66  4.562  5.059 -0.497
t60g40m40  9094.83 1.0 +0.3  4.860  (    1.05)     3.24  4.856  5.357 -0.501
t60g30m40  9094.83 1.0 -0.3  4.260  (    0.59)     3.24  4.256  5.010 -0.754
t60g30m40  9094.83 1.0  0.0  4.560  (    1.17)     6.46  4.564  5.328 -0.764
t60g30m40  9094.83 1.0 +0.3  4.860  (    2.34)    12.30  4.856  5.637 -0.781
t60g20m40  9094.83 1.0 -0.3  4.260  (    1.32)     8.32  4.264  5.107 -0.843
t60g20m40  9094.83 1.0  0.0  4.560  (    2.57)    15.85  4.558  5.421 -0.863
t60g20m40  9094.83 1.0 +0.3  4.860  (    4.90)    29.51  4.862  5.798 -0.936
t60g10m40  9094.83 1.0 -0.3  4.260  (    2.63)    13.18  4.256  5.010 -0.754
t60g10m40  9094.83 1.0  0.0  4.560  (    5.13)    25.12  4.564  5.342 -0.778
t60g10m40  9094.83 1.0 +0.3  4.860  (    9.77)    40.74  4.858  5.698 -0.840
t55g50m40  9094.83 1.0 -0.3  4.260  (    0.06)     0.09  4.263  4.405 -0.142
t55g50m40  9094.83 1.0  0.0  4.560  (    0.12)     0.17  4.564  4.706 -0.142
t55g50m40  9094.83 1.0 +0.3  4.860  (    0.25)     0.35  4.864  5.007 -0.143
t55g40m40  9094.83 1.0 -0.3  4.260  (    0.14)     0.31  4.258  4.613 -0.355
t55g40m40  9094.83 1.0  0.0  4.560  (    0.28)     0.62  4.560  4.915 -0.355
t55g40m40  9094.83 1.0 +0.3  4.860  (    0.55)     1.23  4.861  5.218 -0.357
t55g30m40  9094.83 1.0 -0.3  4.260  (    0.32)     1.32  4.263  4.887 -0.624
t55g30m40  9094.83 1.0  0.0  4.560  (    0.63)     2.57  4.561  5.188 -0.627
t55g30m40  9094.83 1.0 +0.3  4.860  (    1.23)     5.01  4.861  5.495 -0.634
t55g20m40  9094.83 1.0 -0.3  4.260  (    0.69)     3.80  4.264  5.008 -0.744
t55g20m40  9094.83 1.0  0.0  4.560  (    1.38)     7.41  4.564  5.317 -0.753
t55g20m40  9094.83 1.0 +0.3  4.860  (    2.75)    14.13  4.863  5.639 -0.776
t55g10m40  9094.83 1.0 -0.3  4.260  (    1.58)     6.61  4.259  4.911 -0.652
t55g10m40  9094.83 1.0  0.0  4.560  (    3.09)    12.88  4.565  5.232 -0.667
t55g10m40  9094.83 1.0 +0.3  4.860  (    5.89)    23.99  4.865  5.564 -0.699
t50g50m40  9094.83 1.0 -0.3  4.260  (    0.03)     0.03  4.263  4.327 -0.064
t50g50m40  9094.83 1.0  0.0  4.560  (    0.05)     0.06  4.564  4.628 -0.064
t50g50m40  9094.83 1.0 +0.3  4.860  (    0.10)     0.12  4.862  4.926 -0.064
t50g40m40  9094.83 1.0 -0.3  4.260  (    0.06)     0.09  4.261  4.441 -0.180
t50g40m40  9094.83 1.0  0.0  4.560  (    0.12)     0.19  4.563  4.742 -0.179
t50g40m40  9094.83 1.0 +0.3  4.860  (    0.25)     0.37  4.864  5.044 -0.180
t50g30m40  9094.83 1.0 -0.3  4.260  (    0.14)     0.32  4.258  4.625 -0.367
t50g30m40  9094.83 1.0  0.0  4.560  (    0.28)     0.65  4.559  4.928 -0.369
t50g30m40  9094.83 1.0 +0.3  4.860  (    0.55)     1.29  4.862  5.231 -0.369
t50g20m40  9094.83 1.0 -0.3  4.260  (    0.32)     0.98  4.258  4.751 -0.493
t50g20m40  9094.83 1.0  0.0  4.560  (    0.63)     1.95  4.561  5.059 -0.498
t50g20m40  9094.83 1.0 +0.3  4.860  (    1.26)     3.80  4.857  5.362 -0.505
t50g10m40  9094.83 1.0 -0.3  4.260  (    0.83)     2.29  4.257  4.714 -0.457
t50g10m40  9094.83 1.0  0.0  4.560  (    1.62)     4.47  4.556  5.019 -0.463
t50g10m40  9094.83 1.0 +0.3  4.860  (    3.16)     8.71  4.865  5.340 -0.475
t45g50m40  9094.83 1.0 -0.3  4.260  (    0.01)     0.01  4.272  4.296 -0.024
t45g50m40  9094.83 1.0  0.0  4.560  (    0.02)     0.02  4.570  4.594 -0.024
t45g50m40  9094.83 1.0 +0.3  4.860  (    0.03)     0.03  4.860  4.885 -0.025
t45g40m40  9094.83 1.0 -0.3  4.260  (    0.02)     0.03  4.264  4.326 -0.062
t45g40m40  9094.83 1.0  0.0  4.560  (    0.04)     0.05  4.556  4.618 -0.062
t45g40m40  9094.83 1.0 +0.3  4.860  (    0.09)     0.10  4.858  4.919 -0.061
t45g30m40  9094.83 1.0 -0.3  4.260  (    0.05)     0.08  4.260  4.415 -0.155
t45g30m40  9094.83 1.0  0.0  4.560  (    0.11)     0.15  4.558  4.714 -0.156
t45g30m40  9094.83 1.0 +0.3  4.860  (    0.21)     0.30  4.860  5.016 -0.156
t45g20m40  9094.83 1.0 -0.3  4.260  (    0.12)     0.22  4.260  4.531 -0.271
t45g20m40  9094.83 1.0  0.0  4.560  (    0.24)     0.45  4.561  4.833 -0.272
t45g20m40  9094.83 1.0 +0.3  4.860  (    0.48)     0.89  4.864  5.136 -0.272
t45g10m40  9094.83 1.0 -0.3  4.260  (    0.31)     0.62  4.264  4.560 -0.296
t45g10m40  9094.83 1.0  0.0  4.560  (    0.62)     1.20  4.555  4.853 -0.298
t45g10m40  9094.83 1.0 +0.3  4.860  (    1.23)     2.40  4.861  5.162 -0.301
t70g50p00  9094.83 2.0 -0.3  8.260  (  234.42)   269.15  8.273  8.465 -0.192
t70g50p00  9094.83 2.0  0.0  8.560  (  288.40)   338.84  8.568  8.763 -0.195
t70g50p00  9094.83 2.0 +0.3  8.860  (  363.08)   426.58  8.856  9.037 -0.181
t70g40p00  9094.83 2.0 -0.3  8.260  (  239.88)   309.03  8.279  8.695 -0.416
t70g40p00  9094.83 2.0  0.0  8.560  (  281.84)   363.08  8.547  8.946 -0.399
t70g40p00  9094.83 2.0 +0.3  8.860  (  338.84)   436.52  8.852  9.201 -0.349
t70g30p00  9094.83 2.0 -0.3  8.260  (  263.03)   354.81  8.259  8.858 -0.599
t70g30p00  9094.83 2.0  0.0  8.560  (  302.00)   407.38  8.547  9.095 -0.548
t70g30p00  9094.83 2.0 +0.3  8.860  (  354.81)   478.63  8.880  9.334 -0.454
t70g20p00  9094.83 2.0 -0.3  8.260  (  281.84)   389.05  8.266  9.060 -0.794
t70g20p00  9094.83 2.0  0.0  8.560  (  316.23)   436.52  8.570  9.287 -0.717
t70g20p00  9094.83 2.0 +0.3  8.860  (  354.81)   489.78  8.879  9.482 -0.603
t70g10p00  9094.83 2.0 -0.3  8.260  (  295.12)   407.38  8.275  9.220 -0.945
t70g10p00  9094.83 2.0  0.0  8.560  (  323.59)   446.68  8.557  9.428 -0.871
t70g10p00  9094.83 2.0 +0.3  8.860  (  354.81)   489.78  8.849  9.610 -0.761
t65g50p00  9094.83 2.0 -0.3  8.260  (  208.93)   229.09  8.249  8.386 -0.137
t65g50p00  9094.83 2.0  0.0  8.560  (  263.03)   295.12  8.553  8.703 -0.150
t65g50p00  9094.83 2.0 +0.3  8.860  (  338.84)   380.19  8.853  9.000 -0.147
t65g40p00  9094.83 2.0 -0.3  8.260  (  218.78)   269.15  8.244  8.599 -0.355
t65g40p00  9094.83 2.0  0.0  8.560  (  263.03)   331.13  8.563  8.917 -0.354
t65g40p00  9094.83 2.0 +0.3  8.860  (  316.23)   398.11  8.850  9.168 -0.318
t65g30p00  9094.83 2.0 -0.3  8.260  (  239.88)   323.59  8.268  8.884 -0.616
t65g30p00  9094.83 2.0  0.0  8.560  (  275.42)   371.54  8.547  9.132 -0.585
t65g30p00  9094.83 2.0 +0.3  8.860  (  316.23)   436.52  8.884  9.383 -0.499
t65g20p00  9094.83 2.0 -0.3  8.260  (  269.15)   371.54  8.241  9.021 -0.780
t65g20p00  9094.83 2.0  0.0  8.560  (  302.00)   426.58  8.588  9.281 -0.693
t65g20p00  9094.83 2.0 +0.3  8.860  (  346.74)   478.63  8.881  9.466 -0.585
t65g10p00  9094.83 2.0 -0.3  8.260  (  288.40)   407.38  8.245  9.170 -0.925
t65g10p00  9094.83 2.0  0.0  8.560  (  323.59)   457.09  8.592  9.403 -0.811
t65g10p00  9094.83 2.0 +0.3  8.860  (  354.81)   501.19  8.875  9.565 -0.690
t60g50p00  9094.83 2.0 -0.3  8.260  (  165.96)   177.83  8.258  8.348 -0.090
t60g50p00  9094.83 2.0  0.0  8.560  (  213.80)   234.42  8.565  8.670 -0.105
t60g50p00  9094.83 2.0 +0.3  8.860  (  275.42)   302.00  8.848  8.958 -0.110
t60g40p00  9094.83 2.0 -0.3  8.260  (  186.21)   223.87  8.264  8.541 -0.277
t60g40p00  9094.83 2.0  0.0  8.560  (  229.09)   275.42  8.553  8.849 -0.296
t60g40p00  9094.83 2.0 +0.3  8.860  (  275.42)   338.84  8.850  9.131 -0.281
t60g30p00  9094.83 2.0 -0.3  8.260  (  208.93)   281.84  8.274  8.826 -0.552
t60g30p00  9094.83 2.0  0.0  8.560  (  245.47)   331.13  8.568  9.111 -0.543
t60g30p00  9094.83 2.0 +0.3  8.860  (  288.40)   389.05  8.877  9.362 -0.485
t60g20p00  9094.83 2.0 -0.3  8.260  (  239.88)   338.84  8.277  9.081 -0.804
t60g20p00  9094.83 2.0  0.0  8.560  (  269.15)   380.19  8.550  9.308 -0.758
t60g20p00  9094.83 2.0 +0.3  8.860  (  309.03)   426.58  8.837  9.512 -0.675
t60g10p00  9094.83 2.0 -0.3  8.260  (  275.42)   389.05  8.250  9.170 -0.920
t60g10p00  9094.83 2.0  0.0  8.560  (  302.00)   436.52  8.581  9.398 -0.817
t60g10p00  9094.83 2.0 +0.3  8.860  (  338.84)   478.63  8.852  9.557 -0.705
t55g50p00  9094.83 2.0 -0.3  8.260  (  104.71)   107.15  8.251  8.293 -0.042
t55g50p00  9094.83 2.0  0.0  8.560  (  138.04)   147.91  8.572  8.625 -0.053
t55g50p00  9094.83 2.0 +0.3  8.860  (  186.21)   194.98  8.857  8.916 -0.059
t55g40p00  9094.83 2.0 -0.3  8.260  (  131.83)   151.36  8.255  8.429 -0.174
t55g40p00  9094.83 2.0  0.0  8.560  (  165.96)   194.98  8.560  8.768 -0.208
t55g40p00  9094.83 2.0 +0.3  8.860  (  208.93)   245.47  8.854  9.076 -0.222
t55g30p00  9094.83 2.0 -0.3  8.260  (  165.96)   213.80  8.264  8.705 -0.441
t55g30p00  9094.83 2.0  0.0  8.560  (  194.98)   257.04  8.548  9.023 -0.475
t55g30p00  9094.83 2.0 +0.3  8.860  (  234.42)   309.03  8.856  9.320 -0.464
t55g20p00  9094.83 2.0 -0.3  8.260  (  199.53)   281.84  8.268  9.005 -0.737
t55g20p00  9094.83 2.0  0.0  8.560  (  229.09)   323.59  8.549  9.281 -0.732
t55g20p00  9094.83 2.0 +0.3  8.860  (  263.03)   371.54  8.857  9.530 -0.673
t55g10p00  9094.83 2.0 -0.3  8.260  (  234.42)   346.74  8.284  9.244 -0.960
t55g10p00  9094.83 2.0  0.0  8.560  (  263.03)   389.05  8.589  9.480 -0.891
t55g10p00  9094.83 2.0 +0.3  8.860  (  295.12)   426.58  8.850  9.648 -0.798
t50g50p00  9094.83 2.0 -0.3  8.260  (   46.77)    47.86  8.267  8.281 -0.014
t50g50p00  9094.83 2.0  0.0  8.560  (   64.57)    64.57  8.551  8.567 -0.016
t50g50p00  9094.83 2.0 +0.3  8.860  (   87.10)    89.13  8.859  8.880 -0.021
t50g40p00  9094.83 2.0 -0.3  8.260  (   69.18)    72.44  8.251  8.320 -0.069
t50g40p00  9094.83 2.0  0.0  8.560  (   89.13)    95.50  8.548  8.636 -0.088
t50g40p00  9094.83 2.0 +0.3  8.860  (  114.82)   125.89  8.859  8.967 -0.108
t50g30p00  9094.83 2.0 -0.3  8.260  (  100.00)   120.23  8.272  8.521 -0.249
t50g30p00  9094.83 2.0  0.0  8.560  (  123.03)   151.36  8.562  8.863 -0.301
t50g30p00  9094.83 2.0 +0.3  8.860  (  151.36)   186.21  8.844  9.176 -0.332
t50g20p00  9094.83 2.0 -0.3  8.260  (  138.04)   186.21  8.260  8.811 -0.551
t50g20p00  9094.83 2.0  0.0  8.560  (  162.18)   223.87  8.550  9.164 -0.614
t50g20p00  9094.83 2.0 +0.3  8.860  (  190.55)   269.15  8.878  9.505 -0.627
t50g10p00  9094.83 2.0 -0.3  8.260  (  181.97)   263.03  8.264  9.119 -0.855
t50g10p00  9094.83 2.0  0.0  8.560  (  208.93)   302.00  8.550  9.423 -0.873
t50g10p00  9094.83 2.0 +0.3  8.860  (  234.42)   346.74  8.876  9.696 -0.820
t45g50p00  9094.83 2.0 -0.3  8.260  (   11.22)    11.22  8.261  8.266 -0.005
t45g50p00  9094.83 2.0  0.0  8.560  (   16.60)    16.60  8.553  8.558 -0.005
t45g50p00  9094.83 2.0 +0.3  8.860  (   23.99)    23.99  8.857  8.864 -0.007
t45g40p00  9094.83 2.0 -0.3  8.260  (   22.91)    23.44  8.259  8.277 -0.018
t45g40p00  9094.83 2.0  0.0  8.560  (   31.62)    32.36  8.560  8.584 -0.024
t45g40p00  9094.83 2.0 +0.3  8.860  (   41.69)    43.65  8.870  8.902 -0.032
t45g30p00  9094.83 2.0 -0.3  8.260  (   39.81)    42.66  8.252  8.329 -0.077
t45g30p00  9094.83 2.0  0.0  8.560  (   50.12)    54.95  8.565  8.670 -0.105
t45g30p00  9094.83 2.0 +0.3  8.860  (   63.10)    70.79  8.872  9.000 -0.128
t45g20p00  9094.83 2.0 -0.3  8.260  (   64.57)    75.86  8.267  8.500 -0.233
t45g20p00  9094.83 2.0  0.0  8.560  (   79.43)    95.50  8.566  8.855 -0.289
t45g20p00  9094.83 2.0 +0.3  8.860  (   95.50)   117.49  8.859  9.191 -0.332
t45g10p00  9094.83 2.0 -0.3  8.260  (  100.00)   131.83  8.267  8.743 -0.476
t45g10p00  9094.83 2.0  0.0  8.560  (  120.23)   158.49  8.546  9.100 -0.554
t45g10p00  9094.83 2.0 +0.3  8.860  (  141.25)   190.55  8.858  9.463 -0.605
t70g50m10  9094.83 2.0 -0.3  7.260  (  102.33)   120.23  7.253  7.427 -0.174
t70g50m10  9094.83 2.0  0.0  7.560  (  134.90)   162.18  7.561  7.808 -0.247
t70g50m10  9094.83 2.0 +0.3  7.860  (  169.82)   208.93  7.865  8.164 -0.299
t70g40m10  9094.83 2.0 -0.3  7.260  (  128.82)   173.78  7.257  7.761 -0.504
t70g40m10  9094.83 2.0  0.0  7.560  (  154.88)   218.78  7.559  8.190 -0.631
t70g40m10  9094.83 2.0 +0.3  7.860  (  181.97)   263.03  7.845  8.522 -0.677
t70g30m10  9094.83 2.0 -0.3  7.260  (  154.88)   239.88  7.278  8.194 -0.916
t70g30m10  9094.83 2.0  0.0  7.560  (  181.97)   281.84  7.552  8.541 -0.989
t70g30m10  9094.83 2.0 +0.3  7.860  (  208.93)   331.13  7.881  8.850 -0.969
t70g20m10  9094.83 2.0 -0.3  7.260  (  177.83)   288.40  7.269  8.478 -1.209
t70g20m10  9094.83 2.0  0.0  7.560  (  204.17)   331.13  7.559  8.822 -1.263
t70g20m10  9094.83 2.0 +0.3  7.860  (  229.09)   371.54  7.851  9.072 -1.221
t70g10m10  9094.83 2.0 -0.3  7.260  (  194.98)   316.23  7.262  8.624 -1.362
t70g10m10  9094.83 2.0  0.0  7.560  (  218.78)   354.81  7.536  8.953 -1.417
t70g10m10  9094.83 2.0 +0.3  7.860  (  245.47)   398.11  7.866  9.240 -1.374
t65g50m10  9094.83 2.0 -0.3  7.260  (   85.11)    95.50  7.259  7.358 -0.099
t65g50m10  9094.83 2.0  0.0  7.560  (  117.49)   131.83  7.550  7.689 -0.139
t65g50m10  9094.83 2.0 +0.3  7.860  (  151.36)   177.83  7.866  8.049 -0.183
t65g40m10  9094.83 2.0 -0.3  7.260  (  109.65)   141.25  7.252  7.593 -0.341
t65g40m10  9094.83 2.0  0.0  7.560  (  138.04)   186.21  7.574  8.045 -0.471
t65g40m10  9094.83 2.0 +0.3  7.860  (  165.96)   229.09  7.864  8.399 -0.535
t65g30m10  9094.83 2.0 -0.3  7.260  (  138.04)   204.17  7.266  8.040 -0.774
t65g30m10  9094.83 2.0  0.0  7.560  (  162.18)   245.47  7.542  8.443 -0.901
t65g30m10  9094.83 2.0 +0.3  7.860  (  186.21)   295.12  7.882  8.819 -0.937
t65g20m10  9094.83 2.0 -0.3  7.260  (  165.96)   269.15  7.279  8.425 -1.146
t65g20m10  9094.83 2.0  0.0  7.560  (  190.55)   309.03  7.552  8.754 -1.202
t65g20m10  9094.83 2.0 +0.3  7.860  (  213.80)   354.81  7.881  9.044 -1.163
t65g10m10  9094.83 2.0 -0.3  7.260  (  190.55)   309.03  7.244  8.595 -1.351
t65g10m10  9094.83 2.0  0.0  7.560  (  213.80)   354.81  7.575  8.958 -1.383
t65g10m10  9094.83 2.0 +0.3  7.860  (  239.88)   389.05  7.837  9.168 -1.331
t60g50m10  9094.83 2.0 -0.3  7.260  (   63.10)    67.61  7.254  7.304 -0.050
t60g50m10  9094.83 2.0  0.0  7.560  (   93.33)   100.00  7.556  7.622 -0.066
t60g50m10  9094.83 2.0 +0.3  7.860  (  128.82)   141.25  7.865  7.953 -0.088
t60g40m10  9094.83 2.0 -0.3  7.260  (   89.13)   107.15  7.266  7.457 -0.191
t60g40m10  9094.83 2.0  0.0  7.560  (  117.49)   144.54  7.566  7.837 -0.271
t60g40m10  9094.83 2.0 +0.3  7.860  (  147.91)   186.21  7.869  8.210 -0.341
t60g30m10  9094.83 2.0 -0.3  7.260  (  117.49)   162.18  7.262  7.794 -0.532
t60g30m10  9094.83 2.0  0.0  7.560  (  141.25)   204.17  7.560  8.243 -0.683
t60g30m10  9094.83 2.0 +0.3  7.860  (  169.82)   245.47  7.851  8.607 -0.756
t60g20m10  9094.83 2.0 -0.3  7.260  (  144.54)   223.87  7.248  8.220 -0.972
t60g20m10  9094.83 2.0  0.0  7.560  (  169.82)   269.15  7.559  8.670 -1.111
t60g20m10  9094.83 2.0 +0.3  7.860  (  194.98)   309.03  7.848  8.982 -1.134
t60g10m10  9094.83 2.0 -0.3  7.260  (  173.78)   288.40  7.273  8.577 -1.304
t60g10m10  9094.83 2.0  0.0  7.560  (  199.53)   331.13  7.583  8.927 -1.344
t60g10m10  9094.83 2.0 +0.3  7.860  (  223.87)   371.54  7.892  9.183 -1.291
t55g50m10  9094.83 2.0 -0.3  7.260  (   38.02)    39.81  7.267  7.288 -0.021
t55g50m10  9094.83 2.0  0.0  7.560  (   58.88)    61.66  7.563  7.591 -0.028
t55g50m10  9094.83 2.0 +0.3  7.860  (   87.10)    91.20  7.859  7.893 -0.034
t55g40m10  9094.83 2.0 -0.3  7.260  (   60.26)    67.61  7.265  7.355 -0.090
t55g40m10  9094.83 2.0  0.0  7.560  (   85.11)    95.50  7.553  7.673 -0.120
t55g40m10  9094.83 2.0 +0.3  7.860  (  114.82)   131.83  7.866  8.028 -0.162
t55g30m10  9094.83 2.0 -0.3  7.260  (   87.10)   112.20  7.261  7.544 -0.283
t55g30m10  9094.83 2.0  0.0  7.560  (  114.82)   147.91  7.550  7.943 -0.393
t55g30m10  9094.83 2.0 +0.3  7.860  (  141.25)   190.55  7.875  8.371 -0.496
t55g20m10  9094.83 2.0 -0.3  7.260  (  117.49)   173.78  7.265  7.935 -0.670
t55g20m10  9094.83 2.0  0.0  7.560  (  141.25)   213.80  7.553  8.388 -0.835
t55g20m10  9094.83 2.0 +0.3  7.860  (  165.96)   257.04  7.869  8.794 -0.925
t55g10m10  9094.83 2.0 -0.3  7.260  (  147.91)   239.88  7.271  8.385 -1.114
t55g10m10  9094.83 2.0  0.0  7.560  (  169.82)   281.84  7.569  8.807 -1.238
t55g10m10  9094.83 2.0 +0.3  7.860  (  194.98)   323.59  7.888  9.141 -1.253
t50g50m10  9094.83 2.0 -0.3  7.260  (   15.49)    15.49  7.257  7.265 -0.008
t50g50m10  9094.83 2.0  0.0  7.560  (   25.70)    26.30  7.562  7.571 -0.009
t50g50m10  9094.83 2.0 +0.3  7.860  (   40.74)    41.69  7.862  7.874 -0.012
t50g40m10  9094.83 2.0 -0.3  7.260  (   28.84)    30.20  7.255  7.289 -0.034
t50g40m10  9094.83 2.0  0.0  7.560  (   43.65)    46.77  7.566  7.609 -0.043
t50g40m10  9094.83 2.0 +0.3  7.860  (   61.66)    66.07  7.859  7.915 -0.056
t50g30m10  9094.83 2.0 -0.3  7.260  (   50.12)    57.54  7.262  7.388 -0.126
t50g30m10  9094.83 2.0  0.0  7.560  (   69.18)    81.28  7.562  7.734 -0.172
t50g30m10  9094.83 2.0 +0.3  7.860  (   91.20)   109.65  7.865  8.089 -0.224
t50g20m10  9094.83 2.0 -0.3  7.260  (   79.43)   104.71  7.265  7.598 -0.333
t50g20m10  9094.83 2.0  0.0  7.560  (  102.33)   138.04  7.560  8.010 -0.450
t50g20m10  9094.83 2.0 +0.3  7.860  (  125.89)   173.78  7.856  8.419 -0.563
t50g10m10  9094.83 2.0 -0.3  7.260  (  112.20)   169.82  7.272  7.973 -0.701
t50g10m10  9094.83 2.0  0.0  7.560  (  138.04)   208.93  7.565  8.440 -0.875
t50g10m10  9094.83 2.0 +0.3  7.860  (  162.18)   245.47  7.847  8.826 -0.979
t45g50m10  9094.83 2.0 -0.3  7.260  (    2.29)     2.29  7.262  7.265 -0.003
t45g50m10  9094.83 2.0  0.0  7.560  (    4.17)     4.17  7.556  7.560 -0.004
t45g50m10  9094.83 2.0 +0.3  7.860  (    7.41)     7.41  7.861  7.865 -0.004
t45g40m10  9094.83 2.0 -0.3  7.260  (    8.32)     8.51  7.264  7.276 -0.012
t45g40m10  9094.83 2.0  0.0  7.560  (   13.49)    13.80  7.563  7.578 -0.015
t45g40m10  9094.83 2.0 +0.3  7.860  (   20.89)    21.38  7.867  7.885 -0.018
t45g30m10  9094.83 2.0 -0.3  7.260  (   17.38)    18.62  7.261  7.305 -0.044
t45g30m10  9094.83 2.0  0.0  7.560  (   25.70)    27.54  7.556  7.611 -0.055
t45g30m10  9094.83 2.0 +0.3  7.860  (   36.31)    38.90  7.851  7.921 -0.070
t45g20m10  9094.83 2.0 -0.3  7.260  (   33.88)    38.90  7.264  7.393 -0.129
t45g20m10  9094.83 2.0  0.0  7.560  (   46.77)    53.70  7.558  7.733 -0.175
t45g20m10  9094.83 2.0 +0.3  7.860  (   60.26)    72.44  7.871  8.095 -0.224
t45g10m10  9094.83 2.0 -0.3  7.260  (   57.54)    74.13  7.252  7.545 -0.293
t45g10m10  9094.83 2.0  0.0  7.560  (   75.86)   100.00  7.571  7.963 -0.392
t45g10m10  9094.83 2.0 +0.3  7.860  (   93.33)   125.89  7.859  8.339 -0.480
t70g50m20  9094.83 2.0 -0.3  6.260  (   25.12)    29.51  6.256  6.353 -0.097
t70g50m20  9094.83 2.0  0.0  6.560  (   41.69)    50.12  6.558  6.675 -0.117
t70g50m20  9094.83 2.0 +0.3  6.860  (   64.57)    77.62  6.861  7.015 -0.154
t70g40m20  9094.83 2.0 -0.3  6.260  (   42.66)    61.66  6.256  6.526 -0.270
t70g40m20  9094.83 2.0  0.0  6.560  (   64.57)    95.50  6.565  6.924 -0.359
t70g40m20  9094.83 2.0 +0.3  6.860  (   89.13)   134.90  6.871  7.378 -0.507
t70g30m20  9094.83 2.0 -0.3  6.260  (   69.18)   125.89  6.261  6.950 -0.689
t70g30m20  9094.83 2.0  0.0  6.560  (   93.33)   169.82  6.556  7.515 -0.959
t70g30m20  9094.83 2.0 +0.3  6.860  (  117.49)   213.80  6.853  8.053 -1.200
t70g20m20  9094.83 2.0 -0.3  6.260  (   91.20)   190.55  6.259  7.488 -1.229
t70g20m20  9094.83 2.0  0.0  6.560  (  117.49)   239.88  6.574  8.117 -1.543
t70g20m20  9094.83 2.0 +0.3  6.860  (  141.25)   281.84  6.864  8.560 -1.696
t70g10m20  9094.83 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9094.83 2.0 -0.3  6.260  (   17.38)    19.50  6.263  6.324 -0.061
t65g50m20  9094.83 2.0  0.0  6.560  (   30.20)    33.88  6.555  6.625 -0.070
t65g50m20  9094.83 2.0 +0.3  6.860  (   50.12)    56.23  6.857  6.942 -0.085
t65g40m20  9094.83 2.0 -0.3  6.260  (   31.62)    42.66  6.264  6.448 -0.184
t65g40m20  9094.83 2.0  0.0  6.560  (   50.12)    67.61  6.560  6.792 -0.232
t65g40m20  9094.83 2.0 +0.3  6.860  (   72.44)   100.00  6.859  7.169 -0.310
t65g30m20  9094.83 2.0 -0.3  6.260  (   52.48)    87.10  6.256  6.703 -0.447
t65g30m20  9094.83 2.0  0.0  6.560  (   75.86)   125.89  6.553  7.164 -0.611
t65g30m20  9094.83 2.0 +0.3  6.860  (  100.00)   169.82  6.868  7.719 -0.851
t65g20m20  9094.83 2.0 -0.3  6.260  (   81.28)   162.18  6.261  7.278 -1.017
t65g20m20  9094.83 2.0  0.0  6.560  (  104.71)   208.93  6.567  7.895 -1.328
t65g20m20  9094.83 2.0 +0.3  6.860  (  128.82)   251.19  6.858  8.381 -1.523
t65g10m20  9094.83 2.0 -0.3  6.260  (  104.71)   213.80  6.255  7.648 -1.393
t65g10m20  9094.83 2.0  0.0  6.560  (  128.82)   257.04  6.541  8.189 -1.648
t65g10m20  9094.83 2.0 +0.3  6.860  (  154.88)   302.00  6.864  8.655 -1.791
t60g50m20  9094.83 2.0 -0.3  6.260  (   10.72)    11.48  6.262  6.298 -0.036
t60g50m20  9094.83 2.0  0.0  6.560  (   19.50)    20.89  6.556  6.595 -0.039
t60g50m20  9094.83 2.0 +0.3  6.860  (   33.88)    37.15  6.866  6.911 -0.045
t60g40m20  9094.83 2.0 -0.3  6.260  (   20.42)    25.12  6.259  6.370 -0.111
t60g40m20  9094.83 2.0  0.0  6.560  (   34.67)    42.66  6.557  6.687 -0.130
t60g40m20  9094.83 2.0 +0.3  6.860  (   54.95)    67.61  6.862  7.027 -0.165
t60g30m20  9094.83 2.0 -0.3  6.260  (   37.15)    56.23  6.266  6.558 -0.292
t60g30m20  9094.83 2.0  0.0  6.560  (   56.23)    85.11  6.557  6.921 -0.364
t60g30m20  9094.83 2.0 +0.3  6.860  (   79.43)   120.23  6.850  7.334 -0.484
t60g20m20  9094.83 2.0 -0.3  6.260  (   58.88)   109.65  6.268  6.877 -0.609
t60g20m20  9094.83 2.0  0.0  6.560  (   83.18)   151.36  6.567  7.401 -0.834
t60g20m20  9094.83 2.0 +0.3  6.860  (  107.15)   190.55  6.846  7.915 -1.069
t60g10m20  9094.83 2.0 -0.3  6.260  (   89.13)   173.78  6.258  7.329 -1.071
t60g10m20  9094.83 2.0  0.0  6.560  (  114.82)   218.78  6.560  7.925 -1.365
t60g10m20  9094.83 2.0 +0.3  6.860  (  138.04)   263.03  6.878  8.444 -1.566
t55g50m20  9094.83 2.0 -0.3  6.260  (    5.75)     6.03  6.261  6.279 -0.018
t55g50m20  9094.83 2.0  0.0  6.560  (   10.96)    11.48  6.562  6.582 -0.020
t55g50m20  9094.83 2.0 +0.3  6.860  (   20.42)    20.89  6.856  6.878 -0.022
t55g40m20  9094.83 2.0 -0.3  6.260  (   11.75)    13.18  6.260  6.322 -0.062
t55g40m20  9094.83 2.0  0.0  6.560  (   20.89)    23.44  6.554  6.624 -0.070
t55g40m20  9094.83 2.0 +0.3  6.860  (   35.48)    39.81  6.855  6.936 -0.081
t55g30m20  9094.83 2.0 -0.3  6.260  (   22.39)    30.20  6.262  6.429 -0.167
t55g30m20  9094.83 2.0  0.0  6.560  (   37.15)    50.12  6.561  6.761 -0.200
t55g30m20  9094.83 2.0 +0.3  6.860  (   57.54)    75.86  6.854  7.100 -0.246
t55g20m20  9094.83 2.0 -0.3  6.260  (   40.74)    66.07  6.265  6.638 -0.373
t55g20m20  9094.83 2.0  0.0  6.560  (   60.26)    97.72  6.558  7.027 -0.469
t55g20m20  9094.83 2.0 +0.3  6.860  (   83.18)   134.90  6.858  7.477 -0.619
t55g10m20  9094.83 2.0 -0.3  6.260  (   64.57)   120.23  6.265  6.948 -0.683
t55g10m20  9094.83 2.0  0.0  6.560  (   87.10)   162.18  6.568  7.484 -0.916
t55g10m20  9094.83 2.0 +0.3  6.860  (  112.20)   204.17  6.874  8.039 -1.165
t50g50m20  9094.83 2.0 -0.3  6.260  (    2.19)     2.24  6.261  6.270 -0.009
t50g50m20  9094.83 2.0  0.0  6.560  (    4.27)     4.37  6.559  6.568 -0.009
t50g50m20  9094.83 2.0 +0.3  6.860  (    8.32)     8.51  6.865  6.875 -0.010
t50g40m20  9094.83 2.0 -0.3  6.260  (    5.25)     5.62  6.264  6.293 -0.029
t50g40m20  9094.83 2.0  0.0  6.560  (    9.77)    10.47  6.561  6.592 -0.031
t50g40m20  9094.83 2.0 +0.3  6.860  (   17.78)    19.05  6.865  6.900 -0.035
t50g30m20  9094.83 2.0 -0.3  6.260  (   11.22)    13.49  6.258  6.350 -0.092
t50g30m20  9094.83 2.0  0.0  6.560  (   19.95)    23.99  6.561  6.665 -0.104
t50g30m20  9094.83 2.0 +0.3  6.860  (   33.11)    39.81  6.859  6.981 -0.122
t50g20m20  9094.83 2.0 -0.3  6.260  (   22.39)    32.36  6.265  6.481 -0.216
t50g20m20  9094.83 2.0  0.0  6.560  (   36.31)    52.48  6.561  6.819 -0.258
t50g20m20  9094.83 2.0 +0.3  6.860  (   54.95)    79.43  6.866  7.184 -0.318
t50g10m20  9094.83 2.0 -0.3  6.260  (   41.69)    69.18  6.265  6.667 -0.402
t50g10m20  9094.83 2.0  0.0  6.560  (   61.66)   100.00  6.555  7.056 -0.501
t50g10m20  9094.83 2.0 +0.3  6.860  (   85.11)   138.04  6.871  7.528 -0.657
t45g50m20  9094.83 2.0 -0.3  6.260  (    0.36)     0.36  6.256  6.261 -0.005
t45g50m20  9094.83 2.0  0.0  6.560  (    0.72)     0.72  6.558  6.563 -0.005
t45g50m20  9094.83 2.0 +0.3  6.860  (    1.41)     1.45  6.862  6.867 -0.005
t45g40m20  9094.83 2.0 -0.3  6.260  (    1.45)     1.48  6.260  6.273 -0.013
t45g40m20  9094.83 2.0  0.0  6.560  (    2.82)     2.88  6.562  6.575 -0.013
t45g40m20  9094.83 2.0 +0.3  6.860  (    5.25)     5.50  6.864  6.879 -0.015
t45g30m20  9094.83 2.0 -0.3  6.260  (    3.63)     3.98  6.260  6.300 -0.040
t45g30m20  9094.83 2.0  0.0  6.560  (    6.76)     7.41  6.565  6.608 -0.043
t45g30m20  9094.83 2.0 +0.3  6.860  (   11.75)    12.88  6.858  6.907 -0.049
t45g20m20  9094.83 2.0 -0.3  6.260  (    8.71)    10.47  6.256  6.358 -0.102
t45g20m20  9094.83 2.0  0.0  6.560  (   15.14)    18.62  6.567  6.685 -0.118
t45g20m20  9094.83 2.0 +0.3  6.860  (   24.55)    30.20  6.861  7.001 -0.140
t45g10m20  9094.83 2.0 -0.3  6.260  (   19.95)    26.92  6.259  6.451 -0.192
t45g10m20  9094.83 2.0  0.0  6.560  (   31.62)    43.65  6.562  6.796 -0.234
t45g10m20  9094.83 2.0 +0.3  6.860  (   47.86)    64.57  6.851  7.136 -0.285
t70g50m30  9094.83 2.0 -0.3  5.260  (    2.95)     4.27  5.261  5.421 -0.160
t70g50m30  9094.83 2.0  0.0  5.560  (    5.75)     8.32  5.563  5.727 -0.164
t70g50m30  9094.83 2.0 +0.3  5.860  (   10.96)    15.85  5.864  6.035 -0.171
t70g40m30  9094.83 2.0 -0.3  5.260  (    6.03)    12.88  5.258  5.613 -0.355
t70g40m30  9094.83 2.0  0.0  5.560  (   11.48)    23.99  5.556  5.931 -0.375
t70g40m30  9094.83 2.0 +0.3  5.860  (   20.89)    42.66  5.856  6.266 -0.410
t70g30m30  9094.83 2.0 -0.3  5.260  (   11.22)    34.67  5.266  5.845 -0.579
t70g30m30  9094.83 2.0  0.0  5.560  (   20.42)    58.88  5.555  6.197 -0.642
t70g30m30  9094.83 2.0 +0.3  5.860  (   35.48)    93.33  5.861  6.606 -0.745
t70g20m30  9094.83 2.0 -0.3  5.260  (   19.95)    77.62  5.265  6.114 -0.849
t70g20m30  9094.83 2.0  0.0  5.560  (   34.67)   117.49  5.560  6.572 -1.012
t70g20m30  9094.83 2.0 +0.3  5.860  (   56.23)   162.18  5.868  7.148 -1.280
t70g10m30  9094.83 2.0 -0.3  5.260  (   24.55)    89.13  5.260  6.090 -0.830
t70g10m30  9094.83 2.0  0.0  5.560  (   42.66)   131.83  5.560  6.555 -0.995
t70g10m30  9094.83 2.0 +0.3  5.860  (   67.61)   177.83  5.874  7.130 -1.256
t65g50m30  9094.83 2.0 -0.3  5.260  (    1.95)     2.45  5.259  5.367 -0.108
t65g50m30  9094.83 2.0  0.0  5.560  (    3.80)     4.79  5.558  5.668 -0.110
t65g50m30  9094.83 2.0 +0.3  5.860  (    7.24)     9.33  5.862  5.976 -0.114
t65g40m30  9094.83 2.0 -0.3  5.260  (    4.17)     7.76  5.259  5.552 -0.293
t65g40m30  9094.83 2.0  0.0  5.560  (    7.94)    14.79  5.557  5.862 -0.305
t65g40m30  9094.83 2.0 +0.3  5.860  (   14.79)    27.54  5.864  6.193 -0.329
t65g30m30  9094.83 2.0 -0.3  5.260  (    8.32)    25.12  5.261  5.813 -0.552
t65g30m30  9094.83 2.0  0.0  5.560  (   15.49)    44.67  5.560  6.160 -0.600
t65g30m30  9094.83 2.0 +0.3  5.860  (   27.54)    72.44  5.853  6.536 -0.683
t65g20m30  9094.83 2.0 -0.3  5.260  (   15.49)    57.54  5.263  6.034 -0.771
t65g20m30  9094.83 2.0  0.0  5.560  (   27.54)    91.20  5.559  6.443 -0.884
t65g20m30  9094.83 2.0 +0.3  5.860  (   45.71)   131.83  5.860  6.937 -1.077
t65g10m30  9094.83 2.0 -0.3  5.260  (   26.92)   102.33  5.258  6.245 -0.987
t65g10m30  9094.83 2.0  0.0  5.560  (   45.71)   147.91  5.569  6.808 -1.239
t65g10m30  9094.83 2.0 +0.3  5.860  (   69.18)   190.55  5.863  7.400 -1.537
t60g50m30  9094.83 2.0 -0.3  5.260  (    1.15)     1.35  5.265  5.331 -0.066
t60g50m30  9094.83 2.0  0.0  5.560  (    2.24)     2.63  5.559  5.627 -0.068
t60g50m30  9094.83 2.0 +0.3  5.860  (    4.37)     5.13  5.861  5.929 -0.068
t60g40m30  9094.83 2.0 -0.3  5.260  (    2.45)     3.89  5.263  5.470 -0.207
t60g40m30  9094.83 2.0  0.0  5.560  (    4.79)     7.41  5.556  5.769 -0.213
t60g40m30  9094.83 2.0 +0.3  5.860  (    8.91)    14.45  5.866  6.090 -0.224
t60g30m30  9094.83 2.0 -0.3  5.260  (    5.25)    13.49  5.264  5.713 -0.449
t60g30m30  9094.83 2.0  0.0  5.560  (    9.77)    25.12  5.565  6.044 -0.479
t60g30m30  9094.83 2.0 +0.3  5.860  (   17.78)    43.65  5.857  6.383 -0.526
t60g20m30  9094.83 2.0 -0.3  5.260  (   10.72)    37.15  5.257  5.934 -0.677
t60g20m30  9094.83 2.0  0.0  5.560  (   19.50)    63.10  5.557  6.318 -0.761
t60g20m30  9094.83 2.0 +0.3  5.860  (   33.11)    97.72  5.862  6.742 -0.880
t60g10m30  9094.83 2.0 -0.3  5.260  (   20.42)    66.07  5.256  6.024 -0.768
t60g10m30  9094.83 2.0  0.0  5.560  (   34.67)   102.33  5.560  6.463 -0.903
t60g10m30  9094.83 2.0 +0.3  5.860  (   53.70)   144.54  5.873  6.991 -1.118
t55g50m30  9094.83 2.0 -0.3  5.260  (    0.60)     0.66  5.264  5.299 -0.035
t55g50m30  9094.83 2.0  0.0  5.560  (    1.20)     1.29  5.556  5.591 -0.035
t55g50m30  9094.83 2.0 +0.3  5.860  (    2.34)     2.57  5.860  5.896 -0.036
t55g40m30  9094.83 2.0 -0.3  5.260  (    1.29)     1.70  5.263  5.378 -0.115
t55g40m30  9094.83 2.0  0.0  5.560  (    2.57)     3.31  5.560  5.677 -0.117
t55g40m30  9094.83 2.0 +0.3  5.860  (    4.90)     6.46  5.864  5.985 -0.121
t55g30m30  9094.83 2.0 -0.3  5.260  (    2.88)     5.37  5.264  5.548 -0.284
t55g30m30  9094.83 2.0  0.0  5.560  (    5.50)    10.23  5.563  5.859 -0.296
t55g30m30  9094.83 2.0 +0.3  5.860  (   10.23)    19.05  5.859  6.176 -0.317
t55g20m30  9094.83 2.0 -0.3  5.260  (    6.31)    16.22  5.262  5.732 -0.470
t55g20m30  9094.83 2.0  0.0  5.560  (   11.75)    29.51  5.560  6.070 -0.510
t55g20m30  9094.83 2.0 +0.3  5.860  (   20.42)    50.12  5.854  6.422 -0.568
t55g10m30  9094.83 2.0 -0.3  5.260  (   12.88)    35.48  5.263  5.826 -0.563
t55g10m30  9094.83 2.0  0.0  5.560  (   22.91)    58.88  5.554  6.195 -0.641
t55g10m30  9094.83 2.0 +0.3  5.860  (   37.15)    91.20  5.862  6.606 -0.744
t50g50m30  9094.83 2.0 -0.3  5.260  (    0.25)     0.25  5.255  5.272 -0.017
t50g50m30  9094.83 2.0  0.0  5.560  (    0.49)     0.50  5.555  5.572 -0.017
t50g50m30  9094.83 2.0 +0.3  5.860  (    0.98)     1.00  5.857  5.874 -0.017
t50g40m30  9094.83 2.0 -0.3  5.260  (    0.59)     0.66  5.262  5.315 -0.053
t50g40m30  9094.83 2.0  0.0  5.560  (    1.15)     1.29  5.555  5.608 -0.053
t50g40m30  9094.83 2.0 +0.3  5.860  (    2.29)     2.57  5.860  5.913 -0.053
t50g30m30  9094.83 2.0 -0.3  5.260  (    1.32)     1.82  5.259  5.400 -0.141
t50g30m30  9094.83 2.0  0.0  5.560  (    2.63)     3.55  5.555  5.700 -0.145
t50g30m30  9094.83 2.0 +0.3  5.860  (    5.01)     6.92  5.860  6.010 -0.150
t50g20m30  9094.83 2.0 -0.3  5.260  (    2.95)     5.37  5.263  5.539 -0.276
t50g20m30  9094.83 2.0  0.0  5.560  (    5.62)    10.23  5.557  5.845 -0.288
t50g20m30  9094.83 2.0 +0.3  5.860  (   10.47)    19.05  5.856  6.168 -0.312
t50g10m30  9094.83 2.0 -0.3  5.260  (    7.08)    14.79  5.263  5.632 -0.369
t50g10m30  9094.83 2.0  0.0  5.560  (   12.88)    26.30  5.556  5.958 -0.402
t50g10m30  9094.83 2.0 +0.3  5.860  (   22.39)    45.71  5.867  6.322 -0.455
t45g50m30  9094.83 2.0 -0.3  5.260  (    0.07)     0.07  5.259  5.267 -0.008
t45g50m30  9094.83 2.0  0.0  5.560  (    0.14)     0.14  5.557  5.565 -0.008
t45g50m30  9094.83 2.0 +0.3  5.860  (    0.28)     0.28  5.858  5.867 -0.009
t45g40m30  9094.83 2.0 -0.3  5.260  (    0.18)     0.19  5.264  5.290 -0.026
t45g40m30  9094.83 2.0  0.0  5.560  (    0.36)     0.38  5.555  5.580 -0.025
t45g40m30  9094.83 2.0 +0.3  5.860  (    0.72)     0.76  5.858  5.883 -0.025
t45g30m30  9094.83 2.0 -0.3  5.260  (    0.46)     0.52  5.259  5.323 -0.064
t45g30m30  9094.83 2.0  0.0  5.560  (    0.89)     1.05  5.562  5.628 -0.066
t45g30m30  9094.83 2.0 +0.3  5.860  (    1.78)     2.04  5.859  5.926 -0.067
t45g20m30  9094.83 2.0 -0.3  5.260  (    1.10)     1.55  5.261  5.410 -0.149
t45g20m30  9094.83 2.0  0.0  5.560  (    2.14)     3.02  5.559  5.713 -0.154
t45g20m30  9094.83 2.0 +0.3  5.860  (    4.17)     5.89  5.861  6.020 -0.159
t45g10m30  9094.83 2.0 -0.3  5.260  (    2.82)     4.57  5.261  5.484 -0.223
t45g10m30  9094.83 2.0  0.0  5.560  (    5.37)     8.71  5.559  5.791 -0.232
t45g10m30  9094.83 2.0 +0.3  5.860  (   10.00)    16.22  5.857  6.110 -0.253
t70g50m40  9094.83 2.0 -0.3  4.260  (    0.30)     0.71  4.263  4.630 -0.367
t70g50m40  9094.83 2.0  0.0  4.560  (    0.60)     1.41  4.564  4.933 -0.369
t70g50m40  9094.83 2.0 +0.3  4.860  (    1.20)     2.75  4.857  5.228 -0.371
t70g40m40  9094.83 2.0 -0.3  4.260  (    0.63)     2.19  4.256  4.808 -0.552
t70g40m40  9094.83 2.0  0.0  4.560  (    1.26)     4.37  4.560  5.117 -0.557
t70g40m40  9094.83 2.0 +0.3  4.860  (    2.45)     8.51  4.856  5.422 -0.566
t70g30m40  9094.83 2.0 -0.3  4.260  (    1.17)     5.37  4.262  4.935 -0.673
t70g30m40  9094.83 2.0  0.0  4.560  (    2.34)    10.72  4.561  5.244 -0.683
t70g30m40  9094.83 2.0 +0.3  4.860  (    4.57)    20.42  4.863  5.560 -0.697
t70g20m40  9094.83 2.0 -0.3  4.260  (    2.24)    11.22  4.264  4.987 -0.723
t70g20m40  9094.83 2.0  0.0  4.560  (    4.37)    20.89  4.556  5.288 -0.732
t70g20m40  9094.83 2.0 +0.3  4.860  (    8.51)    38.02  4.857  5.609 -0.752
t70g10m40  9094.83 2.0 -0.3  4.260  (    2.82)     7.94  4.258  4.722 -0.464
t70g10m40  9094.83 2.0  0.0  4.560  (    5.50)    15.49  4.565  5.033 -0.468
t70g10m40  9094.83 2.0 +0.3  4.860  (   10.72)    28.84  4.866  5.343 -0.477
t65g50m40  9094.83 2.0 -0.3  4.260  (    0.19)     0.40  4.262  4.575 -0.313
t65g50m40  9094.83 2.0  0.0  4.560  (    0.38)     0.79  4.563  4.877 -0.314
t65g50m40  9094.83 2.0 +0.3  4.860  (    0.76)     1.55  4.855  5.171 -0.316
t65g40m40  9094.83 2.0 -0.3  4.260  (    0.43)     1.51  4.257  4.817 -0.560
t65g40m40  9094.83 2.0  0.0  4.560  (    0.85)     3.02  4.560  5.124 -0.564
t65g40m40  9094.83 2.0 +0.3  4.860  (    1.66)     5.89  4.856  5.428 -0.572
t65g30m40  9094.83 2.0 -0.3  4.260  (    0.89)     4.90  4.264  5.016 -0.752
t65g30m40  9094.83 2.0  0.0  4.560  (    1.78)     9.55  4.562  5.326 -0.764
t65g30m40  9094.83 2.0 +0.3  4.860  (    3.47)    18.20  4.861  5.643 -0.782
t65g20m40  9094.83 2.0 -0.3  4.260  (    1.74)    10.23  4.258  5.063 -0.805
t65g20m40  9094.83 2.0  0.0  4.560  (    3.39)    19.50  4.556  5.377 -0.821
t65g20m40  9094.83 2.0 +0.3  4.860  (    6.61)    36.31  4.865  5.720 -0.855
t65g10m40  9094.83 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9094.83 2.0 -0.3  4.260  (    0.11)     0.19  4.261  4.492 -0.231
t60g50m40  9094.83 2.0  0.0  4.560  (    0.22)     0.38  4.560  4.792 -0.232
t60g50m40  9094.83 2.0 +0.3  4.860  (    0.45)     0.76  4.862  5.094 -0.232
t60g40m40  9094.83 2.0 -0.3  4.260  (    0.25)     0.78  4.257  4.755 -0.498
t60g40m40  9094.83 2.0  0.0  4.560  (    0.50)     1.55  4.559  5.060 -0.501
t60g40m40  9094.83 2.0 +0.3  4.860  (    0.98)     3.09  4.863  5.368 -0.505
t60g30m40  9094.83 2.0 -0.3  4.260  (    0.55)     3.09  4.263  5.021 -0.758
t60g30m40  9094.83 2.0  0.0  4.560  (    1.10)     6.03  4.559  5.327 -0.768
t60g30m40  9094.83 2.0 +0.3  4.860  (    2.14)    11.75  4.861  5.647 -0.786
t60g20m40  9094.83 2.0 -0.3  4.260  (    1.23)     7.76  4.261  5.106 -0.845
t60g20m40  9094.83 2.0  0.0  4.560  (    2.40)    15.14  4.564  5.432 -0.868
t60g20m40  9094.83 2.0 +0.3  4.860  (    4.57)    28.18  4.865  5.769 -0.904
t60g10m40  9094.83 2.0 -0.3  4.260  (    2.45)    12.59  4.264  5.021 -0.757
t60g10m40  9094.83 2.0  0.0  4.560  (    4.79)    23.44  4.558  5.338 -0.780
t60g10m40  9094.83 2.0 +0.3  4.860  (    9.12)    41.69  4.855  5.679 -0.824
t55g50m40  9094.83 2.0 -0.3  4.260  (    0.06)     0.08  4.261  4.403 -0.142
t55g50m40  9094.83 2.0  0.0  4.560  (    0.12)     0.17  4.562  4.704 -0.142
t55g50m40  9094.83 2.0 +0.3  4.860  (    0.24)     0.33  4.862  5.004 -0.142
t55g40m40  9094.83 2.0 -0.3  4.260  (    0.13)     0.30  4.263  4.620 -0.357
t55g40m40  9094.83 2.0  0.0  4.560  (    0.26)     0.59  4.564  4.922 -0.358
t55g40m40  9094.83 2.0 +0.3  4.860  (    0.51)     1.15  4.855  5.215 -0.360
t55g30m40  9094.83 2.0 -0.3  4.260  (    0.30)     1.26  4.265  4.893 -0.628
t55g30m40  9094.83 2.0  0.0  4.560  (    0.59)     2.45  4.563  5.194 -0.631
t55g30m40  9094.83 2.0 +0.3  4.860  (    1.17)     4.79  4.863  5.501 -0.638
t55g20m40  9094.83 2.0 -0.3  4.260  (    0.65)     3.55  4.257  5.004 -0.747
t55g20m40  9094.83 2.0  0.0  4.560  (    1.29)     7.08  4.565  5.321 -0.756
t55g20m40  9094.83 2.0 +0.3  4.860  (    2.57)    13.49  4.863  5.641 -0.778
t55g10m40  9094.83 2.0 -0.3  4.260  (    1.48)     6.31  4.263  4.918 -0.655
t55g10m40  9094.83 2.0  0.0  4.560  (    2.88)    12.02  4.556  5.226 -0.670
t55g10m40  9094.83 2.0 +0.3  4.860  (    5.62)    22.91  4.865  5.566 -0.701
t50g50m40  9094.83 2.0 -0.3  4.260  (    0.03)     0.03  4.259  4.322 -0.063
t50g50m40  9094.83 2.0  0.0  4.560  (    0.05)     0.06  4.561  4.622 -0.061
t50g50m40  9094.83 2.0 +0.3  4.860  (    0.11)     0.12  4.858  4.920 -0.062
t50g40m40  9094.83 2.0 -0.3  4.260  (    0.06)     0.09  4.263  4.444 -0.181
t50g40m40  9094.83 2.0  0.0  4.560  (    0.11)     0.18  4.565  4.746 -0.181
t50g40m40  9094.83 2.0 +0.3  4.860  (    0.23)     0.35  4.856  5.037 -0.181
t50g30m40  9094.83 2.0 -0.3  4.260  (    0.13)     0.31  4.258  4.628 -0.370
t50g30m40  9094.83 2.0  0.0  4.560  (    0.26)     0.62  4.560  4.931 -0.371
t50g30m40  9094.83 2.0 +0.3  4.860  (    0.52)     1.23  4.861  5.234 -0.373
t50g20m40  9094.83 2.0 -0.3  4.260  (    0.30)     0.93  4.258  4.754 -0.496
t50g20m40  9094.83 2.0  0.0  4.560  (    0.60)     1.86  4.561  5.060 -0.499
t50g20m40  9094.83 2.0 +0.3  4.860  (    1.17)     3.63  4.856  5.363 -0.507
t50g10m40  9094.83 2.0 -0.3  4.260  (    0.78)     2.19  4.257  4.716 -0.459
t50g10m40  9094.83 2.0  0.0  4.560  (    1.55)     4.27  4.556  5.019 -0.463
t50g10m40  9094.83 2.0 +0.3  4.860  (    3.02)     8.32  4.862  5.338 -0.476
t45g50m40  9094.83 2.0 -0.3  4.260  (    0.01)     0.01  4.265  4.288 -0.023
t45g50m40  9094.83 2.0  0.0  4.560  (    0.02)     0.02  4.564  4.585 -0.021
t45g50m40  9094.83 2.0 +0.3  4.860  (    0.04)     0.04  4.865  4.887 -0.022
t45g40m40  9094.83 2.0 -0.3  4.260  (    0.02)     0.03  4.261  4.320 -0.059
t45g40m40  9094.83 2.0  0.0  4.560  (    0.04)     0.05  4.562  4.623 -0.061
t45g40m40  9094.83 2.0 +0.3  4.860  (    0.09)     0.10  4.862  4.924 -0.062
t45g30m40  9094.83 2.0 -0.3  4.260  (    0.05)     0.07  4.255  4.411 -0.156
t45g30m40  9094.83 2.0  0.0  4.560  (    0.10)     0.14  4.560  4.716 -0.156
t45g30m40  9094.83 2.0 +0.3  4.860  (    0.20)     0.29  4.859  5.015 -0.156
t45g20m40  9094.83 2.0 -0.3  4.260  (    0.11)     0.21  4.257  4.530 -0.273
t45g20m40  9094.83 2.0  0.0  4.560  (    0.23)     0.43  4.558  4.832 -0.274
t45g20m40  9094.83 2.0 +0.3  4.860  (    0.46)     0.85  4.861  5.134 -0.273
t45g10m40  9094.83 2.0 -0.3  4.260  (    0.30)     0.59  4.261  4.558 -0.297
t45g10m40  9094.83 2.0  0.0  4.560  (    0.59)     1.17  4.563  4.862 -0.299
t45g10m40  9094.83 2.0 +0.3  4.860  (    1.17)     2.29  4.857  5.159 -0.302
t70g50p00  9094.83 3.0 -0.3  8.260  (  251.19)   288.40  8.250  8.448 -0.198
t70g50p00  9094.83 3.0  0.0  8.560  (  309.03)   363.08  8.554  8.765 -0.211
t70g50p00  9094.83 3.0 +0.3  8.860  (  389.05)   457.09  8.853  9.056 -0.203
t70g40p00  9094.83 3.0 -0.3  8.260  (  269.15)   338.84  8.249  8.684 -0.435
t70g40p00  9094.83 3.0  0.0  8.560  (  316.23)   407.38  8.557  8.992 -0.435
t70g40p00  9094.83 3.0 +0.3  8.860  (  371.54)   489.78  8.875  9.259 -0.384
t70g30p00  9094.83 3.0 -0.3  8.260  (  302.00)   398.11  8.238  8.876 -0.638
t70g30p00  9094.83 3.0  0.0  8.560  (  338.84)   467.74  8.577  9.170 -0.593
t70g30p00  9094.83 3.0 +0.3  8.860  (  398.11)   537.03  8.876  9.387 -0.511
t70g20p00  9094.83 3.0 -0.3  8.260  (  323.59)   446.68  8.269  9.111 -0.842
t70g20p00  9094.83 3.0  0.0  8.560  (  363.08)   501.19  8.573  9.352 -0.779
t70g20p00  9094.83 3.0 +0.3  8.860  (  398.11)   549.54  8.827  9.526 -0.699
t70g10p00  9094.83 3.0 -0.3  8.260  (  338.84)   467.74  8.260  9.256 -0.996
t70g10p00  9094.83 3.0  0.0  8.560  (  371.54)   512.86  8.538  9.484 -0.946
t70g10p00  9094.83 3.0 +0.3  8.860  (  407.38)   562.34  8.838  9.673 -0.835
t65g50p00  9094.83 3.0 -0.3  8.260  (  223.87)   251.19  8.259  8.402 -0.143
t65g50p00  9094.83 3.0  0.0  8.560  (  281.84)   323.59  8.572  8.732 -0.160
t65g50p00  9094.83 3.0 +0.3  8.860  (  354.81)   407.38  8.854  9.016 -0.162
t65g40p00  9094.83 3.0 -0.3  8.260  (  245.47)   302.00  8.252  8.619 -0.367
t65g40p00  9094.83 3.0  0.0  8.560  (  288.40)   371.54  8.575  8.957 -0.382
t65g40p00  9094.83 3.0 +0.3  8.860  (  346.74)   446.68  8.871  9.223 -0.352
t65g30p00  9094.83 3.0 -0.3  8.260  (  275.42)   363.08  8.241  8.886 -0.645
t65g30p00  9094.83 3.0  0.0  8.560  (  309.03)   426.58  8.565  9.194 -0.629
t65g30p00  9094.83 3.0 +0.3  8.860  (  354.81)   489.78  8.862  9.428 -0.566
t65g20p00  9094.83 3.0 -0.3  8.260  (  309.03)   426.58  8.238  9.064 -0.826
t65g20p00  9094.83 3.0  0.0  8.560  (  346.74)   489.78  8.585  9.341 -0.756
t65g20p00  9094.83 3.0 +0.3  8.860  (  389.05)   549.54  8.887  9.544 -0.657
t65g10p00  9094.83 3.0 -0.3  8.260  (  338.84)   478.63  8.285  9.261 -0.976
t65g10p00  9094.83 3.0  0.0  8.560  (  371.54)   524.81  8.564  9.461 -0.897
t65g10p00  9094.83 3.0 +0.3  8.860  (  407.38)   575.44  8.854  9.638 -0.784
t60g50p00  9094.83 3.0 -0.3  8.260  (  177.83)   190.55  8.250  8.338 -0.088
t60g50p00  9094.83 3.0  0.0  8.560  (  229.09)   251.19  8.561  8.670 -0.109
t60g50p00  9094.83 3.0 +0.3  8.860  (  295.12)   323.59  8.851  8.970 -0.119
t60g40p00  9094.83 3.0 -0.3  8.260  (  208.93)   245.47  8.245  8.523 -0.278
t60g40p00  9094.83 3.0  0.0  8.560  (  251.19)   309.03  8.568  8.882 -0.314
t60g40p00  9094.83 3.0 +0.3  8.860  (  302.00)   380.19  8.873  9.181 -0.308
t60g30p00  9094.83 3.0 -0.3  8.260  (  239.88)   316.23  8.253  8.819 -0.566
t60g30p00  9094.83 3.0  0.0  8.560  (  275.42)   371.54  8.543  9.125 -0.582
t60g30p00  9094.83 3.0 +0.3  8.860  (  323.59)   436.52  8.856  9.398 -0.542
t60g20p00  9094.83 3.0 -0.3  8.260  (  275.42)   389.05  8.266  9.107 -0.841
t60g20p00  9094.83 3.0  0.0  8.560  (  309.03)   436.52  8.536  9.353 -0.817
t60g20p00  9094.83 3.0 +0.3  8.860  (  346.74)   501.19  8.888  9.613 -0.725
t60g10p00  9094.83 3.0 -0.3  8.260  (  316.23)   457.09  8.277  9.252 -0.975
t60g10p00  9094.83 3.0  0.0  8.560  (  354.81)   501.19  8.543  9.448 -0.905
t60g10p00  9094.83 3.0 +0.3  8.860  (  389.05)   562.34  8.890  9.662 -0.772
t55g50p00  9094.83 3.0 -0.3  8.260  (  112.20)   114.82  8.254  8.294 -0.040
t55g50p00  9094.83 3.0  0.0  8.560  (  147.91)   154.88  8.552  8.604 -0.052
t55g50p00  9094.83 3.0 +0.3  8.860  (  194.98)   208.93  8.865  8.928 -0.063
t55g40p00  9094.83 3.0 -0.3  8.260  (  147.91)   165.96  8.249  8.418 -0.169
t55g40p00  9094.83 3.0  0.0  8.560  (  186.21)   213.80  8.553  8.765 -0.212
t55g40p00  9094.83 3.0 +0.3  8.860  (  229.09)   269.15  8.848  9.083 -0.235
t55g30p00  9094.83 3.0 -0.3  8.260  (  186.21)   239.88  8.254  8.690 -0.436
t55g30p00  9094.83 3.0  0.0  8.560  (  223.87)   295.12  8.568  9.064 -0.496
t55g30p00  9094.83 3.0 +0.3  8.860  (  263.03)   354.81  8.878  9.378 -0.500
t55g20p00  9094.83 3.0 -0.3  8.260  (  229.09)   323.59  8.264  9.015 -0.751
t55g20p00  9094.83 3.0  0.0  8.560  (  263.03)   380.19  8.586  9.358 -0.772
t55g20p00  9094.83 3.0 +0.3  8.860  (  302.00)   426.58  8.842  9.577 -0.735
t55g10p00  9094.83 3.0 -0.3  8.260  (  275.42)   398.11  8.247  9.253 -1.006
t55g10p00  9094.83 3.0  0.0  8.560  (  309.03)   446.68  8.542  9.512 -0.970
t55g10p00  9094.83 3.0 +0.3  8.860  (  338.84)   501.19  8.868  9.738 -0.870
t50g50p00  9094.83 3.0 -0.3  8.260  (   48.98)    50.12  8.265  8.278 -0.013
t50g50p00  9094.83 3.0  0.0  8.560  (   67.61)    69.18  8.556  8.572 -0.016
t50g50p00  9094.83 3.0 +0.3  8.860  (   93.33)    95.50  8.868  8.888 -0.020
t50g40p00  9094.83 3.0 -0.3  8.260  (   75.86)    79.43  8.252  8.322 -0.070
t50g40p00  9094.83 3.0  0.0  8.560  (   97.72)   104.71  8.552  8.638 -0.086
t50g40p00  9094.83 3.0 +0.3  8.860  (  125.89)   138.04  8.864  8.971 -0.107
t50g30p00  9094.83 3.0 -0.3  8.260  (  112.20)   131.83  8.250  8.484 -0.234
t50g30p00  9094.83 3.0  0.0  8.560  (  138.04)   169.82  8.563  8.861 -0.298
t50g30p00  9094.83 3.0 +0.3  8.860  (  169.82)   213.80  8.875  9.216 -0.341
t50g20p00  9094.83 3.0 -0.3  8.260  (  158.49)   213.80  8.272  8.809 -0.537
t50g20p00  9094.83 3.0  0.0  8.560  (  186.21)   257.04  8.553  9.171 -0.618
t50g20p00  9094.83 3.0 +0.3  8.860  (  218.78)   309.03  8.873  9.530 -0.657
t50g10p00  9094.83 3.0 -0.3  8.260  (  208.93)   302.00  8.247  9.099 -0.852
t50g10p00  9094.83 3.0  0.0  8.560  (  239.88)   354.81  8.567  9.477 -0.910
t50g10p00  9094.83 3.0 +0.3  8.860  (  275.42)   407.38  8.889  9.767 -0.878
t45g50p00  9094.83 3.0 -0.3  8.260  (   11.48)    11.48  8.254  8.258 -0.004
t45g50p00  9094.83 3.0  0.0  8.560  (   17.38)    17.38  8.557  8.562 -0.005
t45g50p00  9094.83 3.0 +0.3  8.860  (   25.12)    25.12  8.852  8.858 -0.006
t45g40p00  9094.83 3.0 -0.3  8.260  (   24.55)    25.12  8.269  8.287 -0.018
t45g40p00  9094.83 3.0  0.0  8.560  (   33.88)    34.67  8.569  8.592 -0.023
t45g40p00  9094.83 3.0 +0.3  8.860  (   44.67)    46.77  8.868  8.898 -0.030
t45g30p00  9094.83 3.0 -0.3  8.260  (   43.65)    46.77  8.270  8.345 -0.075
t45g30p00  9094.83 3.0  0.0  8.560  (   56.23)    60.26  8.548  8.646 -0.098
t45g30p00  9094.83 3.0 +0.3  8.860  (   70.79)    77.62  8.853  8.977 -0.124
t45g20p00  9094.83 3.0 -0.3  8.260  (   72.44)    85.11  8.262  8.480 -0.218
t45g20p00  9094.83 3.0  0.0  8.560  (   89.13)   107.15  8.553  8.830 -0.277
t45g20p00  9094.83 3.0 +0.3  8.860  (  109.65)   134.90  8.873  9.206 -0.333
t45g10p00  9094.83 3.0 -0.3  8.260  (  114.82)   151.36  8.274  8.730 -0.456
t45g10p00  9094.83 3.0  0.0  8.560  (  138.04)   181.97  8.544  9.086 -0.542
t45g10p00  9094.83 3.0 +0.3  8.860  (  162.18)   218.78  8.845  9.457 -0.612
t70g50m10  9094.83 3.0 -0.3  7.260  (  112.20)   131.83  7.266  7.432 -0.166
t70g50m10  9094.83 3.0  0.0  7.560  (  147.91)   177.83  7.567  7.806 -0.239
t70g50m10  9094.83 3.0 +0.3  7.860  (  186.21)   229.09  7.865  8.167 -0.302
t70g40m10  9094.83 3.0 -0.3  7.260  (  141.25)   194.98  7.272  7.757 -0.485
t70g40m10  9094.83 3.0  0.0  7.560  (  173.78)   245.47  7.564  8.192 -0.628
t70g40m10  9094.83 3.0 +0.3  7.860  (  204.17)   295.12  7.842  8.543 -0.701
t70g30m10  9094.83 3.0 -0.3  7.260  (  177.83)   269.15  7.274  8.169 -0.895
t70g30m10  9094.83 3.0  0.0  7.560  (  204.17)   323.59  7.574  8.588 -1.014
t70g30m10  9094.83 3.0 +0.3  7.860  (  234.42)   371.54  7.845  8.871 -1.026
t70g20m10  9094.83 3.0 -0.3  7.260  (  204.17)   323.59  7.243  8.433 -1.190
t70g20m10  9094.83 3.0  0.0  7.560  (  234.42)   380.19  7.563  8.859 -1.296
t70g20m10  9094.83 3.0 +0.3  7.860  (  263.03)   426.58  7.843  9.128 -1.285
t70g10m10  9094.83 3.0 -0.3  7.260  (  223.87)   363.08  7.267  8.625 -1.358
t70g10m10  9094.83 3.0  0.0  7.560  (  251.19)   416.87  7.585  9.038 -1.453
t70g10m10  9094.83 3.0 +0.3  7.860  (  281.84)   457.09  7.841  9.283 -1.442
t65g50m10  9094.83 3.0 -0.3  7.260  (   91.20)   102.33  7.261  7.355 -0.094
t65g50m10  9094.83 3.0  0.0  7.560  (  125.89)   144.54  7.564  7.698 -0.134
t65g50m10  9094.83 3.0 +0.3  7.860  (  165.96)   190.55  7.850  8.028 -0.178
t65g40m10  9094.83 3.0 -0.3  7.260  (  123.03)   158.49  7.272  7.596 -0.324
t65g40m10  9094.83 3.0  0.0  7.560  (  154.88)   204.17  7.556  8.005 -0.449
t65g40m10  9094.83 3.0 +0.3  7.860  (  186.21)   257.04  7.866  8.410 -0.544
t65g30m10  9094.83 3.0 -0.3  7.260  (  154.88)   229.09  7.264  8.002 -0.738
t65g30m10  9094.83 3.0  0.0  7.560  (  186.21)   281.84  7.562  8.467 -0.905
t65g30m10  9094.83 3.0 +0.3  7.860  (  213.80)   331.13  7.846  8.816 -0.970
t65g20m10  9094.83 3.0 -0.3  7.260  (  190.55)   302.00  7.252  8.371 -1.119
t65g20m10  9094.83 3.0  0.0  7.560  (  218.78)   354.81  7.551  8.781 -1.230
t65g20m10  9094.83 3.0 +0.3  7.860  (  245.47)   407.38  7.865  9.093 -1.228
t65g10m10  9094.83 3.0 -0.3  7.260  (  218.78)   354.81  7.241  8.591 -1.350
t65g10m10  9094.83 3.0  0.0  7.560  (  245.47)   407.38  7.553  8.979 -1.426
t65g10m10  9094.83 3.0 +0.3  7.860  (  275.42)   457.09  7.869  9.261 -1.392
t60g50m10  9094.83 3.0 -0.3  7.260  (   67.61)    72.44  7.268  7.315 -0.047
t60g50m10  9094.83 3.0  0.0  7.560  (  100.00)   107.15  7.561  7.625 -0.064
t60g50m10  9094.83 3.0 +0.3  7.860  (  138.04)   151.36  7.865  7.950 -0.085
t60g40m10  9094.83 3.0 -0.3  7.260  (   97.72)   114.82  7.252  7.426 -0.174
t60g40m10  9094.83 3.0  0.0  7.560  (  128.82)   158.49  7.560  7.815 -0.255
t60g40m10  9094.83 3.0 +0.3  7.860  (  162.18)   204.17  7.851  8.185 -0.334
t60g30m10  9094.83 3.0 -0.3  7.260  (  131.83)   181.97  7.270  7.766 -0.496
t60g30m10  9094.83 3.0  0.0  7.560  (  162.18)   229.09  7.553  8.213 -0.660
t60g30m10  9094.83 3.0 +0.3  7.860  (  190.55)   281.84  7.864  8.636 -0.772
t60g20m10  9094.83 3.0 -0.3  7.260  (  165.96)   257.04  7.263  8.210 -0.947
t60g20m10  9094.83 3.0  0.0  7.560  (  194.98)   309.03  7.558  8.670 -1.112
t60g20m10  9094.83 3.0 +0.3  7.860  (  223.87)   363.08  7.883  9.056 -1.173
t60g10m10  9094.83 3.0 -0.3  7.260  (  199.53)   331.13  7.266  8.561 -1.295
t60g10m10  9094.83 3.0  0.0  7.560  (  229.09)   380.19  7.555  8.935 -1.380
t60g10m10  9094.83 3.0 +0.3  7.860  (  257.04)   426.58  7.847  9.215 -1.368
t55g50m10  9094.83 3.0 -0.3  7.260  (   38.90)    39.81  7.257  7.278 -0.021
t55g50m10  9094.83 3.0  0.0  7.560  (   61.66)    64.57  7.567  7.593 -0.026
t55g50m10  9094.83 3.0 +0.3  7.860  (   93.33)    95.50  7.855  7.888 -0.033
t55g40m10  9094.83 3.0 -0.3  7.260  (   64.57)    72.44  7.267  7.350 -0.083
t55g40m10  9094.83 3.0  0.0  7.560  (   93.33)   104.71  7.562  7.677 -0.115
t55g40m10  9094.83 3.0 +0.3  7.860  (  125.89)   144.54  7.867  8.023 -0.156
t55g30m10  9094.83 3.0 -0.3  7.260  (   97.72)   123.03  7.258  7.517 -0.259
t55g30m10  9094.83 3.0  0.0  7.560  (  128.82)   165.96  7.557  7.926 -0.369
t55g30m10  9094.83 3.0 +0.3  7.860  (  158.49)   213.80  7.864  8.350 -0.486
t55g20m10  9094.83 3.0 -0.3  7.260  (  134.90)   194.98  7.261  7.879 -0.618
t55g20m10  9094.83 3.0  0.0  7.560  (  162.18)   245.47  7.560  8.373 -0.813
t55g20m10  9094.83 3.0 +0.3  7.860  (  194.98)   295.12  7.859  8.796 -0.937
t55g10m10  9094.83 3.0 -0.3  7.260  (  169.82)   275.42  7.270  8.344 -1.074
t55g10m10  9094.83 3.0  0.0  7.560  (  199.53)   323.59  7.550  8.780 -1.230
t55g10m10  9094.83 3.0 +0.3  7.860  (  229.09)   371.54  7.845  9.141 -1.296
t50g50m10  9094.83 3.0 -0.3  7.260  (   15.49)    15.49  7.255  7.262 -0.007
t50g50m10  9094.83 3.0  0.0  7.560  (   26.30)    26.30  7.555  7.564 -0.009
t50g50m10  9094.83 3.0 +0.3  7.860  (   41.69)    42.66  7.863  7.874 -0.011
t50g40m10  9094.83 3.0 -0.3  7.260  (   30.20)    31.62  7.260  7.293 -0.033
t50g40m10  9094.83 3.0  0.0  7.560  (   45.71)    48.98  7.564  7.605 -0.041
t50g40m10  9094.83 3.0 +0.3  7.860  (   67.61)    70.79  7.857  7.910 -0.053
t50g30m10  9094.83 3.0 -0.3  7.260  (   53.70)    61.66  7.257  7.372 -0.115
t50g30m10  9094.83 3.0  0.0  7.560  (   75.86)    89.13  7.560  7.722 -0.162
t50g30m10  9094.83 3.0 +0.3  7.860  (  102.33)   120.23  7.852  8.063 -0.211
t50g20m10  9094.83 3.0 -0.3  7.260  (   87.10)   114.82  7.257  7.558 -0.301
t50g20m10  9094.83 3.0  0.0  7.560  (  114.82)   154.88  7.558  7.977 -0.419
t50g20m10  9094.83 3.0 +0.3  7.860  (  144.54)   199.53  7.867  8.414 -0.547
t50g10m10  9094.83 3.0 -0.3  7.260  (  128.82)   190.55  7.261  7.902 -0.641
t50g10m10  9094.83 3.0  0.0  7.560  (  158.49)   239.88  7.564  8.401 -0.837
t50g10m10  9094.83 3.0 +0.3  7.860  (  186.21)   288.40  7.866  8.850 -0.984
t45g50m10  9094.83 3.0 -0.3  7.260  (    2.29)     2.29  7.261  7.265 -0.004
t45g50m10  9094.83 3.0  0.0  7.560  (    4.17)     4.27  7.564  7.568 -0.004
t45g50m10  9094.83 3.0 +0.3  7.860  (    7.41)     7.59  7.865  7.869 -0.004
t45g40m10  9094.83 3.0 -0.3  7.260  (    8.51)     8.71  7.264  7.276 -0.012
t45g40m10  9094.83 3.0  0.0  7.560  (   13.80)    14.13  7.557  7.572 -0.015
t45g40m10  9094.83 3.0 +0.3  7.860  (   21.38)    21.88  7.855  7.872 -0.017
t45g30m10  9094.83 3.0 -0.3  7.260  (   18.62)    19.50  7.253  7.295 -0.042
t45g30m10  9094.83 3.0  0.0  7.560  (   27.54)    29.51  7.558  7.611 -0.053
t45g30m10  9094.83 3.0 +0.3  7.860  (   39.81)    42.66  7.867  7.935 -0.068
t45g20m10  9094.83 3.0 -0.3  7.260  (   36.31)    41.69  7.256  7.376 -0.120
t45g20m10  9094.83 3.0  0.0  7.560  (   51.29)    58.88  7.551  7.712 -0.161
t45g20m10  9094.83 3.0 +0.3  7.860  (   67.61)    81.28  7.872  8.086 -0.214
t45g10m10  9094.83 3.0 -0.3  7.260  (   64.57)    83.18  7.260  7.532 -0.272
t45g10m10  9094.83 3.0  0.0  7.560  (   85.11)   112.20  7.564  7.929 -0.365
t45g10m10  9094.83 3.0 +0.3  7.860  (  107.15)   144.54  7.867  8.327 -0.460
t70g50m20  9094.83 3.0 -0.3  6.260  (   25.12)    30.20  6.261  6.357 -0.096
t70g50m20  9094.83 3.0  0.0  6.560  (   42.66)    51.29  6.555  6.669 -0.114
t70g50m20  9094.83 3.0 +0.3  6.860  (   67.61)    83.18  6.868  7.014 -0.146
t70g40m20  9094.83 3.0 -0.3  6.260  (   44.67)    64.57  6.257  6.511 -0.254
t70g40m20  9094.83 3.0  0.0  6.560  (   69.18)   102.33  6.565  6.900 -0.335
t70g40m20  9094.83 3.0 +0.3  6.860  (   97.72)   144.54  6.851  7.312 -0.461
t70g30m20  9094.83 3.0 -0.3  6.260  (   74.13)   134.90  6.252  6.883 -0.631
t70g30m20  9094.83 3.0  0.0  6.560  (  102.33)   190.55  6.571  7.485 -0.914
t70g30m20  9094.83 3.0 +0.3  6.860  (  131.83)   239.88  6.851  8.024 -1.173
t70g20m20  9094.83 3.0 -0.3  6.260  (  100.00)   213.80  6.271  7.438 -1.167
t70g20m20  9094.83 3.0  0.0  6.560  (  131.83)   269.15  6.565  8.058 -1.493
t70g20m20  9094.83 3.0 +0.3  6.860  (  162.18)   323.59  6.875  8.585 -1.710
t70g10m20  9094.83 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9094.83 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9094.83 3.0 -0.3  6.260  (   17.38)    19.50  6.259  6.319 -0.060
t65g50m20  9094.83 3.0  0.0  6.560  (   30.90)    34.67  6.558  6.627 -0.069
t65g50m20  9094.83 3.0 +0.3  6.860  (   51.29)    58.88  6.867  6.950 -0.083
t65g40m20  9094.83 3.0 -0.3  6.260  (   32.36)    43.65  6.261  6.438 -0.177
t65g40m20  9094.83 3.0  0.0  6.560  (   52.48)    70.79  6.553  6.770 -0.217
t65g40m20  9094.83 3.0 +0.3  6.860  (   79.43)   107.15  6.852  7.138 -0.286
t65g30m20  9094.83 3.0 -0.3  6.260  (   54.95)    93.33  6.258  6.678 -0.420
t65g30m20  9094.83 3.0  0.0  6.560  (   81.28)   138.04  6.558  7.124 -0.566
t65g30m20  9094.83 3.0 +0.3  6.860  (  112.20)   186.21  6.849  7.634 -0.785
t65g20m20  9094.83 3.0 -0.3  6.260  (   89.13)   177.83  6.254  7.190 -0.936
t65g20m20  9094.83 3.0  0.0  6.560  (  117.49)   234.42  6.561  7.828 -1.267
t65g20m20  9094.83 3.0 +0.3  6.860  (  147.91)   288.40  6.868  8.387 -1.519
t65g10m20  9094.83 3.0 -0.3  6.260  (  114.82)   239.88  6.252  7.569 -1.317
t65g10m20  9094.83 3.0  0.0  6.560  (  147.91)   295.12  6.551  8.168 -1.617
t65g10m20  9094.83 3.0 +0.3  6.860  (  173.78)   346.74  6.853  8.653 -1.800
t60g50m20  9094.83 3.0 -0.3  6.260  (   10.72)    11.48  6.263  6.298 -0.035
t60g50m20  9094.83 3.0  0.0  6.560  (   19.50)    21.38  6.565  6.603 -0.038
t60g50m20  9094.83 3.0 +0.3  6.860  (   34.67)    37.15  6.857  6.901 -0.044
t60g40m20  9094.83 3.0 -0.3  6.260  (   20.89)    25.70  6.259  6.368 -0.109
t60g40m20  9094.83 3.0  0.0  6.560  (   36.31)    44.67  6.563  6.690 -0.127
t60g40m20  9094.83 3.0 +0.3  6.860  (   57.54)    72.44  6.868  7.024 -0.156
t60g30m20  9094.83 3.0 -0.3  6.260  (   38.02)    58.88  6.267  6.542 -0.275
t60g30m20  9094.83 3.0  0.0  6.560  (   60.26)    91.20  6.555  6.895 -0.340
t60g30m20  9094.83 3.0 +0.3  6.860  (   87.10)   134.90  6.870  7.328 -0.458
t60g20m20  9094.83 3.0 -0.3  6.260  (   63.10)   117.49  6.258  6.821 -0.563
t60g20m20  9094.83 3.0  0.0  6.560  (   91.20)   165.96  6.557  7.317 -0.760
t60g20m20  9094.83 3.0 +0.3  6.860  (  120.23)   218.78  6.867  7.899 -1.032
t60g10m20  9094.83 3.0 -0.3  6.260  (  100.00)   194.98  6.263  7.264 -1.001
t60g10m20  9094.83 3.0  0.0  6.560  (  128.82)   251.19  6.574  7.894 -1.320
t60g10m20  9094.83 3.0 +0.3  6.860  (  158.49)   302.00  6.872  8.421 -1.549
t55g50m20  9094.83 3.0 -0.3  6.260  (    5.75)     6.03  6.264  6.283 -0.019
t55g50m20  9094.83 3.0  0.0  6.560  (   10.96)    11.48  6.564  6.584 -0.020
t55g50m20  9094.83 3.0 +0.3  6.860  (   20.42)    20.89  6.856  6.877 -0.021
t55g40m20  9094.83 3.0 -0.3  6.260  (   11.75)    13.18  6.255  6.317 -0.062
t55g40m20  9094.83 3.0  0.0  6.560  (   21.38)    23.99  6.555  6.624 -0.069
t55g40m20  9094.83 3.0 +0.3  6.860  (   36.31)    41.69  6.862  6.942 -0.080
t55g30m20  9094.83 3.0 -0.3  6.260  (   23.44)    30.90  6.257  6.419 -0.162
t55g30m20  9094.83 3.0  0.0  6.560  (   38.90)    52.48  6.560  6.752 -0.192
t55g30m20  9094.83 3.0 +0.3  6.860  (   61.66)    83.18  6.867  7.102 -0.235
t55g20m20  9094.83 3.0 -0.3  6.260  (   42.66)    69.18  6.255  6.605 -0.350
t55g20m20  9094.83 3.0  0.0  6.560  (   64.57)   107.15  6.564  7.004 -0.440
t55g20m20  9094.83 3.0 +0.3  6.860  (   93.33)   151.36  6.867  7.446 -0.579
t55g10m20  9094.83 3.0 -0.3  6.260  (   70.79)   131.83  6.265  6.899 -0.634
t55g10m20  9094.83 3.0  0.0  6.560  (   97.72)   181.97  6.568  7.421 -0.853
t55g10m20  9094.83 3.0 +0.3  6.860  (  128.82)   229.09  6.849  7.939 -1.090
t50g50m20  9094.83 3.0 -0.3  6.260  (    2.19)     2.24  6.263  6.272 -0.009
t50g50m20  9094.83 3.0  0.0  6.560  (    4.27)     4.37  6.560  6.570 -0.010
t50g50m20  9094.83 3.0 +0.3  6.860  (    8.32)     8.51  6.865  6.875 -0.010
t50g40m20  9094.83 3.0 -0.3  6.260  (    5.25)     5.62  6.263  6.293 -0.030
t50g40m20  9094.83 3.0  0.0  6.560  (    9.77)    10.47  6.557  6.588 -0.031
t50g40m20  9094.83 3.0 +0.3  6.860  (   17.78)    19.05  6.858  6.892 -0.034
t50g30m20  9094.83 3.0 -0.3  6.260  (   11.48)    13.80  6.260  6.350 -0.090
t50g30m20  9094.83 3.0  0.0  6.560  (   20.42)    24.55  6.557  6.657 -0.100
t50g30m20  9094.83 3.0 +0.3  6.860  (   34.67)    41.69  6.859  6.976 -0.117
t50g20m20  9094.83 3.0 -0.3  6.260  (   23.44)    33.11  6.256  6.463 -0.207
t50g20m20  9094.83 3.0  0.0  6.560  (   38.90)    54.95  6.553  6.799 -0.246
t50g20m20  9094.83 3.0 +0.3  6.860  (   60.26)    85.11  6.854  7.153 -0.299
t50g10m20  9094.83 3.0 -0.3  6.260  (   44.67)    74.13  6.264  6.642 -0.378
t50g10m20  9094.83 3.0  0.0  6.560  (   67.61)   109.65  6.553  7.023 -0.470
t50g10m20  9094.83 3.0 +0.3  6.860  (   93.33)   154.88  6.870  7.482 -0.612
t45g50m20  9094.83 3.0 -0.3  6.260  (    0.36)     0.37  6.262  6.267 -0.005
t45g50m20  9094.83 3.0  0.0  6.560  (    0.72)     0.74  6.563  6.568 -0.005
t45g50m20  9094.83 3.0 +0.3  6.860  (    1.45)     1.45  6.857  6.862 -0.005
t45g40m20  9094.83 3.0 -0.3  6.260  (    1.41)     1.48  6.265  6.278 -0.013
t45g40m20  9094.83 3.0  0.0  6.560  (    2.75)     2.88  6.565  6.578 -0.013
t45g40m20  9094.83 3.0 +0.3  6.860  (    5.25)     5.50  6.865  6.880 -0.015
t45g30m20  9094.83 3.0 -0.3  6.260  (    3.72)     3.98  6.256  6.295 -0.039
t45g30m20  9094.83 3.0  0.0  6.560  (    6.92)     7.41  6.556  6.598 -0.042
t45g30m20  9094.83 3.0 +0.3  6.860  (   12.30)    13.18  6.855  6.903 -0.048
t45g20m20  9094.83 3.0 -0.3  6.260  (    8.91)    10.72  6.256  6.354 -0.098
t45g20m20  9094.83 3.0  0.0  6.560  (   15.85)    19.05  6.557  6.670 -0.113
t45g20m20  9094.83 3.0 +0.3  6.860  (   26.30)    31.62  6.854  6.988 -0.134
t45g10m20  9094.83 3.0 -0.3  6.260  (   20.89)    28.18  6.259  6.443 -0.184
t45g10m20  9094.83 3.0  0.0  6.560  (   33.88)    46.77  6.565  6.788 -0.223
t45g10m20  9094.83 3.0 +0.3  6.860  (   51.29)    70.79  6.855  7.125 -0.270
t70g50m30  9094.83 3.0 -0.3  5.260  (    2.95)     4.27  5.264  5.423 -0.159
t70g50m30  9094.83 3.0  0.0  5.560  (    5.75)     8.32  5.565  5.728 -0.163
t70g50m30  9094.83 3.0 +0.3  5.860  (   10.96)    15.85  5.862  6.032 -0.170
t70g40m30  9094.83 3.0 -0.3  5.260  (    6.03)    12.88  5.257  5.611 -0.354
t70g40m30  9094.83 3.0  0.0  5.560  (   11.48)    24.55  5.562  5.934 -0.372
t70g40m30  9094.83 3.0 +0.3  5.860  (   21.38)    43.65  5.855  6.258 -0.403
t70g30m30  9094.83 3.0 -0.3  5.260  (   11.22)    34.67  5.257  5.829 -0.572
t70g30m30  9094.83 3.0  0.0  5.560  (   20.89)    61.66  5.562  6.185 -0.623
t70g30m30  9094.83 3.0 +0.3  5.860  (   36.31)   100.00  5.863  6.581 -0.718
t70g20m30  9094.83 3.0 -0.3  5.260  (   19.95)    81.28  5.263  6.086 -0.823
t70g20m30  9094.83 3.0  0.0  5.560  (   35.48)   125.89  5.555  6.518 -0.963
t70g20m30  9094.83 3.0 +0.3  5.860  (   58.88)   177.83  5.858  7.065 -1.207
t70g10m30  9094.83 3.0 -0.3  5.260  (   25.12)    93.33  5.254  6.058 -0.804
t70g10m30  9094.83 3.0  0.0  5.560  (   43.65)   144.54  5.566  6.519 -0.953
t70g10m30  9094.83 3.0 +0.3  5.860  (   72.44)   194.98  5.854  7.033 -1.179
t65g50m30  9094.83 3.0 -0.3  5.260  (    1.91)     2.45  5.263  5.370 -0.107
t65g50m30  9094.83 3.0  0.0  5.560  (    3.72)     4.79  5.560  5.670 -0.110
t65g50m30  9094.83 3.0 +0.3  5.860  (    7.24)     9.33  5.864  5.977 -0.113
t65g40m30  9094.83 3.0 -0.3  5.260  (    4.17)     7.76  5.258  5.551 -0.293
t65g40m30  9094.83 3.0  0.0  5.560  (    7.94)    15.14  5.564  5.868 -0.304
t65g40m30  9094.83 3.0 +0.3  5.860  (   14.79)    27.54  5.855  6.179 -0.324
t65g30m30  9094.83 3.0 -0.3  5.260  (    8.32)    25.70  5.265  5.812 -0.547
t65g30m30  9094.83 3.0  0.0  5.560  (   15.85)    45.71  5.557  6.146 -0.589
t65g30m30  9094.83 3.0 +0.3  5.860  (   28.18)    77.62  5.862  6.525 -0.663
t65g20m30  9094.83 3.0 -0.3  5.260  (   15.49)    58.88  5.256  6.004 -0.748
t65g20m30  9094.83 3.0  0.0  5.560  (   28.18)    97.72  5.562  6.416 -0.854
t65g20m30  9094.83 3.0 +0.3  5.860  (   47.86)   144.54  5.860  6.884 -1.024
t65g10m30  9094.83 3.0 -0.3  5.260  (   27.54)   109.65  5.259  6.205 -0.946
t65g10m30  9094.83 3.0  0.0  5.560  (   47.86)   162.18  5.565  6.736 -1.171
t65g10m30  9094.83 3.0 +0.3  5.860  (   74.13)   213.80  5.860  7.326 -1.466
t60g50m30  9094.83 3.0 -0.3  5.260  (    1.15)     1.32  5.259  5.325 -0.066
t60g50m30  9094.83 3.0  0.0  5.560  (    2.24)     2.63  5.563  5.630 -0.067
t60g50m30  9094.83 3.0 +0.3  5.860  (    4.37)     5.13  5.862  5.931 -0.069
t60g40m30  9094.83 3.0 -0.3  5.260  (    2.45)     3.89  5.264  5.469 -0.205
t60g40m30  9094.83 3.0  0.0  5.560  (    4.79)     7.41  5.555  5.766 -0.211
t60g40m30  9094.83 3.0 +0.3  5.860  (    9.12)    14.45  5.862  6.084 -0.222
t60g30m30  9094.83 3.0 -0.3  5.260  (    5.25)    13.49  5.262  5.707 -0.445
t60g30m30  9094.83 3.0  0.0  5.560  (   10.00)    25.12  5.556  6.027 -0.471
t60g30m30  9094.83 3.0 +0.3  5.860  (   18.20)    45.71  5.864  6.380 -0.516
t60g20m30  9094.83 3.0 -0.3  5.260  (   10.96)    38.02  5.256  5.920 -0.664
t60g20m30  9094.83 3.0  0.0  5.560  (   19.95)    66.07  5.557  6.294 -0.737
t60g20m30  9094.83 3.0 +0.3  5.860  (   34.67)   104.71  5.856  6.700 -0.844
t60g10m30  9094.83 3.0 -0.3  5.260  (   20.89)    69.18  5.257  5.997 -0.740
t60g10m30  9094.83 3.0  0.0  5.560  (   36.31)   109.65  5.554  6.416 -0.862
t60g10m30  9094.83 3.0 +0.3  5.860  (   57.54)   158.49  5.861  6.913 -1.052
t55g50m30  9094.83 3.0 -0.3  5.260  (    0.60)     0.65  5.259  5.294 -0.035
t55g50m30  9094.83 3.0  0.0  5.560  (    1.17)     1.29  5.561  5.596 -0.035
t55g50m30  9094.83 3.0 +0.3  5.860  (    2.34)     2.51  5.855  5.890 -0.035
t55g40m30  9094.83 3.0 -0.3  5.260  (    1.29)     1.70  5.265  5.380 -0.115
t55g40m30  9094.83 3.0  0.0  5.560  (    2.57)     3.31  5.561  5.678 -0.117
t55g40m30  9094.83 3.0 +0.3  5.860  (    4.90)     6.46  5.862  5.983 -0.121
t55g30m30  9094.83 3.0 -0.3  5.260  (    2.88)     5.37  5.262  5.544 -0.282
t55g30m30  9094.83 3.0  0.0  5.560  (    5.62)    10.23  5.558  5.851 -0.293
t55g30m30  9094.83 3.0 +0.3  5.860  (   10.47)    19.50  5.863  6.174 -0.311
t55g20m30  9094.83 3.0 -0.3  5.260  (    6.31)    16.22  5.255  5.719 -0.464
t55g20m30  9094.83 3.0  0.0  5.560  (   11.75)    30.20  5.558  6.058 -0.500
t55g20m30  9094.83 3.0 +0.3  5.860  (   21.38)    52.48  5.855  6.409 -0.554
t55g10m30  9094.83 3.0 -0.3  5.260  (   13.18)    36.31  5.259  5.809 -0.550
t55g10m30  9094.83 3.0  0.0  5.560  (   23.44)    63.10  5.566  6.186 -0.620
t55g10m30  9094.83 3.0 +0.3  5.860  (   39.81)    97.72  5.854  6.566 -0.712
t50g50m30  9094.83 3.0 -0.3  5.260  (    0.25)     0.25  5.257  5.274 -0.017
t50g50m30  9094.83 3.0  0.0  5.560  (    0.49)     0.50  5.557  5.574 -0.017
t50g50m30  9094.83 3.0 +0.3  5.860  (    0.95)     1.00  5.858  5.875 -0.017
t50g40m30  9094.83 3.0 -0.3  5.260  (    0.58)     0.65  5.256  5.308 -0.052
t50g40m30  9094.83 3.0  0.0  5.560  (    1.15)     1.29  5.558  5.610 -0.052
t50g40m30  9094.83 3.0 +0.3  5.860  (    2.29)     2.57  5.863  5.916 -0.053
t50g30m30  9094.83 3.0 -0.3  5.260  (    1.32)     1.82  5.259  5.401 -0.142
t50g30m30  9094.83 3.0  0.0  5.560  (    2.63)     3.63  5.565  5.709 -0.144
t50g30m30  9094.83 3.0 +0.3  5.860  (    5.01)     6.92  5.857  6.005 -0.148
t50g20m30  9094.83 3.0 -0.3  5.260  (    2.95)     5.37  5.260  5.534 -0.274
t50g20m30  9094.83 3.0  0.0  5.560  (    5.62)    10.47  5.564  5.849 -0.285
t50g20m30  9094.83 3.0 +0.3  5.860  (   10.72)    19.50  5.857  6.163 -0.306
t50g10m30  9094.83 3.0 -0.3  5.260  (    7.24)    15.14  5.265  5.627 -0.362
t50g10m30  9094.83 3.0  0.0  5.560  (   13.18)    27.54  5.565  5.957 -0.392
t50g10m30  9094.83 3.0 +0.3  5.860  (   23.44)    47.86  5.866  6.306 -0.440
t45g50m30  9094.83 3.0 -0.3  5.260  (    0.07)     0.07  5.262  5.270 -0.008
t45g50m30  9094.83 3.0  0.0  5.560  (    0.14)     0.15  5.564  5.572 -0.008
t45g50m30  9094.83 3.0 +0.3  5.860  (    0.29)     0.30  5.864  5.872 -0.008
t45g40m30  9094.83 3.0 -0.3  5.260  (    0.18)     0.19  5.260  5.285 -0.025
t45g40m30  9094.83 3.0  0.0  5.560  (    0.36)     0.38  5.559  5.585 -0.026
t45g40m30  9094.83 3.0 +0.3  5.860  (    0.71)     0.76  5.862  5.887 -0.025
t45g30m30  9094.83 3.0 -0.3  5.260  (    0.46)     0.52  5.260  5.325 -0.065
t45g30m30  9094.83 3.0  0.0  5.560  (    0.89)     1.05  5.563  5.629 -0.066
t45g30m30  9094.83 3.0 +0.3  5.860  (    1.78)     2.04  5.859  5.926 -0.067
t45g20m30  9094.83 3.0 -0.3  5.260  (    1.10)     1.55  5.261  5.409 -0.148
t45g20m30  9094.83 3.0  0.0  5.560  (    2.19)     3.02  5.557  5.709 -0.152
t45g20m30  9094.83 3.0 +0.3  5.860  (    4.17)     5.89  5.859  6.017 -0.158
t45g10m30  9094.83 3.0 -0.3  5.260  (    2.82)     4.57  5.258  5.478 -0.220
t45g10m30  9094.83 3.0  0.0  5.560  (    5.50)     8.71  5.555  5.784 -0.229
t45g10m30  9094.83 3.0 +0.3  5.860  (   10.23)    16.60  5.857  6.102 -0.245
t70g50m40  9094.83 3.0 -0.3  4.260  (    0.30)     0.69  4.256  4.624 -0.368
t70g50m40  9094.83 3.0  0.0  4.560  (    0.60)     1.38  4.557  4.926 -0.369
t70g50m40  9094.83 3.0 +0.3  4.860  (    1.17)     2.75  4.860  5.231 -0.371
t70g40m40  9094.83 3.0 -0.3  4.260  (    0.63)     2.19  4.258  4.811 -0.553
t70g40m40  9094.83 3.0  0.0  4.560  (    1.23)     4.37  4.562  5.118 -0.556
t70g40m40  9094.83 3.0 +0.3  4.860  (    2.45)     8.51  4.858  5.423 -0.565
t70g30m40  9094.83 3.0 -0.3  4.260  (    1.17)     5.37  4.263  4.937 -0.674
t70g30m40  9094.83 3.0  0.0  4.560  (    2.29)    10.72  4.564  5.244 -0.680
t70g30m40  9094.83 3.0 +0.3  4.860  (    4.57)    20.42  4.858  5.552 -0.694
t70g20m40  9094.83 3.0 -0.3  4.260  (    2.24)    11.22  4.263  4.985 -0.722
t70g20m40  9094.83 3.0  0.0  4.560  (    4.37)    21.38  4.563  5.293 -0.730
t70g20m40  9094.83 3.0 +0.3  4.860  (    8.51)    38.90  4.858  5.606 -0.748
t70g10m40  9094.83 3.0 -0.3  4.260  (    2.82)     7.94  4.258  4.722 -0.464
t70g10m40  9094.83 3.0  0.0  4.560  (    5.50)    15.49  4.562  5.030 -0.468
t70g10m40  9094.83 3.0 +0.3  4.860  (   10.72)    28.84  4.858  5.333 -0.475
t65g50m40  9094.83 3.0 -0.3  4.260  (    0.19)     0.39  4.255  4.570 -0.315
t65g50m40  9094.83 3.0  0.0  4.560  (    0.38)     0.78  4.556  4.871 -0.315
t65g50m40  9094.83 3.0 +0.3  4.860  (    0.76)     1.55  4.858  5.174 -0.316
t65g40m40  9094.83 3.0 -0.3  4.260  (    0.43)     1.51  4.259  4.819 -0.560
t65g40m40  9094.83 3.0  0.0  4.560  (    0.83)     3.02  4.561  5.126 -0.565
t65g40m40  9094.83 3.0 +0.3  4.860  (    1.66)     5.89  4.856  5.428 -0.572
t65g30m40  9094.83 3.0 -0.3  4.260  (    0.89)     4.90  4.264  5.015 -0.751
t65g30m40  9094.83 3.0  0.0  4.560  (    1.78)     9.55  4.562  5.324 -0.762
t65g30m40  9094.83 3.0 +0.3  4.860  (    3.47)    18.20  4.856  5.634 -0.778
t65g20m40  9094.83 3.0 -0.3  4.260  (    1.74)    10.23  4.259  5.061 -0.802
t65g20m40  9094.83 3.0  0.0  4.560  (    3.39)    19.95  4.561  5.379 -0.818
t65g20m40  9094.83 3.0 +0.3  4.860  (    6.61)    37.15  4.865  5.713 -0.848
t65g10m40  9094.83 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9094.83 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9094.83 3.0 -0.3  4.260  (    0.11)     0.19  4.265  4.497 -0.232
t60g50m40  9094.83 3.0  0.0  4.560  (    0.22)     0.38  4.564  4.797 -0.233
t60g50m40  9094.83 3.0 +0.3  4.860  (    0.44)     0.74  4.855  5.088 -0.233
t60g40m40  9094.83 3.0 -0.3  4.260  (    0.25)     0.78  4.259  4.758 -0.499
t60g40m40  9094.83 3.0  0.0  4.560  (    0.49)     1.55  4.560  5.061 -0.501
t60g40m40  9094.83 3.0 +0.3  4.860  (    0.98)     3.09  4.864  5.368 -0.504
t60g30m40  9094.83 3.0 -0.3  4.260  (    0.55)     3.09  4.263  5.021 -0.758
t60g30m40  9094.83 3.0  0.0  4.560  (    1.10)     6.03  4.559  5.325 -0.766
t60g30m40  9094.83 3.0 +0.3  4.860  (    2.14)    11.75  4.859  5.642 -0.783
t60g20m40  9094.83 3.0 -0.3  4.260  (    1.23)     7.76  4.259  5.102 -0.843
t60g20m40  9094.83 3.0  0.0  4.560  (    2.40)    15.14  4.560  5.424 -0.864
t60g20m40  9094.83 3.0 +0.3  4.860  (    4.57)    28.18  4.856  5.750 -0.894
t60g10m40  9094.83 3.0 -0.3  4.260  (    2.45)    12.59  4.261  5.014 -0.753
t60g10m40  9094.83 3.0  0.0  4.560  (    4.79)    23.99  4.561  5.335 -0.774
t60g10m40  9094.83 3.0 +0.3  4.860  (    9.12)    43.65  4.863  5.678 -0.815
t55g50m40  9094.83 3.0 -0.3  4.260  (    0.06)     0.08  4.255  4.397 -0.142
t55g50m40  9094.83 3.0  0.0  4.560  (    0.12)     0.16  4.556  4.698 -0.142
t55g50m40  9094.83 3.0 +0.3  4.860  (    0.23)     0.32  4.858  5.000 -0.142
t55g40m40  9094.83 3.0 -0.3  4.260  (    0.13)     0.30  4.265  4.623 -0.358
t55g40m40  9094.83 3.0  0.0  4.560  (    0.26)     0.58  4.555  4.914 -0.359
t55g40m40  9094.83 3.0 +0.3  4.860  (    0.51)     1.15  4.858  5.217 -0.359
t55g30m40  9094.83 3.0 -0.3  4.260  (    0.30)     1.26  4.264  4.893 -0.629
t55g30m40  9094.83 3.0  0.0  4.560  (    0.59)     2.45  4.562  5.192 -0.630
t55g30m40  9094.83 3.0 +0.3  4.860  (    1.17)     4.79  4.861  5.497 -0.636
t55g20m40  9094.83 3.0 -0.3  4.260  (    0.65)     3.55  4.258  5.004 -0.746
t55g20m40  9094.83 3.0  0.0  4.560  (    1.29)     7.08  4.563  5.316 -0.753
t55g20m40  9094.83 3.0 +0.3  4.860  (    2.57)    13.49  4.858  5.629 -0.771
t55g10m40  9094.83 3.0 -0.3  4.260  (    1.48)     6.31  4.261  4.915 -0.654
t55g10m40  9094.83 3.0  0.0  4.560  (    2.88)    12.30  4.563  5.229 -0.666
t55g10m40  9094.83 3.0 +0.3  4.860  (    5.62)    22.91  4.856  5.548 -0.692
t50g50m40  9094.83 3.0 -0.3  4.260  (    0.03)     0.03  4.261  4.324 -0.063
t50g50m40  9094.83 3.0  0.0  4.560  (    0.05)     0.06  4.561  4.624 -0.063
t50g50m40  9094.83 3.0 +0.3  4.860  (    0.11)     0.12  4.860  4.922 -0.062
t50g40m40  9094.83 3.0 -0.3  4.260  (    0.06)     0.09  4.257  4.438 -0.181
t50g40m40  9094.83 3.0  0.0  4.560  (    0.11)     0.17  4.558  4.739 -0.181
t50g40m40  9094.83 3.0 +0.3  4.860  (    0.23)     0.35  4.859  5.040 -0.181
t50g30m40  9094.83 3.0 -0.3  4.260  (    0.13)     0.31  4.259  4.630 -0.371
t50g30m40  9094.83 3.0  0.0  4.560  (    0.26)     0.62  4.561  4.932 -0.371
t50g30m40  9094.83 3.0 +0.3  4.860  (    0.52)     1.23  4.862  5.234 -0.372
t50g20m40  9094.83 3.0 -0.3  4.260  (    0.30)     0.93  4.259  4.754 -0.495
t50g20m40  9094.83 3.0  0.0  4.560  (    0.60)     1.86  4.561  5.060 -0.499
t50g20m40  9094.83 3.0 +0.3  4.860  (    1.17)     3.63  4.855  5.360 -0.505
t50g10m40  9094.83 3.0 -0.3  4.260  (    0.78)     2.19  4.257  4.715 -0.458
t50g10m40  9094.83 3.0  0.0  4.560  (    1.55)     4.37  4.564  5.026 -0.462
t50g10m40  9094.83 3.0 +0.3  4.860  (    3.02)     8.32  4.857  5.329 -0.472
t45g50m40  9094.83 3.0 -0.3  4.260  (    0.01)     0.01  4.253  4.271 -0.018
t45g50m40  9094.83 3.0  0.0  4.560  (    0.02)     0.02  4.548  4.570 -0.022
t45g50m40  9094.83 3.0 +0.3  4.860  (    0.04)     0.04  4.859  4.880 -0.021
t45g40m40  9094.83 3.0 -0.3  4.260  (    0.02)     0.02  4.266  4.323 -0.057
t45g40m40  9094.83 3.0  0.0  4.560  (    0.04)     0.05  4.556  4.618 -0.062
t45g40m40  9094.83 3.0 +0.3  4.860  (    0.09)     0.10  4.858  4.918 -0.060
t45g30m40  9094.83 3.0 -0.3  4.260  (    0.05)     0.07  4.257  4.412 -0.155
t45g30m40  9094.83 3.0  0.0  4.560  (    0.10)     0.14  4.561  4.718 -0.157
t45g30m40  9094.83 3.0 +0.3  4.860  (    0.20)     0.29  4.860  5.017 -0.157
t45g20m40  9094.83 3.0 -0.3  4.260  (    0.11)     0.21  4.258  4.531 -0.273
t45g20m40  9094.83 3.0  0.0  4.560  (    0.23)     0.43  4.559  4.832 -0.273
t45g20m40  9094.83 3.0 +0.3  4.860  (    0.46)     0.85  4.861  5.134 -0.273
t45g10m40  9094.83 3.0 -0.3  4.260  (    0.30)     0.59  4.261  4.558 -0.297
t45g10m40  9094.83 3.0  0.0  4.560  (    0.59)     1.17  4.563  4.861 -0.298
t45g10m40  9094.83 3.0 +0.3  4.860  (    1.17)     2.29  4.856  5.157 -0.301


==> anc/tableE1/ncor9111_chreduce.dat <==
t70g50p00  9111.81 1.0 -0.3  8.260  (  154.88)   186.21  8.260  8.522 -0.262
t70g50p00  9111.81 1.0  0.0  8.560  (  190.55)   239.88  8.570  8.865 -0.295
t70g50p00  9111.81 1.0 +0.3  8.860  (  239.88)   302.00  8.866  9.155 -0.289
t70g40p00  9111.81 1.0 -0.3  8.260  (  169.82)   218.78  8.245  8.715 -0.470
t70g40p00  9111.81 1.0  0.0  8.560  (  199.53)   269.15  8.565  9.066 -0.501
t70g40p00  9111.81 1.0 +0.3  8.860  (  239.88)   323.59  8.872  9.344 -0.472
t70g30p00  9111.81 1.0 -0.3  8.260  (  194.98)   263.03  8.275  8.921 -0.646
t70g30p00  9111.81 1.0  0.0  8.560  (  223.87)   302.00  8.541  9.187 -0.646
t70g30p00  9111.81 1.0 +0.3  8.860  (  257.04)   354.81  8.876  9.461 -0.585
t70g20p00  9111.81 1.0 -0.3  8.260  (  213.80)   288.40  8.259  9.069 -0.810
t70g20p00  9111.81 1.0  0.0  8.560  (  239.88)   331.13  8.582  9.388 -0.806
t70g20p00  9111.81 1.0 +0.3  8.860  (  263.03)   371.54  8.879  9.615 -0.736
t70g10p00  9111.81 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9111.81 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9111.81 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9111.81 1.0 -0.3  8.260  (  131.83)   158.49  8.253  8.475 -0.222
t65g50p00  9111.81 1.0  0.0  8.560  (  169.82)   208.93  8.560  8.822 -0.262
t65g50p00  9111.81 1.0 +0.3  8.860  (  213.80)   269.15  8.860  9.128 -0.268
t65g40p00  9111.81 1.0 -0.3  8.260  (  151.36)   199.53  8.260  8.719 -0.459
t65g40p00  9111.81 1.0  0.0  8.560  (  181.97)   245.47  8.557  9.053 -0.496
t65g40p00  9111.81 1.0 +0.3  8.860  (  218.78)   295.12  8.845  9.323 -0.478
t65g30p00  9111.81 1.0 -0.3  8.260  (  173.78)   239.88  8.251  8.955 -0.704
t65g30p00  9111.81 1.0  0.0  8.560  (  199.53)   281.84  8.548  9.269 -0.721
t65g30p00  9111.81 1.0 +0.3  8.860  (  229.09)   331.13  8.878  9.547 -0.669
t65g20p00  9111.81 1.0 -0.3  8.260  (  199.53)   281.84  8.258  9.111 -0.853
t65g20p00  9111.81 1.0  0.0  8.560  (  223.87)   323.59  8.575  9.405 -0.830
t65g20p00  9111.81 1.0 +0.3  8.860  (  251.19)   363.08  8.865  9.618 -0.753
t65g10p00  9111.81 1.0 -0.3  8.260  (  218.78)   309.03  8.260  9.232 -0.972
t65g10p00  9111.81 1.0  0.0  8.560  (  245.47)   346.74  8.569  9.509 -0.940
t65g10p00  9111.81 1.0 +0.3  8.860  (  269.15)   380.19  8.841  9.698 -0.857
t60g50p00  9111.81 1.0 -0.3  8.260  (  100.00)   117.49  8.265  8.427 -0.162
t60g50p00  9111.81 1.0  0.0  8.560  (  131.83)   158.49  8.558  8.759 -0.201
t60g50p00  9111.81 1.0 +0.3  8.860  (  173.78)   208.93  8.851  9.073 -0.222
t60g40p00  9111.81 1.0 -0.3  8.260  (  123.03)   162.18  8.273  8.657 -0.384
t60g40p00  9111.81 1.0  0.0  8.560  (  151.36)   204.17  8.562  9.000 -0.438
t60g40p00  9111.81 1.0 +0.3  8.860  (  186.21)   251.19  8.850  9.295 -0.445
t60g30p00  9111.81 1.0 -0.3  8.260  (  147.91)   208.93  8.252  8.920 -0.668
t60g30p00  9111.81 1.0  0.0  8.560  (  173.78)   251.19  8.555  9.263 -0.708
t60g30p00  9111.81 1.0 +0.3  8.860  (  204.17)   295.12  8.855  9.535 -0.680
t60g20p00  9111.81 1.0 -0.3  8.260  (  173.78)   257.04  8.262  9.184 -0.922
t60g20p00  9111.81 1.0  0.0  8.560  (  199.53)   295.12  8.557  9.480 -0.923
t60g20p00  9111.81 1.0 +0.3  8.860  (  223.87)   331.13  8.836  9.699 -0.863
t60g10p00  9111.81 1.0 -0.3  8.260  (  204.17)   302.00  8.282  9.315 -1.033
t60g10p00  9111.81 1.0  0.0  8.560  (  229.09)   338.84  8.590  9.568 -0.978
t60g10p00  9111.81 1.0 +0.3  8.860  (  251.19)   371.54  8.860  9.745 -0.885
t55g50p00  9111.81 1.0 -0.3  8.260  (   58.88)    66.07  8.266  8.357 -0.091
t55g50p00  9111.81 1.0  0.0  8.560  (   81.28)    93.33  8.565  8.683 -0.118
t55g50p00  9111.81 1.0 +0.3  8.860  (  112.20)   128.82  8.866  9.009 -0.143
t55g40p00  9111.81 1.0 -0.3  8.260  (   83.18)   102.33  8.256  8.508 -0.252
t55g40p00  9111.81 1.0  0.0  8.560  (  107.15)   138.04  8.572  8.889 -0.317
t55g40p00  9111.81 1.0 +0.3  8.860  (  134.90)   177.83  8.866  9.223 -0.357
t55g30p00  9111.81 1.0 -0.3  8.260  (  112.20)   154.88  8.270  8.797 -0.527
t55g30p00  9111.81 1.0  0.0  8.560  (  134.90)   190.55  8.550  9.154 -0.604
t55g30p00  9111.81 1.0 +0.3  8.860  (  162.18)   234.42  8.869  9.499 -0.630
t55g20p00  9111.81 1.0 -0.3  8.260  (  141.25)   208.93  8.242  9.081 -0.839
t55g20p00  9111.81 1.0  0.0  8.560  (  165.96)   251.19  8.573  9.466 -0.893
t55g20p00  9111.81 1.0 +0.3  8.860  (  190.55)   288.40  8.863  9.726 -0.863
t55g10p00  9111.81 1.0 -0.3  8.260  (  169.82)   269.15  8.281  9.403 -1.122
t55g10p00  9111.81 1.0  0.0  8.560  (  194.98)   302.00  8.559  9.657 -1.098
t55g10p00  9111.81 1.0 +0.3  8.860  (  218.78)   338.84  8.875  9.882 -1.007
t50g50p00  9111.81 1.0 -0.3  8.260  (   26.30)    27.54  8.255  8.295 -0.040
t50g50p00  9111.81 1.0  0.0  8.560  (   38.02)    38.90  8.565  8.590 -0.025
t50g50p00  9111.81 1.0 +0.3  8.860  (   50.12)    53.70  8.855  8.917 -0.062
t50g40p00  9111.81 1.0 -0.3  8.260  (   40.74)    45.71  8.262  8.382 -0.120
t50g40p00  9111.81 1.0  0.0  8.560  (   53.70)    63.10  8.567  8.724 -0.157
t50g40p00  9111.81 1.0 +0.3  8.860  (   70.79)    85.11  8.871  9.063 -0.192
t50g30p00  9111.81 1.0 -0.3  8.260  (   63.10)    79.43  8.266  8.557 -0.291
t50g30p00  9111.81 1.0  0.0  8.560  (   79.43)   104.71  8.570  8.939 -0.369
t50g30p00  9111.81 1.0 +0.3  8.860  (  100.00)   131.83  8.850  9.276 -0.426
t50g20p00  9111.81 1.0 -0.3  8.260  (   91.20)   128.82  8.255  8.814 -0.559
t50g20p00  9111.81 1.0  0.0  8.560  (  112.20)   162.18  8.564  9.241 -0.677
t50g20p00  9111.81 1.0 +0.3  8.860  (  131.83)   194.98  8.851  9.587 -0.736
t50g10p00  9111.81 1.0 -0.3  8.260  (  125.89)   194.98  8.278  9.189 -0.911
t50g10p00  9111.81 1.0  0.0  8.560  (  147.91)   229.09  8.567  9.558 -0.991
t50g10p00  9111.81 1.0 +0.3  8.860  (  169.82)   263.03  8.859  9.847 -0.988
t45g50p00  9111.81 1.0 -0.3  8.260  (    5.50)     5.62  8.265  8.281 -0.016
t45g50p00  9111.81 1.0  0.0  8.560  (    8.51)     8.91  8.568  8.587 -0.019
t45g50p00  9111.81 1.0 +0.3  8.860  (   12.88)    13.18  8.854  8.881 -0.027
t45g40p00  9111.81 1.0 -0.3  8.260  (   13.80)    14.45  8.266  8.305 -0.039
t45g40p00  9111.81 1.0  0.0  8.560  (   19.50)    20.89  8.567  8.619 -0.052
t45g40p00  9111.81 1.0 +0.3  8.860  (   26.92)    28.84  8.864  8.934 -0.070
t45g30p00  9111.81 1.0 -0.3  8.260  (   26.92)    29.51  8.254  8.341 -0.087
t45g30p00  9111.81 1.0  0.0  8.560  (   31.62)    35.48  8.570  8.706 -0.136
t45g30p00  9111.81 1.0 +0.3  8.860  (   39.81)    45.71  8.858  9.027 -0.169
t45g20p00  9111.81 1.0 -0.3  8.260  (   39.81)    47.86  8.263  8.483 -0.220
t45g20p00  9111.81 1.0  0.0  8.560  (   51.29)    61.66  8.551  8.833 -0.282
t45g20p00  9111.81 1.0 +0.3  8.860  (   63.10)    79.43  8.867  9.216 -0.349
t45g10p00  9111.81 1.0 -0.3  8.260  (   66.07)    85.11  8.247  8.659 -0.412
t45g10p00  9111.81 1.0  0.0  8.560  (   79.43)   107.15  8.548  9.064 -0.516
t45g10p00  9111.81 1.0 +0.3  8.860  (   95.50)   131.83  8.854  9.460 -0.606
t70g50m10  9111.81 1.0 -0.3  7.260  (   56.23)    74.13  7.255  7.478 -0.223
t70g50m10  9111.81 1.0  0.0  7.560  (   81.28)   109.65  7.562  7.876 -0.314
t70g50m10  9111.81 1.0 +0.3  7.860  (  107.15)   151.36  7.870  8.287 -0.417
t70g40m10  9111.81 1.0 -0.3  7.260  (   79.43)   114.82  7.250  7.706 -0.456
t70g40m10  9111.81 1.0  0.0  7.560  (  102.33)   154.88  7.552  8.195 -0.643
t70g40m10  9111.81 1.0 +0.3  7.860  (  125.89)   199.53  7.872  8.655 -0.783
t70g30m10  9111.81 1.0 -0.3  7.260  (  104.71)   165.96  7.274  8.069 -0.795
t70g30m10  9111.81 1.0  0.0  7.560  (  128.82)   204.17  7.550  8.529 -0.979
t70g30m10  9111.81 1.0 +0.3  7.860  (  151.36)   245.47  7.853  8.919 -1.066
t70g20m10  9111.81 1.0 -0.3  7.260  (  125.89)   199.53  7.253  8.259 -1.006
t70g20m10  9111.81 1.0  0.0  7.560  (  147.91)   239.88  7.547  8.749 -1.202
t70g20m10  9111.81 1.0 +0.3  7.860  (  169.82)   281.84  7.871  9.151 -1.280
t70g10m10  9111.81 1.0 -0.3  7.260  (  141.25)   223.87  7.271  8.400 -1.129
t70g10m10  9111.81 1.0  0.0  7.560  (  162.18)   263.03  7.564  8.882 -1.318
t70g10m10  9111.81 1.0 +0.3  7.860  (  181.97)   302.00  7.878  9.278 -1.400
t65g50m10  9111.81 1.0 -0.3  7.260  (   43.65)    56.23  7.260  7.439 -0.179
t65g50m10  9111.81 1.0  0.0  7.560  (   66.07)    87.10  7.565  7.803 -0.238
t65g50m10  9111.81 1.0 +0.3  7.860  (   93.33)   123.03  7.850  8.160 -0.310
t65g40m10  9111.81 1.0 -0.3  7.260  (   64.57)    95.50  7.267  7.660 -0.393
t65g40m10  9111.81 1.0  0.0  7.560  (   87.10)   131.83  7.557  8.104 -0.547
t65g40m10  9111.81 1.0 +0.3  7.860  (  112.20)   173.78  7.865  8.557 -0.692
t65g30m10  9111.81 1.0 -0.3  7.260  (   89.13)   141.25  7.256  7.972 -0.716
t65g30m10  9111.81 1.0  0.0  7.560  (  112.20)   181.97  7.555  8.497 -0.942
t65g30m10  9111.81 1.0 +0.3  7.860  (  131.83)   223.87  7.864  8.935 -1.071
t65g20m10  9111.81 1.0 -0.3  7.260  (  114.82)   190.55  7.266  8.308 -1.042
t65g20m10  9111.81 1.0  0.0  7.560  (  138.04)   229.09  7.553  8.771 -1.218
t65g20m10  9111.81 1.0 +0.3  7.860  (  158.49)   269.15  7.865  9.148 -1.283
t65g10m10  9111.81 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9111.81 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9111.81 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9111.81 1.0 -0.3  7.260  (   32.36)    37.15  7.259  7.387 -0.128
t60g50m10  9111.81 1.0  0.0  7.560  (   47.86)    60.26  7.566  7.727 -0.161
t60g50m10  9111.81 1.0 +0.3  7.860  (   72.44)    91.20  7.860  8.062 -0.202
t60g40m10  9111.81 1.0 -0.3  7.260  (   47.86)    67.61  7.264  7.546 -0.282
t60g40m10  9111.81 1.0  0.0  7.560  (   69.18)   100.00  7.566  7.948 -0.382
t60g40m10  9111.81 1.0 +0.3  7.860  (   93.33)   138.04  7.869  8.373 -0.504
t60g30m10  9111.81 1.0 -0.3  7.260  (   69.18)   112.20  7.263  7.828 -0.565
t60g30m10  9111.81 1.0  0.0  7.560  (   91.20)   151.36  7.567  8.344 -0.777
t60g30m10  9111.81 1.0 +0.3  7.860  (  114.82)   190.55  7.862  8.792 -0.930
t60g20m10  9111.81 1.0 -0.3  7.260  (   95.50)   162.18  7.262  8.210 -0.948
t60g20m10  9111.81 1.0  0.0  7.560  (  117.49)   204.17  7.575  8.757 -1.182
t60g20m10  9111.81 1.0 +0.3  7.860  (  138.04)   239.88  7.855  9.138 -1.283
t60g10m10  9111.81 1.0 -0.3  7.260  (  120.23)   208.93  7.270  8.504 -1.234
t60g10m10  9111.81 1.0  0.0  7.560  (  141.25)   245.47  7.556  8.939 -1.383
t60g10m10  9111.81 1.0 +0.3  7.860  (  162.18)   281.84  7.859  9.284 -1.425
t55g50m10  9111.81 1.0 -0.3  7.260  (   16.98)    19.95  7.262  7.343 -0.081
t55g50m10  9111.81 1.0  0.0  7.560  (   29.51)    34.67  7.564  7.660 -0.096
t55g50m10  9111.81 1.0 +0.3  7.860  (   44.67)    52.48  7.860  7.977 -0.117
t55g40m10  9111.81 1.0 -0.3  7.260  (   32.36)    38.90  7.260  7.442 -0.182
t55g40m10  9111.81 1.0  0.0  7.560  (   45.71)    60.26  7.556  7.786 -0.230
t55g40m10  9111.81 1.0 +0.3  7.860  (   66.07)    89.13  7.859  8.153 -0.294
t55g30m10  9111.81 1.0 -0.3  7.260  (   47.86)    72.44  7.262  7.625 -0.363
t55g30m10  9111.81 1.0  0.0  7.560  (   67.61)   104.71  7.566  8.059 -0.493
t55g30m10  9111.81 1.0 +0.3  7.860  (   89.13)   141.25  7.871  8.515 -0.644
t55g20m10  9111.81 1.0 -0.3  7.260  (   72.44)   120.23  7.251  7.939 -0.688
t55g20m10  9111.81 1.0  0.0  7.560  (   93.33)   158.49  7.552  8.471 -0.919
t55g20m10  9111.81 1.0 +0.3  7.860  (  114.82)   199.53  7.877  8.971 -1.094
t55g10m10  9111.81 1.0 -0.3  7.260  (   97.72)   173.78  7.258  8.359 -1.101
t55g10m10  9111.81 1.0  0.0  7.560  (  120.23)   213.80  7.571  8.892 -1.321
t55g10m10  9111.81 1.0 +0.3  7.860  (  138.04)   251.19  7.882  9.298 -1.416
t50g50m10  9111.81 1.0 -0.3  7.260  (    6.17)     6.76  7.258  7.300 -0.042
t50g50m10  9111.81 1.0  0.0  7.560  (   11.22)    12.30  7.559  7.607 -0.048
t50g50m10  9111.81 1.0 +0.3  7.860  (   19.50)    21.38  7.865  7.921 -0.056
t50g40m10  9111.81 1.0 -0.3  7.260  (   14.13)    16.60  7.262  7.358 -0.096
t50g40m10  9111.81 1.0  0.0  7.560  (   23.44)    27.54  7.557  7.672 -0.115
t50g40m10  9111.81 1.0 +0.3  7.860  (   33.88)    39.81  7.857  8.002 -0.145
t50g30m10  9111.81 1.0 -0.3  7.260  (   27.54)    33.11  7.253  7.453 -0.200
t50g30m10  9111.81 1.0  0.0  7.560  (   38.02)    50.12  7.553  7.809 -0.256
t50g30m10  9111.81 1.0 +0.3  7.860  (   52.48)    72.44  7.854  8.180 -0.326
t50g20m10  9111.81 1.0 -0.3  7.260  (   43.65)    66.07  7.265  7.648 -0.383
t50g20m10  9111.81 1.0  0.0  7.560  (   60.26)    93.33  7.559  8.065 -0.506
t50g20m10  9111.81 1.0 +0.3  7.860  (   79.43)   125.89  7.869  8.528 -0.659
t50g10m10  9111.81 1.0 -0.3  7.260  (   69.18)   117.49  7.264  7.988 -0.724
t50g10m10  9111.81 1.0  0.0  7.560  (   89.13)   151.36  7.550  8.482 -0.932
t50g10m10  9111.81 1.0 +0.3  7.860  (  109.65)   186.21  7.844  8.956 -1.112
t45g50m10  9111.81 1.0 -0.3  7.260  (    0.81)     0.85  7.261  7.285 -0.024
t45g50m10  9111.81 1.0  0.0  7.560  (    1.55)     1.62  7.559  7.583 -0.024
t45g50m10  9111.81 1.0 +0.3  7.860  (    2.88)     3.02  7.858  7.884 -0.026
t45g40m10  9111.81 1.0 -0.3  7.260  (    3.63)     3.98  7.260  7.310 -0.050
t45g40m10  9111.81 1.0  0.0  7.560  (    6.31)     7.08  7.564  7.621 -0.057
t45g40m10  9111.81 1.0 +0.3  7.860  (   10.47)    11.75  7.860  7.927 -0.067
t45g30m10  9111.81 1.0 -0.3  7.260  (    8.91)    10.23  7.262  7.351 -0.089
t45g30m10  9111.81 1.0  0.0  7.560  (   14.13)    16.60  7.562  7.667 -0.105
t45g30m10  9111.81 1.0 +0.3  7.860  (   21.88)    25.70  7.865  7.990 -0.125
t45g20m10  9111.81 1.0 -0.3  7.260  (   18.62)    23.44  7.266  7.417 -0.151
t45g20m10  9111.81 1.0  0.0  7.560  (   28.18)    32.36  7.560  7.769 -0.209
t45g20m10  9111.81 1.0 +0.3  7.860  (   35.48)    45.71  7.871  8.137 -0.266
t45g10m10  9111.81 1.0 -0.3  7.260  (   33.11)    44.67  7.264  7.559 -0.295
t45g10m10  9111.81 1.0  0.0  7.560  (   44.67)    63.10  7.567  7.957 -0.390
t45g10m10  9111.81 1.0 +0.3  7.860  (   58.88)    83.18  7.850  8.341 -0.491
t70g50m20  9111.81 1.0 -0.3  6.260  (   10.47)    16.22  6.255  6.471 -0.216
t70g50m20  9111.81 1.0  0.0  6.560  (   19.50)    30.20  6.561  6.797 -0.236
t70g50m20  9111.81 1.0 +0.3  6.860  (   31.62)    46.77  6.856  7.137 -0.281
t70g40m20  9111.81 1.0 -0.3  6.260  (   19.95)    35.48  6.255  6.636 -0.381
t70g40m20  9111.81 1.0  0.0  6.560  (   31.62)    58.88  6.556  7.010 -0.454
t70g40m20  9111.81 1.0 +0.3  6.860  (   48.98)    91.20  6.858  7.435 -0.577
t70g30m20  9111.81 1.0 -0.3  6.260  (   33.88)    77.62  6.263  6.915 -0.652
t70g30m20  9111.81 1.0  0.0  6.560  (   52.48)   114.82  6.557  7.429 -0.872
t70g30m20  9111.81 1.0 +0.3  6.860  (   74.13)   154.88  6.849  8.015 -1.166
t70g20m20  9111.81 1.0 -0.3  6.260  (   47.86)   117.49  6.259  7.178 -0.919
t70g20m20  9111.81 1.0  0.0  6.560  (   70.79)   162.18  6.571  7.836 -1.265
t70g20m20  9111.81 1.0 +0.3  6.860  (   93.33)   204.17  6.873  8.450 -1.577
t70g10m20  9111.81 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9111.81 1.0 -0.3  6.260  (    6.76)    10.00  6.258  6.437 -0.179
t65g50m20  9111.81 1.0  0.0  6.560  (   12.88)    19.05  6.561  6.752 -0.191
t65g50m20  9111.81 1.0 +0.3  6.860  (   23.44)    32.36  6.859  7.037 -0.178
t65g40m20  9111.81 1.0 -0.3  6.260  (   13.80)    26.92  6.265  6.604 -0.339
t65g40m20  9111.81 1.0  0.0  6.560  (   25.12)    42.66  6.557  6.957 -0.400
t65g40m20  9111.81 1.0 +0.3  6.860  (   37.15)    69.18  6.862  7.346 -0.484
t65g30m20  9111.81 1.0 -0.3  6.260  (   26.30)    54.95  6.255  6.826 -0.571
t65g30m20  9111.81 1.0  0.0  6.560  (   38.90)    87.10  6.559  7.269 -0.710
t65g30m20  9111.81 1.0 +0.3  6.860  (   57.54)   125.89  6.866  7.812 -0.946
t65g20m20  9111.81 1.0 -0.3  6.260  (   42.66)   104.71  6.254  7.152 -0.898
t65g20m20  9111.81 1.0  0.0  6.560  (   61.66)   147.91  6.570  7.798 -1.228
t65g20m20  9111.81 1.0 +0.3  6.860  (   83.18)   186.21  6.851  8.369 -1.518
t65g10m20  9111.81 1.0 -0.3  6.260  (   58.88)   134.90  6.254  7.294 -1.040
t65g10m20  9111.81 1.0  0.0  6.560  (   81.28)   177.83  6.560  7.944 -1.384
t65g10m20  9111.81 1.0 +0.3  6.860  (  104.71)   218.78  6.867  8.536 -1.669
t60g50m20  9111.81 1.0 -0.3  6.260  (    4.07)     5.50  6.261  6.399 -0.138
t60g50m20  9111.81 1.0  0.0  6.560  (    7.76)    10.47  6.558  6.701 -0.143
t60g50m20  9111.81 1.0 +0.3  6.860  (   14.45)    19.95  6.865  7.018 -0.153
t60g40m20  9111.81 1.0 -0.3  6.260  (    8.51)    14.79  6.265  6.530 -0.265
t60g40m20  9111.81 1.0  0.0  6.560  (   15.85)    26.92  6.560  6.849 -0.289
t60g40m20  9111.81 1.0 +0.3  6.860  (   27.54)    42.66  6.854  7.195 -0.341
t60g30m20  9111.81 1.0 -0.3  6.260  (   16.98)    36.31  6.267  6.752 -0.485
t60g30m20  9111.81 1.0  0.0  6.560  (   29.51)    58.88  6.558  7.125 -0.567
t60g30m20  9111.81 1.0 +0.3  6.860  (   41.69)    91.20  6.867  7.571 -0.704
t60g20m20  9111.81 1.0 -0.3  6.260  (   31.62)    70.79  6.262  6.959 -0.697
t60g20m20  9111.81 1.0  0.0  6.560  (   44.67)   104.71  6.552  7.431 -0.879
t60g20m20  9111.81 1.0 +0.3  6.860  (   63.10)   144.54  6.862  8.024 -1.162
t60g10m20  9111.81 1.0 -0.3  6.260  (   48.98)   109.65  6.255  7.129 -0.874
t60g10m20  9111.81 1.0  0.0  6.560  (   69.18)   151.36  6.572  7.764 -1.192
t60g10m20  9111.81 1.0 +0.3  6.860  (   91.20)   190.55  6.874  8.362 -1.488
t55g50m20  9111.81 1.0 -0.3  6.260  (    2.09)     2.63  6.264  6.362 -0.098
t55g50m20  9111.81 1.0  0.0  6.560  (    4.07)     5.13  6.561  6.662 -0.101
t55g50m20  9111.81 1.0 +0.3  6.860  (    7.94)     9.77  6.858  6.962 -0.104
t55g40m20  9111.81 1.0 -0.3  6.260  (    4.57)     6.92  6.265  6.458 -0.193
t55g40m20  9111.81 1.0  0.0  6.560  (    8.51)    12.88  6.556  6.759 -0.203
t55g40m20  9111.81 1.0 +0.3  6.860  (   15.85)    23.99  6.862  7.084 -0.222
t55g30m20  9111.81 1.0 -0.3  6.260  (    9.55)    18.62  6.264  6.602 -0.338
t55g30m20  9111.81 1.0  0.0  6.560  (   17.38)    31.62  6.559  6.947 -0.388
t55g30m20  9111.81 1.0 +0.3  6.860  (   29.51)    51.29  6.857  7.305 -0.448
t55g20m20  9111.81 1.0 -0.3  6.260  (   19.05)    42.66  6.265  6.816 -0.551
t55g20m20  9111.81 1.0  0.0  6.560  (   30.20)    67.61  6.556  7.208 -0.652
t55g20m20  9111.81 1.0 +0.3  6.860  (   44.67)   100.00  6.857  7.664 -0.807
t55g10m20  9111.81 1.0 -0.3  6.260  (   32.36)    74.13  6.261  6.949 -0.688
t55g10m20  9111.81 1.0  0.0  6.560  (   48.98)   107.15  6.551  7.418 -0.867
t55g10m20  9111.81 1.0 +0.3  6.860  (   67.61)   144.54  6.854  7.983 -1.129
t50g50m20  9111.81 1.0 -0.3  6.260  (    0.74)     0.85  6.256  6.319 -0.063
t50g50m20  9111.81 1.0  0.0  6.560  (    1.48)     1.70  6.559  6.623 -0.064
t50g50m20  9111.81 1.0 +0.3  6.860  (    2.88)     3.31  6.856  6.921 -0.065
t50g40m20  9111.81 1.0 -0.3  6.260  (    1.95)     2.57  6.260  6.386 -0.126
t50g40m20  9111.81 1.0  0.0  6.560  (    3.80)     5.01  6.561  6.691 -0.130
t50g40m20  9111.81 1.0 +0.3  6.860  (    7.24)     9.55  6.861  6.999 -0.138
t50g30m20  9111.81 1.0 -0.3  6.260  (    4.47)     7.24  6.260  6.490 -0.230
t50g30m20  9111.81 1.0  0.0  6.560  (    8.32)    13.49  6.557  6.804 -0.247
t50g30m20  9111.81 1.0 +0.3  6.860  (   15.14)    24.55  6.859  7.132 -0.273
t50g20m20  9111.81 1.0 -0.3  6.260  (    9.55)    19.50  6.264  6.634 -0.370
t50g20m20  9111.81 1.0  0.0  6.560  (   16.98)    33.11  6.566  7.000 -0.434
t50g20m20  9111.81 1.0 +0.3  6.860  (   28.84)    52.48  6.855  7.359 -0.504
t50g10m20  9111.81 1.0 -0.3  6.260  (   20.42)    41.69  6.262  6.779 -0.517
t50g10m20  9111.81 1.0  0.0  6.560  (   31.62)    66.07  6.564  7.184 -0.620
t50g10m20  9111.81 1.0 +0.3  6.860  (   45.71)    95.50  6.855  7.615 -0.760
t45g50m20  9111.81 1.0 -0.3  6.260  (    0.11)     0.12  6.263  6.304 -0.041
t45g50m20  9111.81 1.0  0.0  6.560  (    0.22)     0.25  6.563  6.605 -0.042
t45g50m20  9111.81 1.0 +0.3  6.860  (    0.44)     0.48  6.856  6.898 -0.042
t45g40m20  9111.81 1.0 -0.3  6.260  (    0.51)     0.60  6.260  6.335 -0.075
t45g40m20  9111.81 1.0  0.0  6.560  (    1.00)     1.20  6.562  6.638 -0.076
t45g40m20  9111.81 1.0 +0.3  6.860  (    2.00)     2.34  6.860  6.938 -0.078
t45g30m20  9111.81 1.0 -0.3  6.260  (    1.38)     1.78  6.255  6.379 -0.124
t45g30m20  9111.81 1.0  0.0  6.560  (    2.63)     3.47  6.559  6.689 -0.130
t45g30m20  9111.81 1.0 +0.3  6.860  (    4.90)     6.61  6.865  7.005 -0.140
t45g20m20  9111.81 1.0 -0.3  6.260  (    3.47)     5.13  6.261  6.453 -0.192
t45g20m20  9111.81 1.0  0.0  6.560  (    6.31)     9.55  6.560  6.768 -0.208
t45g20m20  9111.81 1.0 +0.3  6.860  (   11.22)    16.98  6.856  7.090 -0.234
t45g10m20  9111.81 1.0 -0.3  6.260  (    8.51)    14.13  6.257  6.529 -0.272
t45g10m20  9111.81 1.0  0.0  6.560  (   14.79)    25.12  6.561  6.872 -0.311
t45g10m20  9111.81 1.0 +0.3  6.860  (   24.55)    38.90  6.859  7.240 -0.381
t70g50m30  9111.81 1.0 -0.3  5.260  (    1.12)     2.88  5.261  5.681 -0.420
t70g50m30  9111.81 1.0  0.0  5.560  (    2.19)     5.62  5.557  5.982 -0.425
t70g50m30  9111.81 1.0 +0.3  5.860  (    4.27)    10.96  5.857  6.291 -0.434
t70g40m30  9111.81 1.0 -0.3  5.260  (    2.29)     8.32  5.260  5.841 -0.581
t70g40m30  9111.81 1.0  0.0  5.560  (    4.47)    16.22  5.565  6.159 -0.594
t70g40m30  9111.81 1.0 +0.3  5.860  (    8.71)    30.20  5.865  6.486 -0.621
t70g30m30  9111.81 1.0 -0.3  5.260  (    4.27)    18.20  5.256  5.932 -0.676
t70g30m30  9111.81 1.0  0.0  5.560  (    8.32)    31.62  5.555  6.270 -0.715
t70g30m30  9111.81 1.0 +0.3  5.860  (   15.85)    53.70  5.861  6.644 -0.783
t70g20m30  9111.81 1.0 -0.3  5.260  (    7.94)    37.15  5.265  6.088 -0.823
t70g20m30  9111.81 1.0  0.0  5.560  (   15.14)    61.66  5.557  6.449 -0.892
t70g20m30  9111.81 1.0 +0.3  5.860  (   27.54)    95.50  5.853  6.890 -1.037
t70g10m30  9111.81 1.0 -0.3  5.260  (    9.77)    39.81  5.260  6.013 -0.753
t70g10m30  9111.81 1.0  0.0  5.560  (   18.62)    66.07  5.554  6.366 -0.812
t70g10m30  9111.81 1.0 +0.3  5.860  (   31.62)   102.33  5.861  6.805 -0.944
t65g50m30  9111.81 1.0 -0.3  5.260  (    0.71)     1.70  5.265  5.645 -0.380
t65g50m30  9111.81 1.0  0.0  5.560  (    1.41)     3.31  5.559  5.943 -0.384
t65g50m30  9111.81 1.0 +0.3  5.860  (    2.75)     6.46  5.858  6.247 -0.389
t65g40m30  9111.81 1.0 -0.3  5.260  (    1.55)     6.17  5.263  5.883 -0.620
t65g40m30  9111.81 1.0  0.0  5.560  (    3.02)    12.02  5.565  6.198 -0.633
t65g40m30  9111.81 1.0 +0.3  5.860  (    5.89)    22.39  5.858  6.515 -0.657
t65g30m30  9111.81 1.0 -0.3  5.260  (    3.24)    16.60  5.260  6.029 -0.769
t65g30m30  9111.81 1.0  0.0  5.560  (    6.17)    30.90  5.560  6.411 -0.851
t65g30m30  9111.81 1.0 +0.3  5.860  (   11.75)    48.98  5.854  6.743 -0.889
t65g20m30  9111.81 1.0 -0.3  5.260  (    6.03)    30.90  5.292  6.062 -0.770
t65g20m30  9111.81 1.0  0.0  5.560  (   11.48)    50.12  5.566  6.448 -0.882
t65g20m30  9111.81 1.0 +0.3  5.860  (   21.38)    79.43  5.858  6.859 -1.001
t65g10m30  9111.81 1.0 -0.3  5.260  (   11.22)    50.12  5.263  6.136 -0.873
t65g10m30  9111.81 1.0  0.0  5.560  (   20.89)    81.28  5.565  6.558 -0.993
t65g10m30  9111.81 1.0 +0.3  5.860  (   33.11)   117.49  5.855  7.060 -1.205
t60g50m30  9111.81 1.0 -0.3  5.260  (    0.41)     0.83  5.265  5.567 -0.302
t60g50m30  9111.81 1.0  0.0  5.560  (    0.81)     1.62  5.557  5.860 -0.303
t60g50m30  9111.81 1.0 +0.3  5.860  (    1.62)     3.24  5.862  6.167 -0.305
t60g40m30  9111.81 1.0 -0.3  5.260  (    0.89)     3.24  5.262  5.830 -0.568
t60g40m30  9111.81 1.0  0.0  5.560  (    1.78)     6.31  5.560  6.137 -0.577
t60g40m30  9111.81 1.0 +0.3  5.860  (    3.47)    12.30  5.861  6.453 -0.592
t60g30m30  9111.81 1.0 -0.3  5.260  (    1.95)    10.96  5.265  6.054 -0.789
t60g30m30  9111.81 1.0  0.0  5.560  (    3.80)    20.42  5.556  6.371 -0.815
t60g30m30  9111.81 1.0 +0.3  5.860  (    7.24)    35.48  5.864  6.748 -0.884
t60g20m30  9111.81 1.0 -0.3  5.260  (    4.17)    22.91  5.256  6.089 -0.833
t60g20m30  9111.81 1.0  0.0  5.560  (    7.94)    38.90  5.559  6.471 -0.912
t60g20m30  9111.81 1.0 +0.3  5.860  (   14.79)    64.57  5.864  6.878 -1.014
t60g10m30  9111.81 1.0 -0.3  5.260  (    8.32)    32.36  5.265  6.009 -0.744
t60g10m30  9111.81 1.0  0.0  5.560  (   15.49)    53.70  5.560  6.384 -0.824
t60g10m30  9111.81 1.0 +0.3  5.860  (   26.92)    85.11  5.868  6.831 -0.963
t55g50m30  9111.81 1.0 -0.3  5.260  (    0.21)     0.33  5.255  5.455 -0.200
t55g50m30  9111.81 1.0  0.0  5.560  (    0.42)     0.66  5.556  5.756 -0.200
t55g50m30  9111.81 1.0 +0.3  5.860  (    0.83)     1.32  5.858  6.059 -0.201
t55g40m30  9111.81 1.0 -0.3  5.260  (    0.47)     1.20  5.256  5.674 -0.418
t55g40m30  9111.81 1.0  0.0  5.560  (    0.93)     2.40  5.560  5.981 -0.421
t55g40m30  9111.81 1.0 +0.3  5.860  (    1.82)     4.68  5.857  6.283 -0.426
t55g30m30  9111.81 1.0 -0.3  5.260  (    1.07)     4.37  5.255  5.899 -0.644
t55g30m30  9111.81 1.0  0.0  5.560  (    2.09)     8.51  5.557  6.217 -0.660
t55g30m30  9111.81 1.0 +0.3  5.860  (    3.98)    16.22  5.855  6.538 -0.683
t55g20m30  9111.81 1.0 -0.3  5.260  (    2.34)    10.96  5.264  5.981 -0.717
t55g20m30  9111.81 1.0  0.0  5.560  (    4.57)    20.42  5.558  6.305 -0.747
t55g20m30  9111.81 1.0 +0.3  5.860  (    8.51)    34.67  5.856  6.672 -0.816
t55g10m30  9111.81 1.0 -0.3  5.260  (    5.01)    17.78  5.263  5.873 -0.610
t55g10m30  9111.81 1.0  0.0  5.560  (    9.55)    30.90  5.562  6.230 -0.668
t55g10m30  9111.81 1.0 +0.3  5.860  (   17.38)    51.29  5.866  6.616 -0.750
t50g50m30  9111.81 1.0 -0.3  5.260  (    0.08)     0.10  5.256  5.376 -0.120
t50g50m30  9111.81 1.0  0.0  5.560  (    0.16)     0.21  5.565  5.685 -0.120
t50g50m30  9111.81 1.0 +0.3  5.860  (    0.32)     0.43  5.865  5.985 -0.120
t50g40m30  9111.81 1.0 -0.3  5.260  (    0.21)     0.36  5.262  5.505 -0.243
t50g40m30  9111.81 1.0  0.0  5.560  (    0.41)     0.72  5.562  5.807 -0.245
t50g40m30  9111.81 1.0 +0.3  5.860  (    0.81)     1.45  5.865  6.111 -0.246
t50g30m30  9111.81 1.0 -0.3  5.260  (    0.48)     1.20  5.260  5.669 -0.409
t50g30m30  9111.81 1.0  0.0  5.560  (    0.93)     2.40  5.563  5.976 -0.413
t50g30m30  9111.81 1.0 +0.3  5.860  (    1.86)     4.68  5.859  6.280 -0.421
t50g20m30  9111.81 1.0 -0.3  5.260  (    1.07)     3.31  5.262  5.768 -0.506
t50g20m30  9111.81 1.0  0.0  5.560  (    2.09)     6.46  5.562  6.078 -0.516
t50g20m30  9111.81 1.0 +0.3  5.860  (    4.07)    12.30  5.855  6.392 -0.537
t50g10m30  9111.81 1.0 -0.3  5.260  (    2.69)     7.08  5.258  5.711 -0.453
t50g10m30  9111.81 1.0  0.0  5.560  (    5.13)    13.49  5.565  6.039 -0.474
t50g10m30  9111.81 1.0 +0.3  5.860  (    9.55)    24.55  5.865  6.371 -0.506
t45g50m30  9111.81 1.0 -0.3  5.260  (    0.02)     0.02  5.261  5.328 -0.067
t45g50m30  9111.81 1.0  0.0  5.560  (    0.04)     0.05  5.561  5.628 -0.067
t45g50m30  9111.81 1.0 +0.3  5.860  (    0.08)     0.10  5.858  5.924 -0.066
t45g40m30  9111.81 1.0 -0.3  5.260  (    0.06)     0.09  5.260  5.401 -0.141
t45g40m30  9111.81 1.0  0.0  5.560  (    0.13)     0.17  5.561  5.702 -0.141
t45g40m30  9111.81 1.0 +0.3  5.860  (    0.25)     0.35  5.862  6.003 -0.141
t45g30m30  9111.81 1.0 -0.3  5.260  (    0.16)     0.28  5.259  5.494 -0.235
t45g30m30  9111.81 1.0  0.0  5.560  (    0.32)     0.55  5.562  5.798 -0.236
t45g30m30  9111.81 1.0 +0.3  5.860  (    0.63)     1.07  5.855  6.093 -0.238
t45g20m30  9111.81 1.0 -0.3  5.260  (    0.39)     0.81  5.258  5.582 -0.324
t45g20m30  9111.81 1.0  0.0  5.560  (    0.78)     1.62  5.561  5.888 -0.327
t45g20m30  9111.81 1.0 +0.3  5.860  (    1.51)     3.16  5.857  6.192 -0.335
t45g10m30  9111.81 1.0 -0.3  5.260  (    1.02)     2.09  5.260  5.581 -0.321
t45g10m30  9111.81 1.0  0.0  5.560  (    2.00)     4.07  5.560  5.889 -0.329
t45g10m30  9111.81 1.0 +0.3  5.860  (    3.80)     7.76  5.855  6.194 -0.339
t70g50m40  9111.81 1.0 -0.3  4.260  (    0.11)     0.51  4.260  4.926 -0.666
t70g50m40  9111.81 1.0  0.0  4.560  (    0.22)     1.02  4.560  5.227 -0.667
t70g50m40  9111.81 1.0 +0.3  4.860  (    0.45)     2.04  4.863  5.532 -0.669
t70g40m40  9111.81 1.0 -0.3  4.260  (    0.23)     1.32  4.258  5.020 -0.762
t70g40m40  9111.81 1.0  0.0  4.560  (    0.46)     2.63  4.560  5.325 -0.765
t70g40m40  9111.81 1.0 +0.3  4.860  (    0.91)     5.25  4.864  5.635 -0.771
t70g30m40  9111.81 1.0 -0.3  4.260  (    0.44)     2.51  4.257  5.029 -0.772
t70g30m40  9111.81 1.0  0.0  4.560  (    0.87)     5.01  4.563  5.338 -0.775
t70g30m40  9111.81 1.0 +0.3  4.860  (    1.70)    10.00  4.862  5.646 -0.784
t70g20m40  9111.81 1.0 -0.3  4.260  (    0.83)     4.68  4.264  5.023 -0.759
t70g20m40  9111.81 1.0  0.0  4.560  (    1.66)     9.12  4.564  5.326 -0.762
t70g20m40  9111.81 1.0 +0.3  4.860  (    3.24)    17.38  4.861  5.631 -0.770
t70g10m40  9111.81 1.0 -0.3  4.260  (    1.05)     3.09  4.260  4.737 -0.477
t70g10m40  9111.81 1.0  0.0  4.560  (    2.09)     6.03  4.556  5.035 -0.479
t70g10m40  9111.81 1.0 +0.3  4.860  (    4.07)    11.75  4.858  5.340 -0.482
t65g50m40  9111.81 1.0 -0.3  4.260  (    0.07)     0.34  4.259  4.948 -0.689
t65g50m40  9111.81 1.0  0.0  4.560  (    0.14)     0.68  4.559  5.249 -0.690
t65g50m40  9111.81 1.0 +0.3  4.860  (    0.28)     1.35  4.861  5.552 -0.691
t65g40m40  9111.81 1.0 -0.3  4.260  (    0.15)     1.17  4.263  5.145 -0.882
t65g40m40  9111.81 1.0  0.0  4.560  (    0.31)     2.34  4.564  5.451 -0.887
t65g40m40  9111.81 1.0 +0.3  4.860  (    0.62)     4.57  4.858  5.751 -0.893
t65g30m40  9111.81 1.0 -0.3  4.260  (    0.33)     2.75  4.259  5.194 -0.935
t65g30m40  9111.81 1.0  0.0  4.560  (    0.65)     5.37  4.555  5.497 -0.942
t65g30m40  9111.81 1.0 +0.3  4.860  (    1.29)    10.72  4.863  5.818 -0.955
t65g20m40  9111.81 1.0 -0.3  4.260  (    0.63)     4.47  4.255  5.122 -0.867
t65g20m40  9111.81 1.0  0.0  4.560  (    1.26)     8.91  4.561  5.437 -0.876
t65g20m40  9111.81 1.0 +0.3  4.860  (    2.51)    16.98  4.855  5.744 -0.889
t65g10m40  9111.81 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9111.81 1.0 -0.3  4.260  (    0.04)     0.17  4.261  4.889 -0.628
t60g50m40  9111.81 1.0  0.0  4.560  (    0.08)     0.34  4.561  5.189 -0.628
t60g50m40  9111.81 1.0 +0.3  4.860  (    0.16)     0.68  4.862  5.491 -0.629
t60g40m40  9111.81 1.0 -0.3  4.260  (    0.09)     0.72  4.258  5.170 -0.912
t60g40m40  9111.81 1.0  0.0  4.560  (    0.18)     1.45  4.559  5.473 -0.914
t60g40m40  9111.81 1.0 +0.3  4.860  (    0.35)     2.88  4.863  5.781 -0.918
t60g30m40  9111.81 1.0 -0.3  4.260  (    0.20)     2.14  4.258  5.299 -1.041
t60g30m40  9111.81 1.0  0.0  4.560  (    0.40)     4.27  4.563  5.611 -1.048
t60g30m40  9111.81 1.0 +0.3  4.860  (    0.79)     8.32  4.861  5.924 -1.063
t60g20m40  9111.81 1.0 -0.3  4.260  (    0.45)     3.98  4.265  5.238 -0.973
t60g20m40  9111.81 1.0  0.0  4.560  (    0.89)     7.59  4.555  5.538 -0.983
t60g20m40  9111.81 1.0 +0.3  4.860  (    1.74)    14.79  4.858  5.861 -1.003
t60g10m40  9111.81 1.0 -0.3  4.260  (    0.89)     5.25  4.264  5.048 -0.784
t60g10m40  9111.81 1.0  0.0  4.560  (    1.78)    10.00  4.560  5.352 -0.792
t60g10m40  9111.81 1.0 +0.3  4.860  (    3.47)    19.05  4.859  5.669 -0.810
t55g50m40  9111.81 1.0 -0.3  4.260  (    0.02)     0.06  4.265  4.754 -0.489
t55g50m40  9111.81 1.0  0.0  4.560  (    0.04)     0.13  4.562  5.052 -0.490
t55g50m40  9111.81 1.0 +0.3  4.860  (    0.08)     0.26  4.862  5.352 -0.490
t55g40m40  9111.81 1.0 -0.3  4.260  (    0.05)     0.29  4.262  5.058 -0.796
t55g40m40  9111.81 1.0  0.0  4.560  (    0.09)     0.58  4.563  5.360 -0.797
t55g40m40  9111.81 1.0 +0.3  4.860  (    0.18)     1.15  4.865  5.663 -0.798
t55g30m40  9111.81 1.0 -0.3  4.260  (    0.11)     1.02  4.262  5.250 -0.988
t55g30m40  9111.81 1.0  0.0  4.560  (    0.21)     2.00  4.560  5.549 -0.989
t55g30m40  9111.81 1.0 +0.3  4.860  (    0.42)     3.89  4.858  5.853 -0.995
t55g20m40  9111.81 1.0 -0.3  4.260  (    0.23)     2.04  4.263  5.208 -0.945
t55g20m40  9111.81 1.0  0.0  4.560  (    0.47)     4.07  4.564  5.515 -0.951
t55g20m40  9111.81 1.0 +0.3  4.860  (    0.91)     7.94  4.865  5.826 -0.961
t55g10m40  9111.81 1.0 -0.3  4.260  (    0.54)     2.69  4.263  4.974 -0.711
t55g10m40  9111.81 1.0  0.0  4.560  (    1.07)     5.25  4.560  5.281 -0.721
t55g10m40  9111.81 1.0 +0.3  4.860  (    2.09)    10.23  4.861  5.594 -0.733
t50g50m40  9111.81 1.0 -0.3  4.260  (    0.01)     0.02  4.248  4.537 -0.289
t50g50m40  9111.81 1.0  0.0  4.560  (    0.02)     0.03  4.564  4.854 -0.290
t50g50m40  9111.81 1.0 +0.3  4.860  (    0.04)     0.07  4.860  5.150 -0.290
t50g40m40  9111.81 1.0 -0.3  4.260  (    0.02)     0.07  4.260  4.799 -0.539
t50g40m40  9111.81 1.0  0.0  4.560  (    0.04)     0.14  4.559  5.098 -0.539
t50g40m40  9111.81 1.0 +0.3  4.860  (    0.08)     0.28  4.860  5.400 -0.540
t50g30m40  9111.81 1.0 -0.3  4.260  (    0.05)     0.24  4.263  4.970 -0.707
t50g30m40  9111.81 1.0  0.0  4.560  (    0.09)     0.48  4.564  5.272 -0.708
t50g30m40  9111.81 1.0 +0.3  4.860  (    0.19)     0.93  4.856  5.565 -0.709
t50g20m40  9111.81 1.0 -0.3  4.260  (    0.11)     0.50  4.256  4.934 -0.678
t50g20m40  9111.81 1.0  0.0  4.560  (    0.21)     1.00  4.557  5.237 -0.680
t50g20m40  9111.81 1.0 +0.3  4.860  (    0.43)     2.00  4.860  5.545 -0.685
t50g10m40  9111.81 1.0 -0.3  4.260  (    0.28)     0.87  4.263  4.761 -0.498
t50g10m40  9111.81 1.0  0.0  4.560  (    0.55)     1.70  4.556  5.056 -0.500
t50g10m40  9111.81 1.0 +0.3  4.860  (    1.10)     3.39  4.863  5.367 -0.504
t45g50m40  9111.81 1.0 -0.3  4.260  (    0.00)     0.00  4.276  4.414 -0.138
t45g50m40  9111.81 1.0  0.0  4.560  (    0.01)     0.01  4.582  4.721 -0.139
t45g50m40  9111.81 1.0 +0.3  4.860  (    0.01)     0.02  4.856  4.994 -0.138
t45g40m40  9111.81 1.0 -0.3  4.260  (    0.01)     0.01  4.244  4.504 -0.260
t45g40m40  9111.81 1.0  0.0  4.560  (    0.01)     0.03  4.560  4.819 -0.259
t45g40m40  9111.81 1.0 +0.3  4.860  (    0.03)     0.05  4.861  5.119 -0.258
t45g30m40  9111.81 1.0 -0.3  4.260  (    0.02)     0.04  4.265  4.662 -0.397
t45g30m40  9111.81 1.0  0.0  4.560  (    0.04)     0.09  4.562  4.959 -0.397
t45g30m40  9111.81 1.0 +0.3  4.860  (    0.07)     0.18  4.864  5.261 -0.397
t45g20m40  9111.81 1.0 -0.3  4.260  (    0.04)     0.10  4.257  4.664 -0.407
t45g20m40  9111.81 1.0  0.0  4.560  (    0.08)     0.20  4.558  4.966 -0.408
t45g20m40  9111.81 1.0 +0.3  4.860  (    0.16)     0.41  4.859  5.268 -0.409
t45g10m40  9111.81 1.0 -0.3  4.260  (    0.10)     0.21  4.258  4.562 -0.304
t45g10m40  9111.81 1.0  0.0  4.560  (    0.21)     0.42  4.559  4.864 -0.305
t45g10m40  9111.81 1.0 +0.3  4.860  (    0.42)     0.83  4.861  5.167 -0.306
t70g50p00  9111.81 2.0 -0.3  8.260  (  165.96)   199.53  8.258  8.519 -0.261
t70g50p00  9111.81 2.0  0.0  8.560  (  204.17)   257.04  8.568  8.874 -0.306
t70g50p00  9111.81 2.0 +0.3  8.860  (  257.04)   323.59  8.867  9.177 -0.310
t70g40p00  9111.81 2.0 -0.3  8.260  (  186.21)   239.88  8.250  8.724 -0.474
t70g40p00  9111.81 2.0  0.0  8.560  (  218.78)   295.12  8.567  9.090 -0.523
t70g40p00  9111.81 2.0 +0.3  8.860  (  257.04)   354.81  8.876  9.383 -0.507
t70g30p00  9111.81 2.0 -0.3  8.260  (  213.80)   288.40  8.261  8.918 -0.657
t70g30p00  9111.81 2.0  0.0  8.560  (  245.47)   338.84  8.565  9.244 -0.679
t70g30p00  9111.81 2.0 +0.3  8.860  (  281.84)   389.05  8.853  9.491 -0.638
t70g20p00  9111.81 2.0 -0.3  8.260  (  234.42)   323.59  8.274  9.100 -0.826
t70g20p00  9111.81 2.0  0.0  8.560  (  263.03)   363.08  8.533  9.382 -0.849
t70g20p00  9111.81 2.0 +0.3  8.860  (  295.12)   416.87  8.887  9.672 -0.785
t70g10p00  9111.81 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9111.81 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9111.81 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9111.81 2.0 -0.3  8.260  (  141.25)   169.82  8.256  8.476 -0.220
t65g50p00  9111.81 2.0  0.0  8.560  (  181.97)   223.87  8.562  8.831 -0.269
t65g50p00  9111.81 2.0 +0.3  8.860  (  229.09)   288.40  8.864  9.149 -0.285
t65g40p00  9111.81 2.0 -0.3  8.260  (  165.96)   218.78  8.265  8.724 -0.459
t65g40p00  9111.81 2.0  0.0  8.560  (  199.53)   269.15  8.558  9.071 -0.513
t65g40p00  9111.81 2.0 +0.3  8.860  (  234.42)   323.59  8.845  9.357 -0.512
t65g30p00  9111.81 2.0 -0.3  8.260  (  190.55)   269.15  8.271  8.985 -0.714
t65g30p00  9111.81 2.0  0.0  8.560  (  218.78)   316.23  8.561  9.314 -0.753
t65g30p00  9111.81 2.0 +0.3  8.860  (  251.19)   363.08  8.843  9.566 -0.723
t65g20p00  9111.81 2.0 -0.3  8.260  (  223.87)   316.23  8.262  9.137 -0.875
t65g20p00  9111.81 2.0  0.0  8.560  (  251.19)   363.08  8.572  9.447 -0.875
t65g20p00  9111.81 2.0 +0.3  8.860  (  281.84)   407.38  8.861  9.671 -0.810
t65g10p00  9111.81 2.0 -0.3  8.260  (  245.47)   346.74  8.249  9.246 -0.997
t65g10p00  9111.81 2.0  0.0  8.560  (  275.42)   389.05  8.550  9.540 -0.990
t65g10p00  9111.81 2.0 +0.3  8.860  (  302.00)   436.52  8.889  9.790 -0.901
t60g50p00  9111.81 2.0 -0.3  8.260  (  107.15)   123.03  8.254  8.411 -0.157
t60g50p00  9111.81 2.0  0.0  8.560  (  141.25)   169.82  8.567  8.769 -0.202
t60g50p00  9111.81 2.0 +0.3  8.860  (  181.97)   223.87  8.860  9.091 -0.231
t60g40p00  9111.81 2.0 -0.3  8.260  (  134.90)   173.78  8.255  8.629 -0.374
t60g40p00  9111.81 2.0  0.0  8.560  (  165.96)   223.87  8.568  9.016 -0.448
t60g40p00  9111.81 2.0 +0.3  8.860  (  204.17)   275.42  8.854  9.324 -0.470
t60g30p00  9111.81 2.0 -0.3  8.260  (  165.96)   234.42  8.271  8.945 -0.674
t60g30p00  9111.81 2.0  0.0  8.560  (  194.98)   281.84  8.566  9.301 -0.735
t60g30p00  9111.81 2.0 +0.3  8.860  (  223.87)   331.13  8.864  9.585 -0.721
t60g20p00  9111.81 2.0 -0.3  8.260  (  194.98)   288.40  8.259  9.194 -0.935
t60g20p00  9111.81 2.0  0.0  8.560  (  223.87)   331.13  8.545  9.507 -0.962
t60g20p00  9111.81 2.0 +0.3  8.860  (  251.19)   380.19  8.874  9.783 -0.909
t60g10p00  9111.81 2.0 -0.3  8.260  (  229.09)   338.84  8.257  9.324 -1.067
t60g10p00  9111.81 2.0  0.0  8.560  (  257.04)   380.19  8.553  9.596 -1.043
t60g10p00  9111.81 2.0 +0.3  8.860  (  288.40)   426.58  8.886  9.830 -0.944
t55g50p00  9111.81 2.0 -0.3  8.260  (   63.10)    69.18  8.263  8.351 -0.088
t55g50p00  9111.81 2.0  0.0  8.560  (   87.10)    97.72  8.560  8.676 -0.116
t55g50p00  9111.81 2.0 +0.3  8.860  (  117.49)   134.90  8.860  9.003 -0.143
t55g40p00  9111.81 2.0 -0.3  8.260  (   89.13)   109.65  8.251  8.493 -0.242
t55g40p00  9111.81 2.0  0.0  8.560  (  114.82)   147.91  8.560  8.873 -0.313
t55g40p00  9111.81 2.0 +0.3  8.860  (  147.91)   190.55  8.850  9.212 -0.362
t55g30p00  9111.81 2.0 -0.3  8.260  (  123.03)   169.82  8.265  8.776 -0.511
t55g30p00  9111.81 2.0  0.0  8.560  (  147.91)   213.80  8.566  9.180 -0.614
t55g30p00  9111.81 2.0 +0.3  8.860  (  177.83)   257.04  8.844  9.499 -0.655
t55g20p00  9111.81 2.0 -0.3  8.260  (  158.49)   234.42  8.245  9.078 -0.833
t55g20p00  9111.81 2.0  0.0  8.560  (  186.21)   281.84  8.560  9.480 -0.920
t55g20p00  9111.81 2.0 +0.3  8.860  (  213.80)   323.59  8.841  9.755 -0.914
t55g10p00  9111.81 2.0 -0.3  8.260  (  194.98)   302.00  8.252  9.394 -1.142
t55g10p00  9111.81 2.0  0.0  8.560  (  218.78)   346.74  8.571  9.718 -1.147
t55g10p00  9111.81 2.0 +0.3  8.860  (  245.47)   389.05  8.883  9.953 -1.070
t50g50p00  9111.81 2.0 -0.3  8.260  (   26.30)    27.54  8.268  8.303 -0.035
t50g50p00  9111.81 2.0  0.0  8.560  (   38.02)    40.74  8.568  8.615 -0.047
t50g50p00  9111.81 2.0 +0.3  8.860  (   53.70)    57.54  8.864  8.928 -0.064
t50g40p00  9111.81 2.0 -0.3  8.260  (   43.65)    48.98  8.254  8.362 -0.108
t50g40p00  9111.81 2.0  0.0  8.560  (   58.88)    67.61  8.567  8.719 -0.152
t50g40p00  9111.81 2.0 +0.3  8.860  (   75.86)    91.20  8.868  9.058 -0.190
t50g30p00  9111.81 2.0 -0.3  8.260  (   69.18)    85.11  8.250  8.522 -0.272
t50g30p00  9111.81 2.0  0.0  8.560  (   87.10)   114.82  8.571  8.930 -0.359
t50g30p00  9111.81 2.0 +0.3  8.860  (  109.65)   147.91  8.873  9.304 -0.431
t50g20p00  9111.81 2.0 -0.3  8.260  (  102.33)   144.54  8.271  8.812 -0.541
t50g20p00  9111.81 2.0  0.0  8.560  (  125.89)   181.97  8.571  9.241 -0.670
t50g20p00  9111.81 2.0 +0.3  8.860  (  147.91)   218.78  8.847  9.594 -0.747
t50g10p00  9111.81 2.0 -0.3  8.260  (  144.54)   218.78  8.268  9.161 -0.893
t50g10p00  9111.81 2.0  0.0  8.560  (  165.96)   257.04  8.542  9.540 -0.998
t50g10p00  9111.81 2.0 +0.3  8.860  (  190.55)   302.00  8.869  9.897 -1.028
t45g50p00  9111.81 2.0 -0.3  8.260  (    5.37)     5.50  8.254  8.268 -0.014
t45g50p00  9111.81 2.0  0.0  8.560  (    8.71)     8.91  8.561  8.580 -0.019
t45g50p00  9111.81 2.0 +0.3  8.860  (   13.18)    13.49  8.853  8.876 -0.023
t45g40p00  9111.81 2.0 -0.3  8.260  (   12.88)    13.49  8.252  8.289 -0.037
t45g40p00  9111.81 2.0  0.0  8.560  (   18.62)    19.95  8.560  8.610 -0.050
t45g40p00  9111.81 2.0 +0.3  8.860  (   26.30)    28.18  8.862  8.925 -0.063
t45g30p00  9111.81 2.0 -0.3  8.260  (   25.12)    27.54  8.255  8.346 -0.091
t45g30p00  9111.81 2.0  0.0  8.560  (   33.88)    38.02  8.555  8.676 -0.121
t45g30p00  9111.81 2.0 +0.3  8.860  (   44.67)    50.12  8.863  9.030 -0.167
t45g20p00  9111.81 2.0 -0.3  8.260  (   45.71)    52.48  8.261  8.467 -0.206
t45g20p00  9111.81 2.0  0.0  8.560  (   56.23)    69.18  8.569  8.842 -0.273
t45g20p00  9111.81 2.0 +0.3  8.860  (   70.79)    87.10  8.850  9.186 -0.336
t45g10p00  9111.81 2.0 -0.3  8.260  (   74.13)    95.50  8.258  8.651 -0.393
t45g10p00  9111.81 2.0  0.0  8.560  (   91.20)   120.23  8.550  9.048 -0.498
t45g10p00  9111.81 2.0 +0.3  8.860  (  107.15)   147.91  8.846  9.440 -0.594
t70g50m10  9111.81 2.0 -0.3  7.260  (   60.26)    77.62  7.256  7.469 -0.213
t70g50m10  9111.81 2.0  0.0  7.560  (   87.10)   114.82  7.552  7.849 -0.297
t70g50m10  9111.81 2.0 +0.3  7.860  (  114.82)   162.18  7.870  8.281 -0.411
t70g40m10  9111.81 2.0 -0.3  7.260  (   85.11)   123.03  7.252  7.680 -0.428
t70g40m10  9111.81 2.0  0.0  7.560  (  112.20)   169.82  7.566  8.192 -0.626
t70g40m10  9111.81 2.0 +0.3  7.860  (  138.04)   218.78  7.874  8.661 -0.787
t70g30m10  9111.81 2.0 -0.3  7.260  (  114.82)   177.83  7.255  7.998 -0.743
t70g30m10  9111.81 2.0  0.0  7.560  (  141.25)   223.87  7.546  8.510 -0.964
t70g30m10  9111.81 2.0 +0.3  7.860  (  165.96)   275.42  7.873  8.966 -1.093
t70g20m10  9111.81 2.0 -0.3  7.260  (  138.04)   218.78  7.249  8.213 -0.964
t70g20m10  9111.81 2.0  0.0  7.560  (  165.96)   269.15  7.567  8.767 -1.200
t70g20m10  9111.81 2.0 +0.3  7.860  (  190.55)   316.23  7.879  9.188 -1.309
t70g10m10  9111.81 2.0 -0.3  7.260  (  154.88)   245.47  7.256  8.336 -1.080
t70g10m10  9111.81 2.0  0.0  7.560  (  181.97)   295.12  7.574  8.890 -1.316
t70g10m10  9111.81 2.0 +0.3  7.860  (  204.17)   338.84  7.877  9.302 -1.425
t65g50m10  9111.81 2.0 -0.3  7.260  (   45.71)    58.88  7.260  7.439 -0.179
t65g50m10  9111.81 2.0  0.0  7.560  (   69.18)    91.20  7.563  7.791 -0.228
t65g50m10  9111.81 2.0 +0.3  7.860  (   97.72)   131.83  7.858  8.163 -0.305
t65g40m10  9111.81 2.0 -0.3  7.260  (   69.18)   100.00  7.255  7.619 -0.364
t65g40m10  9111.81 2.0  0.0  7.560  (   95.50)   141.25  7.550  8.068 -0.518
t65g40m10  9111.81 2.0 +0.3  7.860  (  123.03)   190.55  7.870  8.558 -0.688
t65g30m10  9111.81 2.0 -0.3  7.260  (   95.50)   154.88  7.267  7.948 -0.681
t65g30m10  9111.81 2.0  0.0  7.560  (  123.03)   199.53  7.551  8.463 -0.912
t65g30m10  9111.81 2.0 +0.3  7.860  (  147.91)   245.47  7.843  8.917 -1.074
t65g20m10  9111.81 2.0 -0.3  7.260  (  128.82)   208.93  7.258  8.254 -0.996
t65g20m10  9111.81 2.0  0.0  7.560  (  151.36)   257.04  7.565  8.780 -1.215
t65g20m10  9111.81 2.0 +0.3  7.860  (  177.83)   302.00  7.865  9.177 -1.312
t65g10m10  9111.81 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9111.81 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9111.81 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9111.81 2.0 -0.3  7.260  (   30.20)    38.02  7.265  7.389 -0.124
t60g50m10  9111.81 2.0  0.0  7.560  (   50.12)    61.66  7.557  7.711 -0.154
t60g50m10  9111.81 2.0 +0.3  7.860  (   75.86)    95.50  7.860  8.057 -0.197
t60g40m10  9111.81 2.0 -0.3  7.260  (   50.12)    70.79  7.261  7.528 -0.267
t60g40m10  9111.81 2.0  0.0  7.560  (   74.13)   107.15  7.568  7.933 -0.365
t60g40m10  9111.81 2.0 +0.3  7.860  (  100.00)   147.91  7.858  8.345 -0.487
t60g30m10  9111.81 2.0 -0.3  7.260  (   75.86)   120.23  7.259  7.782 -0.523
t60g30m10  9111.81 2.0  0.0  7.560  (  100.00)   165.96  7.568  8.312 -0.744
t60g30m10  9111.81 2.0 +0.3  7.860  (  125.89)   208.93  7.847  8.764 -0.917
t60g20m10  9111.81 2.0 -0.3  7.260  (  104.71)   177.83  7.259  8.152 -0.893
t60g20m10  9111.81 2.0  0.0  7.560  (  128.82)   223.87  7.552  8.694 -1.142
t60g20m10  9111.81 2.0 +0.3  7.860  (  154.88)   269.15  7.850  9.144 -1.294
t60g10m10  9111.81 2.0 -0.3  7.260  (  134.90)   229.09  7.245  8.417 -1.172
t60g10m10  9111.81 2.0  0.0  7.560  (  158.49)   275.42  7.548  8.925 -1.377
t60g10m10  9111.81 2.0 +0.3  7.860  (  181.97)   323.59  7.888  9.347 -1.459
t55g50m10  9111.81 2.0 -0.3  7.260  (   16.22)    19.05  7.263  7.343 -0.080
t55g50m10  9111.81 2.0  0.0  7.560  (   28.18)    33.11  7.559  7.652 -0.093
t55g50m10  9111.81 2.0 +0.3  7.860  (   46.77)    54.95  7.863  7.975 -0.112
t55g40m10  9111.81 2.0 -0.3  7.260  (   30.90)    39.81  7.256  7.428 -0.172
t55g40m10  9111.81 2.0  0.0  7.560  (   47.86)    63.10  7.553  7.773 -0.220
t55g40m10  9111.81 2.0 +0.3  7.860  (   70.79)    95.50  7.864  8.148 -0.284
t55g30m10  9111.81 2.0 -0.3  7.260  (   51.29)    77.62  7.268  7.611 -0.343
t55g30m10  9111.81 2.0  0.0  7.560  (   74.13)   112.20  7.558  8.020 -0.462
t55g30m10  9111.81 2.0 +0.3  7.860  (   97.72)   154.88  7.870  8.492 -0.622
t55g20m10  9111.81 2.0 -0.3  7.260  (   77.62)   131.83  7.257  7.902 -0.645
t55g20m10  9111.81 2.0  0.0  7.560  (  102.33)   177.83  7.568  8.457 -0.889
t55g20m10  9111.81 2.0 +0.3  7.860  (  128.82)   223.87  7.876  8.964 -1.088
t55g10m10  9111.81 2.0 -0.3  7.260  (  107.15)   194.98  7.268  8.326 -1.058
t55g10m10  9111.81 2.0  0.0  7.560  (  134.90)   239.88  7.562  8.857 -1.295
t55g10m10  9111.81 2.0 +0.3  7.860  (  158.49)   281.84  7.852  9.281 -1.429
t50g50m10  9111.81 2.0 -0.3  7.260  (    6.03)     6.61  7.261  7.303 -0.042
t50g50m10  9111.81 2.0  0.0  7.560  (   10.96)    12.02  7.558  7.605 -0.047
t50g50m10  9111.81 2.0 +0.3  7.860  (   19.05)    20.89  7.856  7.910 -0.054
t50g40m10  9111.81 2.0 -0.3  7.260  (   13.18)    15.85  7.265  7.361 -0.096
t50g40m10  9111.81 2.0  0.0  7.560  (   21.88)    26.30  7.558  7.672 -0.114
t50g40m10  9111.81 2.0 +0.3  7.860  (   34.67)    41.69  7.857  7.997 -0.140
t50g30m10  9111.81 2.0 -0.3  7.260  (   26.30)    34.67  7.263  7.452 -0.189
t50g30m10  9111.81 2.0  0.0  7.560  (   39.81)    53.70  7.556  7.803 -0.247
t50g30m10  9111.81 2.0 +0.3  7.860  (   57.54)    79.43  7.870  8.184 -0.314
t50g20m10  9111.81 2.0 -0.3  7.260  (   46.77)    70.79  7.265  7.626 -0.361
t50g20m10  9111.81 2.0  0.0  7.560  (   66.07)   102.33  7.566  8.043 -0.477
t50g20m10  9111.81 2.0 +0.3  7.860  (   89.13)   138.04  7.860  8.485 -0.625
t50g10m10  9111.81 2.0 -0.3  7.260  (   75.86)   128.82  7.263  7.939 -0.676
t50g10m10  9111.81 2.0  0.0  7.560  (   97.72)   169.82  7.558  8.448 -0.890
t50g10m10  9111.81 2.0 +0.3  7.860  (  123.03)   213.80  7.868  8.970 -1.102
t45g50m10  9111.81 2.0 -0.3  7.260  (    0.81)     0.85  7.260  7.283 -0.023
t45g50m10  9111.81 2.0  0.0  7.560  (    1.55)     1.66  7.565  7.589 -0.024
t45g50m10  9111.81 2.0 +0.3  7.860  (    2.95)     3.09  7.860  7.886 -0.026
t45g40m10  9111.81 2.0 -0.3  7.260  (    3.47)     3.80  7.262  7.311 -0.049
t45g40m10  9111.81 2.0  0.0  7.560  (    6.03)     6.76  7.564  7.619 -0.055
t45g40m10  9111.81 2.0 +0.3  7.860  (   10.23)    11.22  7.856  7.921 -0.065
t45g30m10  9111.81 2.0 -0.3  7.260  (    8.51)     9.77  7.258  7.347 -0.089
t45g30m10  9111.81 2.0  0.0  7.560  (   13.49)    15.85  7.558  7.665 -0.107
t45g30m10  9111.81 2.0 +0.3  7.860  (   20.89)    24.55  7.864  7.993 -0.129
t45g20m10  9111.81 2.0 -0.3  7.260  (   18.20)    22.39  7.259  7.412 -0.153
t45g20m10  9111.81 2.0  0.0  7.560  (   26.92)    33.88  7.552  7.745 -0.193
t45g20m10  9111.81 2.0 +0.3  7.860  (   38.90)    48.98  7.851  8.095 -0.244
t45g10m10  9111.81 2.0 -0.3  7.260  (   35.48)    47.86  7.258  7.529 -0.271
t45g10m10  9111.81 2.0  0.0  7.560  (   48.98)    69.18  7.568  7.935 -0.367
t45g10m10  9111.81 2.0 +0.3  7.860  (   64.57)    93.33  7.863  8.335 -0.472
t70g50m20  9111.81 2.0 -0.3  6.260  (    9.55)    15.14  6.261  6.478 -0.217
t70g50m20  9111.81 2.0  0.0  6.560  (   17.78)    28.18  6.565  6.803 -0.238
t70g50m20  9111.81 2.0 +0.3  6.860  (   30.90)    48.98  6.863  7.135 -0.272
t70g40m20  9111.81 2.0 -0.3  6.260  (   18.20)    36.31  6.263  6.635 -0.372
t70g40m20  9111.81 2.0  0.0  6.560  (   32.36)    61.66  6.557  7.000 -0.443
t70g40m20  9111.81 2.0 +0.3  6.860  (   51.29)    97.72  6.868  7.423 -0.555
t70g30m20  9111.81 2.0 -0.3  6.260  (   34.67)    81.28  6.263  6.887 -0.624
t70g30m20  9111.81 2.0  0.0  6.560  (   54.95)   123.03  6.559  7.388 -0.829
t70g30m20  9111.81 2.0 +0.3  6.860  (   79.43)   169.82  6.859  7.987 -1.128
t70g20m20  9111.81 2.0 -0.3  6.260  (   50.12)   125.89  6.263  7.135 -0.872
t70g20m20  9111.81 2.0  0.0  6.560  (   75.86)   173.78  6.555  7.740 -1.185
t70g20m20  9111.81 2.0 +0.3  6.860  (  102.33)   223.87  6.864  8.399 -1.535
t70g10m20  9111.81 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9111.81 2.0 -0.3  6.260  (    6.31)     9.33  6.260  6.439 -0.179
t65g50m20  9111.81 2.0  0.0  6.560  (   12.02)    17.78  6.561  6.752 -0.191
t65g50m20  9111.81 2.0 +0.3  6.860  (   21.88)    32.36  6.863  7.074 -0.211
t65g40m20  9111.81 2.0 -0.3  6.260  (   12.88)    25.12  6.265  6.607 -0.342
t65g40m20  9111.81 2.0  0.0  6.560  (   22.91)    44.67  6.566  6.954 -0.388
t65g40m20  9111.81 2.0 +0.3  6.860  (   38.90)    72.44  6.860  7.326 -0.466
t65g30m20  9111.81 2.0 -0.3  6.260  (   23.99)    57.54  6.258  6.814 -0.556
t65g30m20  9111.81 2.0  0.0  6.560  (   39.81)    93.33  6.568  7.251 -0.683
t65g30m20  9111.81 2.0 +0.3  6.860  (   61.66)   134.90  6.859  7.750 -0.891
t65g20m20  9111.81 2.0 -0.3  6.260  (   44.67)   112.20  6.259  7.112 -0.853
t65g20m20  9111.81 2.0  0.0  6.560  (   66.07)   158.49  6.554  7.704 -1.150
t65g20m20  9111.81 2.0 +0.3  6.860  (   91.20)   208.93  6.872  8.371 -1.499
t65g10m20  9111.81 2.0 -0.3  6.260  (   63.10)   147.91  6.268  7.261 -0.993
t65g10m20  9111.81 2.0  0.0  6.560  (   89.13)   194.98  6.557  7.876 -1.319
t65g10m20  9111.81 2.0 +0.3  6.860  (  114.82)   245.47  6.878  8.528 -1.650
t60g50m20  9111.81 2.0 -0.3  6.260  (    3.80)     5.13  6.258  6.396 -0.138
t60g50m20  9111.81 2.0  0.0  6.560  (    7.24)    10.00  6.565  6.708 -0.143
t60g50m20  9111.81 2.0 +0.3  6.860  (   13.80)    18.62  6.859  7.012 -0.153
t60g40m20  9111.81 2.0 -0.3  6.260  (    7.94)    13.80  6.263  6.529 -0.266
t60g40m20  9111.81 2.0  0.0  6.560  (   14.79)    25.12  6.555  6.846 -0.291
t60g40m20  9111.81 2.0 +0.3  6.860  (   25.70)    44.67  6.862  7.194 -0.332
t60g30m20  9111.81 2.0 -0.3  6.260  (   15.85)    36.31  6.258  6.727 -0.469
t60g30m20  9111.81 2.0  0.0  6.560  (   27.54)    61.66  6.557  7.106 -0.549
t60g30m20  9111.81 2.0 +0.3  6.860  (   44.67)    95.50  6.853  7.518 -0.665
t60g20m20  9111.81 2.0 -0.3  6.260  (   29.51)    74.13  6.259  6.929 -0.670
t60g20m20  9111.81 2.0  0.0  6.560  (   46.77)   112.20  6.551  7.383 -0.832
t60g20m20  9111.81 2.0 +0.3  6.860  (   69.18)   158.49  6.863  7.969 -1.106
t60g10m20  9111.81 2.0 -0.3  6.260  (   52.48)   117.49  6.252  7.073 -0.821
t60g10m20  9111.81 2.0  0.0  6.560  (   75.86)   165.96  6.571  7.699 -1.128
t60g10m20  9111.81 2.0 +0.3  6.860  (  100.00)   208.93  6.851  8.272 -1.421
t55g50m20  9111.81 2.0 -0.3  6.260  (    2.00)     2.51  6.264  6.361 -0.097
t55g50m20  9111.81 2.0  0.0  6.560  (    3.89)     4.90  6.561  6.660 -0.099
t55g50m20  9111.81 2.0 +0.3  6.860  (    7.59)     9.33  6.856  6.959 -0.103
t55g40m20  9111.81 2.0 -0.3  6.260  (    4.27)     6.46  6.260  6.453 -0.193
t55g40m20  9111.81 2.0  0.0  6.560  (    8.13)    12.30  6.561  6.764 -0.203
t55g40m20  9111.81 2.0 +0.3  6.860  (   14.79)    22.91  6.865  7.087 -0.222
t55g30m20  9111.81 2.0 -0.3  6.260  (    8.91)    17.38  6.256  6.593 -0.337
t55g30m20  9111.81 2.0  0.0  6.560  (   16.22)    31.62  6.558  6.933 -0.375
t55g30m20  9111.81 2.0 +0.3  6.860  (   28.18)    53.70  6.855  7.287 -0.432
t55g20m20  9111.81 2.0 -0.3  6.260  (   18.20)    43.65  6.259  6.789 -0.530
t55g20m20  9111.81 2.0  0.0  6.560  (   30.90)    72.44  6.565  7.196 -0.631
t55g20m20  9111.81 2.0 +0.3  6.860  (   47.86)   109.65  6.869  7.645 -0.776
t55g10m20  9111.81 2.0 -0.3  6.260  (   33.88)    79.43  6.268  6.930 -0.662
t55g10m20  9111.81 2.0  0.0  6.560  (   52.48)   117.49  6.561  7.390 -0.829
t55g10m20  9111.81 2.0 +0.3  6.860  (   74.13)   162.18  6.872  7.959 -1.087
t50g50m20  9111.81 2.0 -0.3  6.260  (    0.74)     0.85  6.257  6.320 -0.063
t50g50m20  9111.81 2.0  0.0  6.560  (    1.48)     1.70  6.560  6.623 -0.063
t50g50m20  9111.81 2.0 +0.3  6.860  (    2.88)     3.31  6.856  6.920 -0.064
t50g40m20  9111.81 2.0 -0.3  6.260  (    1.82)     2.45  6.263  6.390 -0.127
t50g40m20  9111.81 2.0  0.0  6.560  (    3.55)     4.79  6.564  6.694 -0.130
t50g40m20  9111.81 2.0 +0.3  6.860  (    6.76)     9.12  6.862  7.000 -0.138
t50g30m20  9111.81 2.0 -0.3  6.260  (    4.27)     6.92  6.260  6.490 -0.230
t50g30m20  9111.81 2.0  0.0  6.560  (    7.94)    12.88  6.555  6.802 -0.247
t50g30m20  9111.81 2.0 +0.3  6.860  (   14.45)    23.44  6.855  7.127 -0.272
t50g20m20  9111.81 2.0 -0.3  6.260  (    9.12)    18.62  6.258  6.628 -0.370
t50g20m20  9111.81 2.0  0.0  6.560  (   16.60)    33.11  6.555  6.971 -0.416
t50g20m20  9111.81 2.0 +0.3  6.860  (   27.54)    56.23  6.864  7.349 -0.485
t50g10m20  9111.81 2.0 -0.3  6.260  (   19.50)    43.65  6.266  6.764 -0.498
t50g10m20  9111.81 2.0  0.0  6.560  (   32.36)    70.79  6.568  7.164 -0.596
t50g10m20  9111.81 2.0 +0.3  6.860  (   50.12)   104.71  6.862  7.588 -0.726
t45g50m20  9111.81 2.0 -0.3  6.260  (    0.12)     0.13  6.265  6.305 -0.040
t45g50m20  9111.81 2.0  0.0  6.560  (    0.24)     0.26  6.555  6.596 -0.041
t45g50m20  9111.81 2.0 +0.3  6.860  (    0.48)     0.52  6.857  6.898 -0.041
t45g40m20  9111.81 2.0 -0.3  6.260  (    0.49)     0.58  6.259  6.334 -0.075
t45g40m20  9111.81 2.0  0.0  6.560  (    0.95)     1.15  6.562  6.638 -0.076
t45g40m20  9111.81 2.0 +0.3  6.860  (    1.91)     2.24  6.859  6.936 -0.077
t45g30m20  9111.81 2.0 -0.3  6.260  (    1.29)     1.70  6.256  6.380 -0.124
t45g30m20  9111.81 2.0  0.0  6.560  (    2.51)     3.31  6.559  6.688 -0.129
t45g30m20  9111.81 2.0 +0.3  6.860  (    4.79)     6.31  6.863  7.002 -0.139
t45g20m20  9111.81 2.0 -0.3  6.260  (    3.31)     4.90  6.257  6.448 -0.191
t45g20m20  9111.81 2.0  0.0  6.560  (    6.17)     9.33  6.565  6.773 -0.208
t45g20m20  9111.81 2.0 +0.3  6.860  (   10.96)    16.60  6.858  7.091 -0.233
t45g10m20  9111.81 2.0 -0.3  6.260  (    8.32)    13.80  6.258  6.528 -0.270
t45g10m20  9111.81 2.0  0.0  6.560  (   14.45)    24.55  6.558  6.867 -0.309
t45g10m20  9111.81 2.0 +0.3  6.860  (   23.99)    40.74  6.855  7.219 -0.364
t70g50m30  9111.81 2.0 -0.3  5.260  (    1.02)     2.63  5.257  5.679 -0.422
t70g50m30  9111.81 2.0  0.0  5.560  (    2.00)     5.25  5.562  5.990 -0.428
t70g50m30  9111.81 2.0 +0.3  5.860  (    3.98)    10.23  5.862  6.299 -0.437
t70g40m30  9111.81 2.0 -0.3  5.260  (    2.09)     7.59  5.256  5.841 -0.585
t70g40m30  9111.81 2.0  0.0  5.560  (    4.07)    14.79  5.558  6.156 -0.598
t70g40m30  9111.81 2.0 +0.3  5.860  (    7.94)    27.54  5.856  6.481 -0.625
t70g30m30  9111.81 2.0 -0.3  5.260  (    3.89)    16.98  5.259  5.940 -0.681
t70g30m30  9111.81 2.0  0.0  5.560  (    7.59)    31.62  5.558  6.268 -0.710
t70g30m30  9111.81 2.0 +0.3  5.860  (   14.45)    56.23  5.865  6.637 -0.772
t70g20m30  9111.81 2.0 -0.3  5.260  (    7.24)    37.15  5.259  6.072 -0.813
t70g20m30  9111.81 2.0  0.0  5.560  (   13.80)    64.57  5.562  6.438 -0.876
t70g20m30  9111.81 2.0 +0.3  5.860  (   25.12)   102.33  5.861  6.870 -1.009
t70g10m30  9111.81 2.0 -0.3  5.260  (    9.12)    40.74  5.263  6.009 -0.746
t70g10m30  9111.81 2.0  0.0  5.560  (   16.98)    69.18  5.558  6.356 -0.798
t70g10m30  9111.81 2.0 +0.3  5.860  (   30.90)   109.65  5.866  6.784 -0.918
t65g50m30  9111.81 2.0 -0.3  5.260  (    0.66)     1.55  5.256  5.638 -0.382
t65g50m30  9111.81 2.0  0.0  5.560  (    1.29)     3.09  5.560  5.946 -0.386
t65g50m30  9111.81 2.0 +0.3  5.860  (    2.57)     6.03  5.858  6.249 -0.391
t65g40m30  9111.81 2.0 -0.3  5.260  (    1.41)     5.75  5.264  5.888 -0.624
t65g40m30  9111.81 2.0  0.0  5.560  (    2.82)    11.22  5.564  6.202 -0.638
t65g40m30  9111.81 2.0 +0.3  5.860  (    5.37)    20.89  5.856  6.518 -0.662
t65g30m30  9111.81 2.0 -0.3  5.260  (    2.95)    15.49  5.259  6.032 -0.773
t65g30m30  9111.81 2.0  0.0  5.560  (    5.75)    28.84  5.557  6.366 -0.809
t65g30m30  9111.81 2.0 +0.3  5.860  (   10.96)    51.29  5.860  6.731 -0.871
t65g20m30  9111.81 2.0 -0.3  5.260  (    5.50)    28.84  5.261  6.064 -0.803
t65g20m30  9111.81 2.0  0.0  5.560  (   10.72)    51.29  5.560  6.421 -0.861
t65g20m30  9111.81 2.0 +0.3  5.860  (   19.50)    83.18  5.853  6.825 -0.972
t65g10m30  9111.81 2.0 -0.3  5.260  (   10.23)    51.29  5.257  6.112 -0.855
t65g10m30  9111.81 2.0  0.0  5.560  (   19.05)    85.11  5.561  6.523 -0.962
t65g10m30  9111.81 2.0 +0.3  5.860  (   33.88)   128.82  5.870  7.040 -1.170
t60g50m30  9111.81 2.0 -0.3  5.260  (    0.39)     0.78  5.262  5.565 -0.303
t60g50m30  9111.81 2.0  0.0  5.560  (    0.78)     1.55  5.564  5.868 -0.304
t60g50m30  9111.81 2.0 +0.3  5.860  (    1.51)     3.02  5.858  6.164 -0.306
t60g40m30  9111.81 2.0 -0.3  5.260  (    0.83)     3.02  5.259  5.831 -0.572
t60g40m30  9111.81 2.0  0.0  5.560  (    1.66)     5.89  5.556  6.137 -0.581
t60g40m30  9111.81 2.0 +0.3  5.860  (    3.24)    11.48  5.856  6.453 -0.597
t60g30m30  9111.81 2.0 -0.3  5.260  (    1.82)    10.23  5.261  6.055 -0.794
t60g30m30  9111.81 2.0  0.0  5.560  (    3.55)    19.50  5.559  6.379 -0.820
t60g30m30  9111.81 2.0 +0.3  5.860  (    6.76)    35.48  5.857  6.724 -0.867
t60g20m30  9111.81 2.0 -0.3  5.260  (    3.89)    21.88  5.260  6.099 -0.839
t60g20m30  9111.81 2.0  0.0  5.560  (    7.41)    39.81  5.560  6.454 -0.894
t60g20m30  9111.81 2.0 +0.3  5.860  (   13.80)    67.61  5.862  6.853 -0.991
t60g10m30  9111.81 2.0 -0.3  5.260  (    7.76)    31.62  5.255  5.984 -0.729
t60g10m30  9111.81 2.0  0.0  5.560  (   14.45)    56.23  5.563  6.369 -0.806
t60g10m30  9111.81 2.0 +0.3  5.860  (   25.70)    89.13  5.857  6.782 -0.925
t55g50m30  9111.81 2.0 -0.3  5.260  (    0.20)     0.32  5.265  5.464 -0.199
t55g50m30  9111.81 2.0  0.0  5.560  (    0.41)     0.63  5.555  5.755 -0.200
t55g50m30  9111.81 2.0 +0.3  5.860  (    0.79)     1.26  5.857  6.057 -0.200
t55g40m30  9111.81 2.0 -0.3  5.260  (    0.44)     1.15  5.261  5.681 -0.420
t55g40m30  9111.81 2.0  0.0  5.560  (    0.87)     2.29  5.564  5.988 -0.424
t55g40m30  9111.81 2.0 +0.3  5.860  (    1.74)     4.47  5.861  6.289 -0.428
t55g30m30  9111.81 2.0 -0.3  5.260  (    1.00)     4.17  5.258  5.905 -0.647
t55g30m30  9111.81 2.0  0.0  5.560  (    1.95)     8.13  5.560  6.222 -0.662
t55g30m30  9111.81 2.0 +0.3  5.860  (    3.80)    15.49  5.856  6.542 -0.686
t55g20m30  9111.81 2.0 -0.3  5.260  (    2.19)    10.47  5.265  5.983 -0.718
t55g20m30  9111.81 2.0  0.0  5.560  (    4.27)    19.50  5.557  6.307 -0.750
t55g20m30  9111.81 2.0 +0.3  5.860  (    8.13)    35.48  5.859  6.661 -0.802
t55g10m30  9111.81 2.0 -0.3  5.260  (    4.79)    16.98  5.264  5.876 -0.612
t55g10m30  9111.81 2.0  0.0  5.560  (    9.12)    30.90  5.560  6.215 -0.655
t55g10m30  9111.81 2.0 +0.3  5.860  (   16.60)    53.70  5.865  6.592 -0.727
t50g50m30  9111.81 2.0 -0.3  5.260  (    0.08)     0.11  5.261  5.378 -0.117
t50g50m30  9111.81 2.0  0.0  5.560  (    0.16)     0.21  5.562  5.679 -0.117
t50g50m30  9111.81 2.0 +0.3  5.860  (    0.32)     0.43  5.862  5.979 -0.117
t50g40m30  9111.81 2.0 -0.3  5.260  (    0.19)     0.35  5.264  5.509 -0.245
t50g40m30  9111.81 2.0  0.0  5.560  (    0.39)     0.69  5.565  5.810 -0.245
t50g40m30  9111.81 2.0 +0.3  5.860  (    0.78)     1.35  5.857  6.104 -0.247
t50g30m30  9111.81 2.0 -0.3  5.260  (    0.45)     1.15  5.260  5.672 -0.412
t50g30m30  9111.81 2.0  0.0  5.560  (    0.89)     2.29  5.563  5.979 -0.416
t50g30m30  9111.81 2.0 +0.3  5.860  (    1.74)     4.47  5.859  6.281 -0.422
t50g20m30  9111.81 2.0 -0.3  5.260  (    1.02)     3.16  5.262  5.770 -0.508
t50g20m30  9111.81 2.0  0.0  5.560  (    2.00)     6.17  5.561  6.080 -0.519
t50g20m30  9111.81 2.0 +0.3  5.860  (    3.89)    12.02  5.863  6.401 -0.538
t50g10m30  9111.81 2.0 -0.3  5.260  (    2.57)     6.76  5.256  5.710 -0.454
t50g10m30  9111.81 2.0  0.0  5.560  (    4.90)    12.88  5.560  6.034 -0.474
t50g10m30  9111.81 2.0 +0.3  5.860  (    9.12)    23.44  5.859  6.364 -0.505
t45g50m30  9111.81 2.0 -0.3  5.260  (    0.02)     0.03  5.262  5.326 -0.064
t45g50m30  9111.81 2.0  0.0  5.560  (    0.05)     0.05  5.562  5.626 -0.064
t45g50m30  9111.81 2.0 +0.3  5.860  (    0.09)     0.11  5.859  5.923 -0.064
t45g40m30  9111.81 2.0 -0.3  5.260  (    0.06)     0.09  5.263  5.404 -0.141
t45g40m30  9111.81 2.0  0.0  5.560  (    0.12)     0.17  5.565  5.706 -0.141
t45g40m30  9111.81 2.0 +0.3  5.860  (    0.24)     0.33  5.855  5.996 -0.141
t45g30m30  9111.81 2.0 -0.3  5.260  (    0.15)     0.26  5.259  5.496 -0.237
t45g30m30  9111.81 2.0  0.0  5.560  (    0.30)     0.52  5.562  5.798 -0.236
t45g30m30  9111.81 2.0 +0.3  5.860  (    0.60)     1.05  5.865  6.103 -0.238
t45g20m30  9111.81 2.0 -0.3  5.260  (    0.37)     0.78  5.256  5.581 -0.325
t45g20m30  9111.81 2.0  0.0  5.560  (    0.74)     1.55  5.558  5.886 -0.328
t45g20m30  9111.81 2.0 +0.3  5.860  (    1.45)     3.09  5.864  6.199 -0.335
t45g10m30  9111.81 2.0 -0.3  5.260  (    0.98)     2.00  5.257  5.579 -0.322
t45g10m30  9111.81 2.0  0.0  5.560  (    1.91)     3.89  5.555  5.884 -0.329
t45g10m30  9111.81 2.0 +0.3  5.860  (    3.72)     7.59  5.861  6.201 -0.340
t70g50m40  9111.81 2.0 -0.3  4.260  (    0.10)     0.48  4.265  4.934 -0.669
t70g50m40  9111.81 2.0  0.0  4.560  (    0.20)     0.93  4.555  5.225 -0.670
t70g50m40  9111.81 2.0 +0.3  4.860  (    0.41)     1.86  4.857  5.529 -0.672
t70g40m40  9111.81 2.0 -0.3  4.260  (    0.21)     1.23  4.263  5.029 -0.766
t70g40m40  9111.81 2.0  0.0  4.560  (    0.42)     2.45  4.565  5.334 -0.769
t70g40m40  9111.81 2.0 +0.3  4.860  (    0.83)     4.79  4.860  5.634 -0.774
t70g30m40  9111.81 2.0 -0.3  4.260  (    0.40)     2.34  4.263  5.039 -0.776
t70g30m40  9111.81 2.0  0.0  4.560  (    0.79)     4.57  4.558  5.338 -0.780
t70g30m40  9111.81 2.0 +0.3  4.860  (    1.55)     9.12  4.858  5.646 -0.788
t70g20m40  9111.81 2.0 -0.3  4.260  (    0.76)     4.27  4.260  5.022 -0.762
t70g20m40  9111.81 2.0  0.0  4.560  (    1.51)     8.32  4.558  5.323 -0.765
t70g20m40  9111.81 2.0 +0.3  4.860  (    2.95)    15.85  4.855  5.627 -0.772
t70g10m40  9111.81 2.0 -0.3  4.260  (    0.95)     2.88  4.265  4.745 -0.480
t70g10m40  9111.81 2.0  0.0  4.560  (    1.91)     5.62  4.561  5.043 -0.482
t70g10m40  9111.81 2.0 +0.3  4.860  (    3.72)    10.96  4.862  5.347 -0.485
t65g50m40  9111.81 2.0 -0.3  4.260  (    0.06)     0.32  4.259  4.950 -0.691
t65g50m40  9111.81 2.0  0.0  4.560  (    0.13)     0.63  4.560  5.253 -0.693
t65g50m40  9111.81 2.0 +0.3  4.860  (    0.26)     1.26  4.861  5.555 -0.694
t65g40m40  9111.81 2.0 -0.3  4.260  (    0.14)     1.10  4.263  5.150 -0.887
t65g40m40  9111.81 2.0  0.0  4.560  (    0.28)     2.19  4.565  5.456 -0.891
t65g40m40  9111.81 2.0 +0.3  4.860  (    0.56)     4.27  4.859  5.756 -0.897
t65g30m40  9111.81 2.0 -0.3  4.260  (    0.30)     2.57  4.260  5.200 -0.940
t65g30m40  9111.81 2.0  0.0  4.560  (    0.60)     5.01  4.556  5.502 -0.946
t65g30m40  9111.81 2.0 +0.3  4.860  (    1.20)    10.00  4.863  5.824 -0.961
t65g20m40  9111.81 2.0 -0.3  4.260  (    0.59)     4.17  4.256  5.128 -0.872
t65g20m40  9111.81 2.0  0.0  4.560  (    1.15)     8.32  4.563  5.443 -0.880
t65g20m40  9111.81 2.0 +0.3  4.860  (    2.29)    16.22  4.865  5.759 -0.894
t65g10m40  9111.81 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9111.81 2.0 -0.3  4.260  (    0.04)     0.16  4.256  4.885 -0.629
t60g50m40  9111.81 2.0  0.0  4.560  (    0.07)     0.32  4.557  5.187 -0.630
t60g50m40  9111.81 2.0 +0.3  4.860  (    0.15)     0.63  4.859  5.489 -0.630
t60g40m40  9111.81 2.0 -0.3  4.260  (    0.08)     0.69  4.264  5.181 -0.917
t60g40m40  9111.81 2.0  0.0  4.560  (    0.17)     1.35  4.556  5.475 -0.919
t60g40m40  9111.81 2.0 +0.3  4.860  (    0.33)     2.69  4.859  5.781 -0.922
t60g30m40  9111.81 2.0 -0.3  4.260  (    0.19)     2.04  4.264  5.311 -1.047
t60g30m40  9111.81 2.0  0.0  4.560  (    0.37)     3.98  4.559  5.612 -1.053
t60g30m40  9111.81 2.0 +0.3  4.860  (    0.74)     7.76  4.856  5.923 -1.067
t60g20m40  9111.81 2.0 -0.3  4.260  (    0.42)     3.72  4.262  5.238 -0.976
t60g20m40  9111.81 2.0  0.0  4.560  (    0.81)     7.24  4.562  5.550 -0.988
t60g20m40  9111.81 2.0 +0.3  4.860  (    1.62)    14.13  4.864  5.873 -1.009
t60g10m40  9111.81 2.0 -0.3  4.260  (    0.83)     4.90  4.260  5.048 -0.788
t60g10m40  9111.81 2.0  0.0  4.560  (    1.66)     9.33  4.556  5.351 -0.795
t60g10m40  9111.81 2.0 +0.3  4.860  (    3.24)    18.20  4.865  5.680 -0.815
t55g50m40  9111.81 2.0 -0.3  4.260  (    0.02)     0.06  4.264  4.751 -0.487
t55g50m40  9111.81 2.0  0.0  4.560  (    0.04)     0.12  4.561  5.049 -0.488
t55g50m40  9111.81 2.0 +0.3  4.860  (    0.08)     0.25  4.861  5.349 -0.488
t55g40m40  9111.81 2.0 -0.3  4.260  (    0.04)     0.27  4.255  5.055 -0.800
t55g40m40  9111.81 2.0  0.0  4.560  (    0.09)     0.54  4.556  5.358 -0.802
t55g40m40  9111.81 2.0 +0.3  4.860  (    0.17)     1.07  4.858  5.660 -0.802
t55g30m40  9111.81 2.0 -0.3  4.260  (    0.10)     0.98  4.263  5.257 -0.994
t55g30m40  9111.81 2.0  0.0  4.560  (    0.20)     1.91  4.561  5.555 -0.994
t55g30m40  9111.81 2.0 +0.3  4.860  (    0.40)     3.72  4.860  5.859 -0.999
t55g20m40  9111.81 2.0 -0.3  4.260  (    0.22)     1.91  4.257  5.206 -0.949
t55g20m40  9111.81 2.0  0.0  4.560  (    0.44)     3.80  4.556  5.511 -0.955
t55g20m40  9111.81 2.0 +0.3  4.860  (    0.87)     7.41  4.855  5.819 -0.964
t55g10m40  9111.81 2.0 -0.3  4.260  (    0.50)     2.51  4.257  4.970 -0.713
t55g10m40  9111.81 2.0  0.0  4.560  (    1.00)     5.01  4.563  5.287 -0.724
t55g10m40  9111.81 2.0 +0.3  4.860  (    1.95)     9.77  4.864  5.600 -0.736
t50g50m40  9111.81 2.0 -0.3  4.260  (    0.01)     0.02  4.271  4.556 -0.285
t50g50m40  9111.81 2.0  0.0  4.560  (    0.02)     0.03  4.563  4.846 -0.283
t50g50m40  9111.81 2.0 +0.3  4.860  (    0.04)     0.07  4.860  5.143 -0.283
t50g40m40  9111.81 2.0 -0.3  4.260  (    0.02)     0.07  4.262  4.803 -0.541
t50g40m40  9111.81 2.0  0.0  4.560  (    0.04)     0.13  4.561  5.102 -0.541
t50g40m40  9111.81 2.0 +0.3  4.860  (    0.08)     0.27  4.860  5.402 -0.542
t50g30m40  9111.81 2.0 -0.3  4.260  (    0.04)     0.23  4.263  4.973 -0.710
t50g30m40  9111.81 2.0  0.0  4.560  (    0.09)     0.46  4.564  5.275 -0.711
t50g30m40  9111.81 2.0 +0.3  4.860  (    0.18)     0.89  4.855  5.568 -0.713
t50g20m40  9111.81 2.0 -0.3  4.260  (    0.10)     0.48  4.257  4.938 -0.681
t50g20m40  9111.81 2.0  0.0  4.560  (    0.20)     0.95  4.557  5.240 -0.683
t50g20m40  9111.81 2.0 +0.3  4.860  (    0.40)     1.91  4.860  5.547 -0.687
t50g10m40  9111.81 2.0 -0.3  4.260  (    0.26)     0.83  4.264  4.764 -0.500
t50g10m40  9111.81 2.0  0.0  4.560  (    0.52)     1.62  4.557  5.059 -0.502
t50g10m40  9111.81 2.0 +0.3  4.860  (    1.05)     3.24  4.863  5.369 -0.506
t45g50m40  9111.81 2.0 -0.3  4.260  (    0.00)     0.00  4.231  4.356 -0.125
t45g50m40  9111.81 2.0  0.0  4.560  (    0.01)     0.01  4.583  4.717 -0.134
t45g50m40  9111.81 2.0 +0.3  4.860  (    0.01)     0.02  4.867  4.996 -0.129
t45g40m40  9111.81 2.0 -0.3  4.260  (    0.01)     0.01  4.259  4.520 -0.261
t45g40m40  9111.81 2.0  0.0  4.560  (    0.01)     0.03  4.559  4.816 -0.257
t45g40m40  9111.81 2.0 +0.3  4.860  (    0.03)     0.05  4.858  5.116 -0.258
t45g30m40  9111.81 2.0 -0.3  4.260  (    0.02)     0.04  4.264  4.662 -0.398
t45g30m40  9111.81 2.0  0.0  4.560  (    0.03)     0.09  4.561  4.959 -0.398
t45g30m40  9111.81 2.0 +0.3  4.860  (    0.07)     0.17  4.863  5.261 -0.398
t45g20m40  9111.81 2.0 -0.3  4.260  (    0.04)     0.10  4.257  4.666 -0.409
t45g20m40  9111.81 2.0  0.0  4.560  (    0.08)     0.19  4.556  4.965 -0.409
t45g20m40  9111.81 2.0 +0.3  4.860  (    0.15)     0.39  4.857  5.267 -0.410
t45g10m40  9111.81 2.0 -0.3  4.260  (    0.10)     0.20  4.257  4.562 -0.305
t45g10m40  9111.81 2.0  0.0  4.560  (    0.20)     0.40  4.556  4.863 -0.307
t45g10m40  9111.81 2.0 +0.3  4.860  (    0.40)     0.79  4.858  5.165 -0.307
t70g50p00  9111.81 3.0 -0.3  8.260  (  181.97)   218.78  8.262  8.520 -0.258
t70g50p00  9111.81 3.0  0.0  8.560  (  223.87)   281.84  8.571  8.887 -0.316
t70g50p00  9111.81 3.0 +0.3  8.860  (  275.42)   354.81  8.873  9.206 -0.333
t70g40p00  9111.81 3.0 -0.3  8.260  (  208.93)   269.15  8.258  8.730 -0.472
t70g40p00  9111.81 3.0  0.0  8.560  (  245.47)   331.13  8.571  9.114 -0.543
t70g40p00  9111.81 3.0 +0.3  8.860  (  288.40)   398.11  8.880  9.426 -0.546
t70g30p00  9111.81 3.0 -0.3  8.260  (  245.47)   323.59  8.248  8.906 -0.658
t70g30p00  9111.81 3.0  0.0  8.560  (  275.42)   380.19  8.545  9.255 -0.710
t70g30p00  9111.81 3.0 +0.3  8.860  (  316.23)   446.68  8.878  9.562 -0.684
t70g20p00  9111.81 3.0 -0.3  8.260  (  269.15)   363.08  8.239  9.060 -0.821
t70g20p00  9111.81 3.0  0.0  8.560  (  302.00)   416.87  8.541  9.421 -0.880
t70g20p00  9111.81 3.0 +0.3  8.860  (  338.84)   478.63  8.887  9.735 -0.848
t70g10p00  9111.81 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9111.81 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10p00  9111.81 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50p00  9111.81 3.0 -0.3  8.260  (  154.88)   186.21  8.266  8.483 -0.217
t65g50p00  9111.81 3.0  0.0  8.560  (  199.53)   245.47  8.570  8.845 -0.275
t65g50p00  9111.81 3.0 +0.3  8.860  (  251.19)   316.23  8.874  9.177 -0.303
t65g40p00  9111.81 3.0 -0.3  8.260  (  186.21)   245.47  8.275  8.733 -0.458
t65g40p00  9111.81 3.0  0.0  8.560  (  223.87)   302.00  8.562  9.093 -0.531
t65g40p00  9111.81 3.0 +0.3  8.860  (  263.03)   363.08  8.848  9.395 -0.547
t65g30p00  9111.81 3.0 -0.3  8.260  (  218.78)   302.00  8.255  8.964 -0.709
t65g30p00  9111.81 3.0  0.0  8.560  (  251.19)   363.08  8.578  9.359 -0.781
t65g30p00  9111.81 3.0 +0.3  8.860  (  288.40)   416.87  8.855  9.627 -0.772
t65g20p00  9111.81 3.0 -0.3  8.260  (  257.04)   363.08  8.267  9.155 -0.888
t65g20p00  9111.81 3.0  0.0  8.560  (  288.40)   416.87  8.566  9.488 -0.922
t65g20p00  9111.81 3.0 +0.3  8.860  (  323.59)   467.74  8.852  9.727 -0.875
t65g10p00  9111.81 3.0 -0.3  8.260  (  281.84)   398.11  8.239  9.248 -1.009
t65g10p00  9111.81 3.0  0.0  8.560  (  316.23)   457.09  8.590  9.624 -1.034
t65g10p00  9111.81 3.0 +0.3  8.860  (  346.74)   501.19  8.857  9.841 -0.984
t60g50p00  9111.81 3.0 -0.3  8.260  (  114.82)   131.83  8.251  8.402 -0.151
t60g50p00  9111.81 3.0  0.0  8.560  (  151.36)   181.97  8.559  8.759 -0.200
t60g50p00  9111.81 3.0 +0.3  8.860  (  199.53)   239.88  8.851  9.088 -0.237
t60g40p00  9111.81 3.0 -0.3  8.260  (  151.36)   194.98  8.272  8.637 -0.365
t60g40p00  9111.81 3.0  0.0  8.560  (  186.21)   245.47  8.549  8.998 -0.449
t60g40p00  9111.81 3.0 +0.3  8.860  (  223.87)   309.03  8.861  9.356 -0.495
t60g30p00  9111.81 3.0 -0.3  8.260  (  186.21)   263.03  8.260  8.923 -0.663
t60g30p00  9111.81 3.0  0.0  8.560  (  218.78)   316.23  8.543  9.294 -0.751
t60g30p00  9111.81 3.0 +0.3  8.860  (  257.04)   380.19  8.874  9.640 -0.766
t60g20p00  9111.81 3.0 -0.3  8.260  (  223.87)   331.13  8.260  9.197 -0.937
t60g20p00  9111.81 3.0  0.0  8.560  (  257.04)   389.05  8.583  9.581 -0.998
t60g20p00  9111.81 3.0 +0.3  8.860  (  288.40)   436.52  8.851  9.826 -0.975
t60g10p00  9111.81 3.0 -0.3  8.260  (  263.03)   389.05  8.235  9.324 -1.089
t60g10p00  9111.81 3.0  0.0  8.560  (  295.12)   446.68  8.579  9.673 -1.094
t60g10p00  9111.81 3.0 +0.3  8.860  (  331.13)   489.78  8.841  9.877 -1.036
t55g50p00  9111.81 3.0 -0.3  8.260  (   66.07)    72.44  8.252  8.335 -0.083
t55g50p00  9111.81 3.0  0.0  8.560  (   93.33)   104.71  8.565  8.678 -0.113
t55g50p00  9111.81 3.0 +0.3  8.860  (  125.89)   144.54  8.863  9.006 -0.143
t55g40p00  9111.81 3.0 -0.3  8.260  (   97.72)   120.23  8.254  8.485 -0.231
t55g40p00  9111.81 3.0  0.0  8.560  (  128.82)   162.18  8.557  8.862 -0.305
t55g40p00  9111.81 3.0 +0.3  8.860  (  162.18)   213.80  8.868  9.240 -0.372
t55g30p00  9111.81 3.0 -0.3  8.260  (  138.04)   190.55  8.269  8.757 -0.488
t55g30p00  9111.81 3.0  0.0  8.560  (  169.82)   239.88  8.557  9.164 -0.607
t55g30p00  9111.81 3.0 +0.3  8.860  (  204.17)   295.12  8.861  9.539 -0.678
t55g20p00  9111.81 3.0 -0.3  8.260  (  181.97)   269.15  8.254  9.072 -0.818
t55g20p00  9111.81 3.0  0.0  8.560  (  213.80)   323.59  8.556  9.489 -0.933
t55g20p00  9111.81 3.0 +0.3  8.860  (  245.47)   380.19  8.873  9.832 -0.959
t55g10p00  9111.81 3.0 -0.3  8.260  (  223.87)   354.81  8.278  9.437 -1.159
t55g10p00  9111.81 3.0  0.0  8.560  (  257.04)   407.38  8.585  9.781 -1.196
t55g10p00  9111.81 3.0 +0.3  8.860  (  288.40)   457.09  8.890 10.033 -1.143
t50g50p00  9111.81 3.0 -0.3  8.260  (   26.92)    28.18  8.263  8.297 -0.034
t50g50p00  9111.81 3.0  0.0  8.560  (   39.81)    41.69  8.555  8.599 -0.044
t50g50p00  9111.81 3.0 +0.3  8.860  (   56.23)    60.26  8.859  8.918 -0.059
t50g40p00  9111.81 3.0 -0.3  8.260  (   46.77)    52.48  8.263  8.369 -0.106
t50g40p00  9111.81 3.0  0.0  8.560  (   63.10)    72.44  8.552  8.694 -0.142
t50g40p00  9111.81 3.0 +0.3  8.860  (   83.18)    97.72  8.849  9.033 -0.184
t50g30p00  9111.81 3.0 -0.3  8.260  (   77.62)    95.50  8.266  8.524 -0.258
t50g30p00  9111.81 3.0  0.0  8.560  (   97.72)   125.89  8.554  8.894 -0.340
t50g30p00  9111.81 3.0 +0.3  8.860  (  123.03)   162.18  8.847  9.266 -0.419
t50g20p00  9111.81 3.0 -0.3  8.260  (  117.49)   162.18  8.268  8.774 -0.506
t50g20p00  9111.81 3.0  0.0  8.560  (  141.25)   204.17  8.554  9.194 -0.640
t50g20p00  9111.81 3.0 +0.3  8.860  (  169.82)   251.19  8.851  9.602 -0.751
t50g10p00  9111.81 3.0 -0.3  8.260  (  165.96)   251.19  8.269  9.132 -0.863
t50g10p00  9111.81 3.0  0.0  8.560  (  194.98)   302.00  8.570  9.573 -1.003
t50g10p00  9111.81 3.0 +0.3  8.860  (  223.87)   354.81  8.885  9.951 -1.066
t45g50p00  9111.81 3.0 -0.3  8.260  (    5.50)     5.62  8.262  8.277 -0.015
t45g50p00  9111.81 3.0  0.0  8.560  (    8.91)     9.12  8.561  8.579 -0.018
t45g50p00  9111.81 3.0 +0.3  8.860  (   13.80)    14.13  8.857  8.880 -0.023
t45g40p00  9111.81 3.0 -0.3  8.260  (   13.49)    14.13  8.252  8.287 -0.035
t45g40p00  9111.81 3.0  0.0  8.560  (   19.95)    20.89  8.555  8.601 -0.046
t45g40p00  9111.81 3.0 +0.3  8.860  (   28.18)    29.51  8.850  8.911 -0.061
t45g30p00  9111.81 3.0 -0.3  8.260  (   26.92)    29.51  8.252  8.339 -0.087
t45g30p00  9111.81 3.0  0.0  8.560  (   37.15)    40.74  8.550  8.668 -0.118
t45g30p00  9111.81 3.0 +0.3  8.860  (   47.86)    54.95  8.855  9.009 -0.154
t45g20p00  9111.81 3.0 -0.3  8.260  (   50.12)    58.88  8.271  8.461 -0.190
t45g20p00  9111.81 3.0  0.0  8.560  (   63.10)    77.62  8.566  8.825 -0.259
t45g20p00  9111.81 3.0 +0.3  8.860  (   79.43)   100.00  8.870  9.197 -0.327
t45g10p00  9111.81 3.0 -0.3  8.260  (   83.18)   107.15  8.251  8.614 -0.363
t45g10p00  9111.81 3.0  0.0  8.560  (  102.33)   138.04  8.561  9.038 -0.477
t45g10p00  9111.81 3.0 +0.3  8.860  (  125.89)   169.82  8.848  9.425 -0.577
t70g50m10  9111.81 3.0 -0.3  7.260  (   63.10)    83.18  7.266  7.468 -0.202
t70g50m10  9111.81 3.0  0.0  7.560  (   93.33)   123.03  7.552  7.830 -0.278
t70g50m10  9111.81 3.0 +0.3  7.860  (  125.89)   173.78  7.855  8.248 -0.393
t70g40m10  9111.81 3.0 -0.3  7.260  (   93.33)   134.90  7.264  7.662 -0.398
t70g40m10  9111.81 3.0  0.0  7.560  (  123.03)   186.21  7.561  8.148 -0.587
t70g40m10  9111.81 3.0 +0.3  7.860  (  154.88)   239.88  7.852  8.621 -0.769
t70g30m10  9111.81 3.0 -0.3  7.260  (  128.82)   199.53  7.271  7.974 -0.703
t70g30m10  9111.81 3.0  0.0  7.560  (  158.49)   251.19  7.548  8.481 -0.933
t70g30m10  9111.81 3.0 +0.3  7.860  (  190.55)   309.03  7.857  8.959 -1.102
t70g20m10  9111.81 3.0 -0.3  7.260  (  158.49)   245.47  7.251  8.160 -0.909
t70g20m10  9111.81 3.0  0.0  7.560  (  186.21)   302.00  7.550  8.715 -1.165
t70g20m10  9111.81 3.0 +0.3  7.860  (  218.78)   354.81  7.841  9.155 -1.314
t70g10m10  9111.81 3.0 -0.3  7.260  (  173.78)   275.42  7.248  8.264 -1.016
t70g10m10  9111.81 3.0  0.0  7.560  (  204.17)   331.13  7.545  8.811 -1.266
t70g10m10  9111.81 3.0 +0.3  7.860  (  234.42)   389.05  7.874  9.313 -1.439
t65g50m10  9111.81 3.0 -0.3  7.260  (   46.77)    60.26  7.257  7.420 -0.163
t65g50m10  9111.81 3.0  0.0  7.560  (   74.13)    95.50  7.554  7.769 -0.215
t65g50m10  9111.81 3.0 +0.3  7.860  (  104.71)   141.25  7.856  8.147 -0.291
t65g40m10  9111.81 3.0 -0.3  7.260  (   74.13)   107.15  7.254  7.591 -0.337
t65g40m10  9111.81 3.0  0.0  7.560  (  104.71)   154.88  7.554  8.038 -0.484
t65g40m10  9111.81 3.0 +0.3  7.860  (  134.90)   208.93  7.856  8.519 -0.663
t65g30m10  9111.81 3.0 -0.3  7.260  (  107.15)   169.82  7.265  7.885 -0.620
t65g30m10  9111.81 3.0  0.0  7.560  (  138.04)   223.87  7.557  8.426 -0.869
t65g30m10  9111.81 3.0 +0.3  7.860  (  165.96)   281.84  7.864  8.941 -1.077
t65g20m10  9111.81 3.0 -0.3  7.260  (  144.54)   234.42  7.259  8.196 -0.937
t65g20m10  9111.81 3.0  0.0  7.560  (  173.78)   288.40  7.545  8.725 -1.180
t65g20m10  9111.81 3.0 +0.3  7.860  (  204.17)   346.74  7.865  9.198 -1.333
t65g10m10  9111.81 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9111.81 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m10  9111.81 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m10  9111.81 3.0 -0.3  7.260  (   30.90)    38.02  7.256  7.376 -0.120
t60g50m10  9111.81 3.0  0.0  7.560  (   51.29)    64.57  7.562  7.711 -0.149
t60g50m10  9111.81 3.0 +0.3  7.860  (   79.43)   102.33  7.868  8.060 -0.192
t60g40m10  9111.81 3.0 -0.3  7.260  (   53.70)    74.13  7.255  7.503 -0.248
t60g40m10  9111.81 3.0  0.0  7.560  (   79.43)   114.82  7.563  7.901 -0.338
t60g40m10  9111.81 3.0 +0.3  7.860  (  109.65)   162.18  7.858  8.321 -0.463
t60g30m10  9111.81 3.0 -0.3  7.260  (   83.18)   131.83  7.266  7.749 -0.483
t60g30m10  9111.81 3.0  0.0  7.560  (  112.20)   181.97  7.556  8.241 -0.685
t60g30m10  9111.81 3.0 +0.3  7.860  (  144.54)   239.88  7.871  8.780 -0.909
t60g20m10  9111.81 3.0 -0.3  7.260  (  117.49)   199.53  7.266  8.097 -0.831
t60g20m10  9111.81 3.0  0.0  7.560  (  147.91)   257.04  7.570  8.681 -1.111
t60g20m10  9111.81 3.0 +0.3  7.860  (  177.83)   309.03  7.852  9.145 -1.293
t60g10m10  9111.81 3.0 -0.3  7.260  (  154.88)   263.03  7.260  8.390 -1.130
t60g10m10  9111.81 3.0  0.0  7.560  (  181.97)   316.23  7.547  8.904 -1.357
t60g10m10  9111.81 3.0 +0.3  7.860  (  213.80)   371.54  7.865  9.350 -1.485
t55g50m10  9111.81 3.0 -0.3  7.260  (   16.22)    19.05  7.262  7.340 -0.078
t55g50m10  9111.81 3.0  0.0  7.560  (   28.84)    33.88  7.566  7.657 -0.091
t55g50m10  9111.81 3.0 +0.3  7.860  (   46.77)    56.23  7.864  7.974 -0.110
t55g40m10  9111.81 3.0 -0.3  7.260  (   31.62)    41.69  7.263  7.430 -0.167
t55g40m10  9111.81 3.0  0.0  7.560  (   50.12)    67.61  7.562  7.771 -0.209
t55g40m10  9111.81 3.0 +0.3  7.860  (   75.86)   102.33  7.859  8.130 -0.271
t55g30m10  9111.81 3.0 -0.3  7.260  (   54.95)    81.28  7.253  7.568 -0.315
t55g30m10  9111.81 3.0  0.0  7.560  (   81.28)   123.03  7.562  7.991 -0.429
t55g30m10  9111.81 3.0 +0.3  7.860  (  109.65)   169.82  7.855  8.437 -0.582
t55g20m10  9111.81 3.0 -0.3  7.260  (   87.10)   144.54  7.255  7.844 -0.589
t55g20m10  9111.81 3.0  0.0  7.560  (  114.82)   199.53  7.568  8.399 -0.831
t55g20m10  9111.81 3.0 +0.3  7.860  (  144.54)   251.19  7.852  8.902 -1.050
t55g10m10  9111.81 3.0 -0.3  7.260  (  123.03)   218.78  7.261  8.242 -0.981
t55g10m10  9111.81 3.0  0.0  7.560  (  151.36)   275.42  7.566  8.818 -1.252
t55g10m10  9111.81 3.0 +0.3  7.860  (  181.97)   331.13  7.878  9.318 -1.440
t50g50m10  9111.81 3.0 -0.3  7.260  (    6.03)     6.61  7.264  7.305 -0.041
t50g50m10  9111.81 3.0  0.0  7.560  (   10.96)    12.02  7.558  7.604 -0.046
t50g50m10  9111.81 3.0 +0.3  7.860  (   19.50)    21.38  7.865  7.918 -0.053
t50g40m10  9111.81 3.0 -0.3  7.260  (   13.49)    16.22  7.266  7.359 -0.093
t50g40m10  9111.81 3.0  0.0  7.560  (   22.91)    27.54  7.566  7.677 -0.111
t50g40m10  9111.81 3.0 +0.3  7.860  (   36.31)    43.65  7.859  7.995 -0.136
t50g30m10  9111.81 3.0 -0.3  7.260  (   27.54)    36.31  7.263  7.443 -0.180
t50g30m10  9111.81 3.0  0.0  7.560  (   42.66)    57.54  7.561  7.790 -0.229
t50g30m10  9111.81 3.0 +0.3  7.860  (   63.10)    85.11  7.855  8.148 -0.293
t50g20m10  9111.81 3.0 -0.3  7.260  (   50.12)    75.86  7.259  7.595 -0.336
t50g20m10  9111.81 3.0  0.0  7.560  (   72.44)   112.20  7.563  8.007 -0.444
t50g20m10  9111.81 3.0 +0.3  7.860  (   97.72)   154.88  7.863  8.452 -0.589
t50g10m10  9111.81 3.0 -0.3  7.260  (   83.18)   141.25  7.253  7.869 -0.616
t50g10m10  9111.81 3.0  0.0  7.560  (  112.20)   190.55  7.551  8.377 -0.826
t50g10m10  9111.81 3.0 +0.3  7.860  (  141.25)   245.47  7.868  8.931 -1.063
t45g50m10  9111.81 3.0 -0.3  7.260  (    0.81)     0.85  7.261  7.284 -0.023
t45g50m10  9111.81 3.0  0.0  7.560  (    1.55)     1.62  7.555  7.579 -0.024
t45g50m10  9111.81 3.0 +0.3  7.860  (    2.95)     3.09  7.859  7.884 -0.025
t45g40m10  9111.81 3.0 -0.3  7.260  (    3.47)     3.80  7.258  7.306 -0.048
t45g40m10  9111.81 3.0  0.0  7.560  (    6.17)     6.76  7.554  7.608 -0.054
t45g40m10  9111.81 3.0 +0.3  7.860  (   10.47)    11.75  7.867  7.931 -0.064
t45g30m10  9111.81 3.0 -0.3  7.260  (    8.91)    10.23  7.263  7.347 -0.084
t45g30m10  9111.81 3.0  0.0  7.560  (   14.45)    16.60  7.556  7.658 -0.102
t45g30m10  9111.81 3.0 +0.3  7.860  (   21.88)    26.30  7.869  7.995 -0.126
t45g20m10  9111.81 3.0 -0.3  7.260  (   19.05)    23.99  7.267  7.413 -0.146
t45g20m10  9111.81 3.0  0.0  7.560  (   29.51)    37.15  7.567  7.753 -0.186
t45g20m10  9111.81 3.0 +0.3  7.860  (   41.69)    53.70  7.858  8.092 -0.234
t45g10m10  9111.81 3.0 -0.3  7.260  (   38.02)    51.29  7.252  7.507 -0.255
t45g10m10  9111.81 3.0  0.0  7.560  (   54.95)    75.86  7.563  7.899 -0.336
t45g10m10  9111.81 3.0 +0.3  7.860  (   72.44)   104.71  7.864  8.306 -0.442
t70g50m20  9111.81 3.0 -0.3  6.260  (    9.55)    15.14  6.260  6.475 -0.215
t70g50m20  9111.81 3.0  0.0  6.560  (   17.78)    28.18  6.560  6.794 -0.234
t70g50m20  9111.81 3.0 +0.3  6.860  (   31.62)    50.12  6.863  7.129 -0.266
t70g40m20  9111.81 3.0 -0.3  6.260  (   18.62)    37.15  6.266  6.631 -0.365
t70g40m20  9111.81 3.0  0.0  6.560  (   33.11)    64.57  6.565  6.986 -0.421
t70g40m20  9111.81 3.0 +0.3  6.860  (   53.70)   102.33  6.855  7.374 -0.519
t70g30m20  9111.81 3.0 -0.3  6.260  (   35.48)    85.11  6.260  6.851 -0.591
t70g30m20  9111.81 3.0  0.0  6.560  (   57.54)   131.83  6.555  7.325 -0.770
t70g30m20  9111.81 3.0 +0.3  6.860  (   85.11)   186.21  6.853  7.909 -1.056
t70g20m20  9111.81 3.0 -0.3  6.260  (   52.48)   134.90  6.260  7.072 -0.812
t70g20m20  9111.81 3.0  0.0  6.560  (   81.28)   190.55  6.550  7.652 -1.102
t70g20m20  9111.81 3.0 +0.3  6.860  (  112.20)   251.19  6.862  8.335 -1.473
t70g10m20  9111.81 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9111.81 3.0 -0.3  6.260  (    6.31)     9.33  6.262  6.440 -0.178
t65g50m20  9111.81 3.0  0.0  6.560  (   12.02)    17.78  6.560  6.749 -0.189
t65g50m20  9111.81 3.0 +0.3  6.860  (   22.39)    32.36  6.856  7.064 -0.208
t65g40m20  9111.81 3.0 -0.3  6.260  (   12.88)    25.12  6.258  6.595 -0.337
t65g40m20  9111.81 3.0  0.0  6.560  (   23.44)    45.71  6.565  6.942 -0.377
t65g40m20  9111.81 3.0 +0.3  6.860  (   39.81)    75.86  6.856  7.300 -0.444
t65g30m20  9111.81 3.0 -0.3  6.260  (   24.55)    60.26  6.265  6.800 -0.535
t65g30m20  9111.81 3.0  0.0  6.560  (   41.69)    97.72  6.557  7.198 -0.641
t65g30m20  9111.81 3.0 +0.3  6.860  (   66.07)   147.91  6.864  7.700 -0.836
t65g20m20  9111.81 3.0 -0.3  6.260  (   46.77)   120.23  6.257  7.057 -0.800
t65g20m20  9111.81 3.0  0.0  6.560  (   72.44)   173.78  6.552  7.620 -1.068
t65g20m20  9111.81 3.0 +0.3  6.860  (  100.00)   234.42  6.869  8.302 -1.433
t65g10m20  9111.81 3.0 -0.3  6.260  (   67.61)   158.49  6.251  7.157 -0.906
t65g10m20  9111.81 3.0  0.0  6.560  (   97.72)   218.78  6.562  7.809 -1.247
t65g10m20  9111.81 3.0 +0.3  6.860  (  128.82)   275.42  6.859  8.437 -1.578
t60g50m20  9111.81 3.0 -0.3  6.260  (    3.80)     5.13  6.260  6.397 -0.137
t60g50m20  9111.81 3.0  0.0  6.560  (    7.24)     9.77  6.556  6.698 -0.142
t60g50m20  9111.81 3.0 +0.3  6.860  (   13.80)    18.62  6.858  7.009 -0.151
t60g40m20  9111.81 3.0 -0.3  6.260  (    7.94)    13.80  6.261  6.524 -0.263
t60g40m20  9111.81 3.0  0.0  6.560  (   14.79)    25.70  6.558  6.844 -0.286
t60g40m20  9111.81 3.0 +0.3  6.860  (   26.30)    45.71  6.858  7.180 -0.322
t60g30m20  9111.81 3.0 -0.3  6.260  (   16.22)    37.15  6.258  6.715 -0.457
t60g30m20  9111.81 3.0  0.0  6.560  (   28.18)    64.57  6.559  7.085 -0.526
t60g30m20  9111.81 3.0 +0.3  6.860  (   46.77)   104.71  6.868  7.506 -0.638
t60g20m20  9111.81 3.0 -0.3  6.260  (   30.20)    77.62  6.255  6.892 -0.637
t60g20m20  9111.81 3.0  0.0  6.560  (   50.12)   123.03  6.562  7.351 -0.789
t60g20m20  9111.81 3.0 +0.3  6.860  (   74.13)   173.78  6.852  7.876 -1.024
t60g10m20  9111.81 3.0 -0.3  6.260  (   56.23)   128.82  6.262  7.034 -0.772
t60g10m20  9111.81 3.0  0.0  6.560  (   83.18)   181.97  6.559  7.594 -1.035
t60g10m20  9111.81 3.0 +0.3  6.860  (  112.20)   239.88  6.871  8.243 -1.372
t55g50m20  9111.81 3.0 -0.3  6.260  (    2.00)     2.45  6.259  6.356 -0.097
t55g50m20  9111.81 3.0  0.0  6.560  (    3.89)     4.79  6.555  6.654 -0.099
t55g50m20  9111.81 3.0 +0.3  6.860  (    7.59)     9.33  6.858  6.962 -0.104
t55g40m20  9111.81 3.0 -0.3  6.260  (    4.27)     6.46  6.259  6.450 -0.191
t55g40m20  9111.81 3.0  0.0  6.560  (    8.13)    12.30  6.558  6.759 -0.201
t55g40m20  9111.81 3.0 +0.3  6.860  (   15.14)    22.91  6.858  7.075 -0.217
t55g30m20  9111.81 3.0 -0.3  6.260  (    9.12)    17.78  6.261  6.593 -0.332
t55g30m20  9111.81 3.0  0.0  6.560  (   16.60)    32.36  6.556  6.922 -0.366
t55g30m20  9111.81 3.0 +0.3  6.860  (   28.84)    56.23  6.857  7.275 -0.418
t55g20m20  9111.81 3.0 -0.3  6.260  (   18.62)    45.71  6.266  6.780 -0.514
t55g20m20  9111.81 3.0  0.0  6.560  (   32.36)    75.86  6.557  7.156 -0.599
t55g20m20  9111.81 3.0 +0.3  6.860  (   51.29)   117.49  6.856  7.582 -0.726
t55g10m20  9111.81 3.0 -0.3  6.260  (   35.48)    83.18  6.257  6.881 -0.624
t55g10m20  9111.81 3.0  0.0  6.560  (   56.23)   128.82  6.565  7.345 -0.780
t55g10m20  9111.81 3.0 +0.3  6.860  (   81.28)   177.83  6.852  7.850 -0.998
t50g50m20  9111.81 3.0 -0.3  6.260  (    0.74)     0.85  6.260  6.323 -0.063
t50g50m20  9111.81 3.0  0.0  6.560  (    1.48)     1.70  6.563  6.626 -0.063
t50g50m20  9111.81 3.0 +0.3  6.860  (    2.88)     3.31  6.858  6.922 -0.064
t50g40m20  9111.81 3.0 -0.3  6.260  (    1.82)     2.40  6.255  6.381 -0.126
t50g40m20  9111.81 3.0  0.0  6.560  (    3.55)     4.79  6.564  6.694 -0.130
t50g40m20  9111.81 3.0 +0.3  6.860  (    6.92)     9.12  6.861  6.997 -0.136
t50g30m20  9111.81 3.0 -0.3  6.260  (    4.27)     6.92  6.257  6.484 -0.227
t50g30m20  9111.81 3.0  0.0  6.560  (    8.13)    13.18  6.559  6.802 -0.243
t50g30m20  9111.81 3.0 +0.3  6.860  (   14.79)    23.99  6.855  7.120 -0.265
t50g20m20  9111.81 3.0 -0.3  6.260  (    9.33)    19.05  6.261  6.623 -0.362
t50g20m20  9111.81 3.0  0.0  6.560  (   16.98)    34.67  6.562  6.967 -0.405
t50g20m20  9111.81 3.0 +0.3  6.860  (   28.84)    58.88  6.859  7.326 -0.467
t50g10m20  9111.81 3.0 -0.3  6.260  (   20.42)    44.67  6.257  6.734 -0.477
t50g10m20  9111.81 3.0  0.0  6.560  (   33.88)    74.13  6.556  7.118 -0.562
t50g10m20  9111.81 3.0 +0.3  6.860  (   53.70)   114.82  6.864  7.551 -0.687
t45g50m20  9111.81 3.0 -0.3  6.260  (    0.12)     0.13  6.261  6.302 -0.041
t45g50m20  9111.81 3.0  0.0  6.560  (    0.25)     0.27  6.561  6.602 -0.041
t45g50m20  9111.81 3.0 +0.3  6.860  (    0.49)     0.54  6.863  6.904 -0.041
t45g40m20  9111.81 3.0 -0.3  6.260  (    0.48)     0.58  6.264  6.339 -0.075
t45g40m20  9111.81 3.0  0.0  6.560  (    0.95)     1.12  6.557  6.632 -0.075
t45g40m20  9111.81 3.0 +0.3  6.860  (    1.86)     2.24  6.863  6.940 -0.077
t45g30m20  9111.81 3.0 -0.3  6.260  (    1.29)     1.70  6.257  6.380 -0.123
t45g30m20  9111.81 3.0  0.0  6.560  (    2.51)     3.31  6.557  6.685 -0.128
t45g30m20  9111.81 3.0 +0.3  6.860  (    4.79)     6.31  6.858  6.994 -0.136
t45g20m20  9111.81 3.0 -0.3  6.260  (    3.31)     5.01  6.263  6.452 -0.189
t45g20m20  9111.81 3.0  0.0  6.560  (    6.31)     9.33  6.556  6.759 -0.203
t45g20m20  9111.81 3.0 +0.3  6.860  (   11.48)    16.98  6.855  7.079 -0.224
t45g10m20  9111.81 3.0 -0.3  6.260  (    8.51)    14.13  6.259  6.522 -0.263
t45g10m20  9111.81 3.0  0.0  6.560  (   15.14)    25.70  6.564  6.861 -0.297
t45g10m20  9111.81 3.0 +0.3  6.860  (   25.70)    43.65  6.863  7.214 -0.351
t70g50m30  9111.81 3.0 -0.3  5.260  (    1.00)     2.63  5.259  5.682 -0.423
t70g50m30  9111.81 3.0  0.0  5.560  (    2.00)     5.25  5.564  5.992 -0.428
t70g50m30  9111.81 3.0 +0.3  5.860  (    3.89)    10.23  5.863  6.299 -0.436
t70g40m30  9111.81 3.0 -0.3  5.260  (    2.09)     7.59  5.257  5.841 -0.584
t70g40m30  9111.81 3.0  0.0  5.560  (    4.07)    14.79  5.556  6.152 -0.596
t70g40m30  9111.81 3.0 +0.3  5.860  (    7.94)    28.18  5.862  6.482 -0.620
t70g30m30  9111.81 3.0 -0.3  5.260  (    3.89)    16.98  5.256  5.934 -0.678
t70g30m30  9111.81 3.0  0.0  5.560  (    7.59)    32.36  5.563  6.266 -0.703
t70g30m30  9111.81 3.0 +0.3  5.860  (   14.45)    57.54  5.860  6.613 -0.753
t70g20m30  9111.81 3.0 -0.3  5.260  (    7.24)    38.02  5.262  6.069 -0.807
t70g20m30  9111.81 3.0  0.0  5.560  (   13.80)    67.61  5.566  6.424 -0.858
t70g20m30  9111.81 3.0 +0.3  5.860  (   25.70)   109.65  5.863  6.835 -0.972
t70g10m30  9111.81 3.0 -0.3  5.260  (    9.12)    41.69  5.265  6.006 -0.741
t70g10m30  9111.81 3.0  0.0  5.560  (   17.38)    72.44  5.560  6.343 -0.783
t70g10m30  9111.81 3.0 +0.3  5.860  (   31.62)   117.49  5.865  6.748 -0.883
t65g50m30  9111.81 3.0 -0.3  5.260  (    0.65)     1.55  5.259  5.642 -0.383
t65g50m30  9111.81 3.0  0.0  5.560  (    1.29)     3.09  5.563  5.949 -0.386
t65g50m30  9111.81 3.0 +0.3  5.860  (    2.51)     6.03  5.860  6.251 -0.391
t65g40m30  9111.81 3.0 -0.3  5.260  (    1.41)     5.75  5.264  5.887 -0.623
t65g40m30  9111.81 3.0  0.0  5.560  (    2.82)    11.22  5.563  6.199 -0.636
t65g40m30  9111.81 3.0 +0.3  5.860  (    5.37)    21.38  5.862  6.519 -0.657
t65g30m30  9111.81 3.0 -0.3  5.260  (    2.95)    15.49  5.256  6.026 -0.770
t65g30m30  9111.81 3.0  0.0  5.560  (    5.75)    29.51  5.561  6.363 -0.802
t65g30m30  9111.81 3.0 +0.3  5.860  (   10.96)    52.48  5.855  6.711 -0.856
t65g20m30  9111.81 3.0 -0.3  5.260  (    5.50)    28.84  5.255  6.049 -0.794
t65g20m30  9111.81 3.0  0.0  5.560  (   10.72)    52.48  5.556  6.402 -0.846
t65g20m30  9111.81 3.0 +0.3  5.860  (   19.95)    89.13  5.861  6.805 -0.944
t65g10m30  9111.81 3.0 -0.3  5.260  (   10.47)    52.48  5.255  6.097 -0.842
t65g10m30  9111.81 3.0  0.0  5.560  (   19.50)    89.13  5.556  6.482 -0.926
t65g10m30  9111.81 3.0 +0.3  5.860  (   34.67)   138.04  5.858  6.962 -1.104
t60g50m30  9111.81 3.0 -0.3  5.260  (    0.38)     0.76  5.256  5.560 -0.304
t60g50m30  9111.81 3.0  0.0  5.560  (    0.76)     1.51  5.557  5.862 -0.305
t60g50m30  9111.81 3.0 +0.3  5.860  (    1.51)     3.02  5.861  6.168 -0.307
t60g40m30  9111.81 3.0 -0.3  5.260  (    0.83)     3.02  5.259  5.831 -0.572
t60g40m30  9111.81 3.0  0.0  5.560  (    1.66)     5.89  5.556  6.135 -0.579
t60g40m30  9111.81 3.0 +0.3  5.860  (    3.24)    11.48  5.856  6.449 -0.593
t60g30m30  9111.81 3.0 -0.3  5.260  (    1.82)    10.23  5.261  6.051 -0.790
t60g30m30  9111.81 3.0  0.0  5.560  (    3.55)    19.95  5.565  6.378 -0.813
t60g30m30  9111.81 3.0 +0.3  5.860  (    6.92)    36.31  5.856  6.713 -0.857
t60g20m30  9111.81 3.0 -0.3  5.260  (    3.98)    22.39  5.264  6.095 -0.831
t60g20m30  9111.81 3.0  0.0  5.560  (    7.59)    40.74  5.558  6.439 -0.881
t60g20m30  9111.81 3.0 +0.3  5.860  (   14.13)    70.79  5.860  6.824 -0.964
t60g10m30  9111.81 3.0 -0.3  5.260  (    7.76)    32.36  5.256  5.977 -0.721
t60g10m30  9111.81 3.0  0.0  5.560  (   14.45)    57.54  5.555  6.337 -0.782
t60g10m30  9111.81 3.0 +0.3  5.860  (   26.30)    95.50  5.859  6.750 -0.891
t55g50m30  9111.81 3.0 -0.3  5.260  (    0.20)     0.32  5.259  5.459 -0.200
t55g50m30  9111.81 3.0  0.0  5.560  (    0.40)     0.63  5.560  5.760 -0.200
t55g50m30  9111.81 3.0 +0.3  5.860  (    0.79)     1.26  5.862  6.062 -0.200
t55g40m30  9111.81 3.0 -0.3  5.260  (    0.44)     1.15  5.263  5.683 -0.420
t55g40m30  9111.81 3.0  0.0  5.560  (    0.87)     2.24  5.556  5.979 -0.423
t55g40m30  9111.81 3.0 +0.3  5.860  (    1.70)     4.47  5.861  6.289 -0.428
t55g30m30  9111.81 3.0 -0.3  5.260  (    1.00)     4.17  5.256  5.903 -0.647
t55g30m30  9111.81 3.0  0.0  5.560  (    1.95)     8.13  5.557  6.215 -0.658
t55g30m30  9111.81 3.0 +0.3  5.860  (    3.80)    15.85  5.863  6.545 -0.682
t55g20m30  9111.81 3.0 -0.3  5.260  (    2.19)    10.47  5.261  5.974 -0.713
t55g20m30  9111.81 3.0  0.0  5.560  (    4.27)    19.95  5.561  6.303 -0.742
t55g20m30  9111.81 3.0 +0.3  5.860  (    8.32)    36.31  5.856  6.644 -0.788
t55g10m30  9111.81 3.0 -0.3  5.260  (    4.79)    16.98  5.258  5.862 -0.604
t55g10m30  9111.81 3.0  0.0  5.560  (    9.12)    31.62  5.560  6.203 -0.643
t55g10m30  9111.81 3.0 +0.3  5.860  (   16.98)    54.95  5.854  6.559 -0.705
t50g50m30  9111.81 3.0 -0.3  5.260  (    0.08)     0.11  5.263  5.380 -0.117
t50g50m30  9111.81 3.0  0.0  5.560  (    0.16)     0.21  5.564  5.681 -0.117
t50g50m30  9111.81 3.0 +0.3  5.860  (    0.32)     0.43  5.864  5.981 -0.117
t50g40m30  9111.81 3.0 -0.3  5.260  (    0.19)     0.34  5.257  5.502 -0.245
t50g40m30  9111.81 3.0  0.0  5.560  (    0.39)     0.68  5.557  5.804 -0.247
t50g40m30  9111.81 3.0 +0.3  5.860  (    0.78)     1.35  5.860  6.107 -0.247
t50g30m30  9111.81 3.0 -0.3  5.260  (    0.45)     1.15  5.261  5.673 -0.412
t50g30m30  9111.81 3.0  0.0  5.560  (    0.89)     2.29  5.564  5.979 -0.415
t50g30m30  9111.81 3.0 +0.3  5.860  (    1.74)     4.47  5.858  6.279 -0.421
t50g20m30  9111.81 3.0 -0.3  5.260  (    1.02)     3.16  5.261  5.767 -0.506
t50g20m30  9111.81 3.0  0.0  5.560  (    2.00)     6.17  5.559  6.075 -0.516
t50g20m30  9111.81 3.0 +0.3  5.860  (    3.89)    12.02  5.860  6.392 -0.532
t50g10m30  9111.81 3.0 -0.3  5.260  (    2.57)     6.92  5.263  5.714 -0.451
t50g10m30  9111.81 3.0  0.0  5.560  (    5.01)    13.18  5.563  6.031 -0.468
t50g10m30  9111.81 3.0 +0.3  5.860  (    9.33)    23.99  5.858  6.354 -0.496
t45g50m30  9111.81 3.0 -0.3  5.260  (    0.02)     0.03  5.264  5.329 -0.065
t45g50m30  9111.81 3.0  0.0  5.560  (    0.05)     0.05  5.556  5.620 -0.064
t45g50m30  9111.81 3.0 +0.3  5.860  (    0.10)     0.11  5.857  5.920 -0.063
t45g40m30  9111.81 3.0 -0.3  5.260  (    0.06)     0.08  5.257  5.398 -0.141
t45g40m30  9111.81 3.0  0.0  5.560  (    0.12)     0.17  5.559  5.700 -0.141
t45g40m30  9111.81 3.0 +0.3  5.860  (    0.24)     0.33  5.859  6.001 -0.142
t45g30m30  9111.81 3.0 -0.3  5.260  (    0.15)     0.26  5.261  5.498 -0.237
t45g30m30  9111.81 3.0  0.0  5.560  (    0.30)     0.52  5.563  5.800 -0.237
t45g30m30  9111.81 3.0 +0.3  5.860  (    0.60)     1.02  5.856  6.094 -0.238
t45g20m30  9111.81 3.0 -0.3  5.260  (    0.37)     0.78  5.256  5.582 -0.326
t45g20m30  9111.81 3.0  0.0  5.560  (    0.74)     1.55  5.558  5.886 -0.328
t45g20m30  9111.81 3.0 +0.3  5.860  (    1.48)     3.09  5.863  6.195 -0.332
t45g10m30  9111.81 3.0 -0.3  5.260  (    0.98)     2.00  5.256  5.577 -0.321
t45g10m30  9111.81 3.0  0.0  5.560  (    1.91)     3.98  5.563  5.890 -0.327
t45g10m30  9111.81 3.0 +0.3  5.860  (    3.72)     7.59  5.857  6.195 -0.338
t70g50m40  9111.81 3.0 -0.3  4.260  (    0.10)     0.47  4.258  4.928 -0.670
t70g50m40  9111.81 3.0  0.0  4.560  (    0.20)     0.93  4.558  5.229 -0.671
t70g50m40  9111.81 3.0 +0.3  4.860  (    0.40)     1.86  4.860  5.533 -0.673
t70g40m40  9111.81 3.0 -0.3  4.260  (    0.21)     1.23  4.265  5.032 -0.767
t70g40m40  9111.81 3.0  0.0  4.560  (    0.42)     2.40  4.557  5.326 -0.769
t70g40m40  9111.81 3.0 +0.3  4.860  (    0.83)     4.79  4.860  5.635 -0.775
t70g30m40  9111.81 3.0 -0.3  4.260  (    0.40)     2.34  4.264  5.041 -0.777
t70g30m40  9111.81 3.0  0.0  4.560  (    0.79)     4.57  4.559  5.339 -0.780
t70g30m40  9111.81 3.0 +0.3  4.860  (    1.55)     9.12  4.861  5.647 -0.786
t70g20m40  9111.81 3.0 -0.3  4.260  (    0.76)     4.27  4.261  5.023 -0.762
t70g20m40  9111.81 3.0  0.0  4.560  (    1.48)     8.32  4.558  5.323 -0.765
t70g20m40  9111.81 3.0 +0.3  4.860  (    2.95)    16.22  4.863  5.634 -0.771
t70g10m40  9111.81 3.0 -0.3  4.260  (    0.95)     2.82  4.256  4.737 -0.481
t70g10m40  9111.81 3.0  0.0  4.560  (    1.91)     5.62  4.561  5.043 -0.482
t70g10m40  9111.81 3.0 +0.3  4.860  (    3.72)    10.96  4.861  5.346 -0.485
t65g50m40  9111.81 3.0 -0.3  4.260  (    0.06)     0.32  4.262  4.955 -0.693
t65g50m40  9111.81 3.0  0.0  4.560  (    0.13)     0.63  4.563  5.257 -0.694
t65g50m40  9111.81 3.0 +0.3  4.860  (    0.26)     1.26  4.864  5.559 -0.695
t65g40m40  9111.81 3.0 -0.3  4.260  (    0.14)     1.10  4.265  5.153 -0.888
t65g40m40  9111.81 3.0  0.0  4.560  (    0.28)     2.14  4.556  5.447 -0.891
t65g40m40  9111.81 3.0 +0.3  4.860  (    0.56)     4.27  4.860  5.756 -0.896
t65g30m40  9111.81 3.0 -0.3  4.260  (    0.30)     2.57  4.261  5.201 -0.940
t65g30m40  9111.81 3.0  0.0  4.560  (    0.60)     5.01  4.556  5.501 -0.945
t65g30m40  9111.81 3.0 +0.3  4.860  (    1.17)    10.00  4.863  5.821 -0.958
t65g20m40  9111.81 3.0 -0.3  4.260  (    0.58)     4.17  4.257  5.128 -0.871
t65g20m40  9111.81 3.0  0.0  4.560  (    1.15)     8.32  4.565  5.442 -0.877
t65g20m40  9111.81 3.0 +0.3  4.860  (    2.29)    16.22  4.861  5.753 -0.892
t65g10m40  9111.81 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9111.81 3.0 -0.3  4.260  (    0.04)     0.16  4.259  4.890 -0.631
t60g50m40  9111.81 3.0  0.0  4.560  (    0.07)     0.32  4.560  5.192 -0.632
t60g50m40  9111.81 3.0 +0.3  4.860  (    0.15)     0.63  4.862  5.493 -0.631
t60g40m40  9111.81 3.0 -0.3  4.260  (    0.08)     0.68  4.256  5.173 -0.917
t60g40m40  9111.81 3.0  0.0  4.560  (    0.17)     1.35  4.557  5.477 -0.920
t60g40m40  9111.81 3.0 +0.3  4.860  (    0.33)     2.69  4.860  5.782 -0.922
t60g30m40  9111.81 3.0 -0.3  4.260  (    0.19)     2.00  4.255  5.301 -1.046
t60g30m40  9111.81 3.0  0.0  4.560  (    0.37)     3.98  4.559  5.611 -1.052
t60g30m40  9111.81 3.0 +0.3  4.860  (    0.72)     7.76  4.855  5.919 -1.064
t60g20m40  9111.81 3.0 -0.3  4.260  (    0.41)     3.72  4.260  5.237 -0.977
t60g20m40  9111.81 3.0  0.0  4.560  (    0.81)     7.24  4.561  5.546 -0.985
t60g20m40  9111.81 3.0 +0.3  4.860  (    1.62)    14.13  4.861  5.867 -1.006
t60g10m40  9111.81 3.0 -0.3  4.260  (    0.83)     4.90  4.258  5.047 -0.789
t60g10m40  9111.81 3.0  0.0  4.560  (    1.62)     9.55  4.563  5.356 -0.793
t60g10m40  9111.81 3.0 +0.3  4.860  (    3.24)    18.20  4.861  5.671 -0.810
t55g50m40  9111.81 3.0 -0.3  4.260  (    0.02)     0.06  4.254  4.743 -0.489
t55g50m40  9111.81 3.0  0.0  4.560  (    0.04)     0.12  4.555  5.044 -0.489
t55g50m40  9111.81 3.0 +0.3  4.860  (    0.08)     0.24  4.856  5.346 -0.490
t55g40m40  9111.81 3.0 -0.3  4.260  (    0.04)     0.27  4.257  5.058 -0.801
t55g40m40  9111.81 3.0  0.0  4.560  (    0.09)     0.54  4.558  5.360 -0.802
t55g40m40  9111.81 3.0 +0.3  4.860  (    0.17)     1.07  4.860  5.663 -0.803
t55g30m40  9111.81 3.0 -0.3  4.260  (    0.10)     0.98  4.263  5.258 -0.995
t55g30m40  9111.81 3.0  0.0  4.560  (    0.20)     1.91  4.560  5.554 -0.994
t55g30m40  9111.81 3.0 +0.3  4.860  (    0.40)     3.72  4.859  5.857 -0.998
t55g20m40  9111.81 3.0 -0.3  4.260  (    0.22)     1.91  4.259  5.207 -0.948
t55g20m40  9111.81 3.0  0.0  4.560  (    0.44)     3.80  4.557  5.510 -0.953
t55g20m40  9111.81 3.0 +0.3  4.860  (    0.85)     7.59  4.863  5.825 -0.962
t55g10m40  9111.81 3.0 -0.3  4.260  (    0.50)     2.51  4.257  4.970 -0.713
t55g10m40  9111.81 3.0  0.0  4.560  (    1.00)     5.01  4.562  5.284 -0.722
t55g10m40  9111.81 3.0 +0.3  4.860  (    1.95)     9.77  4.862  5.595 -0.733
t50g50m40  9111.81 3.0 -0.3  4.260  (    0.01)     0.02  4.268  4.549 -0.281
t50g50m40  9111.81 3.0  0.0  4.560  (    0.02)     0.03  4.564  4.848 -0.284
t50g50m40  9111.81 3.0 +0.3  4.860  (    0.04)     0.07  4.862  5.144 -0.282
t50g40m40  9111.81 3.0 -0.3  4.260  (    0.02)     0.07  4.264  4.807 -0.543
t50g40m40  9111.81 3.0  0.0  4.560  (    0.04)     0.13  4.563  5.105 -0.542
t50g40m40  9111.81 3.0 +0.3  4.860  (    0.08)     0.27  4.863  5.406 -0.543
t50g30m40  9111.81 3.0 -0.3  4.260  (    0.04)     0.23  4.264  4.974 -0.710
t50g30m40  9111.81 3.0  0.0  4.560  (    0.09)     0.46  4.564  5.276 -0.712
t50g30m40  9111.81 3.0 +0.3  4.860  (    0.18)     0.89  4.856  5.568 -0.712
t50g20m40  9111.81 3.0 -0.3  4.260  (    0.10)     0.48  4.257  4.938 -0.681
t50g20m40  9111.81 3.0  0.0  4.560  (    0.20)     0.95  4.558  5.240 -0.682
t50g20m40  9111.81 3.0 +0.3  4.860  (    0.40)     1.91  4.860  5.546 -0.686
t50g10m40  9111.81 3.0 -0.3  4.260  (    0.26)     0.83  4.265  4.764 -0.499
t50g10m40  9111.81 3.0  0.0  4.560  (    0.52)     1.62  4.557  5.058 -0.501
t50g10m40  9111.81 3.0 +0.3  4.860  (    1.05)     3.24  4.861  5.366 -0.505
t45g50m40  9111.81 3.0 -0.3  4.260  (    0.00)     0.00  4.212  4.346 -0.134
t45g50m40  9111.81 3.0  0.0  4.560  (    0.01)     0.01  4.566  4.701 -0.135
t45g50m40  9111.81 3.0 +0.3  4.860  (    0.01)     0.02  4.851  4.978 -0.127
t45g40m40  9111.81 3.0 -0.3  4.260  (    0.01)     0.01  4.261  4.525 -0.264
t45g40m40  9111.81 3.0  0.0  4.560  (    0.01)     0.03  4.562  4.821 -0.259
t45g40m40  9111.81 3.0 +0.3  4.860  (    0.03)     0.05  4.854  5.112 -0.258
t45g30m40  9111.81 3.0 -0.3  4.260  (    0.02)     0.04  4.265  4.664 -0.399
t45g30m40  9111.81 3.0  0.0  4.560  (    0.03)     0.09  4.563  4.961 -0.398
t45g30m40  9111.81 3.0 +0.3  4.860  (    0.07)     0.17  4.864  5.263 -0.399
t45g20m40  9111.81 3.0 -0.3  4.260  (    0.04)     0.10  4.258  4.667 -0.409
t45g20m40  9111.81 3.0  0.0  4.560  (    0.08)     0.19  4.557  4.966 -0.409
t45g20m40  9111.81 3.0 +0.3  4.860  (    0.15)     0.39  4.858  5.267 -0.409
t45g10m40  9111.81 3.0 -0.3  4.260  (    0.10)     0.20  4.257  4.563 -0.306
t45g10m40  9111.81 3.0  0.0  4.560  (    0.20)     0.40  4.557  4.863 -0.306
t45g10m40  9111.81 3.0 +0.3  4.860  (    0.40)     0.79  4.859  5.165 -0.306


==> anc/tableE1/ncor9111_standard.dat <==
t70g50p00  9111.81 1.0 -0.3  8.260  (  154.88)   169.82  8.253  8.395 -0.142
t70g50p00  9111.81 1.0  0.0  8.560  (  190.55)   218.78  8.568  8.742 -0.174
t70g50p00  9111.81 1.0 +0.3  8.860  (  239.88)   275.42  8.858  9.041 -0.183
t70g40p00  9111.81 1.0 -0.3  8.260  (  169.82)   204.17  8.247  8.591 -0.344
t70g40p00  9111.81 1.0  0.0  8.560  (  199.53)   251.19  8.561  8.954 -0.393
t70g40p00  9111.81 1.0 +0.3  8.860  (  239.88)   302.00  8.857  9.244 -0.387
t70g30p00  9111.81 1.0 -0.3  8.260  (  194.98)   251.19  8.264  8.826 -0.562
t70g30p00  9111.81 1.0  0.0  8.560  (  223.87)   295.12  8.565  9.145 -0.580
t70g30p00  9111.81 1.0 +0.3  8.860  (  257.04)   338.84  8.843  9.387 -0.544
t70g20p00  9111.81 1.0 -0.3  8.260  (  213.80)   281.84  8.244  9.011 -0.767
t70g20p00  9111.81 1.0  0.0  8.560  (  239.88)   323.59  8.558  9.338 -0.780
t70g20p00  9111.81 1.0 +0.3  8.860  (  263.03)   363.08  8.849  9.572 -0.723
t70g10p00  9111.81 1.0 -0.3  8.260  (  223.87)   302.00  8.259  9.175 -0.916
t70g10p00  9111.81 1.0  0.0  8.560  (  245.47)   338.84  8.556  9.490 -0.934
t70g10p00  9111.81 1.0 +0.3  8.860  (  269.15)   380.19  8.895  9.756 -0.861
t65g50p00  9111.81 1.0 -0.3  8.260  (  131.83)   144.54  8.264  8.361 -0.097
t65g50p00  9111.81 1.0  0.0  8.560  (  169.82)   186.21  8.554  8.677 -0.123
t65g50p00  9111.81 1.0 +0.3  8.860  (  213.80)   239.88  8.851  8.991 -0.140
t65g40p00  9111.81 1.0 -0.3  8.260  (  151.36)   177.83  8.251  8.529 -0.278
t65g40p00  9111.81 1.0  0.0  8.560  (  181.97)   223.87  8.576  8.908 -0.332
t65g40p00  9111.81 1.0 +0.3  8.860  (  218.78)   269.15  8.851  9.191 -0.340
t65g30p00  9111.81 1.0 -0.3  8.260  (  173.78)   223.87  8.265  8.811 -0.546
t65g30p00  9111.81 1.0  0.0  8.560  (  199.53)   263.03  8.549  9.138 -0.589
t65g30p00  9111.81 1.0 +0.3  8.860  (  229.09)   309.03  8.859  9.433 -0.574
t65g20p00  9111.81 1.0 -0.3  8.260  (  199.53)   269.15  8.249  9.005 -0.756
t65g20p00  9111.81 1.0  0.0  8.560  (  223.87)   309.03  8.551  9.311 -0.760
t65g20p00  9111.81 1.0 +0.3  8.860  (  251.19)   354.81  8.885  9.577 -0.692
t65g10p00  9111.81 1.0 -0.3  8.260  (  218.78)   302.00  8.241  9.172 -0.931
t65g10p00  9111.81 1.0  0.0  8.560  (  245.47)   338.84  8.543  9.457 -0.914
t65g10p00  9111.81 1.0 +0.3  8.860  (  269.15)   380.19  8.876  9.698 -0.822
t60g50p00  9111.81 1.0 -0.3  8.260  (  100.00)   107.15  8.270  8.330 -0.060
t60g50p00  9111.81 1.0  0.0  8.560  (  131.83)   141.25  8.551  8.630 -0.079
t60g50p00  9111.81 1.0 +0.3  8.860  (  173.78)   186.21  8.849  8.943 -0.094
t60g40p00  9111.81 1.0 -0.3  8.260  (  123.03)   141.25  8.257  8.453 -0.196
t60g40p00  9111.81 1.0  0.0  8.560  (  151.36)   177.83  8.547  8.794 -0.247
t60g40p00  9111.81 1.0 +0.3  8.860  (  186.21)   223.87  8.856  9.134 -0.278
t60g30p00  9111.81 1.0 -0.3  8.260  (  147.91)   186.21  8.251  8.697 -0.446
t60g30p00  9111.81 1.0  0.0  8.560  (  173.78)   229.09  8.576  9.096 -0.520
t60g30p00  9111.81 1.0 +0.3  8.860  (  204.17)   269.15  8.855  9.384 -0.529
t60g20p00  9111.81 1.0 -0.3  8.260  (  173.78)   239.88  8.281  9.024 -0.743
t60g20p00  9111.81 1.0  0.0  8.560  (  199.53)   275.42  8.557  9.336 -0.779
t60g20p00  9111.81 1.0 +0.3  8.860  (  223.87)   316.23  8.869  9.615 -0.746
t60g10p00  9111.81 1.0 -0.3  8.260  (  204.17)   288.40  8.277  9.203 -0.926
t60g10p00  9111.81 1.0  0.0  8.560  (  229.09)   323.59  8.566  9.472 -0.906
t60g10p00  9111.81 1.0 +0.3  8.860  (  251.19)   363.08  8.886  9.701 -0.815
t55g50p00  9111.81 1.0 -0.3  8.260  (   58.88)    61.66  8.268  8.295 -0.027
t55g50p00  9111.81 1.0  0.0  8.560  (   81.28)    85.11  8.558  8.594 -0.036
t55g50p00  9111.81 1.0 +0.3  8.860  (  112.20)   117.49  8.868  8.914 -0.046
t55g40p00  9111.81 1.0 -0.3  8.260  (   83.18)    91.20  8.256  8.370 -0.114
t55g40p00  9111.81 1.0  0.0  8.560  (  107.15)   120.23  8.556  8.710 -0.154
t55g40p00  9111.81 1.0 +0.3  8.860  (  134.90)   154.88  8.851  9.041 -0.190
t55g30p00  9111.81 1.0 -0.3  8.260  (  112.20)   134.90  8.251  8.566 -0.315
t55g30p00  9111.81 1.0  0.0  8.560  (  134.90)   169.82  8.554  8.958 -0.404
t55g30p00  9111.81 1.0 +0.3  8.860  (  162.18)   208.93  8.859  9.310 -0.451
t55g20p00  9111.81 1.0 -0.3  8.260  (  141.25)   190.55  8.266  8.883 -0.617
t55g20p00  9111.81 1.0  0.0  8.560  (  165.96)   229.09  8.577  9.278 -0.701
t55g20p00  9111.81 1.0 +0.3  8.860  (  190.55)   263.03  8.843  9.556 -0.713
t55g10p00  9111.81 1.0 -0.3  8.260  (  169.82)   245.47  8.269  9.179 -0.910
t55g10p00  9111.81 1.0  0.0  8.560  (  194.98)   281.84  8.570  9.510 -0.940
t55g10p00  9111.81 1.0 +0.3  8.860  (  218.78)   316.23  8.859  9.749 -0.890
t50g50p00  9111.81 1.0 -0.3  8.260  (   26.30)    26.92  8.267  8.276 -0.009
t50g50p00  9111.81 1.0  0.0  8.560  (   38.02)    38.02  8.557  8.569 -0.012
t50g50p00  9111.81 1.0 +0.3  8.860  (   50.12)    51.29  8.858  8.873 -0.015
t50g40p00  9111.81 1.0 -0.3  8.260  (   40.74)    42.66  8.266  8.311 -0.045
t50g40p00  9111.81 1.0  0.0  8.560  (   53.70)    57.54  8.562  8.624 -0.062
t50g40p00  9111.81 1.0 +0.3  8.860  (   70.79)    75.86  8.851  8.931 -0.080
t50g30p00  9111.81 1.0 -0.3  8.260  (   63.10)    72.44  8.272  8.438 -0.166
t50g30p00  9111.81 1.0  0.0  8.560  (   79.43)    93.33  8.556  8.776 -0.220
t50g30p00  9111.81 1.0 +0.3  8.860  (  100.00)   120.23  8.863  9.140 -0.277
t50g20p00  9111.81 1.0 -0.3  8.260  (   91.20)   117.49  8.260  8.652 -0.392
t50g20p00  9111.81 1.0  0.0  8.560  (  112.20)   147.91  8.563  9.068 -0.505
t50g20p00  9111.81 1.0 +0.3  8.860  (  131.83)   181.97  8.875  9.458 -0.583
t50g10p00  9111.81 1.0 -0.3  8.260  (  125.89)   177.83  8.274  8.978 -0.704
t50g10p00  9111.81 1.0  0.0  8.560  (  147.91)   208.93  8.543  9.350 -0.807
t50g10p00  9111.81 1.0 +0.3  8.860  (  169.82)   245.47  8.860  9.706 -0.846
t45g50p00  9111.81 1.0 -0.3  8.260  (    5.50)     5.50  8.264  8.267 -0.003
t45g50p00  9111.81 1.0  0.0  8.560  (    8.51)     8.71  8.568  8.571 -0.003
t45g50p00  9111.81 1.0 +0.3  8.860  (   12.88)    12.88  8.857  8.862 -0.005
t45g40p00  9111.81 1.0 -0.3  8.260  (   13.80)    13.80  8.257  8.268 -0.011
t45g40p00  9111.81 1.0  0.0  8.560  (   19.50)    19.95  8.561  8.577 -0.016
t45g40p00  9111.81 1.0 +0.3  8.860  (   26.92)    27.54  8.864  8.886 -0.022
t45g30p00  9111.81 1.0 -0.3  8.260  (   26.92)    28.18  8.253  8.297 -0.044
t45g30p00  9111.81 1.0  0.0  8.560  (   31.62)    33.88  8.571  8.644 -0.073
t45g30p00  9111.81 1.0 +0.3  8.860  (   39.81)    42.66  8.847  8.941 -0.094
t45g20p00  9111.81 1.0 -0.3  8.260  (   39.81)    45.71  8.267  8.422 -0.155
t45g20p00  9111.81 1.0  0.0  8.560  (   51.29)    58.88  8.558  8.766 -0.208
t45g20p00  9111.81 1.0 +0.3  8.860  (   63.10)    74.13  8.846  9.110 -0.264
t45g10p00  9111.81 1.0 -0.3  8.260  (   66.07)    81.28  8.251  8.585 -0.334
t45g10p00  9111.81 1.0  0.0  8.560  (   79.43)   102.33  8.548  8.980 -0.432
t45g10p00  9111.81 1.0 +0.3  8.860  (   95.50)   125.89  8.848  9.369 -0.521
t70g50m10  9111.81 1.0 -0.3  7.260  (   56.23)    64.57  7.259  7.361 -0.102
t70g50m10  9111.81 1.0  0.0  7.560  (   81.28)    93.33  7.552  7.699 -0.147
t70g50m10  9111.81 1.0 +0.3  7.860  (  107.15)   128.82  7.861  8.074 -0.213
t70g40m10  9111.81 1.0 -0.3  7.260  (   79.43)   102.33  7.259  7.549 -0.290
t70g40m10  9111.81 1.0  0.0  7.560  (  102.33)   138.04  7.558  7.995 -0.437
t70g40m10  9111.81 1.0 +0.3  7.860  (  125.89)   177.83  7.868  8.448 -0.580
t70g30m10  9111.81 1.0 -0.3  7.260  (  104.71)   151.36  7.256  7.877 -0.621
t70g30m10  9111.81 1.0  0.0  7.560  (  128.82)   190.55  7.550  8.376 -0.826
t70g30m10  9111.81 1.0 +0.3  7.860  (  151.36)   234.42  7.878  8.826 -0.948
t70g20m10  9111.81 1.0 -0.3  7.260  (  125.89)   194.98  7.265  8.199 -0.934
t70g20m10  9111.81 1.0  0.0  7.560  (  147.91)   234.42  7.555  8.686 -1.131
t70g20m10  9111.81 1.0 +0.3  7.860  (  169.82)   275.42  7.870  9.097 -1.227
t70g10m10  9111.81 1.0 -0.3  7.260  (  141.25)   218.78  7.250  8.333 -1.083
t70g10m10  9111.81 1.0  0.0  7.560  (  162.18)   263.03  7.581  8.882 -1.301
t70g10m10  9111.81 1.0 +0.3  7.860  (  181.97)   295.12  7.839  9.215 -1.376
t65g50m10  9111.81 1.0 -0.3  7.260  (   43.65)    47.86  7.259  7.322 -0.063
t65g50m10  9111.81 1.0  0.0  7.560  (   66.07)    72.44  7.555  7.640 -0.085
t65g50m10  9111.81 1.0 +0.3  7.860  (   93.33)   104.71  7.864  7.986 -0.122
t65g40m10  9111.81 1.0 -0.3  7.260  (   64.57)    79.43  7.261  7.457 -0.196
t65g40m10  9111.81 1.0  0.0  7.560  (   87.10)   112.20  7.569  7.867 -0.298
t65g40m10  9111.81 1.0 +0.3  7.860  (  112.20)   147.91  7.871  8.288 -0.417
t65g30m10  9111.81 1.0 -0.3  7.260  (   89.13)   123.03  7.251  7.724 -0.473
t65g30m10  9111.81 1.0  0.0  7.560  (  112.20)   162.18  7.561  8.250 -0.689
t65g30m10  9111.81 1.0 +0.3  7.860  (  131.83)   199.53  7.849  8.692 -0.843
t65g20m10  9111.81 1.0 -0.3  7.260  (  114.82)   177.83  7.271  8.140 -0.869
t65g20m10  9111.81 1.0  0.0  7.560  (  138.04)   218.78  7.579  8.655 -1.076
t65g20m10  9111.81 1.0 +0.3  7.860  (  158.49)   257.04  7.879  9.045 -1.166
t65g10m10  9111.81 1.0 -0.3  7.260  (  134.90)   218.78  7.280  8.418 -1.138
t65g10m10  9111.81 1.0  0.0  7.560  (  158.49)   257.04  7.575  8.876 -1.301
t65g10m10  9111.81 1.0 +0.3  7.860  (  177.83)   295.12  7.887  9.243 -1.356
t60g50m10  9111.81 1.0 -0.3  7.260  (   32.36)    33.88  7.289  7.325 -0.036
t60g50m10  9111.81 1.0  0.0  7.560  (   47.86)    51.29  7.565  7.609 -0.044
t60g50m10  9111.81 1.0 +0.3  7.860  (   72.44)    77.62  7.866  7.925 -0.059
t60g40m10  9111.81 1.0 -0.3  7.260  (   47.86)    54.95  7.256  7.370 -0.114
t60g40m10  9111.81 1.0  0.0  7.560  (   69.18)    81.28  7.558  7.722 -0.164
t60g40m10  9111.81 1.0 +0.3  7.860  (   93.33)   112.20  7.857  8.090 -0.233
t60g30m10  9111.81 1.0 -0.3  7.260  (   69.18)    93.33  7.265  7.575 -0.310
t60g30m10  9111.81 1.0  0.0  7.560  (   91.20)   125.89  7.555  8.012 -0.457
t60g30m10  9111.81 1.0 +0.3  7.860  (  114.82)   162.18  7.856  8.477 -0.621
t60g20m10  9111.81 1.0 -0.3  7.260  (   95.50)   141.25  7.256  7.914 -0.658
t60g20m10  9111.81 1.0  0.0  7.560  (  117.49)   181.97  7.573  8.480 -0.907
t60g20m10  9111.81 1.0 +0.3  7.860  (  138.04)   218.78  7.865  8.922 -1.057
t60g10m10  9111.81 1.0 -0.3  7.260  (  120.23)   194.98  7.266  8.315 -1.049
t60g10m10  9111.81 1.0  0.0  7.560  (  141.25)   234.42  7.573  8.814 -1.241
t60g10m10  9111.81 1.0 +0.3  7.860  (  162.18)   269.15  7.861  9.174 -1.313
t55g50m10  9111.81 1.0 -0.3  7.260  (   16.98)    17.78  7.266  7.282 -0.016
t55g50m10  9111.81 1.0  0.0  7.560  (   29.51)    30.20  7.557  7.577 -0.020
t55g50m10  9111.81 1.0 +0.3  7.860  (   44.67)    46.77  7.868  7.892 -0.024
t55g40m10  9111.81 1.0 -0.3  7.260  (   32.36)    33.11  7.262  7.323 -0.061
t55g40m10  9111.81 1.0  0.0  7.560  (   45.71)    50.12  7.556  7.635 -0.079
t55g40m10  9111.81 1.0 +0.3  7.860  (   66.07)    74.13  7.864  7.972 -0.108
t55g30m10  9111.81 1.0 -0.3  7.260  (   47.86)    58.88  7.257  7.428 -0.171
t55g30m10  9111.81 1.0  0.0  7.560  (   67.61)    85.11  7.555  7.799 -0.244
t55g30m10  9111.81 1.0 +0.3  7.860  (   89.13)   117.49  7.871  8.224 -0.353
t55g20m10  9111.81 1.0 -0.3  7.260  (   72.44)   100.00  7.252  7.654 -0.402
t55g20m10  9111.81 1.0  0.0  7.560  (   93.33)   134.90  7.558  8.145 -0.587
t55g20m10  9111.81 1.0 +0.3  7.860  (  114.82)   169.82  7.851  8.619 -0.768
t55g10m10  9111.81 1.0 -0.3  7.260  (   97.72)   151.36  7.252  8.034 -0.782
t55g10m10  9111.81 1.0  0.0  7.560  (  120.23)   190.55  7.563  8.591 -1.028
t55g10m10  9111.81 1.0 +0.3  7.860  (  138.04)   229.09  7.880  9.069 -1.189
t50g50m10  9111.81 1.0 -0.3  7.260  (    6.17)     6.31  7.260  7.266 -0.006
t50g50m10  9111.81 1.0  0.0  7.560  (   11.22)    11.48  7.562  7.570 -0.008
t50g50m10  9111.81 1.0 +0.3  7.860  (   19.50)    19.50  7.857  7.866 -0.009
t50g40m10  9111.81 1.0 -0.3  7.260  (   14.13)    14.45  7.255  7.279 -0.024
t50g40m10  9111.81 1.0  0.0  7.560  (   23.44)    24.55  7.567  7.596 -0.029
t50g40m10  9111.81 1.0 +0.3  7.860  (   33.88)    35.48  7.866  7.906 -0.040
t50g30m10  9111.81 1.0 -0.3  7.260  (   27.54)    30.90  7.306  7.395 -0.089
t50g30m10  9111.81 1.0  0.0  7.560  (   38.02)    42.66  7.553  7.665 -0.112
t50g30m10  9111.81 1.0 +0.3  7.860  (   52.48)    61.66  7.857  8.009 -0.152
t50g20m10  9111.81 1.0 -0.3  7.260  (   43.65)    54.95  7.254  7.466 -0.212
t50g20m10  9111.81 1.0  0.0  7.560  (   60.26)    79.43  7.562  7.856 -0.294
t50g20m10  9111.81 1.0 +0.3  7.860  (   79.43)   107.15  7.861  8.266 -0.405
t50g10m10  9111.81 1.0 -0.3  7.260  (   69.18)    97.72  7.254  7.696 -0.442
t50g10m10  9111.81 1.0  0.0  7.560  (   89.13)   131.83  7.569  8.198 -0.629
t50g10m10  9111.81 1.0 +0.3  7.860  (  109.65)   165.96  7.872  8.689 -0.817
t45g50m10  9111.81 1.0 -0.3  7.260  (    0.81)     0.81  7.261  7.264 -0.003
t45g50m10  9111.81 1.0  0.0  7.560  (    1.55)     1.55  7.558  7.561 -0.003
t45g50m10  9111.81 1.0 +0.3  7.860  (    2.88)     2.88  7.857  7.861 -0.004
t45g40m10  9111.81 1.0 -0.3  7.260  (    3.63)     3.72  7.264  7.274 -0.010
t45g40m10  9111.81 1.0  0.0  7.560  (    6.31)     6.46  7.558  7.569 -0.011
t45g40m10  9111.81 1.0 +0.3  7.860  (   10.47)    10.72  7.855  7.869 -0.014
t45g30m10  9111.81 1.0 -0.3  7.260  (    8.91)     9.33  7.263  7.294 -0.031
t45g30m10  9111.81 1.0  0.0  7.560  (   14.13)    15.14  7.566  7.603 -0.037
t45g30m10  9111.81 1.0 +0.3  7.860  (   21.88)    22.91  7.855  7.901 -0.046
t45g20m10  9111.81 1.0 -0.3  7.260  (   18.62)    20.89  7.253  7.334 -0.081
t45g20m10  9111.81 1.0  0.0  7.560  (   28.18)    29.51  7.555  7.591 -0.036
t45g20m10  9111.81 1.0 +0.3  7.860  (   35.48)    40.74  7.852  8.010 -0.158
t45g10m10  9111.81 1.0 -0.3  7.260  (   33.11)    39.81  7.251  7.443 -0.192
t45g10m10  9111.81 1.0  0.0  7.560  (   44.67)    56.23  7.552  7.815 -0.263
t45g10m10  9111.81 1.0 +0.3  7.860  (   58.88)    75.86  7.853  8.205 -0.352
t70g50m20  9111.81 1.0 -0.3  6.260  (   10.47)    12.59  6.265  6.347 -0.082
t70g50m20  9111.81 1.0  0.0  6.560  (   19.50)    22.91  6.558  6.648 -0.090
t70g50m20  9111.81 1.0 +0.3  6.860  (   31.62)    37.15  6.867  6.977 -0.110
t70g40m20  9111.81 1.0 -0.3  6.260  (   19.95)    28.84  6.256  6.453 -0.197
t70g40m20  9111.81 1.0  0.0  6.560  (   31.62)    44.67  6.553  6.798 -0.245
t70g40m20  9111.81 1.0 +0.3  6.860  (   48.98)    70.79  6.856  7.171 -0.315
t70g30m20  9111.81 1.0 -0.3  6.260  (   33.88)    61.66  6.258  6.697 -0.439
t70g30m20  9111.81 1.0  0.0  6.560  (   52.48)    95.50  6.562  7.159 -0.597
t70g30m20  9111.81 1.0 +0.3  6.860  (   74.13)   134.90  6.870  7.722 -0.852
t70g20m20  9111.81 1.0 -0.3  6.260  (   47.86)   107.15  6.256  7.037 -0.781
t70g20m20  9111.81 1.0  0.0  6.560  (   70.79)   151.36  6.571  7.670 -1.099
t70g20m20  9111.81 1.0 +0.3  6.860  (   93.33)   190.55  6.853  8.259 -1.406
t70g10m20  9111.81 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9111.81 1.0 -0.3  6.260  (    6.76)     7.76  6.264  6.319 -0.055
t65g50m20  9111.81 1.0  0.0  6.560  (   12.88)    14.45  6.555  6.613 -0.058
t65g50m20  9111.81 1.0 +0.3  6.860  (   23.44)    26.30  6.857  6.922 -0.065
t65g40m20  9111.81 1.0 -0.3  6.260  (   13.80)    18.62  6.261  6.407 -0.146
t65g40m20  9111.81 1.0  0.0  6.560  (   25.12)    30.90  6.556  6.727 -0.171
t65g40m20  9111.81 1.0 +0.3  6.860  (   37.15)    50.12  6.865  7.076 -0.211
t65g30m20  9111.81 1.0 -0.3  6.260  (   26.30)    39.81  6.257  6.583 -0.326
t65g30m20  9111.81 1.0  0.0  6.560  (   38.90)    64.57  6.559  6.963 -0.404
t65g30m20  9111.81 1.0 +0.3  6.860  (   57.54)    97.72  6.869  7.414 -0.545
t65g20m20  9111.81 1.0 -0.3  6.260  (   42.66)    87.10  6.262  6.905 -0.643
t65g20m20  9111.81 1.0  0.0  6.560  (   61.66)   125.89  6.565  7.463 -0.898
t65g20m20  9111.81 1.0 +0.3  6.860  (   83.18)   165.96  6.865  8.072 -1.207
t65g10m20  9111.81 1.0 -0.3  6.260  (   58.88)   128.82  6.264  7.205 -0.941
t65g10m20  9111.81 1.0  0.0  6.560  (   81.28)   169.82  6.558  7.822 -1.264
t65g10m20  9111.81 1.0 +0.3  6.860  (  104.71)   208.93  6.849  8.400 -1.551
t60g50m20  9111.81 1.0 -0.3  6.260  (    4.07)     4.37  6.260  6.293 -0.033
t60g50m20  9111.81 1.0  0.0  6.560  (    7.76)     8.32  6.558  6.592 -0.034
t60g50m20  9111.81 1.0 +0.3  6.860  (   14.45)    15.85  6.865  6.902 -0.037
t60g40m20  9111.81 1.0 -0.3  6.260  (    8.51)    10.23  6.257  6.350 -0.093
t60g40m20  9111.81 1.0  0.0  6.560  (   15.85)    19.05  6.558  6.661 -0.103
t60g40m20  9111.81 1.0 +0.3  6.860  (   27.54)    31.62  6.861  6.984 -0.123
t60g30m20  9111.81 1.0 -0.3  6.260  (   16.98)    25.12  6.255  6.472 -0.217
t60g30m20  9111.81 1.0  0.0  6.560  (   29.51)    39.81  6.554  6.819 -0.265
t60g30m20  9111.81 1.0 +0.3  6.860  (   41.69)    63.10  6.856  7.186 -0.330
t60g20m20  9111.81 1.0 -0.3  6.260  (   31.62)    52.48  6.263  6.693 -0.430
t60g20m20  9111.81 1.0  0.0  6.560  (   44.67)    81.28  6.560  7.104 -0.544
t60g20m20  9111.81 1.0 +0.3  6.860  (   63.10)   114.82  6.851  7.576 -0.725
t60g10m20  9111.81 1.0 -0.3  6.260  (   48.98)    97.72  6.263  6.957 -0.694
t60g10m20  9111.81 1.0  0.0  6.560  (   69.18)   134.90  6.557  7.508 -0.951
t60g10m20  9111.81 1.0 +0.3  6.860  (   91.20)   173.78  6.857  8.113 -1.256
t55g50m20  9111.81 1.0 -0.3  6.260  (    2.09)     2.19  6.262  6.280 -0.018
t55g50m20  9111.81 1.0  0.0  6.560  (    4.07)     4.27  6.560  6.578 -0.018
t55g50m20  9111.81 1.0 +0.3  6.860  (    7.94)     8.13  6.856  6.875 -0.019
t55g40m20  9111.81 1.0 -0.3  6.260  (    4.57)     5.13  6.260  6.317 -0.057
t55g40m20  9111.81 1.0  0.0  6.560  (    8.51)     9.77  6.564  6.623 -0.059
t55g40m20  9111.81 1.0 +0.3  6.860  (   15.85)    17.78  6.858  6.923 -0.065
t55g30m20  9111.81 1.0 -0.3  6.260  (    9.55)    12.59  6.262  6.400 -0.138
t55g30m20  9111.81 1.0  0.0  6.560  (   17.38)    22.91  6.561  6.716 -0.155
t55g30m20  9111.81 1.0 +0.3  6.860  (   29.51)    36.31  6.858  7.046 -0.188
t55g20m20  9111.81 1.0 -0.3  6.260  (   19.05)    30.90  6.288  6.577 -0.289
t55g20m20  9111.81 1.0  0.0  6.560  (   30.20)    47.86  6.561  6.906 -0.345
t55g20m20  9111.81 1.0 +0.3  6.860  (   44.67)    74.13  6.869  7.300 -0.431
t55g10m20  9111.81 1.0 -0.3  6.260  (   32.36)    60.26  6.265  6.747 -0.482
t55g10m20  9111.81 1.0  0.0  6.560  (   48.98)    89.13  6.552  7.161 -0.609
t55g10m20  9111.81 1.0 +0.3  6.860  (   67.61)   125.89  6.870  7.697 -0.827
t50g50m20  9111.81 1.0 -0.3  6.260  (    0.74)     0.76  6.260  6.269 -0.009
t50g50m20  9111.81 1.0  0.0  6.560  (    1.48)     1.51  6.564  6.573 -0.009
t50g50m20  9111.81 1.0 +0.3  6.860  (    2.88)     2.95  6.860  6.869 -0.009
t50g40m20  9111.81 1.0 -0.3  6.260  (    1.95)     2.04  6.255  6.283 -0.028
t50g40m20  9111.81 1.0  0.0  6.560  (    3.80)     3.98  6.556  6.585 -0.029
t50g40m20  9111.81 1.0 +0.3  6.860  (    7.24)     7.59  6.857  6.887 -0.030
t50g30m20  9111.81 1.0 -0.3  6.260  (    4.47)     5.25  6.255  6.336 -0.081
t50g30m20  9111.81 1.0  0.0  6.560  (    8.32)    10.00  6.563  6.650 -0.087
t50g30m20  9111.81 1.0 +0.3  6.860  (   15.14)    17.78  6.855  6.951 -0.096
t50g20m20  9111.81 1.0 -0.3  6.260  (    9.55)    13.49  6.260  6.435 -0.175
t50g20m20  9111.81 1.0  0.0  6.560  (   16.98)    23.99  6.556  6.753 -0.197
t50g20m20  9111.81 1.0 +0.3  6.860  (   28.84)    38.02  6.859  7.103 -0.244
t50g10m20  9111.81 1.0 -0.3  6.260  (   20.42)    31.62  6.264  6.568 -0.304
t50g10m20  9111.81 1.0  0.0  6.560  (   31.62)    50.12  6.559  6.930 -0.371
t50g10m20  9111.81 1.0 +0.3  6.860  (   45.71)    75.86  6.865  7.329 -0.464
t45g50m20  9111.81 1.0 -0.3  6.260  (    0.11)     0.11  6.258  6.264 -0.006
t45g50m20  9111.81 1.0  0.0  6.560  (    0.22)     0.22  6.560  6.565 -0.005
t45g50m20  9111.81 1.0 +0.3  6.860  (    0.44)     0.45  6.862  6.868 -0.006
t45g40m20  9111.81 1.0 -0.3  6.260  (    0.51)     0.52  6.261  6.274 -0.013
t45g40m20  9111.81 1.0  0.0  6.560  (    1.00)     1.05  6.564  6.578 -0.014
t45g40m20  9111.81 1.0 +0.3  6.860  (    2.00)     2.04  6.862  6.875 -0.013
t45g30m20  9111.81 1.0 -0.3  6.260  (    1.38)     1.48  6.259  6.296 -0.037
t45g30m20  9111.81 1.0  0.0  6.560  (    2.63)     2.88  6.564  6.602 -0.038
t45g30m20  9111.81 1.0 +0.3  6.860  (    4.90)     5.37  6.859  6.901 -0.042
t45g20m20  9111.81 1.0 -0.3  6.260  (    3.47)     4.17  6.264  6.352 -0.088
t45g20m20  9111.81 1.0  0.0  6.560  (    6.31)     7.76  6.564  6.660 -0.096
t45g20m20  9111.81 1.0 +0.3  6.860  (   11.22)    13.80  6.861  6.970 -0.109
t45g10m20  9111.81 1.0 -0.3  6.260  (    8.51)    11.48  6.263  6.416 -0.153
t45g10m20  9111.81 1.0  0.0  6.560  (   14.79)    20.42  6.566  6.742 -0.176
t45g10m20  9111.81 1.0 +0.3  6.860  (   24.55)    31.62  6.854  7.073 -0.219
t70g50m30  9111.81 1.0 -0.3  5.260  (    1.12)     1.58  5.262  5.416 -0.154
t70g50m30  9111.81 1.0  0.0  5.560  (    2.19)     3.09  5.556  5.712 -0.156
t70g50m30  9111.81 1.0 +0.3  5.860  (    4.27)     6.17  5.865  6.024 -0.159
t70g40m30  9111.81 1.0 -0.3  5.260  (    2.29)     4.90  5.260  5.600 -0.340
t70g40m30  9111.81 1.0  0.0  5.560  (    4.47)     9.55  5.559  5.905 -0.346
t70g40m30  9111.81 1.0 +0.3  5.860  (    8.71)    18.20  5.858  6.217 -0.359
t70g30m30  9111.81 1.0 -0.3  5.260  (    4.27)    13.80  5.260  5.796 -0.536
t70g30m30  9111.81 1.0  0.0  5.560  (    8.32)    26.30  5.565  6.121 -0.556
t70g30m30  9111.81 1.0 +0.3  5.860  (   15.85)    42.66  5.864  6.476 -0.612
t70g20m30  9111.81 1.0 -0.3  5.260  (    7.94)    33.11  5.264  6.012 -0.748
t70g20m30  9111.81 1.0  0.0  5.560  (   15.14)    54.95  5.554  6.358 -0.804
t70g20m30  9111.81 1.0 +0.3  5.860  (   27.54)    87.10  5.852  6.780 -0.928
t70g10m30  9111.81 1.0 -0.3  5.260  (    9.77)    38.90  5.265  5.999 -0.734
t70g10m30  9111.81 1.0  0.0  5.560  (   18.62)    64.57  5.558  6.348 -0.790
t70g10m30  9111.81 1.0 +0.3  5.860  (   31.62)   100.00  5.861  6.777 -0.916
t65g50m30  9111.81 1.0 -0.3  5.260  (    0.71)     0.89  5.256  5.361 -0.105
t65g50m30  9111.81 1.0  0.0  5.560  (    1.41)     1.78  5.559  5.666 -0.107
t65g50m30  9111.81 1.0 +0.3  5.860  (    2.75)     3.47  5.856  5.963 -0.107
t65g40m30  9111.81 1.0 -0.3  5.260  (    1.55)     2.88  5.258  5.538 -0.280
t65g40m30  9111.81 1.0  0.0  5.560  (    3.02)     5.62  5.555  5.841 -0.286
t65g40m30  9111.81 1.0 +0.3  5.860  (    5.89)    10.96  5.859  6.154 -0.295
t65g30m30  9111.81 1.0 -0.3  5.260  (    3.24)     9.77  5.260  5.771 -0.511
t65g30m30  9111.81 1.0  0.0  5.560  (    6.17)    18.62  5.559  6.088 -0.529
t65g30m30  9111.81 1.0 +0.3  5.860  (   11.75)    32.36  5.865  6.443 -0.578
t65g20m30  9111.81 1.0 -0.3  5.260  (    6.03)    24.55  5.263  5.936 -0.673
t65g20m30  9111.81 1.0  0.0  5.560  (   11.48)    40.74  5.561  6.298 -0.737
t65g20m30  9111.81 1.0 +0.3  5.860  (   21.38)    67.61  5.866  6.699 -0.833
t65g10m30  9111.81 1.0 -0.3  5.260  (   11.22)    45.71  5.254  6.070 -0.816
t65g10m30  9111.81 1.0  0.0  5.560  (   20.89)    75.86  5.563  6.486 -0.923
t65g10m30  9111.81 1.0 +0.3  5.860  (   33.11)   112.20  5.860  6.983 -1.123
t60g50m30  9111.81 1.0 -0.3  5.260  (    0.41)     0.48  5.260  5.326 -0.066
t60g50m30  9111.81 1.0  0.0  5.560  (    0.81)     0.95  5.561  5.628 -0.067
t60g50m30  9111.81 1.0 +0.3  5.860  (    1.62)     1.91  5.865  5.931 -0.066
t60g40m30  9111.81 1.0 -0.3  5.260  (    0.89)     1.41  5.261  5.461 -0.200
t60g40m30  9111.81 1.0  0.0  5.560  (    1.78)     2.75  5.555  5.757 -0.202
t60g40m30  9111.81 1.0 +0.3  5.860  (    3.47)     5.37  5.855  6.062 -0.207
t60g30m30  9111.81 1.0 -0.3  5.260  (    1.95)     5.01  5.264  5.685 -0.421
t60g30m30  9111.81 1.0  0.0  5.560  (    3.80)     9.77  5.565  5.999 -0.434
t60g30m30  9111.81 1.0 +0.3  5.860  (    7.24)    18.62  5.866  6.321 -0.455
t60g20m30  9111.81 1.0 -0.3  5.260  (    4.17)    15.14  5.261  5.870 -0.609
t60g20m30  9111.81 1.0  0.0  5.560  (    7.94)    28.18  5.563  6.205 -0.642
t60g20m30  9111.81 1.0 +0.3  5.860  (   14.79)    45.71  5.864  6.590 -0.726
t60g10m30  9111.81 1.0 -0.3  5.260  (    8.32)    29.51  5.263  5.943 -0.680
t60g10m30  9111.81 1.0  0.0  5.560  (   15.49)    47.86  5.564  6.293 -0.729
t60g10m30  9111.81 1.0 +0.3  5.860  (   26.92)    75.86  5.860  6.702 -0.842
t55g50m30  9111.81 1.0 -0.3  5.260  (    0.21)     0.23  5.260  5.295 -0.035
t55g50m30  9111.81 1.0  0.0  5.560  (    0.42)     0.46  5.560  5.596 -0.036
t55g50m30  9111.81 1.0 +0.3  5.860  (    0.83)     0.91  5.862  5.898 -0.036
t55g40m30  9111.81 1.0 -0.3  5.260  (    0.47)     0.60  5.259  5.371 -0.112
t55g40m30  9111.81 1.0  0.0  5.560  (    0.93)     1.20  5.560  5.674 -0.114
t55g40m30  9111.81 1.0 +0.3  5.860  (    1.82)     2.34  5.855  5.970 -0.115
t55g30m30  9111.81 1.0 -0.3  5.260  (    1.07)     1.95  5.259  5.532 -0.273
t55g30m30  9111.81 1.0  0.0  5.560  (    2.09)     3.80  5.558  5.835 -0.277
t55g30m30  9111.81 1.0 +0.3  5.860  (    3.98)     7.41  5.863  6.150 -0.287
t55g20m30  9111.81 1.0 -0.3  5.260  (    2.34)     6.17  5.265  5.701 -0.436
t55g20m30  9111.81 1.0  0.0  5.560  (    4.57)    11.75  5.562  6.016 -0.454
t55g20m30  9111.81 1.0 +0.3  5.860  (    8.51)    21.88  5.861  6.344 -0.483
t55g10m30  9111.81 1.0 -0.3  5.260  (    5.01)    14.13  5.256  5.752 -0.496
t55g10m30  9111.81 1.0  0.0  5.560  (    9.55)    26.30  5.560  6.089 -0.529
t55g10m30  9111.81 1.0 +0.3  5.860  (   17.38)    42.66  5.860  6.469 -0.609
t50g50m30  9111.81 1.0 -0.3  5.260  (    0.08)     0.08  5.256  5.274 -0.018
t50g50m30  9111.81 1.0  0.0  5.560  (    0.16)     0.17  5.558  5.575 -0.017
t50g50m30  9111.81 1.0 +0.3  5.860  (    0.32)     0.33  5.857  5.875 -0.018
t50g40m30  9111.81 1.0 -0.3  5.260  (    0.21)     0.23  5.262  5.314 -0.052
t50g40m30  9111.81 1.0  0.0  5.560  (    0.41)     0.47  5.564  5.616 -0.052
t50g40m30  9111.81 1.0 +0.3  5.860  (    0.81)     0.91  5.856  5.908 -0.052
t50g30m30  9111.81 1.0 -0.3  5.260  (    0.48)     0.65  5.257  5.396 -0.139
t50g30m30  9111.81 1.0  0.0  5.560  (    0.93)     1.29  5.560  5.700 -0.140
t50g30m30  9111.81 1.0 +0.3  5.860  (    1.86)     2.51  5.855  5.997 -0.142
t50g20m30  9111.81 1.0 -0.3  5.260  (    1.07)     1.95  5.264  5.528 -0.264
t50g20m30  9111.81 1.0  0.0  5.560  (    2.09)     3.80  5.562  5.832 -0.270
t50g20m30  9111.81 1.0 +0.3  5.860  (    4.07)     7.41  5.864  6.144 -0.280
t50g10m30  9111.81 1.0 -0.3  5.260  (    2.69)     5.62  5.261  5.600 -0.339
t50g10m30  9111.81 1.0  0.0  5.560  (    5.13)    10.72  5.563  5.918 -0.355
t50g10m30  9111.81 1.0 +0.3  5.860  (    9.55)    19.50  5.859  6.238 -0.379
t45g50m30  9111.81 1.0 -0.3  5.260  (    0.02)     0.02  5.261  5.269 -0.008
t45g50m30  9111.81 1.0  0.0  5.560  (    0.04)     0.04  5.561  5.570 -0.009
t45g50m30  9111.81 1.0 +0.3  5.860  (    0.08)     0.08  5.857  5.866 -0.009
t45g40m30  9111.81 1.0 -0.3  5.260  (    0.06)     0.07  5.255  5.281 -0.026
t45g40m30  9111.81 1.0  0.0  5.560  (    0.13)     0.13  5.557  5.582 -0.025
t45g40m30  9111.81 1.0 +0.3  5.860  (    0.25)     0.26  5.857  5.882 -0.025
t45g30m30  9111.81 1.0 -0.3  5.260  (    0.16)     0.19  5.259  5.323 -0.064
t45g30m30  9111.81 1.0  0.0  5.560  (    0.32)     0.37  5.561  5.626 -0.065
t45g30m30  9111.81 1.0 +0.3  5.860  (    0.63)     0.74  5.864  5.929 -0.065
t45g20m30  9111.81 1.0 -0.3  5.260  (    0.39)     0.55  5.265  5.411 -0.146
t45g20m30  9111.81 1.0  0.0  5.560  (    0.78)     1.07  5.557  5.704 -0.147
t45g20m30  9111.81 1.0 +0.3  5.860  (    1.51)     2.14  5.862  6.013 -0.151
t45g10m30  9111.81 1.0 -0.3  5.260  (    1.02)     1.62  5.255  5.468 -0.213
t45g10m30  9111.81 1.0  0.0  5.560  (    2.00)     3.24  5.564  5.781 -0.217
t45g10m30  9111.81 1.0 +0.3  5.860  (    3.80)     6.17  5.859  6.085 -0.226
t70g50m40  9111.81 1.0 -0.3  4.260  (    0.11)     0.26  4.261  4.624 -0.363
t70g50m40  9111.81 1.0  0.0  4.560  (    0.22)     0.51  4.562  4.926 -0.364
t70g50m40  9111.81 1.0 +0.3  4.860  (    0.45)     1.02  4.863  5.227 -0.364
t70g40m40  9111.81 1.0 -0.3  4.260  (    0.23)     0.81  4.263  4.808 -0.545
t70g40m40  9111.81 1.0  0.0  4.560  (    0.46)     1.62  4.565  5.111 -0.546
t70g40m40  9111.81 1.0 +0.3  4.860  (    0.91)     3.16  4.857  5.407 -0.550
t70g30m40  9111.81 1.0 -0.3  4.260  (    0.44)     2.00  4.263  4.927 -0.664
t70g30m40  9111.81 1.0  0.0  4.560  (    0.87)     3.89  4.558  5.224 -0.666
t70g30m40  9111.81 1.0 +0.3  4.860  (    1.70)     7.76  4.859  5.532 -0.673
t70g20m40  9111.81 1.0 -0.3  4.260  (    0.83)     4.17  4.259  4.971 -0.712
t70g20m40  9111.81 1.0  0.0  4.560  (    1.66)     8.13  4.557  5.273 -0.716
t70g20m40  9111.81 1.0 +0.3  4.860  (    3.24)    15.85  4.864  5.586 -0.722
t70g10m40  9111.81 1.0 -0.3  4.260  (    1.05)     2.95  4.259  4.717 -0.458
t70g10m40  9111.81 1.0  0.0  4.560  (    2.09)     5.89  4.565  5.025 -0.460
t70g10m40  9111.81 1.0 +0.3  4.860  (    4.07)    11.22  4.856  5.318 -0.462
t65g50m40  9111.81 1.0 -0.3  4.260  (    0.07)     0.14  4.255  4.566 -0.311
t65g50m40  9111.81 1.0  0.0  4.560  (    0.14)     0.28  4.556  4.868 -0.312
t65g50m40  9111.81 1.0 +0.3  4.860  (    0.28)     0.56  4.856  5.168 -0.312
t65g40m40  9111.81 1.0 -0.3  4.260  (    0.15)     0.55  4.259  4.813 -0.554
t65g40m40  9111.81 1.0  0.0  4.560  (    0.31)     1.10  4.559  5.115 -0.556
t65g40m40  9111.81 1.0 +0.3  4.860  (    0.62)     2.19  4.862  5.420 -0.558
t65g30m40  9111.81 1.0 -0.3  4.260  (    0.33)     1.78  4.261  5.000 -0.739
t65g30m40  9111.81 1.0  0.0  4.560  (    0.65)     3.55  4.565  5.308 -0.743
t65g30m40  9111.81 1.0 +0.3  4.860  (    1.29)     6.92  4.862  5.614 -0.752
t65g20m40  9111.81 1.0 -0.3  4.260  (    0.63)     3.80  4.262  5.050 -0.788
t65g20m40  9111.81 1.0  0.0  4.560  (    1.26)     7.41  4.559  5.353 -0.794
t65g20m40  9111.81 1.0 +0.3  4.860  (    2.51)    14.45  4.859  5.664 -0.805
t65g10m40  9111.81 1.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 1.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 1.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9111.81 1.0 -0.3  4.260  (    0.04)     0.07  4.260  4.490 -0.230
t60g50m40  9111.81 1.0  0.0  4.560  (    0.08)     0.13  4.558  4.789 -0.231
t60g50m40  9111.81 1.0 +0.3  4.860  (    0.16)     0.27  4.858  5.088 -0.230
t60g40m40  9111.81 1.0 -0.3  4.260  (    0.09)     0.28  4.264  4.758 -0.494
t60g40m40  9111.81 1.0  0.0  4.560  (    0.18)     0.56  4.564  5.058 -0.494
t60g40m40  9111.81 1.0 +0.3  4.860  (    0.35)     1.10  4.856  5.351 -0.495
t60g30m40  9111.81 1.0 -0.3  4.260  (    0.20)     1.10  4.257  5.004 -0.747
t60g30m40  9111.81 1.0  0.0  4.560  (    0.40)     2.19  4.559  5.310 -0.751
t60g30m40  9111.81 1.0 +0.3  4.860  (    0.79)     4.37  4.864  5.622 -0.758
t60g20m40  9111.81 1.0 -0.3  4.260  (    0.45)     2.88  4.263  5.091 -0.828
t60g20m40  9111.81 1.0  0.0  4.560  (    0.89)     5.62  4.563  5.397 -0.834
t60g20m40  9111.81 1.0 +0.3  4.860  (    1.74)    10.96  4.863  5.715 -0.852
t60g10m40  9111.81 1.0 -0.3  4.260  (    0.89)     4.68  4.256  4.995 -0.739
t60g10m40  9111.81 1.0  0.0  4.560  (    1.78)     9.12  4.562  5.307 -0.745
t60g10m40  9111.81 1.0 +0.3  4.860  (    3.47)    17.38  4.860  5.623 -0.763
t55g50m40  9111.81 1.0 -0.3  4.260  (    0.02)     0.03  4.261  4.404 -0.143
t55g50m40  9111.81 1.0  0.0  4.560  (    0.04)     0.06  4.562  4.705 -0.143
t55g50m40  9111.81 1.0 +0.3  4.860  (    0.08)     0.11  4.860  5.002 -0.142
t55g40m40  9111.81 1.0 -0.3  4.260  (    0.05)     0.10  4.265  4.618 -0.353
t55g40m40  9111.81 1.0  0.0  4.560  (    0.09)     0.21  4.564  4.918 -0.354
t55g40m40  9111.81 1.0 +0.3  4.860  (    0.18)     0.42  4.865  5.220 -0.355
t55g30m40  9111.81 1.0 -0.3  4.260  (    0.11)     0.45  4.262  4.887 -0.625
t55g30m40  9111.81 1.0  0.0  4.560  (    0.21)     0.89  4.564  5.189 -0.625
t55g30m40  9111.81 1.0 +0.3  4.860  (    0.42)     1.74  4.862  5.486 -0.624
t55g20m40  9111.81 1.0 -0.3  4.260  (    0.23)     1.26  4.261  4.997 -0.736
t55g20m40  9111.81 1.0  0.0  4.560  (    0.47)     2.51  4.559  5.299 -0.740
t55g20m40  9111.81 1.0 +0.3  4.860  (    0.91)     5.01  4.863  5.609 -0.746
t55g10m40  9111.81 1.0 -0.3  4.260  (    0.54)     2.29  4.264  4.901 -0.637
t55g10m40  9111.81 1.0  0.0  4.560  (    1.07)     4.47  4.559  5.206 -0.647
t55g10m40  9111.81 1.0 +0.3  4.860  (    2.09)     8.71  4.860  5.517 -0.657
t50g50m40  9111.81 1.0 -0.3  4.260  (    0.01)     0.01  4.238  4.304 -0.066
t50g50m40  9111.81 1.0  0.0  4.560  (    0.02)     0.02  4.565  4.630 -0.065
t50g50m40  9111.81 1.0 +0.3  4.860  (    0.04)     0.04  4.858  4.922 -0.064
t50g40m40  9111.81 1.0 -0.3  4.260  (    0.02)     0.03  4.259  4.438 -0.179
t50g40m40  9111.81 1.0  0.0  4.560  (    0.04)     0.06  4.561  4.740 -0.179
t50g40m40  9111.81 1.0 +0.3  4.860  (    0.08)     0.12  4.859  5.038 -0.179
t50g30m40  9111.81 1.0 -0.3  4.260  (    0.05)     0.11  4.264  4.630 -0.366
t50g30m40  9111.81 1.0  0.0  4.560  (    0.09)     0.22  4.563  4.930 -0.367
t50g30m40  9111.81 1.0 +0.3  4.860  (    0.19)     0.44  4.864  5.232 -0.368
t50g20m40  9111.81 1.0 -0.3  4.260  (    0.11)     0.33  4.261  4.753 -0.492
t50g20m40  9111.81 1.0  0.0  4.560  (    0.21)     0.66  4.563  5.055 -0.492
t50g20m40  9111.81 1.0 +0.3  4.860  (    0.43)     1.32  4.865  5.360 -0.495
t50g10m40  9111.81 1.0 -0.3  4.260  (    0.28)     0.78  4.257  4.710 -0.453
t50g10m40  9111.81 1.0  0.0  4.560  (    0.55)     1.55  4.560  5.015 -0.455
t50g10m40  9111.81 1.0 +0.3  4.860  (    1.10)     3.02  4.856  5.315 -0.459
t45g50m40  9111.81 1.0 -0.3  4.260  (    0.00)     0.00  4.262  4.291 -0.029
t45g50m40  9111.81 1.0  0.0  4.560  (    0.01)     0.01  4.570  4.596 -0.026
t45g50m40  9111.81 1.0 +0.3  4.860  (    0.01)     0.01  4.872  4.898 -0.026
t45g40m40  9111.81 1.0 -0.3  4.260  (    0.01)     0.01  4.283  4.344 -0.061
t45g40m40  9111.81 1.0  0.0  4.560  (    0.01)     0.02  4.558  4.620 -0.062
t45g40m40  9111.81 1.0 +0.3  4.860  (    0.03)     0.03  4.858  4.919 -0.061
t45g30m40  9111.81 1.0 -0.3  4.260  (    0.02)     0.03  4.267  4.422 -0.155
t45g30m40  9111.81 1.0  0.0  4.560  (    0.04)     0.05  4.561  4.716 -0.155
t45g30m40  9111.81 1.0 +0.3  4.860  (    0.07)     0.10  4.863  5.018 -0.155
t45g20m40  9111.81 1.0 -0.3  4.260  (    0.04)     0.08  4.265  4.536 -0.271
t45g20m40  9111.81 1.0  0.0  4.560  (    0.08)     0.15  4.564  4.835 -0.271
t45g20m40  9111.81 1.0 +0.3  4.860  (    0.16)     0.30  4.856  5.127 -0.271
t45g10m40  9111.81 1.0 -0.3  4.260  (    0.10)     0.20  4.256  4.551 -0.295
t45g10m40  9111.81 1.0  0.0  4.560  (    0.21)     0.41  4.557  4.853 -0.296
t45g10m40  9111.81 1.0 +0.3  4.860  (    0.42)     0.81  4.860  5.156 -0.296
t70g50p00  9111.81 2.0 -0.3  8.260  (  165.96)   181.97  8.251  8.390 -0.139
t70g50p00  9111.81 2.0  0.0  8.560  (  204.17)   234.42  8.568  8.746 -0.178
t70g50p00  9111.81 2.0 +0.3  8.860  (  257.04)   295.12  8.863  9.060 -0.197
t70g40p00  9111.81 2.0 -0.3  8.260  (  186.21)   223.87  8.253  8.597 -0.344
t70g40p00  9111.81 2.0  0.0  8.560  (  218.78)   275.42  8.567  8.972 -0.405
t70g40p00  9111.81 2.0 +0.3  8.860  (  257.04)   331.13  8.865  9.277 -0.412
t70g30p00  9111.81 2.0 -0.3  8.260  (  213.80)   275.42  8.252  8.818 -0.566
t70g30p00  9111.81 2.0  0.0  8.560  (  245.47)   323.59  8.549  9.155 -0.606
t70g30p00  9111.81 2.0 +0.3  8.860  (  281.84)   380.19  8.873  9.452 -0.579
t70g20p00  9111.81 2.0 -0.3  8.260  (  234.42)   316.23  8.259  9.040 -0.781
t70g20p00  9111.81 2.0  0.0  8.560  (  263.03)   363.08  8.568  9.382 -0.814
t70g20p00  9111.81 2.0 +0.3  8.860  (  295.12)   407.38  8.858  9.628 -0.770
t70g10p00  9111.81 2.0 -0.3  8.260  (  251.19)   338.84  8.264  9.190 -0.926
t70g10p00  9111.81 2.0  0.0  8.560  (  275.42)   380.19  8.553  9.521 -0.968
t70g10p00  9111.81 2.0 +0.3  8.860  (  302.00)   426.58  8.886  9.805 -0.919
t65g50p00  9111.81 2.0 -0.3  8.260  (  141.25)   154.88  8.267  8.362 -0.095
t65g50p00  9111.81 2.0  0.0  8.560  (  181.97)   199.53  8.557  8.681 -0.124
t65g50p00  9111.81 2.0 +0.3  8.860  (  229.09)   257.04  8.861  9.005 -0.144
t65g40p00  9111.81 2.0 -0.3  8.260  (  165.96)   194.98  8.258  8.532 -0.274
t65g40p00  9111.81 2.0  0.0  8.560  (  199.53)   239.88  8.548  8.882 -0.334
t65g40p00  9111.81 2.0 +0.3  8.860  (  234.42)   295.12  8.858  9.218 -0.360
t65g30p00  9111.81 2.0 -0.3  8.260  (  190.55)   245.47  8.250  8.786 -0.536
t65g30p00  9111.81 2.0  0.0  8.560  (  218.78)   295.12  8.567  9.177 -0.610
t65g30p00  9111.81 2.0 +0.3  8.860  (  251.19)   346.74  8.878  9.486 -0.608
t65g20p00  9111.81 2.0 -0.3  8.260  (  223.87)   302.00  8.257  9.024 -0.767
t65g20p00  9111.81 2.0  0.0  8.560  (  251.19)   346.74  8.552  9.348 -0.796
t65g20p00  9111.81 2.0 +0.3  8.860  (  281.84)   398.11  8.885  9.628 -0.743
t65g10p00  9111.81 2.0 -0.3  8.260  (  245.47)   346.74  8.288  9.246 -0.958
t65g10p00  9111.81 2.0  0.0  8.560  (  275.42)   389.05  8.589  9.540 -0.951
t65g10p00  9111.81 2.0 +0.3  8.860  (  302.00)   426.58  8.854  9.744 -0.890
t60g50p00  9111.81 2.0 -0.3  8.260  (  107.15)   112.20  8.258  8.314 -0.056
t60g50p00  9111.81 2.0  0.0  8.560  (  141.25)   151.36  8.560  8.637 -0.077
t60g50p00  9111.81 2.0 +0.3  8.860  (  181.97)   199.53  8.860  8.957 -0.097
t60g40p00  9111.81 2.0 -0.3  8.260  (  134.90)   154.88  8.267  8.458 -0.191
t60g40p00  9111.81 2.0  0.0  8.560  (  165.96)   194.98  8.555  8.805 -0.250
t60g40p00  9111.81 2.0 +0.3  8.860  (  204.17)   245.47  8.865  9.155 -0.290
t60g30p00  9111.81 2.0 -0.3  8.260  (  165.96)   208.93  8.272  8.717 -0.445
t60g30p00  9111.81 2.0  0.0  8.560  (  194.98)   251.19  8.555  9.080 -0.525
t60g30p00  9111.81 2.0 +0.3  8.860  (  223.87)   302.00  8.871  9.427 -0.556
t60g20p00  9111.81 2.0 -0.3  8.260  (  194.98)   263.03  8.243  8.971 -0.728
t60g20p00  9111.81 2.0  0.0  8.560  (  223.87)   309.03  8.551  9.354 -0.803
t60g20p00  9111.81 2.0 +0.3  8.860  (  251.19)   354.81  8.856  9.649 -0.793
t60g10p00  9111.81 2.0 -0.3  8.260  (  229.09)   323.59  8.260  9.205 -0.945
t60g10p00  9111.81 2.0  0.0  8.560  (  257.04)   363.08  8.539  9.493 -0.954
t60g10p00  9111.81 2.0 +0.3  8.860  (  288.40)   407.38  8.852  9.741 -0.889
t55g50p00  9111.81 2.0 -0.3  8.260  (   63.10)    64.57  8.264  8.290 -0.026
t55g50p00  9111.81 2.0  0.0  8.560  (   87.10)    89.13  8.552  8.587 -0.035
t55g50p00  9111.81 2.0 +0.3  8.860  (  117.49)   123.03  8.862  8.908 -0.046
t55g40p00  9111.81 2.0 -0.3  8.260  (   89.13)    97.72  8.250  8.357 -0.107
t55g40p00  9111.81 2.0  0.0  8.560  (  114.82)   131.83  8.572  8.723 -0.151
t55g40p00  9111.81 2.0 +0.3  8.860  (  147.91)   169.82  8.866  9.058 -0.192
t55g30p00  9111.81 2.0 -0.3  8.260  (  123.03)   147.91  8.248  8.547 -0.299
t55g30p00  9111.81 2.0  0.0  8.560  (  147.91)   190.55  8.576  8.976 -0.400
t55g30p00  9111.81 2.0 +0.3  8.860  (  177.83)   234.42  8.877  9.341 -0.464
t55g20p00  9111.81 2.0 -0.3  8.260  (  158.49)   213.80  8.273  8.873 -0.600
t55g20p00  9111.81 2.0  0.0  8.560  (  186.21)   257.04  8.573  9.282 -0.709
t55g20p00  9111.81 2.0 +0.3  8.860  (  213.80)   302.00  8.878  9.621 -0.743
t55g10p00  9111.81 2.0 -0.3  8.260  (  194.98)   275.42  8.252  9.157 -0.905
t55g10p00  9111.81 2.0  0.0  8.560  (  218.78)   316.23  8.538  9.508 -0.970
t55g10p00  9111.81 2.0 +0.3  8.860  (  245.47)   363.08  8.875  9.815 -0.940
t50g50p00  9111.81 2.0 -0.3  8.260  (   26.30)    26.30  8.261  8.269 -0.008
t50g50p00  9111.81 2.0  0.0  8.560  (   38.02)    38.90  8.565  8.576 -0.011
t50g50p00  9111.81 2.0 +0.3  8.860  (   53.70)    54.95  8.869  8.884 -0.015
t50g40p00  9111.81 2.0 -0.3  8.260  (   43.65)    45.71  8.257  8.296 -0.039
t50g40p00  9111.81 2.0  0.0  8.560  (   58.88)    61.66  8.561  8.620 -0.059
t50g40p00  9111.81 2.0 +0.3  8.860  (   75.86)    81.28  8.848  8.926 -0.078
t50g30p00  9111.81 2.0 -0.3  8.260  (   69.18)    77.62  8.254  8.406 -0.152
t50g30p00  9111.81 2.0  0.0  8.560  (   87.10)   102.33  8.557  8.768 -0.211
t50g30p00  9111.81 2.0 +0.3  8.860  (  109.65)   131.83  8.860  9.133 -0.273
t50g20p00  9111.81 2.0 -0.3  8.260  (  102.33)   128.82  8.250  8.614 -0.364
t50g20p00  9111.81 2.0  0.0  8.560  (  125.89)   165.96  8.573  9.064 -0.491
t50g20p00  9111.81 2.0 +0.3  8.860  (  147.91)   204.17  8.875  9.462 -0.587
t50g10p00  9111.81 2.0 -0.3  8.260  (  144.54)   199.53  8.271  8.947 -0.676
t50g10p00  9111.81 2.0  0.0  8.560  (  165.96)   239.88  8.568  9.378 -0.810
t50g10p00  9111.81 2.0 +0.3  8.860  (  190.55)   281.84  8.875  9.749 -0.874
t45g50p00  9111.81 2.0 -0.3  8.260  (    5.37)     5.50  8.265  8.268 -0.003
t45g50p00  9111.81 2.0  0.0  8.560  (    8.71)     8.71  8.560  8.564 -0.004
t45g50p00  9111.81 2.0 +0.3  8.860  (   13.18)    13.18  8.854  8.859 -0.005
t45g40p00  9111.81 2.0 -0.3  8.260  (   12.88)    13.18  8.260  8.272 -0.012
t45g40p00  9111.81 2.0  0.0  8.560  (   18.62)    19.05  8.555  8.571 -0.016
t45g40p00  9111.81 2.0 +0.3  8.860  (   26.30)    26.92  8.860  8.881 -0.021
t45g30p00  9111.81 2.0 -0.3  8.260  (   25.12)    26.30  8.256  8.302 -0.046
t45g30p00  9111.81 2.0  0.0  8.560  (   33.88)    36.31  8.563  8.627 -0.064
t45g30p00  9111.81 2.0 +0.3  8.860  (   44.67)    47.86  8.850  8.935 -0.085
t45g20p00  9111.81 2.0 -0.3  8.260  (   45.71)    50.12  8.265  8.409 -0.144
t45g20p00  9111.81 2.0  0.0  8.560  (   56.23)    64.57  8.550  8.744 -0.194
t45g20p00  9111.81 2.0 +0.3  8.860  (   70.79)    83.18  8.859  9.115 -0.256
t45g10p00  9111.81 2.0 -0.3  8.260  (   74.13)    91.20  8.263  8.578 -0.315
t45g10p00  9111.81 2.0  0.0  8.560  (   91.20)   114.82  8.552  8.964 -0.412
t45g10p00  9111.81 2.0 +0.3  8.860  (  107.15)   144.54  8.877  9.395 -0.518
t70g50m10  9111.81 2.0 -0.3  7.260  (   60.26)    67.61  7.259  7.356 -0.097
t70g50m10  9111.81 2.0  0.0  7.560  (   87.10)   100.00  7.562  7.703 -0.141
t70g50m10  9111.81 2.0 +0.3  7.860  (  114.82)   138.04  7.862  8.069 -0.207
t70g40m10  9111.81 2.0 -0.3  7.260  (   85.11)   109.65  7.263  7.532 -0.269
t70g40m10  9111.81 2.0  0.0  7.560  (  112.20)   147.91  7.549  7.956 -0.407
t70g40m10  9111.81 2.0 +0.3  7.860  (  138.04)   194.98  7.874  8.447 -0.573
t70g30m10  9111.81 2.0 -0.3  7.260  (  114.82)   165.96  7.267  7.857 -0.590
t70g30m10  9111.81 2.0  0.0  7.560  (  141.25)   208.93  7.550  8.352 -0.802
t70g30m10  9111.81 2.0 +0.3  7.860  (  165.96)   257.04  7.863  8.818 -0.955
t70g20m10  9111.81 2.0 -0.3  7.260  (  138.04)   213.80  7.262  8.153 -0.891
t70g20m10  9111.81 2.0  0.0  7.560  (  165.96)   263.03  7.575  8.706 -1.131
t70g20m10  9111.81 2.0 +0.3  7.860  (  190.55)   309.03  7.881  9.131 -1.250
t70g10m10  9111.81 2.0 -0.3  7.260  (  154.88)   245.47  7.271  8.336 -1.065
t70g10m10  9111.81 2.0  0.0  7.560  (  181.97)   288.40  7.548  8.820 -1.272
t70g10m10  9111.81 2.0 +0.3  7.860  (  204.17)   331.13  7.840  9.236 -1.396
t65g50m10  9111.81 2.0 -0.3  7.260  (   45.71)    50.12  7.261  7.320 -0.059
t65g50m10  9111.81 2.0  0.0  7.560  (   69.18)    75.86  7.553  7.634 -0.081
t65g50m10  9111.81 2.0 +0.3  7.860  (   97.72)   109.65  7.853  7.967 -0.114
t65g40m10  9111.81 2.0 -0.3  7.260  (   69.18)    85.11  7.268  7.452 -0.184
t65g40m10  9111.81 2.0  0.0  7.560  (   95.50)   120.23  7.565  7.841 -0.276
t65g40m10  9111.81 2.0 +0.3  7.860  (  123.03)   158.49  7.853  8.248 -0.395
t65g30m10  9111.81 2.0 -0.3  7.260  (   95.50)   134.90  7.265  7.710 -0.445
t65g30m10  9111.81 2.0  0.0  7.560  (  123.03)   177.83  7.562  8.217 -0.655
t65g30m10  9111.81 2.0 +0.3  7.860  (  147.91)   223.87  7.871  8.715 -0.844
t65g20m10  9111.81 2.0 -0.3  7.260  (  128.82)   194.98  7.267  8.088 -0.821
t65g20m10  9111.81 2.0  0.0  7.560  (  151.36)   239.88  7.558  8.605 -1.047
t65g20m10  9111.81 2.0 +0.3  7.860  (  177.83)   288.40  7.883  9.068 -1.185
t65g10m10  9111.81 2.0 -0.3  7.260  (  151.36)   239.88  7.259  8.340 -1.081
t65g10m10  9111.81 2.0  0.0  7.560  (  177.83)   288.40  7.575  8.872 -1.297
t65g10m10  9111.81 2.0 +0.3  7.860  (  199.53)   331.13  7.874  9.258 -1.384
t60g50m10  9111.81 2.0 -0.3  7.260  (   30.20)    32.36  7.261  7.295 -0.034
t60g50m10  9111.81 2.0  0.0  7.560  (   50.12)    53.70  7.565  7.607 -0.042
t60g50m10  9111.81 2.0 +0.3  7.860  (   75.86)    81.28  7.866  7.923 -0.057
t60g40m10  9111.81 2.0 -0.3  7.260  (   50.12)    58.88  7.269  7.378 -0.109
t60g40m10  9111.81 2.0  0.0  7.560  (   74.13)    87.10  7.562  7.716 -0.154
t60g40m10  9111.81 2.0 +0.3  7.860  (  100.00)   120.23  7.850  8.069 -0.219
t60g30m10  9111.81 2.0 -0.3  7.260  (   75.86)   100.00  7.264  7.548 -0.284
t60g30m10  9111.81 2.0  0.0  7.560  (  100.00)   138.04  7.561  7.991 -0.430
t60g30m10  9111.81 2.0 +0.3  7.860  (  125.89)   177.83  7.849  8.444 -0.595
t60g20m10  9111.81 2.0 -0.3  7.260  (  104.71)   154.88  7.259  7.870 -0.611
t60g20m10  9111.81 2.0  0.0  7.560  (  128.82)   199.53  7.559  8.415 -0.856
t60g20m10  9111.81 2.0 +0.3  7.860  (  154.88)   245.47  7.868  8.921 -1.053
t60g10m10  9111.81 2.0 -0.3  7.260  (  134.90)   213.80  7.248  8.233 -0.985
t60g10m10  9111.81 2.0  0.0  7.560  (  158.49)   263.03  7.572  8.798 -1.226
t60g10m10  9111.81 2.0 +0.3  7.860  (  181.97)   302.00  7.842  9.172 -1.330
t55g50m10  9111.81 2.0 -0.3  7.260  (   16.22)    16.98  7.266  7.282 -0.016
t55g50m10  9111.81 2.0  0.0  7.560  (   28.18)    29.51  7.566  7.584 -0.018
t55g50m10  9111.81 2.0 +0.3  7.860  (   46.77)    47.86  7.858  7.882 -0.024
t55g40m10  9111.81 2.0 -0.3  7.260  (   30.90)    33.88  7.266  7.323 -0.057
t55g40m10  9111.81 2.0  0.0  7.560  (   47.86)    53.70  7.565  7.639 -0.074
t55g40m10  9111.81 2.0 +0.3  7.860  (   70.79)    79.43  7.869  7.972 -0.103
t55g30m10  9111.81 2.0 -0.3  7.260  (   51.29)    63.10  7.263  7.425 -0.162
t55g30m10  9111.81 2.0  0.0  7.560  (   74.13)    93.33  7.569  7.800 -0.231
t55g30m10  9111.81 2.0 +0.3  7.860  (   97.72)   125.89  7.850  8.174 -0.324
t55g20m10  9111.81 2.0 -0.3  7.260  (   77.62)   109.65  7.263  7.637 -0.374
t55g20m10  9111.81 2.0  0.0  7.560  (  102.33)   147.91  7.555  8.097 -0.542
t55g20m10  9111.81 2.0 +0.3  7.860  (  128.82)   190.55  7.860  8.604 -0.744
t55g10m10  9111.81 2.0 -0.3  7.260  (  107.15)   169.82  7.269  8.011 -0.742
t55g10m10  9111.81 2.0  0.0  7.560  (  134.90)   213.80  7.565  8.555 -0.990
t55g10m10  9111.81 2.0 +0.3  7.860  (  158.49)   257.04  7.863  9.041 -1.178
t50g50m10  9111.81 2.0 -0.3  7.260  (    6.03)     6.17  7.263  7.269 -0.006
t50g50m10  9111.81 2.0  0.0  7.560  (   10.96)    11.22  7.561  7.569 -0.008
t50g50m10  9111.81 2.0 +0.3  7.860  (   19.05)    19.50  7.861  7.870 -0.009
t50g40m10  9111.81 2.0 -0.3  7.260  (   13.18)    13.80  7.258  7.282 -0.024
t50g40m10  9111.81 2.0  0.0  7.560  (   21.88)    22.91  7.554  7.583 -0.029
t50g40m10  9111.81 2.0 +0.3  7.860  (   34.67)    36.31  7.857  7.894 -0.037
t50g30m10  9111.81 2.0 -0.3  7.260  (   26.30)    29.51  7.261  7.340 -0.079
t50g30m10  9111.81 2.0  0.0  7.560  (   39.81)    45.71  7.557  7.661 -0.104
t50g30m10  9111.81 2.0 +0.3  7.860  (   57.54)    66.07  7.853  7.995 -0.142
t50g20m10  9111.81 2.0 -0.3  7.260  (   46.77)    60.26  7.273  7.473 -0.200
t50g20m10  9111.81 2.0  0.0  7.560  (   66.07)    85.11  7.551  7.820 -0.269
t50g20m10  9111.81 2.0 +0.3  7.860  (   89.13)   117.49  7.857  8.235 -0.378
t50g10m10  9111.81 2.0 -0.3  7.260  (   75.86)   107.15  7.258  7.667 -0.409
t50g10m10  9111.81 2.0  0.0  7.560  (   97.72)   144.54  7.557  8.133 -0.576
t50g10m10  9111.81 2.0 +0.3  7.860  (  123.03)   186.21  7.869  8.647 -0.778
t45g50m10  9111.81 2.0 -0.3  7.260  (    0.81)     0.81  7.259  7.262 -0.003
t45g50m10  9111.81 2.0  0.0  7.560  (    1.55)     1.58  7.564  7.568 -0.004
t45g50m10  9111.81 2.0 +0.3  7.860  (    2.95)     2.95  7.860  7.863 -0.003
t45g40m10  9111.81 2.0 -0.3  7.260  (    3.47)     3.55  7.266  7.276 -0.010
t45g40m10  9111.81 2.0  0.0  7.560  (    6.03)     6.17  7.557  7.568 -0.011
t45g40m10  9111.81 2.0 +0.3  7.860  (   10.23)    10.47  7.865  7.878 -0.013
t45g30m10  9111.81 2.0 -0.3  7.260  (    8.51)     8.91  7.259  7.290 -0.031
t45g30m10  9111.81 2.0  0.0  7.560  (   13.49)    14.45  7.562  7.601 -0.039
t45g30m10  9111.81 2.0 +0.3  7.860  (   20.89)    21.88  7.854  7.903 -0.049
t45g20m10  9111.81 2.0 -0.3  7.260  (   18.20)    20.42  7.262  7.346 -0.084
t45g20m10  9111.81 2.0  0.0  7.560  (   26.92)    30.90  7.557  7.666 -0.109
t45g20m10  9111.81 2.0 +0.3  7.860  (   38.90)    44.67  7.856  8.002 -0.146
t45g10m10  9111.81 2.0 -0.3  7.260  (   35.48)    43.65  7.266  7.443 -0.177
t45g10m10  9111.81 2.0  0.0  7.560  (   48.98)    61.66  7.555  7.801 -0.246
t45g10m10  9111.81 2.0 +0.3  7.860  (   64.57)    85.11  7.867  8.203 -0.336
t70g50m20  9111.81 2.0 -0.3  6.260  (    9.55)    11.48  6.262  6.344 -0.082
t70g50m20  9111.81 2.0  0.0  6.560  (   17.78)    21.38  6.564  6.654 -0.090
t70g50m20  9111.81 2.0 +0.3  6.860  (   30.90)    37.15  6.857  6.961 -0.104
t70g40m20  9111.81 2.0 -0.3  6.260  (   18.20)    26.92  6.262  6.462 -0.200
t70g40m20  9111.81 2.0  0.0  6.560  (   32.36)    46.77  6.560  6.794 -0.234
t70g40m20  9111.81 2.0 +0.3  6.860  (   51.29)    74.13  6.854  7.153 -0.299
t70g30m20  9111.81 2.0 -0.3  6.260  (   34.67)    64.57  6.261  6.684 -0.423
t70g30m20  9111.81 2.0  0.0  6.560  (   54.95)   100.00  6.553  7.109 -0.556
t70g30m20  9111.81 2.0 +0.3  6.860  (   79.43)   144.54  6.862  7.660 -0.798
t70g20m20  9111.81 2.0 -0.3  6.260  (   50.12)   114.82  6.263  7.005 -0.742
t70g20m20  9111.81 2.0  0.0  6.560  (   75.86)   162.18  6.560  7.587 -1.027
t70g20m20  9111.81 2.0 +0.3  6.860  (  102.33)   208.93  6.849  8.206 -1.357
t70g10m20  9111.81 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9111.81 2.0 -0.3  6.260  (    6.31)     7.08  6.256  6.311 -0.055
t65g50m20  9111.81 2.0  0.0  6.560  (   12.02)    13.49  6.557  6.615 -0.058
t65g50m20  9111.81 2.0 +0.3  6.860  (   21.88)    24.55  6.857  6.922 -0.065
t65g40m20  9111.81 2.0 -0.3  6.260  (   12.88)    17.38  6.264  6.411 -0.147
t65g40m20  9111.81 2.0  0.0  6.560  (   22.91)    30.90  6.559  6.726 -0.167
t65g40m20  9111.81 2.0 +0.3  6.860  (   38.90)    52.48  6.864  7.065 -0.201
t65g30m20  9111.81 2.0 -0.3  6.260  (   23.99)    40.74  6.256  6.569 -0.313
t65g30m20  9111.81 2.0  0.0  6.560  (   39.81)    67.61  6.558  6.944 -0.386
t65g30m20  9111.81 2.0 +0.3  6.860  (   61.66)   102.33  6.853  7.357 -0.504
t65g20m20  9111.81 2.0 -0.3  6.260  (   44.67)    91.20  6.255  6.859 -0.604
t65g20m20  9111.81 2.0  0.0  6.560  (   66.07)   134.90  6.559  7.395 -0.836
t65g20m20  9111.81 2.0 +0.3  6.860  (   91.20)   181.97  6.864  8.017 -1.153
t65g10m20  9111.81 2.0 -0.3  6.260  (   63.10)   138.04  6.259  7.137 -0.878
t65g10m20  9111.81 2.0  0.0  6.560  (   89.13)   186.21  6.558  7.759 -1.201
t65g10m20  9111.81 2.0 +0.3  6.860  (  114.82)   234.42  6.863  8.390 -1.527
t60g50m20  9111.81 2.0 -0.3  6.260  (    3.80)     4.07  6.257  6.290 -0.033
t60g50m20  9111.81 2.0  0.0  6.560  (    7.24)     7.94  6.565  6.599 -0.034
t60g50m20  9111.81 2.0 +0.3  6.860  (   13.80)    14.79  6.860  6.897 -0.037
t60g40m20  9111.81 2.0 -0.3  6.260  (    7.94)     9.55  6.256  6.350 -0.094
t60g40m20  9111.81 2.0  0.0  6.560  (   14.79)    17.78  6.555  6.658 -0.103
t60g40m20  9111.81 2.0 +0.3  6.860  (   25.70)    31.62  6.859  6.978 -0.119
t60g30m20  9111.81 2.0 -0.3  6.260  (   15.85)    23.99  6.263  6.482 -0.219
t60g30m20  9111.81 2.0  0.0  6.560  (   27.54)    41.69  6.562  6.816 -0.254
t60g30m20  9111.81 2.0 +0.3  6.860  (   44.67)    67.61  6.866  7.184 -0.318
t60g20m20  9111.81 2.0 -0.3  6.260  (   29.51)    54.95  6.263  6.674 -0.411
t60g20m20  9111.81 2.0  0.0  6.560  (   46.77)    87.10  6.566  7.085 -0.519
t60g20m20  9111.81 2.0 +0.3  6.860  (   69.18)   125.89  6.862  7.550 -0.688
t60g10m20  9111.81 2.0 -0.3  6.260  (   52.48)   104.71  6.265  6.917 -0.652
t60g10m20  9111.81 2.0  0.0  6.560  (   75.86)   147.91  6.562  7.461 -0.899
t60g10m20  9111.81 2.0 +0.3  6.860  (  100.00)   194.98  6.873  8.088 -1.215
t55g50m20  9111.81 2.0 -0.3  6.260  (    2.00)     2.09  6.262  6.280 -0.018
t55g50m20  9111.81 2.0  0.0  6.560  (    3.89)     4.07  6.559  6.577 -0.018
t55g50m20  9111.81 2.0 +0.3  6.860  (    7.59)     7.94  6.864  6.883 -0.019
t55g40m20  9111.81 2.0 -0.3  6.260  (    4.27)     4.79  6.256  6.313 -0.057
t55g40m20  9111.81 2.0  0.0  6.560  (    8.13)     9.12  6.558  6.618 -0.060
t55g40m20  9111.81 2.0 +0.3  6.860  (   14.79)    16.98  6.862  6.927 -0.065
t55g30m20  9111.81 2.0 -0.3  6.260  (    8.91)    11.75  6.256  6.394 -0.138
t55g30m20  9111.81 2.0  0.0  6.560  (   16.22)    21.88  6.564  6.719 -0.155
t55g30m20  9111.81 2.0 +0.3  6.860  (   28.18)    37.15  6.855  7.034 -0.179
t55g20m20  9111.81 2.0 -0.3  6.260  (   18.20)    29.51  6.260  6.535 -0.275
t55g20m20  9111.81 2.0  0.0  6.560  (   30.90)    50.12  6.560  6.888 -0.328
t55g20m20  9111.81 2.0 +0.3  6.860  (   47.86)    77.62  6.854  7.260 -0.406
t55g10m20  9111.81 2.0 -0.3  6.260  (   33.88)    63.10  6.259  6.720 -0.461
t55g10m20  9111.81 2.0  0.0  6.560  (   52.48)    97.72  6.568  7.152 -0.584
t55g10m20  9111.81 2.0 +0.3  6.860  (   74.13)   138.04  6.870  7.645 -0.775
t50g50m20  9111.81 2.0 -0.3  6.260  (    0.74)     0.76  6.261  6.270 -0.009
t50g50m20  9111.81 2.0  0.0  6.560  (    1.48)     1.51  6.564  6.573 -0.009
t50g50m20  9111.81 2.0 +0.3  6.860  (    2.88)     2.95  6.859  6.869 -0.010
t50g40m20  9111.81 2.0 -0.3  6.260  (    1.82)     1.95  6.259  6.286 -0.027
t50g40m20  9111.81 2.0  0.0  6.560  (    3.55)     3.80  6.559  6.588 -0.029
t50g40m20  9111.81 2.0 +0.3  6.860  (    6.76)     7.24  6.859  6.889 -0.030
t50g30m20  9111.81 2.0 -0.3  6.260  (    4.27)     5.01  6.257  6.337 -0.080
t50g30m20  9111.81 2.0  0.0  6.560  (    7.94)     9.55  6.562  6.649 -0.087
t50g30m20  9111.81 2.0 +0.3  6.860  (   14.45)    17.38  6.864  6.960 -0.096
t50g20m20  9111.81 2.0 -0.3  6.260  (    9.12)    12.88  6.258  6.431 -0.173
t50g20m20  9111.81 2.0  0.0  6.560  (   16.60)    23.44  6.562  6.760 -0.198
t50g20m20  9111.81 2.0 +0.3  6.860  (   27.54)    39.81  6.862  7.095 -0.233
t50g10m20  9111.81 2.0 -0.3  6.260  (   19.50)    31.62  6.256  6.544 -0.288
t50g10m20  9111.81 2.0  0.0  6.560  (   32.36)    52.48  6.553  6.902 -0.349
t50g10m20  9111.81 2.0 +0.3  6.860  (   50.12)    81.28  6.860  7.299 -0.439
t45g50m20  9111.81 2.0 -0.3  6.260  (    0.12)     0.12  6.260  6.265 -0.005
t45g50m20  9111.81 2.0  0.0  6.560  (    0.24)     0.25  6.560  6.565 -0.005
t45g50m20  9111.81 2.0 +0.3  6.860  (    0.48)     0.49  6.863  6.868 -0.005
t45g40m20  9111.81 2.0 -0.3  6.260  (    0.49)     0.50  6.261  6.274 -0.013
t45g40m20  9111.81 2.0  0.0  6.560  (    0.95)     1.00  6.564  6.577 -0.013
t45g40m20  9111.81 2.0 +0.3  6.860  (    1.91)     1.95  6.860  6.874 -0.014
t45g30m20  9111.81 2.0 -0.3  6.260  (    1.29)     1.41  6.261  6.298 -0.037
t45g30m20  9111.81 2.0  0.0  6.560  (    2.51)     2.75  6.564  6.602 -0.038
t45g30m20  9111.81 2.0 +0.3  6.860  (    4.79)     5.13  6.858  6.899 -0.041
t45g20m20  9111.81 2.0 -0.3  6.260  (    3.31)     3.98  6.261  6.349 -0.088
t45g20m20  9111.81 2.0  0.0  6.560  (    6.17)     7.41  6.558  6.654 -0.096
t45g20m20  9111.81 2.0 +0.3  6.860  (   10.96)    13.49  6.864  6.972 -0.108
t45g10m20  9111.81 2.0 -0.3  6.260  (    8.32)    11.22  6.266  6.417 -0.151
t45g10m20  9111.81 2.0  0.0  6.560  (   14.45)    19.95  6.565  6.740 -0.175
t45g10m20  9111.81 2.0 +0.3  6.860  (   23.99)    33.11  6.859  7.067 -0.208
t70g50m30  9111.81 2.0 -0.3  5.260  (    1.02)     1.45  5.258  5.414 -0.156
t70g50m30  9111.81 2.0  0.0  5.560  (    2.00)     2.88  5.562  5.720 -0.158
t70g50m30  9111.81 2.0 +0.3  5.860  (    3.98)     5.62  5.861  6.021 -0.160
t70g40m30  9111.81 2.0 -0.3  5.260  (    2.09)     4.47  5.257  5.598 -0.341
t70g40m30  9111.81 2.0  0.0  5.560  (    4.07)     8.71  5.555  5.904 -0.349
t70g40m30  9111.81 2.0 +0.3  5.860  (    7.94)    16.98  5.863  6.226 -0.363
t70g30m30  9111.81 2.0 -0.3  5.260  (    3.89)    12.88  5.264  5.804 -0.540
t70g30m30  9111.81 2.0  0.0  5.560  (    7.59)    23.99  5.558  6.116 -0.558
t70g30m30  9111.81 2.0 +0.3  5.860  (   14.45)    43.65  5.862  6.461 -0.599
t70g20m30  9111.81 2.0 -0.3  5.260  (    7.24)    33.11  5.265  6.007 -0.742
t70g20m30  9111.81 2.0  0.0  5.560  (   13.80)    57.54  5.558  6.353 -0.795
t70g20m30  9111.81 2.0 +0.3  5.860  (   25.12)    93.33  5.863  6.767 -0.904
t70g10m30  9111.81 2.0 -0.3  5.260  (    9.12)    38.90  5.257  5.983 -0.726
t70g10m30  9111.81 2.0  0.0  5.560  (   16.98)    67.61  5.562  6.339 -0.777
t70g10m30  9111.81 2.0 +0.3  5.860  (   30.90)   107.15  5.867  6.757 -0.890
t65g50m30  9111.81 2.0 -0.3  5.260  (    0.66)     0.83  5.260  5.365 -0.105
t65g50m30  9111.81 2.0  0.0  5.560  (    1.29)     1.66  5.562  5.669 -0.107
t65g50m30  9111.81 2.0 +0.3  5.860  (    2.57)     3.24  5.858  5.966 -0.108
t65g40m30  9111.81 2.0 -0.3  5.260  (    1.41)     2.69  5.261  5.543 -0.282
t65g40m30  9111.81 2.0  0.0  5.560  (    2.82)     5.25  5.558  5.846 -0.288
t65g40m30  9111.81 2.0 +0.3  5.860  (    5.37)    10.23  5.861  6.158 -0.297
t65g30m30  9111.81 2.0 -0.3  5.260  (    2.95)     9.12  5.261  5.777 -0.516
t65g30m30  9111.81 2.0  0.0  5.560  (    5.75)    17.38  5.558  6.091 -0.533
t65g30m30  9111.81 2.0 +0.3  5.860  (   10.96)    32.36  5.864  6.433 -0.569
t65g20m30  9111.81 2.0 -0.3  5.260  (    5.50)    22.91  5.262  5.939 -0.677
t65g20m30  9111.81 2.0  0.0  5.560  (   10.72)    41.69  5.561  6.283 -0.722
t65g20m30  9111.81 2.0 +0.3  5.860  (   19.50)    70.79  5.866  6.677 -0.811
t65g10m30  9111.81 2.0 -0.3  5.260  (   10.23)    47.86  5.264  6.067 -0.803
t65g10m30  9111.81 2.0  0.0  5.560  (   19.05)    79.43  5.561  6.458 -0.897
t65g10m30  9111.81 2.0 +0.3  5.860  (   33.88)   120.23  5.858  6.934 -1.076
t60g50m30  9111.81 2.0 -0.3  5.260  (    0.39)     0.45  5.258  5.324 -0.066
t60g50m30  9111.81 2.0  0.0  5.560  (    0.78)     0.89  5.559  5.626 -0.067
t60g50m30  9111.81 2.0 +0.3  5.860  (    1.51)     1.78  5.862  5.929 -0.067
t60g40m30  9111.81 2.0 -0.3  5.260  (    0.83)     1.32  5.260  5.462 -0.202
t60g40m30  9111.81 2.0  0.0  5.560  (    1.66)     2.63  5.565  5.769 -0.204
t60g40m30  9111.81 2.0 +0.3  5.860  (    3.24)     5.13  5.864  6.073 -0.209
t60g30m30  9111.81 2.0 -0.3  5.260  (    1.82)     4.68  5.262  5.686 -0.424
t60g30m30  9111.81 2.0  0.0  5.560  (    3.55)     9.12  5.562  6.000 -0.438
t60g30m30  9111.81 2.0 +0.3  5.860  (    6.76)    17.38  5.860  6.318 -0.458
t60g20m30  9111.81 2.0 -0.3  5.260  (    3.89)    14.13  5.258  5.870 -0.612
t60g20m30  9111.81 2.0  0.0  5.560  (    7.41)    26.30  5.556  6.202 -0.646
t60g20m30  9111.81 2.0 +0.3  5.860  (   13.80)    46.77  5.857  6.562 -0.705
t60g10m30  9111.81 2.0 -0.3  5.260  (    7.76)    27.54  5.256  5.904 -0.648
t60g10m30  9111.81 2.0  0.0  5.560  (   14.45)    48.98  5.557  6.263 -0.706
t60g10m30  9111.81 2.0 +0.3  5.860  (   25.70)    81.28  5.868  6.688 -0.820
t55g50m30  9111.81 2.0 -0.3  5.260  (    0.20)     0.22  5.259  5.294 -0.035
t55g50m30  9111.81 2.0  0.0  5.560  (    0.41)     0.44  5.559  5.594 -0.035
t55g50m30  9111.81 2.0 +0.3  5.860  (    0.79)     0.87  5.861  5.896 -0.035
t55g40m30  9111.81 2.0 -0.3  5.260  (    0.44)     0.58  5.264  5.378 -0.114
t55g40m30  9111.81 2.0  0.0  5.560  (    0.87)     1.12  5.557  5.671 -0.114
t55g40m30  9111.81 2.0 +0.3  5.860  (    1.74)     2.24  5.861  5.977 -0.116
t55g30m30  9111.81 2.0 -0.3  5.260  (    1.00)     1.86  5.263  5.538 -0.275
t55g30m30  9111.81 2.0  0.0  5.560  (    1.95)     3.63  5.563  5.841 -0.278
t55g30m30  9111.81 2.0 +0.3  5.860  (    3.80)     6.92  5.856  6.144 -0.288
t55g20m30  9111.81 2.0 -0.3  5.260  (    2.19)     5.75  5.257  5.695 -0.438
t55g20m30  9111.81 2.0  0.0  5.560  (    4.27)    11.22  5.563  6.018 -0.455
t55g20m30  9111.81 2.0 +0.3  5.860  (    8.13)    20.89  5.860  6.344 -0.484
t55g10m30  9111.81 2.0 -0.3  5.260  (    4.79)    13.49  5.258  5.756 -0.498
t55g10m30  9111.81 2.0  0.0  5.560  (    9.12)    25.12  5.560  6.091 -0.531
t55g10m30  9111.81 2.0 +0.3  5.860  (   16.60)    44.67  5.865  6.457 -0.592
t50g50m30  9111.81 2.0 -0.3  5.260  (    0.08)     0.09  5.261  5.278 -0.017
t50g50m30  9111.81 2.0  0.0  5.560  (    0.16)     0.17  5.562  5.579 -0.017
t50g50m30  9111.81 2.0 +0.3  5.860  (    0.32)     0.34  5.862  5.879 -0.017
t50g40m30  9111.81 2.0 -0.3  5.260  (    0.19)     0.22  5.256  5.308 -0.052
t50g40m30  9111.81 2.0  0.0  5.560  (    0.39)     0.44  5.557  5.609 -0.052
t50g40m30  9111.81 2.0 +0.3  5.860  (    0.78)     0.87  5.859  5.911 -0.052
t50g30m30  9111.81 2.0 -0.3  5.260  (    0.45)     0.62  5.260  5.399 -0.139
t50g30m30  9111.81 2.0  0.0  5.560  (    0.89)     1.23  5.562  5.703 -0.141
t50g30m30  9111.81 2.0 +0.3  5.860  (    1.74)     2.40  5.857  5.999 -0.142
t50g20m30  9111.81 2.0 -0.3  5.260  (    1.02)     1.86  5.265  5.530 -0.265
t50g20m30  9111.81 2.0  0.0  5.560  (    2.00)     3.63  5.562  5.833 -0.271
t50g20m30  9111.81 2.0 +0.3  5.860  (    3.89)     7.08  5.864  6.144 -0.280
t50g10m30  9111.81 2.0 -0.3  5.260  (    2.57)     5.37  5.260  5.600 -0.340
t50g10m30  9111.81 2.0  0.0  5.560  (    4.90)    10.23  5.560  5.915 -0.355
t50g10m30  9111.81 2.0 +0.3  5.860  (    9.12)    19.05  5.866  6.246 -0.380
t45g50m30  9111.81 2.0 -0.3  5.260  (    0.02)     0.02  5.248  5.255 -0.007
t45g50m30  9111.81 2.0  0.0  5.560  (    0.05)     0.05  5.557  5.566 -0.009
t45g50m30  9111.81 2.0 +0.3  5.860  (    0.09)     0.10  5.862  5.870 -0.008
t45g40m30  9111.81 2.0 -0.3  5.260  (    0.06)     0.06  5.263  5.287 -0.024
t45g40m30  9111.81 2.0  0.0  5.560  (    0.12)     0.13  5.561  5.586 -0.025
t45g40m30  9111.81 2.0 +0.3  5.860  (    0.24)     0.26  5.861  5.886 -0.025
t45g30m30  9111.81 2.0 -0.3  5.260  (    0.15)     0.18  5.260  5.325 -0.065
t45g30m30  9111.81 2.0  0.0  5.560  (    0.30)     0.35  5.561  5.627 -0.066
t45g30m30  9111.81 2.0 +0.3  5.860  (    0.60)     0.71  5.864  5.930 -0.066
t45g20m30  9111.81 2.0 -0.3  5.260  (    0.37)     0.52  5.263  5.410 -0.147
t45g20m30  9111.81 2.0  0.0  5.560  (    0.74)     1.05  5.565  5.713 -0.148
t45g20m30  9111.81 2.0 +0.3  5.860  (    1.45)     2.04  5.860  6.010 -0.150
t45g10m30  9111.81 2.0 -0.3  5.260  (    0.98)     1.58  5.263  5.476 -0.213
t45g10m30  9111.81 2.0  0.0  5.560  (    1.91)     3.09  5.560  5.777 -0.217
t45g10m30  9111.81 2.0 +0.3  5.860  (    3.72)     6.03  5.864  6.092 -0.228
t70g50m40  9111.81 2.0 -0.3  4.260  (    0.10)     0.23  4.256  4.622 -0.366
t70g50m40  9111.81 2.0  0.0  4.560  (    0.20)     0.47  4.557  4.924 -0.367
t70g50m40  9111.81 2.0 +0.3  4.860  (    0.41)     0.93  4.859  5.225 -0.366
t70g40m40  9111.81 2.0 -0.3  4.260  (    0.21)     0.74  4.259  4.807 -0.548
t70g40m40  9111.81 2.0  0.0  4.560  (    0.42)     1.48  4.560  5.110 -0.550
t70g40m40  9111.81 2.0 +0.3  4.860  (    0.83)     2.95  4.863  5.416 -0.553
t70g30m40  9111.81 2.0 -0.3  4.260  (    0.40)     1.82  4.259  4.926 -0.667
t70g30m40  9111.81 2.0  0.0  4.560  (    0.79)     3.63  4.564  5.234 -0.670
t70g30m40  9111.81 2.0 +0.3  4.860  (    1.55)     7.08  4.857  5.532 -0.675
t70g20m40  9111.81 2.0 -0.3  4.260  (    0.76)     3.89  4.264  4.980 -0.716
t70g20m40  9111.81 2.0  0.0  4.560  (    1.51)     7.59  4.562  5.281 -0.719
t70g20m40  9111.81 2.0 +0.3  4.860  (    2.95)    14.45  4.857  5.583 -0.726
t70g10m40  9111.81 2.0 -0.3  4.260  (    0.95)     2.75  4.264  4.725 -0.461
t70g10m40  9111.81 2.0  0.0  4.560  (    1.91)     5.37  4.559  5.022 -0.463
t70g10m40  9111.81 2.0 +0.3  4.860  (    3.72)    10.47  4.860  5.326 -0.466
t65g50m40  9111.81 2.0 -0.3  4.260  (    0.06)     0.13  4.257  4.570 -0.313
t65g50m40  9111.81 2.0  0.0  4.560  (    0.13)     0.26  4.557  4.870 -0.313
t65g50m40  9111.81 2.0 +0.3  4.860  (    0.26)     0.52  4.858  5.172 -0.314
t65g40m40  9111.81 2.0 -0.3  4.260  (    0.14)     0.51  4.260  4.818 -0.558
t65g40m40  9111.81 2.0  0.0  4.560  (    0.28)     1.02  4.561  5.121 -0.560
t65g40m40  9111.81 2.0 +0.3  4.860  (    0.56)     2.04  4.864  5.425 -0.561
t65g30m40  9111.81 2.0 -0.3  4.260  (    0.30)     1.66  4.262  5.006 -0.744
t65g30m40  9111.81 2.0  0.0  4.560  (    0.60)     3.24  4.556  5.303 -0.747
t65g30m40  9111.81 2.0 +0.3  4.860  (    1.20)     6.46  4.863  5.619 -0.756
t65g20m40  9111.81 2.0 -0.3  4.260  (    0.59)     3.55  4.264  5.055 -0.791
t65g20m40  9111.81 2.0  0.0  4.560  (    1.15)     6.92  4.561  5.359 -0.798
t65g20m40  9111.81 2.0 +0.3  4.860  (    2.29)    13.49  4.858  5.669 -0.811
t65g10m40  9111.81 2.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 2.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 2.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9111.81 2.0 -0.3  4.260  (    0.04)     0.06  4.268  4.498 -0.230
t60g50m40  9111.81 2.0  0.0  4.560  (    0.07)     0.13  4.565  4.796 -0.231
t60g50m40  9111.81 2.0 +0.3  4.860  (    0.15)     0.25  4.855  5.087 -0.232
t60g40m40  9111.81 2.0 -0.3  4.260  (    0.08)     0.26  4.261  4.759 -0.498
t60g40m40  9111.81 2.0  0.0  4.560  (    0.17)     0.52  4.562  5.060 -0.498
t60g40m40  9111.81 2.0 +0.3  4.860  (    0.33)     1.05  4.864  5.363 -0.499
t60g30m40  9111.81 2.0 -0.3  4.260  (    0.19)     1.05  4.264  5.016 -0.752
t60g30m40  9111.81 2.0  0.0  4.560  (    0.37)     2.04  4.556  5.311 -0.755
t60g30m40  9111.81 2.0 +0.3  4.860  (    0.74)     4.07  4.861  5.622 -0.761
t60g20m40  9111.81 2.0 -0.3  4.260  (    0.42)     2.69  4.260  5.091 -0.831
t60g20m40  9111.81 2.0  0.0  4.560  (    0.81)     5.25  4.560  5.398 -0.838
t60g20m40  9111.81 2.0 +0.3  4.860  (    1.62)    10.23  4.861  5.716 -0.855
t60g10m40  9111.81 2.0 -0.3  4.260  (    0.83)     4.47  4.263  5.006 -0.743
t60g10m40  9111.81 2.0  0.0  4.560  (    1.66)     8.51  4.558  5.306 -0.748
t60g10m40  9111.81 2.0 +0.3  4.860  (    3.24)    16.22  4.856  5.622 -0.766
t55g50m40  9111.81 2.0 -0.3  4.260  (    0.02)     0.03  4.266  4.407 -0.141
t55g50m40  9111.81 2.0  0.0  4.560  (    0.04)     0.05  4.558  4.699 -0.141
t55g50m40  9111.81 2.0 +0.3  4.860  (    0.08)     0.11  4.859  5.001 -0.142
t55g40m40  9111.81 2.0 -0.3  4.260  (    0.04)     0.10  4.259  4.616 -0.357
t55g40m40  9111.81 2.0  0.0  4.560  (    0.09)     0.19  4.558  4.915 -0.357
t55g40m40  9111.81 2.0 +0.3  4.860  (    0.17)     0.39  4.859  5.217 -0.358
t55g30m40  9111.81 2.0 -0.3  4.260  (    0.10)     0.43  4.266  4.894 -0.628
t55g30m40  9111.81 2.0  0.0  4.560  (    0.20)     0.83  4.556  5.186 -0.630
t55g30m40  9111.81 2.0 +0.3  4.860  (    0.40)     1.66  4.864  5.493 -0.629
t55g20m40  9111.81 2.0 -0.3  4.260  (    0.22)     1.20  4.264  5.006 -0.742
t55g20m40  9111.81 2.0  0.0  4.560  (    0.44)     2.40  4.563  5.307 -0.744
t55g20m40  9111.81 2.0 +0.3  4.860  (    0.87)     4.79  4.865  5.615 -0.750
t55g10m40  9111.81 2.0 -0.3  4.260  (    0.50)     2.14  4.258  4.898 -0.640
t55g10m40  9111.81 2.0  0.0  4.560  (    1.00)     4.27  4.563  5.213 -0.650
t55g10m40  9111.81 2.0 +0.3  4.860  (    1.95)     8.32  4.863  5.524 -0.661
t50g50m40  9111.81 2.0 -0.3  4.260  (    0.01)     0.01  4.270  4.334 -0.064
t50g50m40  9111.81 2.0  0.0  4.560  (    0.02)     0.02  4.559  4.622 -0.063
t50g50m40  9111.81 2.0 +0.3  4.860  (    0.04)     0.04  4.864  4.925 -0.061
t50g40m40  9111.81 2.0 -0.3  4.260  (    0.02)     0.03  4.267  4.447 -0.180
t50g40m40  9111.81 2.0  0.0  4.560  (    0.04)     0.06  4.561  4.741 -0.180
t50g40m40  9111.81 2.0 +0.3  4.860  (    0.08)     0.12  4.858  5.039 -0.181
t50g30m40  9111.81 2.0 -0.3  4.260  (    0.04)     0.10  4.264  4.633 -0.369
t50g30m40  9111.81 2.0  0.0  4.560  (    0.09)     0.21  4.564  4.933 -0.369
t50g30m40  9111.81 2.0 +0.3  4.860  (    0.18)     0.42  4.865  5.235 -0.370
t50g20m40  9111.81 2.0 -0.3  4.260  (    0.10)     0.32  4.261  4.755 -0.494
t50g20m40  9111.81 2.0  0.0  4.560  (    0.20)     0.63  4.563  5.058 -0.495
t50g20m40  9111.81 2.0 +0.3  4.860  (    0.40)     1.26  4.865  5.362 -0.497
t50g10m40  9111.81 2.0 -0.3  4.260  (    0.26)     0.74  4.258  4.713 -0.455
t50g10m40  9111.81 2.0  0.0  4.560  (    0.52)     1.48  4.561  5.018 -0.457
t50g10m40  9111.81 2.0 +0.3  4.860  (    1.05)     2.88  4.856  5.316 -0.460
t45g50m40  9111.81 2.0 -0.4  4.260  (    0.00)     0.00  4.209  4.239 -0.030
t45g50m40  9111.81 2.0  0.0  4.560  (    0.01)     0.01  4.579  4.605 -0.026
t45g50m40  9111.81 2.0 +0.3  4.860  (    0.01)     0.01  4.857  4.881 -0.024
t45g40m40  9111.81 2.0 -0.3  4.260  (    0.01)     0.01  4.246  4.306 -0.060
t45g40m40  9111.81 2.0  0.0  4.560  (    0.01)     0.02  4.572  4.635 -0.063
t45g40m40  9111.81 2.0 +0.3  4.860  (    0.03)     0.03  4.858  4.921 -0.063
t45g30m40  9111.81 2.0 -0.3  4.260  (    0.02)     0.02  4.269  4.425 -0.156
t45g30m40  9111.81 2.0  0.0  4.560  (    0.03)     0.05  4.563  4.719 -0.156
t45g30m40  9111.81 2.0 +0.3  4.860  (    0.07)     0.10  4.864  5.021 -0.157
t45g20m40  9111.81 2.0 -0.3  4.260  (    0.04)     0.07  4.260  4.532 -0.272
t45g20m40  9111.81 2.0  0.0  4.560  (    0.08)     0.14  4.564  4.836 -0.272
t45g20m40  9111.81 2.0 +0.3  4.860  (    0.15)     0.29  4.863  5.135 -0.272
t45g10m40  9111.81 2.0 -0.3  4.260  (    0.10)     0.20  4.265  4.562 -0.297
t45g10m40  9111.81 2.0  0.0  4.560  (    0.20)     0.39  4.555  4.853 -0.298
t45g10m40  9111.81 2.0 +0.3  4.860  (    0.40)     0.78  4.857  5.155 -0.298
t70g50p00  9111.81 3.0 -0.3  8.260  (  181.97)   199.53  8.255  8.389 -0.134
t70g50p00  9111.81 3.0  0.0  8.560  (  223.87)   257.04  8.572  8.753 -0.181
t70g50p00  9111.81 3.0 +0.3  8.860  (  275.42)   323.59  8.875  9.080 -0.205
t70g40p00  9111.81 3.0 -0.3  8.260  (  208.93)   251.19  8.263  8.600 -0.337
t70g40p00  9111.81 3.0  0.0  8.560  (  245.47)   309.03  8.575  8.988 -0.413
t70g40p00  9111.81 3.0 +0.3  8.860  (  288.40)   371.54  8.873  9.313 -0.440
t70g30p00  9111.81 3.0 -0.3  8.260  (  245.47)   309.03  8.242  8.801 -0.559
t70g30p00  9111.81 3.0  0.0  8.560  (  275.42)   371.54  8.575  9.207 -0.632
t70g30p00  9111.81 3.0 +0.3  8.860  (  316.23)   426.58  8.852  9.480 -0.628
t70g20p00  9111.81 3.0 -0.3  8.260  (  269.15)   363.08  8.273  9.060 -0.787
t70g20p00  9111.81 3.0  0.0  8.560  (  302.00)   416.87  8.574  9.421 -0.847
t70g20p00  9111.81 3.0 +0.3  8.860  (  338.84)   467.74  8.860  9.685 -0.825
t70g10p00  9111.81 3.0 -0.3  8.260  (  288.40)   389.05  8.267  9.187 -0.920
t70g10p00  9111.81 3.0  0.0  8.560  (  316.23)   436.52  8.546  9.540 -0.994
t70g10p00  9111.81 3.0 +0.3  8.860  (  346.74)   489.78  8.867  9.850 -0.983
t65g50p00  9111.81 3.0 -0.3  8.260  (  154.88)   165.96  8.251  8.341 -0.090
t65g50p00  9111.81 3.0  0.0  8.560  (  199.53)   218.78  8.566  8.691 -0.125
t65g50p00  9111.81 3.0 +0.3  8.860  (  251.19)   275.42  8.846  8.997 -0.151
t65g40p00  9111.81 3.0 -0.3  8.260  (  186.21)   218.78  8.269  8.533 -0.264
t65g40p00  9111.81 3.0  0.0  8.560  (  223.87)   269.15  8.556  8.893 -0.337
t65g40p00  9111.81 3.0 +0.3  8.860  (  263.03)   331.13  8.867  9.247 -0.380
t65g30p00  9111.81 3.0 -0.3  8.260  (  218.78)   281.84  8.276  8.811 -0.535
t65g30p00  9111.81 3.0  0.0  8.560  (  251.19)   331.13  8.547  9.165 -0.618
t65g30p00  9111.81 3.0 +0.3  8.860  (  288.40)   389.05  8.850  9.497 -0.647
t65g20p00  9111.81 3.0 -0.3  8.260  (  257.04)   346.74  8.266  9.038 -0.772
t65g20p00  9111.81 3.0  0.0  8.560  (  288.40)   398.11  8.552  9.381 -0.829
t65g20p00  9111.81 3.0 +0.3  8.860  (  323.59)   457.09  8.880  9.682 -0.802
t65g10p00  9111.81 3.0 -0.3  8.260  (  281.84)   398.11  8.278  9.248 -0.970
t65g10p00  9111.81 3.0  0.0  8.560  (  316.23)   446.68  8.564  9.565 -1.001
t65g10p00  9111.81 3.0 +0.3  8.860  (  346.74)   501.19  8.894  9.841 -0.947
t60g50p00  9111.81 3.0 -0.3  8.260  (  114.82)   120.23  8.254  8.307 -0.053
t60g50p00  9111.81 3.0  0.0  8.560  (  151.36)   162.18  8.553  8.627 -0.074
t60g50p00  9111.81 3.0 +0.3  8.860  (  199.53)   213.80  8.852  8.950 -0.098
t60g40p00  9111.81 3.0 -0.3  8.260  (  151.36)   169.82  8.256  8.434 -0.178
t60g40p00  9111.81 3.0  0.0  8.560  (  186.21)   218.78  8.568  8.815 -0.247
t60g40p00  9111.81 3.0 +0.3  8.860  (  223.87)   269.15  8.846  9.142 -0.296
t60g30p00  9111.81 3.0 -0.3  8.260  (  186.21)   234.42  8.266  8.687 -0.421
t60g30p00  9111.81 3.0  0.0  8.560  (  218.78)   288.40  8.576  9.107 -0.531
t60g30p00  9111.81 3.0 +0.3  8.860  (  257.04)   338.84  8.847  9.428 -0.581
t60g20p00  9111.81 3.0 -0.3  8.260  (  223.87)   302.00  8.251  8.968 -0.717
t60g20p00  9111.81 3.0  0.0  8.560  (  257.04)   354.81  8.548  9.367 -0.819
t60g20p00  9111.81 3.0 +0.3  8.860  (  288.40)   407.38  8.843  9.683 -0.840
t60g10p00  9111.81 3.0 -0.3  8.260  (  263.03)   371.54  8.246  9.197 -0.951
t60g10p00  9111.81 3.0  0.0  8.560  (  295.12)   426.58  8.567  9.563 -0.996
t60g10p00  9111.81 3.0 +0.3  8.860  (  331.13)   478.63  8.879  9.829 -0.950
t55g50p00  9111.81 3.0 -0.3  8.260  (   66.07)    67.61  8.252  8.276 -0.024
t55g50p00  9111.81 3.0  0.0  8.560  (   93.33)    95.50  8.556  8.589 -0.033
t55g50p00  9111.81 3.0 +0.3  8.860  (  125.89)   131.83  8.865  8.910 -0.045
t55g40p00  9111.81 3.0 -0.3  8.260  (   97.72)   107.15  8.251  8.351 -0.100
t55g40p00  9111.81 3.0  0.0  8.560  (  128.82)   144.54  8.567  8.712 -0.145
t55g40p00  9111.81 3.0 +0.3  8.860  (  162.18)   186.21  8.860  9.049 -0.189
t55g30p00  9111.81 3.0 -0.3  8.260  (  138.04)   165.96  8.253  8.530 -0.277
t55g30p00  9111.81 3.0  0.0  8.560  (  169.82)   213.80  8.571  8.957 -0.386
t55g30p00  9111.81 3.0 +0.3  8.860  (  204.17)   263.03  8.864  9.331 -0.467
t55g20p00  9111.81 3.0 -0.3  8.260  (  181.97)   239.88  8.254  8.814 -0.560
t55g20p00  9111.81 3.0  0.0  8.560  (  213.80)   295.12  8.576  9.280 -0.704
t55g20p00  9111.81 3.0 +0.3  8.860  (  245.47)   346.74  8.869  9.641 -0.772
t55g10p00  9111.81 3.0 -0.3  8.260  (  223.87)   316.23  8.244  9.127 -0.883
t55g10p00  9111.81 3.0  0.0  8.560  (  257.04)   371.54  8.562  9.557 -0.995
t55g10p00  9111.81 3.0 +0.3  8.860  (  288.40)   416.87  8.832  9.834 -1.002
t50g50p00  9111.81 3.0 -0.3  8.260  (   26.92)    26.92  8.256  8.264 -0.008
t50g50p00  9111.81 3.0  0.0  8.560  (   39.81)    39.81  8.552  8.561 -0.009
t50g50p00  9111.81 3.0 +0.3  8.860  (   56.23)    57.54  8.862  8.876 -0.014
t50g40p00  9111.81 3.0 -0.3  8.260  (   46.77)    48.98  8.266  8.304 -0.038
t50g40p00  9111.81 3.0  0.0  8.560  (   63.10)    67.61  8.566  8.621 -0.055
t50g40p00  9111.81 3.0 +0.3  8.860  (   83.18)    89.13  8.852  8.927 -0.075
t50g30p00  9111.81 3.0 -0.3  8.260  (   77.62)    87.10  8.268  8.410 -0.142
t50g30p00  9111.81 3.0  0.0  8.560  (   97.72)   114.82  8.566  8.766 -0.200
t50g30p00  9111.81 3.0 +0.3  8.860  (  123.03)   147.91  8.864  9.127 -0.263
t50g20p00  9111.81 3.0 -0.3  8.260  (  117.49)   144.54  8.248  8.583 -0.335
t50g20p00  9111.81 3.0  0.0  8.560  (  141.25)   186.21  8.558  9.021 -0.463
t50g20p00  9111.81 3.0 +0.3  8.860  (  169.82)   229.09  8.848  9.419 -0.571
t50g10p00  9111.81 3.0 -0.3  8.260  (  165.96)   223.87  8.245  8.867 -0.622
t50g10p00  9111.81 3.0  0.0  8.560  (  194.98)   275.42  8.560  9.354 -0.794
t50g10p00  9111.81 3.0 +0.3  8.860  (  223.87)   323.59  8.852  9.739 -0.887
t45g50p00  9111.81 3.0 -0.3  8.260  (    5.50)     5.50  8.260  8.263 -0.003
t45g50p00  9111.81 3.0  0.0  8.560  (    8.91)     8.91  8.560  8.564 -0.004
t45g50p00  9111.81 3.0 +0.3  8.860  (   13.80)    13.80  8.858  8.863 -0.005
t45g40p00  9111.81 3.0 -0.3  8.260  (   13.49)    13.80  8.259  8.270 -0.011
t45g40p00  9111.81 3.0  0.0  8.560  (   19.95)    20.42  8.567  8.581 -0.014
t45g40p00  9111.81 3.0 +0.3  8.860  (   28.18)    28.84  8.870  8.890 -0.020
t45g30p00  9111.81 3.0 -0.3  8.260  (   26.92)    28.18  8.252  8.295 -0.043
t45g30p00  9111.81 3.0  0.0  8.560  (   37.15)    38.90  8.557  8.618 -0.061
t45g30p00  9111.81 3.0 +0.3  8.860  (   47.86)    52.48  8.869  8.955 -0.086
t45g20p00  9111.81 3.0 -0.3  8.260  (   50.12)    54.95  8.252  8.378 -0.126
t45g20p00  9111.81 3.0  0.0  8.560  (   63.10)    72.44  8.548  8.730 -0.182
t45g20p00  9111.81 3.0 +0.3  8.860  (   79.43)    93.33  8.851  9.093 -0.242
t45g10p00  9111.81 3.0 -0.3  8.260  (   83.18)   102.33  8.257  8.545 -0.288
t45g10p00  9111.81 3.0  0.0  8.560  (  102.33)   131.83  8.565  8.956 -0.391
t45g10p00  9111.81 3.0 +0.3  8.860  (  125.89)   162.18  8.846  9.336 -0.490
t70g50m10  9111.81 3.0 -0.3  7.260  (   63.10)    70.79  7.255  7.344 -0.089
t70g50m10  9111.81 3.0  0.0  7.560  (   93.33)   107.15  7.561  7.692 -0.131
t70g50m10  9111.81 3.0 +0.3  7.860  (  125.89)   147.91  7.849  8.040 -0.191
t70g40m10  9111.81 3.0 -0.3  7.260  (   93.33)   117.49  7.256  7.498 -0.242
t70g40m10  9111.81 3.0  0.0  7.560  (  123.03)   165.96  7.571  7.957 -0.386
t70g40m10  9111.81 3.0 +0.3  7.860  (  154.88)   213.80  7.857  8.401 -0.544
t70g30m10  9111.81 3.0 -0.3  7.260  (  128.82)   181.97  7.259  7.795 -0.536
t70g30m10  9111.81 3.0  0.0  7.560  (  158.49)   234.42  7.556  8.322 -0.766
t70g30m10  9111.81 3.0 +0.3  7.860  (  190.55)   288.40  7.851  8.803 -0.952
t70g20m10  9111.81 3.0 -0.3  7.260  (  158.49)   239.88  7.266  8.105 -0.839
t70g20m10  9111.81 3.0  0.0  7.560  (  186.21)   295.12  7.560  8.651 -1.091
t70g20m10  9111.81 3.0 +0.3  7.860  (  218.78)   346.74  7.846  9.094 -1.248
t70g10m10  9111.81 3.0 -0.3  7.260  (  173.78)   275.42  7.263  8.264 -1.001
t70g10m10  9111.81 3.0  0.0  7.560  (  204.17)   331.13  7.561  8.811 -1.250
t70g10m10  9111.81 3.0 +0.3  7.860  (  234.42)   380.19  7.840  9.243 -1.403
t65g50m10  9111.81 3.0 -0.3  7.260  (   46.77)    51.29  7.258  7.314 -0.056
t65g50m10  9111.81 3.0  0.0  7.560  (   74.13)    81.28  7.561  7.637 -0.076
t65g50m10  9111.81 3.0 +0.3  7.860  (  104.71)   117.49  7.850  7.958 -0.108
t65g40m10  9111.81 3.0 -0.3  7.260  (   74.13)    91.20  7.267  7.435 -0.168
t65g40m10  9111.81 3.0  0.0  7.560  (  104.71)   131.83  7.569  7.823 -0.254
t65g40m10  9111.81 3.0 +0.3  7.860  (  134.90)   177.83  7.869  8.248 -0.379
t65g30m10  9111.81 3.0 -0.3  7.260  (  107.15)   147.91  7.266  7.667 -0.401
t65g30m10  9111.81 3.0  0.0  7.560  (  138.04)   199.53  7.571  8.184 -0.613
t65g30m10  9111.81 3.0 +0.3  7.860  (  165.96)   251.19  7.863  8.681 -0.818
t65g20m10  9111.81 3.0 -0.3  7.260  (  144.54)   218.78  7.271  8.034 -0.763
t65g20m10  9111.81 3.0  0.0  7.560  (  173.78)   269.15  7.545  8.545 -1.000
t65g20m10  9111.81 3.0 +0.3  7.860  (  204.17)   323.59  7.844  9.024 -1.180
t65g10m10  9111.81 3.0 -0.3  7.260  (  173.78)   269.15  7.246  8.259 -1.013
t65g10m10  9111.81 3.0  0.0  7.560  (  199.53)   331.13  7.580  8.860 -1.280
t65g10m10  9111.81 3.0 +0.3  7.860  (  229.09)   380.19  7.863  9.265 -1.402
t60g50m10  9111.81 3.0 -0.3  7.260  (   30.90)    33.11  7.265  7.298 -0.033
t60g50m10  9111.81 3.0  0.0  7.560  (   51.29)    54.95  7.562  7.603 -0.041
t60g50m10  9111.81 3.0 +0.3  7.860  (   79.43)    85.11  7.858  7.911 -0.053
t60g40m10  9111.81 3.0 -0.3  7.260  (   53.70)    61.66  7.263  7.364 -0.101
t60g40m10  9111.81 3.0  0.0  7.560  (   79.43)    93.33  7.558  7.697 -0.139
t60g40m10  9111.81 3.0 +0.3  7.860  (  109.65)   131.83  7.852  8.056 -0.204
t60g30m10  9111.81 3.0 -0.3  7.260  (   83.18)   107.15  7.254  7.509 -0.255
t60g30m10  9111.81 3.0  0.0  7.560  (  112.20)   151.36  7.555  7.940 -0.385
t60g30m10  9111.81 3.0 +0.3  7.860  (  144.54)   199.53  7.851  8.412 -0.561
t60g20m10  9111.81 3.0 -0.3  7.260  (  117.49)   173.78  7.271  7.834 -0.563
t60g20m10  9111.81 3.0  0.0  7.560  (  147.91)   223.87  7.555  8.350 -0.795
t60g20m10  9111.81 3.0 +0.3  7.860  (  177.83)   281.84  7.877  8.913 -1.036
t60g10m10  9111.81 3.0 -0.3  7.260  (  154.88)   245.47  7.267  8.209 -0.942
t60g10m10  9111.81 3.0  0.0  7.560  (  181.97)   302.00  7.574  8.774 -1.200
t60g10m10  9111.81 3.0 +0.3  7.860  (  213.80)   354.81  7.877  9.227 -1.350
t55g50m10  9111.81 3.0 -0.3  7.260  (   16.22)    16.98  7.265  7.281 -0.016
t55g50m10  9111.81 3.0  0.0  7.560  (   28.84)    29.51  7.559  7.578 -0.019
t55g50m10  9111.81 3.0 +0.3  7.860  (   46.77)    48.98  7.860  7.883 -0.023
t55g40m10  9111.81 3.0 -0.3  7.260  (   31.62)    34.67  7.259  7.313 -0.054
t55g40m10  9111.81 3.0  0.0  7.560  (   50.12)    56.23  7.564  7.634 -0.070
t55g40m10  9111.81 3.0 +0.3  7.860  (   75.86)    85.11  7.865  7.960 -0.095
t55g30m10  9111.81 3.0 -0.3  7.260  (   54.95)    67.61  7.266  7.415 -0.149
t55g30m10  9111.81 3.0  0.0  7.560  (   81.28)   100.00  7.556  7.764 -0.208
t55g30m10  9111.81 3.0 +0.3  7.860  (  109.65)   141.25  7.864  8.167 -0.303
t55g20m10  9111.81 3.0 -0.3  7.260  (   87.10)   120.23  7.264  7.603 -0.339
t55g20m10  9111.81 3.0  0.0  7.560  (  114.82)   165.96  7.561  8.060 -0.499
t55g20m10  9111.81 3.0 +0.3  7.860  (  144.54)   213.80  7.848  8.543 -0.695
t55g10m10  9111.81 3.0 -0.3  7.260  (  123.03)   190.55  7.271  7.950 -0.679
t55g10m10  9111.81 3.0  0.0  7.560  (  151.36)   239.88  7.546  8.461 -0.915
t55g10m10  9111.81 3.0 +0.3  7.860  (  181.97)   295.12  7.856  9.006 -1.150
t50g50m10  9111.81 3.0 -0.3  7.260  (    6.03)     6.17  7.265  7.272 -0.007
t50g50m10  9111.81 3.0  0.0  7.560  (   10.96)    11.22  7.561  7.568 -0.007
t50g50m10  9111.81 3.0 +0.3  7.860  (   19.50)    19.50  7.857  7.865 -0.008
t50g40m10  9111.81 3.0 -0.3  7.260  (   13.49)    14.13  7.258  7.281 -0.023
t50g40m10  9111.81 3.0  0.0  7.560  (   22.91)    23.99  7.562  7.590 -0.028
t50g40m10  9111.81 3.0 +0.3  7.860  (   36.31)    38.02  7.859  7.894 -0.035
t50g30m10  9111.81 3.0 -0.3  7.260  (   27.54)    30.90  7.261  7.335 -0.074
t50g30m10  9111.81 3.0  0.0  7.560  (   42.66)    48.98  7.563  7.661 -0.098
t50g30m10  9111.81 3.0 +0.3  7.860  (   63.10)    72.44  7.859  7.992 -0.133
t50g20m10  9111.81 3.0 -0.3  7.260  (   50.12)    63.10  7.253  7.434 -0.181
t50g20m10  9111.81 3.0  0.0  7.560  (   72.44)    93.33  7.551  7.799 -0.248
t50g20m10  9111.81 3.0 +0.3  7.860  (   97.72)   131.83  7.864  8.214 -0.350
t50g10m10  9111.81 3.0 -0.3  7.260  (   83.18)   117.49  7.254  7.624 -0.370
t50g10m10  9111.81 3.0  0.0  7.560  (  112.20)   162.18  7.558  8.084 -0.526
t50g10m10  9111.81 3.0 +0.3  7.860  (  141.25)   208.93  7.848  8.564 -0.716
t45g50m10  9111.81 3.0 -0.3  7.260  (    0.81)     0.81  7.260  7.263 -0.003
t45g50m10  9111.81 3.0  0.0  7.560  (    1.55)     1.58  7.565  7.568 -0.003
t45g50m10  9111.81 3.0 +0.3  7.860  (    2.95)     2.95  7.858  7.862 -0.004
t45g40m10  9111.81 3.0 -0.3  7.260  (    3.47)     3.55  7.261  7.271 -0.010
t45g40m10  9111.81 3.0  0.0  7.560  (    6.17)     6.31  7.559  7.570 -0.011
t45g40m10  9111.81 3.0 +0.3  7.860  (   10.47)    10.72  7.862  7.875 -0.013
t45g30m10  9111.81 3.0 -0.3  7.260  (    8.91)     9.33  7.263  7.292 -0.029
t45g30m10  9111.81 3.0  0.0  7.560  (   14.45)    15.14  7.559  7.596 -0.037
t45g30m10  9111.81 3.0 +0.3  7.860  (   21.88)    23.44  7.860  7.906 -0.046
t45g20m10  9111.81 3.0 -0.3  7.260  (   19.05)    21.38  7.255  7.333 -0.078
t45g20m10  9111.81 3.0  0.0  7.560  (   29.51)    33.11  7.555  7.658 -0.103
t45g20m10  9111.81 3.0 +0.3  7.860  (   41.69)    48.98  7.863  8.002 -0.139
t45g10m10  9111.81 3.0 -0.3  7.260  (   38.02)    46.77  7.261  7.425 -0.164
t45g10m10  9111.81 3.0  0.0  7.560  (   54.95)    67.61  7.551  7.775 -0.224
t45g10m10  9111.81 3.0 +0.3  7.860  (   72.44)    95.50  7.869  8.181 -0.312
t70g50m20  9111.81 3.0 -0.3  6.260  (    9.55)    11.48  6.262  6.344 -0.082
t70g50m20  9111.81 3.0  0.0  6.560  (   17.78)    21.38  6.559  6.648 -0.089
t70g50m20  9111.81 3.0 +0.3  6.860  (   31.62)    38.02  6.859  6.961 -0.102
t70g40m20  9111.81 3.0 -0.3  6.260  (   18.62)    26.92  6.256  6.452 -0.196
t70g40m20  9111.81 3.0  0.0  6.560  (   33.11)    47.86  6.558  6.784 -0.226
t70g40m20  9111.81 3.0 +0.3  6.860  (   53.70)    79.43  6.863  7.146 -0.283
t70g30m20  9111.81 3.0 -0.3  6.260  (   35.48)    67.61  6.264  6.667 -0.403
t70g30m20  9111.81 3.0  0.0  6.560  (   57.54)   107.15  6.555  7.074 -0.519
t70g30m20  9111.81 3.0 +0.3  6.860  (   85.11)   158.49  6.865  7.605 -0.740
t70g20m20  9111.81 3.0 -0.3  6.260  (   52.48)   123.03  6.263  6.958 -0.695
t70g20m20  9111.81 3.0  0.0  6.560  (   81.28)   177.83  6.559  7.514 -0.955
t70g20m20  9111.81 3.0 +0.3  6.860  (  112.20)   234.42  6.853  8.146 -1.293
t70g10m20  9111.81 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t70g10m20  9111.81 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g50m20  9111.81 3.0 -0.3  6.260  (    6.31)     7.08  6.258  6.312 -0.054
t65g50m20  9111.81 3.0  0.0  6.560  (   12.02)    13.49  6.557  6.614 -0.057
t65g50m20  9111.81 3.0 +0.3  6.860  (   22.39)    25.12  6.863  6.927 -0.064
t65g40m20  9111.81 3.0 -0.3  6.260  (   12.88)    17.38  6.259  6.402 -0.143
t65g40m20  9111.81 3.0  0.0  6.560  (   23.44)    31.62  6.560  6.722 -0.162
t65g40m20  9111.81 3.0 +0.3  6.860  (   39.81)    53.70  6.856  7.048 -0.192
t65g30m20  9111.81 3.0 -0.3  6.260  (   24.55)    41.69  6.254  6.558 -0.304
t65g30m20  9111.81 3.0  0.0  6.560  (   41.69)    70.79  6.556  6.920 -0.364
t65g30m20  9111.81 3.0 +0.3  6.860  (   66.07)   112.20  6.866  7.342 -0.476
t65g20m20  9111.81 3.0 -0.3  6.260  (   46.77)    97.72  6.261  6.829 -0.568
t65g20m20  9111.81 3.0  0.0  6.560  (   72.44)   147.91  6.565  7.342 -0.777
t65g20m20  9111.81 3.0 +0.3  6.860  (  100.00)   204.17  6.872  7.961 -1.089
t65g10m20  9111.81 3.0 -0.3  6.260  (   67.61)   151.36  6.265  7.084 -0.819
t65g10m20  9111.81 3.0  0.0  6.560  (   97.72)   208.93  6.567  7.698 -1.131
t65g10m20  9111.81 3.0 +0.3  6.860  (  128.82)   263.03  6.850  8.300 -1.450
t60g50m20  9111.81 3.0 -0.3  6.260  (    3.80)     4.07  6.260  6.293 -0.033
t60g50m20  9111.81 3.0  0.0  6.560  (    7.24)     7.76  6.555  6.589 -0.034
t60g50m20  9111.81 3.0 +0.3  6.860  (   13.80)    14.79  6.859  6.896 -0.037
t60g40m20  9111.81 3.0 -0.3  6.260  (    7.94)     9.77  6.265  6.358 -0.093
t60g40m20  9111.81 3.0  0.0  6.560  (   14.79)    18.20  6.560  6.661 -0.101
t60g40m20  9111.81 3.0 +0.3  6.860  (   26.30)    32.36  6.858  6.972 -0.114
t60g30m20  9111.81 3.0 -0.3  6.260  (   16.22)    24.55  6.264  6.478 -0.214
t60g30m20  9111.81 3.0  0.0  6.560  (   28.18)    42.66  6.556  6.800 -0.244
t60g30m20  9111.81 3.0 +0.3  6.860  (   46.77)    70.79  6.858  7.155 -0.297
t60g20m20  9111.81 3.0 -0.3  6.260  (   30.20)    56.23  6.255  6.646 -0.391
t60g20m20  9111.81 3.0  0.0  6.560  (   50.12)    93.33  6.567  7.056 -0.489
t60g20m20  9111.81 3.0 +0.3  6.860  (   74.13)   138.04  6.864  7.502 -0.638
t60g10m20  9111.81 3.0 -0.3  6.260  (   56.23)   112.20  6.262  6.864 -0.602
t60g10m20  9111.81 3.0  0.0  6.560  (   83.18)   162.18  6.558  7.380 -0.822
t60g10m20  9111.81 3.0 +0.3  6.860  (  112.20)   218.78  6.869  8.006 -1.137
t55g50m20  9111.81 3.0 -0.3  6.260  (    2.00)     2.04  6.257  6.275 -0.018
t55g50m20  9111.81 3.0  0.0  6.560  (    3.89)     4.07  6.564  6.582 -0.018
t55g50m20  9111.81 3.0 +0.3  6.860  (    7.59)     7.76  6.856  6.875 -0.019
t55g40m20  9111.81 3.0 -0.3  6.260  (    4.27)     4.79  6.256  6.312 -0.056
t55g40m20  9111.81 3.0  0.0  6.560  (    8.13)     9.33  6.566  6.625 -0.059
t55g40m20  9111.81 3.0 +0.3  6.860  (   15.14)    16.98  6.855  6.919 -0.064
t55g30m20  9111.81 3.0 -0.3  6.260  (    9.12)    12.02  6.262  6.399 -0.137
t55g30m20  9111.81 3.0  0.0  6.560  (   16.60)    22.39  6.565  6.714 -0.149
t55g30m20  9111.81 3.0 +0.3  6.860  (   28.84)    38.90  6.860  7.033 -0.173
t55g20m20  9111.81 3.0 -0.3  6.260  (   18.62)    30.20  6.257  6.523 -0.266
t55g20m20  9111.81 3.0  0.0  6.560  (   32.36)    52.48  6.561  6.875 -0.314
t55g20m20  9111.81 3.0 +0.3  6.860  (   51.29)    83.18  6.853  7.235 -0.382
t55g10m20  9111.81 3.0 -0.3  6.260  (   35.48)    66.07  6.257  6.689 -0.432
t55g10m20  9111.81 3.0  0.0  6.560  (   56.23)   104.71  6.561  7.104 -0.543
t55g10m20  9111.81 3.0 +0.3  6.860  (   81.28)   151.36  6.861  7.571 -0.710
t50g50m20  9111.81 3.0 -0.3  6.260  (    0.74)     0.76  6.264  6.273 -0.009
t50g50m20  9111.81 3.0  0.0  6.560  (    1.48)     1.48  6.556  6.565 -0.009
t50g50m20  9111.81 3.0 +0.3  6.860  (    2.88)     2.95  6.861  6.870 -0.009
t50g40m20  9111.81 3.0 -0.3  6.260  (    1.82)     1.95  6.261  6.288 -0.027
t50g40m20  9111.81 3.0  0.0  6.560  (    3.55)     3.80  6.560  6.589 -0.029
t50g40m20  9111.81 3.0 +0.3  6.860  (    6.92)     7.24  6.857  6.887 -0.030
t50g30m20  9111.81 3.0 -0.3  6.260  (    4.27)     5.13  6.265  6.344 -0.079
t50g30m20  9111.81 3.0  0.0  6.560  (    8.13)     9.55  6.556  6.640 -0.084
t50g30m20  9111.81 3.0 +0.3  6.860  (   14.79)    17.78  6.864  6.958 -0.094
t50g20m20  9111.81 3.0 -0.3  6.260  (    9.33)    13.18  6.262  6.431 -0.169
t50g20m20  9111.81 3.0  0.0  6.560  (   16.98)    23.99  6.559  6.749 -0.190
t50g20m20  9111.81 3.0 +0.3  6.860  (   28.84)    41.69  6.861  7.084 -0.223
t50g10m20  9111.81 3.0 -0.3  6.260  (   20.42)    33.11  6.261  6.541 -0.280
t50g10m20  9111.81 3.0  0.0  6.560  (   33.88)    56.23  6.563  6.897 -0.334
t50g10m20  9111.81 3.0 +0.3  6.860  (   53.70)    87.10  6.852  7.262 -0.410
t45g50m20  9111.81 3.0 -0.3  6.260  (    0.12)     0.12  6.256  6.262 -0.006
t45g50m20  9111.81 3.0  0.0  6.560  (    0.25)     0.25  6.556  6.561 -0.005
t45g50m20  9111.81 3.0 +0.3  6.860  (    0.49)     0.49  6.858  6.864 -0.006
t45g40m20  9111.81 3.0 -0.3  6.260  (    0.48)     0.49  6.256  6.269 -0.013
t45g40m20  9111.81 3.0  0.0  6.560  (    0.95)     0.98  6.558  6.572 -0.014
t45g40m20  9111.81 3.0 +0.3  6.860  (    1.86)     1.95  6.864  6.878 -0.014
t45g30m20  9111.81 3.0 -0.3  6.260  (    1.29)     1.41  6.261  6.298 -0.037
t45g30m20  9111.81 3.0  0.0  6.560  (    2.51)     2.75  6.562  6.600 -0.038
t45g30m20  9111.81 3.0 +0.3  6.860  (    4.79)     5.25  6.863  6.904 -0.041
t45g20m20  9111.81 3.0 -0.3  6.260  (    3.31)     3.98  6.257  6.343 -0.086
t45g20m20  9111.81 3.0  0.0  6.560  (    6.31)     7.59  6.561  6.654 -0.093
t45g20m20  9111.81 3.0 +0.3  6.860  (   11.48)    13.80  6.861  6.965 -0.104
t45g10m20  9111.81 3.0 -0.3  6.260  (    8.51)    11.22  6.256  6.402 -0.146
t45g10m20  9111.81 3.0  0.0  6.560  (   15.14)    20.42  6.558  6.726 -0.168
t45g10m20  9111.81 3.0 +0.3  6.860  (   25.70)    34.67  6.855  7.053 -0.198
t70g50m30  9111.81 3.0 -0.3  5.260  (    1.00)     1.45  5.261  5.418 -0.157
t70g50m30  9111.81 3.0  0.0  5.560  (    2.00)     2.82  5.555  5.713 -0.158
t70g50m30  9111.81 3.0 +0.3  5.860  (    3.89)     5.62  5.863  6.023 -0.160
t70g40m30  9111.81 3.0 -0.3  5.260  (    2.09)     4.47  5.258  5.600 -0.342
t70g40m30  9111.81 3.0  0.0  5.560  (    4.07)     8.71  5.556  5.904 -0.348
t70g40m30  9111.81 3.0 +0.3  5.860  (    7.94)    16.98  5.860  6.220 -0.360
t70g30m30  9111.81 3.0 -0.3  5.260  (    3.89)    12.88  5.265  5.802 -0.537
t70g30m30  9111.81 3.0  0.0  5.560  (    7.59)    24.55  5.564  6.120 -0.556
t70g30m30  9111.81 3.0 +0.3  5.860  (   14.45)    44.67  5.863  6.452 -0.589
t70g20m30  9111.81 3.0 -0.3  5.260  (    7.24)    33.11  5.258  5.994 -0.736
t70g20m30  9111.81 3.0  0.0  5.560  (   13.80)    58.88  5.555  6.331 -0.776
t70g20m30  9111.81 3.0 +0.3  5.860  (   25.70)    97.72  5.853  6.721 -0.868
t70g10m30  9111.81 3.0 -0.3  5.260  (    9.12)    39.81  5.259  5.981 -0.722
t70g10m30  9111.81 3.0  0.0  5.560  (   17.38)    70.79  5.564  6.327 -0.763
t70g10m30  9111.81 3.0 +0.3  5.860  (   31.62)   114.82  5.867  6.724 -0.857
t65g50m30  9111.81 3.0 -0.3  5.260  (    0.65)     0.83  5.263  5.370 -0.107
t65g50m30  9111.81 3.0  0.0  5.560  (    1.29)     1.62  5.555  5.662 -0.107
t65g50m30  9111.81 3.0 +0.3  5.860  (    2.51)     3.24  5.861  5.969 -0.108
t65g40m30  9111.81 3.0 -0.3  5.260  (    1.41)     2.69  5.262  5.545 -0.283
t65g40m30  9111.81 3.0  0.0  5.560  (    2.82)     5.25  5.558  5.845 -0.287
t65g40m30  9111.81 3.0 +0.3  5.860  (    5.37)    10.23  5.860  6.156 -0.296
t65g30m30  9111.81 3.0 -0.3  5.260  (    2.95)     9.12  5.261  5.774 -0.513
t65g30m30  9111.81 3.0  0.0  5.560  (    5.75)    17.78  5.565  6.094 -0.529
t65g30m30  9111.81 3.0 +0.3  5.860  (   10.96)    32.36  5.855  6.414 -0.559
t65g20m30  9111.81 3.0 -0.3  5.260  (    5.50)    22.91  5.256  5.928 -0.672
t65g20m30  9111.81 3.0  0.0  5.560  (   10.72)    42.66  5.561  6.272 -0.711
t65g20m30  9111.81 3.0 +0.3  5.860  (   19.95)    74.13  5.864  6.649 -0.785
t65g10m30  9111.81 3.0 -0.3  5.260  (   10.47)    48.98  5.263  6.054 -0.791
t65g10m30  9111.81 3.0  0.0  5.560  (   19.50)    83.18  5.557  6.424 -0.867
t65g10m30  9111.81 3.0 +0.3  5.860  (   34.67)   131.83  5.868  6.899 -1.031
t60g50m30  9111.81 3.0 -0.3  5.260  (    0.38)     0.45  5.263  5.329 -0.066
t60g50m30  9111.81 3.0  0.0  5.560  (    0.76)     0.89  5.563  5.630 -0.067
t60g50m30  9111.81 3.0 +0.3  5.860  (    1.51)     1.74  5.856  5.923 -0.067
t60g40m30  9111.81 3.0 -0.3  5.260  (    0.83)     1.32  5.262  5.464 -0.202
t60g40m30  9111.81 3.0  0.0  5.560  (    1.66)     2.57  5.556  5.759 -0.203
t60g40m30  9111.81 3.0 +0.3  5.860  (    3.24)     5.13  5.864  6.072 -0.208
t60g30m30  9111.81 3.0 -0.3  5.260  (    1.82)     4.68  5.262  5.684 -0.422
t60g30m30  9111.81 3.0  0.0  5.560  (    3.55)     9.12  5.561  5.996 -0.435
t60g30m30  9111.81 3.0 +0.3  5.860  (    6.92)    17.78  5.866  6.319 -0.453
t60g20m30  9111.81 3.0 -0.3  5.260  (    3.98)    14.13  5.256  5.863 -0.607
t60g20m30  9111.81 3.0  0.0  5.560  (    7.59)    26.92  5.559  6.197 -0.638
t60g20m30  9111.81 3.0 +0.3  5.860  (   14.13)    48.98  5.865  6.558 -0.693
t60g10m30  9111.81 3.0 -0.3  5.260  (    7.76)    28.18  5.259  5.898 -0.639
t60g10m30  9111.81 3.0  0.0  5.560  (   14.45)    51.29  5.565  6.257 -0.692
t60g10m30  9111.81 3.0 +0.3  5.860  (   26.30)    85.11  5.859  6.643 -0.784
t55g50m30  9111.81 3.0 -0.3  5.260  (    0.20)     0.22  5.264  5.299 -0.035
t55g50m30  9111.81 3.0  0.0  5.560  (    0.40)     0.44  5.565  5.600 -0.035
t55g50m30  9111.81 3.0 +0.3  5.860  (    0.79)     0.85  5.856  5.891 -0.035
t55g40m30  9111.81 3.0 -0.3  5.260  (    0.44)     0.56  5.257  5.371 -0.114
t55g40m30  9111.81 3.0  0.0  5.560  (    0.87)     1.12  5.558  5.673 -0.115
t55g40m30  9111.81 3.0 +0.3  5.860  (    1.70)     2.24  5.863  5.979 -0.116
t55g30m30  9111.81 3.0 -0.3  5.260  (    1.00)     1.86  5.263  5.537 -0.274
t55g30m30  9111.81 3.0  0.0  5.560  (    1.95)     3.63  5.561  5.839 -0.278
t55g30m30  9111.81 3.0 +0.3  5.860  (    3.80)     7.08  5.864  6.150 -0.286
t55g20m30  9111.81 3.0 -0.3  5.260  (    2.19)     5.75  5.256  5.692 -0.436
t55g20m30  9111.81 3.0  0.0  5.560  (    4.27)    11.22  5.559  6.008 -0.449
t55g20m30  9111.81 3.0 +0.3  5.860  (    8.32)    21.38  5.863  6.340 -0.477
t55g10m30  9111.81 3.0 -0.3  5.260  (    4.79)    13.80  5.265  5.758 -0.493
t55g10m30  9111.81 3.0  0.0  5.560  (    9.12)    25.70  5.561  6.084 -0.523
t55g10m30  9111.81 3.0 +0.3  5.860  (   16.98)    45.71  5.858  6.432 -0.574
t50g50m30  9111.81 3.0 -0.3  5.260  (    0.08)     0.09  5.263  5.281 -0.018
t50g50m30  9111.81 3.0  0.0  5.560  (    0.16)     0.17  5.564  5.581 -0.017
t50g50m30  9111.81 3.0 +0.3  5.860  (    0.32)     0.34  5.864  5.881 -0.017
t50g40m30  9111.81 3.0 -0.3  5.260  (    0.19)     0.22  5.259  5.311 -0.052
t50g40m30  9111.81 3.0  0.0  5.560  (    0.39)     0.44  5.561  5.613 -0.052
t50g40m30  9111.81 3.0 +0.3  5.860  (    0.78)     0.87  5.862  5.914 -0.052
t50g30m30  9111.81 3.0 -0.3  5.260  (    0.45)     0.62  5.261  5.401 -0.140
t50g30m30  9111.81 3.0  0.0  5.560  (    0.89)     1.23  5.563  5.703 -0.140
t50g30m30  9111.81 3.0 +0.3  5.860  (    1.74)     2.40  5.857  5.999 -0.142
t50g20m30  9111.81 3.0 -0.3  5.260  (    1.02)     1.86  5.264  5.529 -0.265
t50g20m30  9111.81 3.0  0.0  5.560  (    2.00)     3.63  5.560  5.830 -0.270
t50g20m30  9111.81 3.0 +0.3  5.860  (    3.89)     7.08  5.861  6.140 -0.279
t50g10m30  9111.81 3.0 -0.3  5.260  (    2.57)     5.37  5.258  5.595 -0.337
t50g10m30  9111.81 3.0  0.0  5.560  (    5.01)    10.47  5.565  5.915 -0.350
t50g10m30  9111.81 3.0 +0.3  5.860  (    9.33)    19.50  5.865  6.240 -0.375
t45g50m30  9111.81 3.0 -0.3  5.260  (    0.02)     0.02  5.270  5.277 -0.007
t45g50m30  9111.81 3.0  0.0  5.560  (    0.05)     0.05  5.562  5.570 -0.008
t45g50m30  9111.81 3.0 +0.3  5.860  (    0.10)     0.10  5.861  5.870 -0.009
t45g40m30  9111.81 3.0 -0.3  5.260  (    0.06)     0.06  5.266  5.291 -0.025
t45g40m30  9111.81 3.0  0.0  5.560  (    0.12)     0.13  5.565  5.590 -0.025
t45g40m30  9111.81 3.0 +0.3  5.860  (    0.24)     0.26  5.865  5.890 -0.025
t45g30m30  9111.81 3.0 -0.3  5.260  (    0.15)     0.18  5.262  5.328 -0.066
t45g30m30  9111.81 3.0  0.0  5.560  (    0.30)     0.35  5.563  5.629 -0.066
t45g30m30  9111.81 3.0 +0.3  5.860  (    0.60)     0.69  5.856  5.921 -0.065
t45g20m30  9111.81 3.0 -0.3  5.260  (    0.37)     0.52  5.264  5.411 -0.147
t45g20m30  9111.81 3.0  0.0  5.560  (    0.74)     1.02  5.555  5.702 -0.147
t45g20m30  9111.81 3.0 +0.3  5.860  (    1.48)     2.04  5.859  6.009 -0.150
t45g10m30  9111.81 3.0 -0.3  5.260  (    0.98)     1.58  5.262  5.475 -0.213
t45g10m30  9111.81 3.0  0.0  5.560  (    1.91)     3.09  5.558  5.774 -0.216
t45g10m30  9111.81 3.0 +0.3  5.860  (    3.72)     6.03  5.859  6.085 -0.226
t70g50m40  9111.81 3.0 -0.3  4.260  (    0.10)     0.23  4.259  4.626 -0.367
t70g50m40  9111.81 3.0  0.0  4.560  (    0.20)     0.47  4.561  4.928 -0.367
t70g50m40  9111.81 3.0 +0.3  4.860  (    0.40)     0.93  4.862  5.229 -0.367
t70g40m40  9111.81 3.0 -0.3  4.260  (    0.21)     0.74  4.261  4.810 -0.549
t70g40m40  9111.81 3.0  0.0  4.560  (    0.42)     1.48  4.562  5.113 -0.551
t70g40m40  9111.81 3.0 +0.3  4.860  (    0.83)     2.88  4.855  5.408 -0.553
t70g30m40  9111.81 3.0 -0.3  4.260  (    0.40)     1.82  4.261  4.929 -0.668
t70g30m40  9111.81 3.0  0.0  4.560  (    0.79)     3.63  4.565  5.235 -0.670
t70g30m40  9111.81 3.0 +0.3  4.860  (    1.55)     7.08  4.860  5.535 -0.675
t70g20m40  9111.81 3.0 -0.3  4.260  (    0.76)     3.80  4.255  4.971 -0.716
t70g20m40  9111.81 3.0  0.0  4.560  (    1.48)     7.59  4.562  5.281 -0.719
t70g20m40  9111.81 3.0 +0.3  4.860  (    2.95)    14.45  4.855  5.579 -0.724
t70g10m40  9111.81 3.0 -0.3  4.260  (    0.95)     2.69  4.255  4.717 -0.462
t70g10m40  9111.81 3.0  0.0  4.560  (    1.91)     5.37  4.560  5.023 -0.463
t70g10m40  9111.81 3.0 +0.3  4.860  (    3.72)    10.47  4.859  5.325 -0.466
t65g50m40  9111.81 3.0 -0.3  4.260  (    0.06)     0.13  4.261  4.575 -0.314
t65g50m40  9111.81 3.0  0.0  4.560  (    0.13)     0.26  4.561  4.875 -0.314
t65g50m40  9111.81 3.0 +0.3  4.860  (    0.26)     0.52  4.862  5.176 -0.314
t65g40m40  9111.81 3.0 -0.3  4.260  (    0.14)     0.51  4.262  4.821 -0.559
t65g40m40  9111.81 3.0  0.0  4.560  (    0.28)     1.02  4.563  5.123 -0.560
t65g40m40  9111.81 3.0 +0.3  4.860  (    0.56)     2.00  4.855  5.417 -0.562
t65g30m40  9111.81 3.0 -0.3  4.260  (    0.30)     1.66  4.264  5.008 -0.744
t65g30m40  9111.81 3.0  0.0  4.560  (    0.60)     3.24  4.557  5.304 -0.747
t65g30m40  9111.81 3.0 +0.3  4.860  (    1.17)     6.46  4.863  5.617 -0.754
t65g20m40  9111.81 3.0 -0.3  4.260  (    0.58)     3.55  4.265  5.056 -0.791
t65g20m40  9111.81 3.0  0.0  4.560  (    1.15)     6.92  4.561  5.358 -0.797
t65g20m40  9111.81 3.0 +0.3  4.860  (    2.29)    13.49  4.857  5.666 -0.809
t65g10m40  9111.81 3.0 -0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 3.0  0.0 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t65g10m40  9111.81 3.0 +0.3 99.999  ( -999.99)  -999.99 99.999 99.999 99.999
t60g50m40  9111.81 3.0 -0.3  4.260  (    0.04)     0.06  4.258  4.489 -0.231
t60g50m40  9111.81 3.0  0.0  4.560  (    0.07)     0.13  4.559  4.791 -0.232
t60g50m40  9111.81 3.0 +0.3  4.860  (    0.15)     0.25  4.859  5.091 -0.232
t60g40m40  9111.81 3.0 -0.3  4.260  (    0.08)     0.26  4.262  4.761 -0.499
t60g40m40  9111.81 3.0  0.0  4.560  (    0.17)     0.52  4.564  5.062 -0.498
t60g40m40  9111.81 3.0 +0.3  4.860  (    0.33)     1.05  4.865  5.365 -0.500
t60g30m40  9111.81 3.0 -0.3  4.260  (    0.19)     1.05  4.265  5.017 -0.752
t60g30m40  9111.81 3.0  0.0  4.560  (    0.37)     2.04  4.557  5.312 -0.755
t60g30m40  9111.81 3.0 +0.3  4.860  (    0.72)     4.07  4.861  5.621 -0.760
t60g20m40  9111.81 3.0 -0.3  4.260  (    0.41)     2.69  4.258  5.091 -0.833
t60g20m40  9111.81 3.0  0.0  4.560  (    0.81)     5.25  4.558  5.395 -0.837
t60g20m40  9111.81 3.0 +0.3  4.860  (    1.62)    10.23  4.860  5.710 -0.850
t60g10m40  9111.81 3.0 -0.3  4.260  (    0.83)     4.47  4.263  5.005 -0.742
t60g10m40  9111.81 3.0  0.0  4.560  (    1.62)     8.51  4.555  5.302 -0.747
t60g10m40  9111.81 3.0 +0.3  4.860  (    3.24)    16.60  4.864  5.625 -0.761
t55g50m40  9111.81 3.0 -0.3  4.260  (    0.02)     0.03  4.271  4.413 -0.142
t55g50m40  9111.81 3.0  0.0  4.560  (    0.04)     0.05  4.563  4.706 -0.143
t55g50m40  9111.81 3.0 +0.3  4.860  (    0.08)     0.11  4.864  5.006 -0.142
t55g40m40  9111.81 3.0 -0.3  4.260  (    0.04)     0.10  4.261  4.619 -0.358
t55g40m40  9111.81 3.0  0.0  4.560  (    0.09)     0.19  4.560  4.918 -0.358
t55g40m40  9111.81 3.0 +0.3  4.860  (    0.17)     0.39  4.861  5.219 -0.358
t55g30m40  9111.81 3.0 -0.3  4.260  (    0.10)     0.42  4.256  4.885 -0.629
t55g30m40  9111.81 3.0  0.0  4.560  (    0.20)     0.83  4.557  5.187 -0.630
t55g30m40  9111.81 3.0 +0.3  4.860  (    0.40)     1.66  4.863  5.492 -0.629
t55g20m40  9111.81 3.0 -0.3  4.260  (    0.22)     1.20  4.265  5.007 -0.742
t55g20m40  9111.81 3.0  0.0  4.560  (    0.44)     2.40  4.564  5.308 -0.744
t55g20m40  9111.81 3.0 +0.3  4.860  (    0.85)     4.79  4.864  5.613 -0.749
t55g10m40  9111.81 3.0 -0.3  4.260  (    0.50)     2.14  4.258  4.898 -0.640
t55g10m40  9111.81 3.0  0.0  4.560  (    1.00)     4.27  4.562  5.210 -0.648
t55g10m40  9111.81 3.0 +0.3  4.860  (    1.95)     8.32  4.862  5.520 -0.658
t50g50m40  9111.81 3.0 -0.3  4.260  (    0.01)     0.01  4.268  4.325 -0.057
t50g50m40  9111.81 3.0  0.0  4.560  (    0.02)     0.02  4.558  4.620 -0.062
t50g50m40  9111.81 3.0 +0.3  4.860  (    0.04)     0.04  4.865  4.927 -0.062
t50g40m40  9111.81 3.0 -0.3  4.260  (    0.02)     0.03  4.266  4.451 -0.185
t50g40m40  9111.81 3.0  0.0  4.560  (    0.04)     0.06  4.563  4.744 -0.181
t50g40m40  9111.81 3.0 +0.3  4.860  (    0.08)     0.12  4.861  5.043 -0.182
t50g30m40  9111.81 3.0 -0.3  4.260  (    0.04)     0.10  4.265  4.635 -0.370
t50g30m40  9111.81 3.0  0.0  4.560  (    0.09)     0.21  4.565  4.935 -0.370
t50g30m40  9111.81 3.0 +0.3  4.860  (    0.18)     0.41  4.855  5.226 -0.371
t50g20m40  9111.81 3.0 -0.3  4.260  (    0.10)     0.32  4.262  4.756 -0.494
t50g20m40  9111.81 3.0  0.0  4.560  (    0.20)     0.63  4.563  5.059 -0.496
t50g20m40  9111.81 3.0 +0.3  4.860  (    0.40)     1.26  4.865  5.362 -0.497
t50g10m40  9111.81 3.0 -0.3  4.260  (    0.26)     0.74  4.259  4.713 -0.454
t50g10m40  9111.81 3.0  0.0  4.560  (    0.52)     1.48  4.561  5.018 -0.457
t50g10m40  9111.81 3.0 +0.3  4.860  (    1.05)     2.95  4.865  5.325 -0.460
t45g50m40  9111.81 3.0 -0.4  4.260  (    0.00)     0.00  4.204  4.225 -0.021
t45g50m40  9111.81 3.0  0.0  4.560  (    0.01)     0.01  4.562  4.584 -0.022
t45g50m40  9111.81 3.0 +0.3  4.860  (    0.01)     0.01  4.839  4.863 -0.024
t45g40m40  9111.81 3.0 -0.3  4.260  (    0.01)     0.01  4.247  4.311 -0.064
t45g40m40  9111.81 3.0  0.0  4.560  (    0.01)     0.02  4.552  4.612 -0.060
t45g40m40  9111.81 3.0 +0.3  4.860  (    0.03)     0.03  4.850  4.909 -0.059
t45g30m40  9111.81 3.0 -0.3  4.260  (    0.02)     0.02  4.271  4.427 -0.156
t45g30m40  9111.81 3.0  0.0  4.560  (    0.03)     0.05  4.564  4.721 -0.157
t45g30m40  9111.81 3.0 +0.3  4.860  (    0.07)     0.10  4.853  5.009 -0.156
t45g20m40  9111.81 3.0 -0.3  4.260  (    0.04)     0.07  4.261  4.533 -0.272
t45g20m40  9111.81 3.0  0.0  4.560  (    0.08)     0.14  4.565  4.837 -0.272
t45g20m40  9111.81 3.0 +0.3  4.860  (    0.15)     0.29  4.863  5.136 -0.273
t45g10m40  9111.81 3.0 -0.3  4.260  (    0.10)     0.20  4.266  4.563 -0.297
t45g10m40  9111.81 3.0  0.0  4.560  (    0.20)     0.39  4.555  4.853 -0.298
t45g10m40  9111.81 3.0 +0.3  4.860  (    0.40)     0.78  4.857  5.155 -0.298


==> anc/tableE1/readme_tableE1.txt <==
================================================================================
Keywords: stars: abundances --- stars: atmospheres --- stars: late-type --- 
stars: Population II

Abstract:

The files in this directory constitute the electronic Table E1 for 
the paper "Carbon Abundances of Metal-Poor Stars Determined from 
the C I 1.068-1.069 mum Lines (Y. Takeda and M. Takada-Hidai)"
These are the results of non-LTE abundance corrections for each of 
the 10 C I lines of multiplet 1 (at 10683, 10685, 10691, 10707, 10729 A)
and multiplet 3 (at 9061, 9078, 9088, 9094, 9111 A)  
computed on a large grid of models [Teff= 4500, 5000, 5500, 6000, 6500, 
7000 K, log g (cm s-2) = 1.0, 2.0, 3.0, 4.0, 5.0, and [Fe/H] = 
0, -1, -2, -3, -4] with [C/Fe] = -0.3, 0.0, +0.3, for the microturbulence 
values of 1, 2, and 3 km/s. Given the importance of how the H-collision
is treated, two kinds of results are presented. (1) standard (classical)
H-collision rates (k=1), (2) reduced H-collision rates by a factor of 1/10 (k=0.1).  


File Summary:
--------------------------------------------------------------------------------
 FileName            Lrecl Records   Explanations
--------------------------------------------------------------------------------
readme_tableE1.txt     ...  ....  This file
ncor10683_standard.dat  76  1350  EW and NLTE corr. of C I 10683.08 (std. H-coll.)
ncor10685_standard.dat  76  1350  EW and NLTE corr. of C I 10685.34 (std. H-coll.)
ncor10691_standard.dat  76  1350  EW and NLTE corr. of C I 10691.24 (std. H-coll.)
ncor10707_standard.dat  76  1350  EW and NLTE corr. of C I 10707.32 (std. H-coll.)
ncor10729_standard.dat  76  1350  EW and NLTE corr. of C I 10729.53 (std. H-coll.)
ncor9061_standard.dat   76  1350  EW and NLTE corr. of C I 9061.44 (std. H-coll.)
ncor9078_standard.dat   76  1350  EW and NLTE corr. of C I 9078.29 (std. H-coll.)
ncor9088_standard.dat   76  1350  EW and NLTE corr. of C I 9088.51 (std. H-coll.)
ncor9094_standard.dat   76  1350  EW and NLTE corr. of C I 9094.83 (std. H-coll.)
ncor9111_standard.dat   76  1350  EW and NLTE corr. of C I 9111.81 (std. H-coll.)
ncor10683_chreduce.dat  76  1350  EW and NLTE corr. of C I 10683.08 (reduced H-coll.)
ncor10685_chreduce.dat  76  1350  EW and NLTE corr. of C I 10685.34 (reduced H-coll.)
ncor10691_chreduce.dat  76  1350  EW and NLTE corr. of C I 10691.24 (reduced H-coll.)
ncor10707_chreduce.dat  76  1350  EW and NLTE corr. of C I 10707.32 (reduced H-coll.)
ncor10729_chreduce.dat  76  1350  EW and NLTE corr. of C I 10729.53 (reduced H-coll.)
ncor9061_chreduce.dat   76  1350  EW and NLTE corr. of C I 9061.44 (reduced H-coll.)
ncor9078_chreduce.dat   76  1350  EW and NLTE corr. of C I 9078.29 (reduced H-coll.)
ncor9088_chreduce.dat   76  1350  EW and NLTE corr. of C I 9088.51 (reduced H-coll.)
ncor9094_chreduce.dat   76  1350  EW and NLTE corr. of C I 9094.83 (reduced H-coll.)
ncor9111_chreduce.dat   76  1350  EW and NLTE corr. of C I 9111.81 (reduced H-coll.)

--------------------------------------------------------------------------------


Description: "ncor*.dat"
--------------------------------------------------------------------------
The data contained in each of these data files are:
code, lambda, vt, [C/Fe]i, Ainput, W(LTE), W(NLTE), A(NLTE), A(LTE), delta

code represents effective temperature, surface gravity, and metallicity:
for example,
    t65g50p00 --> Teff=6500K log g=5.0 [Fe/H]= 0.0
    t50g40m20 --> Teff=5000K log g=4.0 [Fe/H]=-2.0
    t45g20m30 --> Teff=4500K log g=2.0 [Fe/H]=-3.0
lambda is the line wavelength.
vt is the microturbulent velocity.
[C/Fe]a = 0.00 was assumed for the NLTE calculations.

The theoretical equivalent widths (LTE as well as NLTE) were evaluated for 
three input abundances [C/Fe]i = [C/Fe]a -0.3 = -0.3
                               = [C/Fe]a      =  0.0
                               = [C/Fe]a +0.3 = +0.3
(i.e., abundances were perturbed by +/- 0.3 dex around the exact value)
Ainput = 8.56 + [Fe/H] + [C/Fe]i  (8.56 is the solar carbon abundance)
A(NLTE) and A(LTE) are the abundances derived from W(NLTE) under
the assumption of NLTE and LTE, respectively.

Though A(NLTE) should be equal to Ainput in the strict sense,
there are practically small discrepancy because of numerical problems. 

The delta is the NLTE correction defined as delta = A(NLTE)-A(LTE).

Note that the results for the several low-g and high-Teff cases (e.g., t65g10m40 
and t70g10m20 could not be calculated because an instability problem.
In such cases, dummy values are presented.
--------------------------------------------------------------------------



Byte-by-byte Description: "ncor*.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  9  A8    ---      code        model code
  10- 18  F9.2  A        wavelength  wavelength of the line
  19- 22  F4.1  km s-1   vt          microturbulence
  23- 27  F5.1    ---    [C/Fe]a     carbon-to-iron logarithmic abundance ratio
  28- 34  F7.3   ---     Ainput      assigned carbon abundance
  35- 37  A3     ---     dummy       left bracket  (dummy)
  38- 45  F8.2  mA       W(LTE)      LTE equivalent width
  46- 47  A2     ---     dummy       right bracket (dummy)
  48- 55  F8.2  mA       W(NLTE)     NLTE equivalent width
  56 -62  F7.3   ---     A(NLTE)     NLTE abundance
  63 -69  F7.3   ---     A(LTE)      LTE abundance
  70 -76  F7.3   ---     Delta       Non-LTE abundance correction
--------------------------------------------------------------------------------



==> anc/tableE2/analysis_results.dat <==
BD+44_493   5510.  3.70  1.30 -3.68   5.69   11.1 -0.37   5.2 -0.35  19.6 -0.38  -2.85   0.83  +0.01 -0.02 -0.06 +0.07 +0.07 -0.07   0.09  -9.99  -0.77 -0.76 -0.79
G64-37      6432.  4.24  1.50 -3.08   5.64   14.8 -0.27   6.9 -0.26  25.7 -0.29  -2.90   0.18  +0.01 -0.02 -0.04 +0.05 +0.07 -0.07   0.08  -9.99  -0.61 -0.59 -0.64
BD-18_5550  4750.  1.40  1.80 -3.06   5.63   15.5 -0.31   7.4 -0.29  26.4 -0.34  -2.91   0.15  +0.00 +0.00 -0.09 +0.11 +0.07 -0.07   0.12   5.35  -0.47 -0.45 -0.51
HD115444    4721.  1.74  2.00 -2.71   5.64    9.6 -0.22   4.5 -0.21  16.9 -0.24  -2.90  -0.19  +0.00 +0.00 -0.10 +0.11 +0.07 -0.07   0.13   5.15  -0.41 -0.40 -0.44
HD122563    4572.  1.36  2.90 -2.61   5.80   13.8 -0.22   6.5 -0.20  23.7 -0.24  -2.74  -0.13  -0.01 +0.01 -0.12 +0.13 +0.07 -0.07   0.14   5.48  -0.37 -0.35 -0.40
BD+23_3130  5000.  2.20  1.40 -2.60   5.99   22.3 -0.25  11.0 -0.22  36.6 -0.28  -2.55   0.05  +0.01 -0.02 -0.08 +0.09 +0.07 -0.07   0.11   5.58  -0.50 -0.46 -0.54
HD140283    5830.  3.67  1.90 -2.55   6.16   29.0 -0.22  14.4 -0.19  47.0 -0.25  -2.38   0.17  +0.00 +0.00 -0.05 +0.06 +0.06 -0.07   0.09   5.80  -0.51 -0.47 -0.56
HD108317    5310.  2.77  1.90 -2.35   6.32   39.3 -0.24  20.5 -0.21  60.9 -0.29  -2.22   0.13  -0.01 +0.02 -0.07 +0.08 +0.06 -0.07   0.10   6.07  -0.51 -0.46 -0.58
BD+26_2606  5875.  4.10  0.40 -2.30   6.47   34.9 -0.14  21.4 -0.12  52.3 -0.16  -2.07   0.23  +0.00 +0.00 -0.05 +0.05 +0.06 -0.06   0.08   5.99  -0.38 -0.34 -0.43
HD19445     6130.  4.39  2.10 -2.05   6.53   40.0 -0.11  20.8 -0.09  62.3 -0.13  -2.01   0.04  -0.01 +0.01 -0.05 +0.05 +0.06 -0.06   0.08   6.11  -0.29 -0.26 -0.33
HD204543    4672.  1.49  2.00 -1.72   6.39   36.4 -0.20  19.7 -0.16  55.0 -0.25  -2.16  -0.44  -0.01 +0.01 -0.14 +0.16 +0.08 -0.08   0.17   6.36  -0.35 -0.30 -0.41
G29-23      6194.  4.04  1.50 -1.69   6.92   87.9 -0.20  54.1 -0.14 119.8 -0.27  -1.62   0.07  -0.02 +0.02 -0.05 +0.05 +0.05 -0.06   0.08   6.51  -0.41 -0.32 -0.51
G18-39      6093.  4.19  1.50 -1.46   7.14   98.5 -0.17  62.5 -0.12 131.9 -0.23  -1.40   0.06  -0.02 +0.02 -0.05 +0.05 +0.05 -0.05   0.07   6.73  -0.36 -0.28 -0.45
HD219617NE  5825.  4.30  1.40 -1.40   7.13   75.1 -0.10  45.7 -0.07 104.5 -0.13  -1.42  -0.02  -0.02 +0.01 -0.06 +0.06 +0.05 -0.05   0.08   6.57  -0.26 -0.20 -0.31
HD219617SW  5825.  4.30  1.40 -1.40   7.10   72.3 -0.10  45.3 -0.05 101.2 -0.13  -1.44  -0.04  -0.02 +0.01 -0.06 +0.06 +0.05 -0.05   0.08   6.59  -0.25 -0.19 -0.31
HD121135    4934.  1.91  1.60 -1.37   7.12  102.0 -0.34  67.2 -0.24 133.3 -0.44  -1.42  -0.05  -0.03 +0.03 -0.14 +0.16 +0.08 -0.08   0.18   7.04  -0.55 -0.42 -0.68
HD166161    5350.  2.56  2.25 -1.22   7.42  165.1 -0.45 115.7 -0.30 206.3 -0.57  -1.12   0.10  -0.05 +0.05 -0.10 +0.11 +0.07 -0.06   0.13   7.20  -0.69 -0.50 -0.84
HD194598    6020.  4.30  1.40 -1.15   7.35  111.1 -0.15  72.8 -0.10 146.0 -0.20  -1.20  -0.05  -0.02 +0.02 -0.05 +0.05 +0.04 -0.04   0.07   6.92  -0.33 -0.24 -0.41
HD193901    5699.  4.42  1.20 -1.10   7.39   86.8 -0.08  54.6 -0.06 118.1 -0.11  -1.15  -0.05  -0.02 +0.01 -0.07 +0.08 +0.04 -0.05   0.09   6.88  -0.23 -0.18 -0.28
HD201891    5900.  4.19  1.40 -1.10   7.53  129.8 -0.18  88.3 -0.12 167.1 -0.23  -1.01   0.09  -0.03 +0.02 -0.05 +0.06 +0.04 -0.04   0.07   7.04  -0.37 -0.28 -0.45
HD148816    5860.  4.07  1.60 -1.00   7.81  172.3 -0.25 124.0 -0.18 215.3 -0.29  -0.73   0.27  -0.03 +0.03 -0.06 +0.06 +0.03 -0.03   0.07   7.32  -0.47 -0.37 -0.53
HD224930    5275.  4.10  1.05 -0.90   8.02  118.5 -0.09  81.8 -0.07 153.7 -0.11  -0.53   0.37  -0.02 +0.01 -0.12 +0.13 +0.04 -0.04   0.13   7.35  -0.26 -0.21 -0.29
HD6582      5331.  4.54  0.73 -0.81   7.88   91.4 -0.05  60.1 -0.04 122.6 -0.06  -0.67   0.14  -0.01 +0.01 -0.11 +0.12 +0.04 -0.04   0.12   7.28  -0.16 -0.12 -0.18
Arcturus    4281.  1.72  1.49 -0.55   8.15   58.6 -0.18  43.5 -0.20  73.0 -0.23  -0.39   0.16  -0.04 +0.04 -0.35 +0.40 +0.14 -0.14   0.41   7.62  -0.30 -0.23 -0.36
HD142373    5776.  3.83  1.26 -0.51   7.99  185.3 -0.27 137.8 -0.20 228.3 -0.30  -0.55  -0.04  -0.03 +0.03 -0.08 +0.09 +0.04 -0.04   0.10   7.47  -0.47 -0.38 -0.52
HD165908    6183.  4.35  1.24 -0.46   7.96  196.2 -0.22 145.3 -0.17 243.3 -0.25  -0.58  -0.12  -0.03 +0.02 -0.05 +0.06 +0.02 -0.03   0.06   7.45  -0.41 -0.32 -0.44
HD10700     5420.  4.68  0.66 -0.43   8.12  112.6 -0.05  76.9 -0.04 148.3 -0.06  -0.43   0.01  -0.01 +0.01 -0.12 +0.13 +0.03 -0.04   0.13   7.53  -0.15 -0.12 -0.17
HD15096     5375.  4.30  0.80 -0.20   8.70  192.7 -0.11 140.3 -0.09 246.0 -0.11   0.16   0.36  -0.01 +0.01 -0.12 +0.13 +0.02 -0.03   0.13   7.74  -0.24 -0.21 -0.24
HD131156    5527.  4.60  1.10 -0.13   8.41  161.9 -0.08 115.5 -0.06 208.0 -0.09  -0.13   0.00  -0.02 +0.01 -0.11 +0.12 +0.03 -0.03   0.12   7.76  -0.20 -0.16 -0.22
HD141004    5877.  4.11  1.17 -0.01   8.49  247.3 -0.21 187.6 -0.18 305.0 -0.22  -0.05  -0.04  -0.03 +0.02 -0.08 +0.09 +0.02 -0.02   0.09   7.90  -0.37 -0.33 -0.37
HD196755    5750.  3.83  1.23  0.09   8.45  231.3 -0.25 176.9 -0.20 282.5 -0.26  -0.09  -0.18  -0.03 +0.03 -0.10 +0.10 +0.03 -0.04   0.11   7.93  -0.41 -0.35 -0.42
HD161797    5580.  3.99  1.11  0.29   8.79  244.3 -0.19 184.9 -0.17 302.7 -0.19   0.25  -0.04  -0.02 +0.02 -0.11 +0.12 +0.03 -0.03   0.12   8.15  -0.33 -0.30 -0.32
HD182572    5566.  4.11  1.07  0.33   8.89  252.2 -0.17 189.7 -0.15 315.2 -0.17   0.35   0.02  -0.02 +0.02 -0.11 +0.12 +0.03 -0.03   0.12   8.26  -0.30 -0.27 -0.29
CS30323-048 6338.  4.32  1.50 -3.21   5.52    9.9 -0.27   4.6 -0.26  17.6 -0.28  -3.02   0.19  +0.01 -0.02 -0.05 +0.05 +0.07 -0.07   0.08   4.93  -0.61 -0.60 -0.63
HD126587    4700.  1.05  1.70 -3.16   5.67   20.9 -0.35  10.1 -0.32  34.5 -0.39  -2.88   0.28  +0.00 +0.00 -0.11 +0.12 +0.06 -0.06   0.13   5.47  -0.47 -0.44 -0.51
G206-34     5825.  3.99  1.50 -3.12   5.93   15.9 -0.23   7.6 -0.21  27.3 -0.25  -2.61   0.51  +0.01 -0.01 -0.05 +0.06 +0.06 -0.07   0.09   5.21  -0.60 -0.58 -0.63
G64-37      6432.  4.24  1.50 -3.08   5.57   12.5 -0.27   5.9 -0.26  22.0 -0.28  -2.98   0.10  +0.01 -0.02 -0.04 +0.05 +0.07 -0.07   0.08   5.19  -0.61 -0.59 -0.63
HE1523-0901 4630.  1.00  2.60 -2.95   5.07    5.0 -0.27   2.3 -0.26   8.9 -0.28  -3.47  -0.52  +0.00 +0.00 -0.11 +0.11 +0.07 -0.07   0.13   5.33  -0.39 -0.39 -0.41
BD-16_251   4825.  1.50  1.80 -2.91   5.78   21.5 -0.32  10.5 -0.29  35.6 -0.35  -2.76   0.15  +0.00 +0.00 -0.09 +0.10 +0.07 -0.06   0.12   5.54  -0.50 -0.46 -0.54
HD195636    5370.  2.40  1.50 -2.77   5.30    9.5 -0.31   4.4 -0.30  16.8 -0.33  -3.24  -0.47  +0.00 -0.01 -0.07 +0.07 +0.07 -0.07   0.10   5.61  -0.59 -0.58 -0.62
G186-26     6417.  4.42  1.50 -2.54   6.11   27.0 -0.17  13.3 -0.16  44.3 -0.19  -2.43   0.11  +0.01 +0.02 -0.04 +0.05 +0.06 -0.06   0.08   5.54  -0.43 -0.40 -0.46
HD186478    4730.  1.50  1.80 -2.42   5.84   17.9 -0.24   8.6 -0.22  29.7 -0.27  -2.70  -0.28  +0.00 +0.00 -0.10 +0.12 +0.07 -0.07   0.13   5.89  -0.41 -0.38 -0.45
HD6268      4735.  1.61  2.10 -2.30   5.63   10.2 -0.20   4.8 -0.18  17.8 -0.21  -2.91  -0.61  +0.00 +0.00 -0.10 +0.11 +0.07 -0.07   0.13   5.83  -0.36 -0.34 -0.39
HD13979     5075.  1.90  1.30 -2.26   5.34    8.5 -0.22   4.0 -0.20  14.8 -0.23  -3.20  -0.94  +0.01 -0.02 -0.08 +0.08 +0.07 -0.07   0.11   5.74  -0.42 -0.40 -0.44
HD221170    4560.  1.37  1.60 -2.00   6.10   20.2 -0.18  10.2 -0.15  32.4 -0.21  -2.44  -0.44  +0.00 -0.01 -0.14 +0.16 +0.08 -0.08   0.17   6.09  -0.32 -0.28 -0.36
HD216143    4525.  1.77  1.90 -1.92   6.46   23.9 -0.15  12.6 -0.12  37.0 -0.17  -2.08  -0.16  -0.01 +0.00 -0.16 +0.17 +0.09 -0.09   0.19   5.91  -0.29 -0.25 -0.33
Vesta       5780.  4.44  1.00  0.00   8.54  225.2 -0.14 166.8 -0.12 283.7 -0.14   0.00   0.00  -0.02 +0.01 -0.09 +0.09 +0.02 -0.02   0.09   7.90  -0.28 -0.24 -0.28


==> anc/tableE2/readme_tableE2.txt <==
================================================================================
Keywords: stars: abundances  --- stars: atmospheres --- stars: late-type ---
stars: Population II

Abstract:

The file in this directory constitute the electronic table E2
for the paper "Carbon Abundances of Metal-Poor Stars Determined from 
the C I 1.068--1.069 mum Lines (Y. Takeda and M. Takada-Hidai)",
where the results of abundance analysis are presented.


File Summary:
--------------------------------------------------------------------------
FileName             Lrecl  Records  Explanations
--------------------------------------------------------------------------
readme_tableE2.txt    ...    ...     This file
analysis_results.dat  163    47      Summary of the results of C abundance analysis 
--------------------------------------------------------------------------


Description: "analysis_results.dat"
--------------------------------------------------------------------------
This file comprises 47 lines of data, each corresponding to 47 targets of this study 
(including Vesta, the substutute for the Sun), respectively. 
Included data in each line are: adopted atmospheric parameters, results of spectrum 
fitting analysis for the C I 10683-10691 lines (C abundances, inversely computed EW, 
non-LTE correction, and abundance variations in response to parameter changes).
--------------------------------------------------------------------------

Byte-by-byte Description: "analysis_results.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1- 11  A11   ---      Name    star designation
  12- 17  F6.0   K       Teff    effective temperature        
  18- 23  F6.2  cm/s^2   Logg    log surface gravity        
  24- 29  F6.2  km/s     vt      microturbulence        
  30- 35  F6.2  dex     [Fe/H]   Fe abundance relative to the Sun
  36- 42  F7.2  dex      A(C)    (NLTE) sulfur abundance derived from fitting of C I 10683-10691 lines 
  44- 49  F6.1  mA      EW10683   equivalent width of C I 10683.08 A line 
  50- 55  F6.2  dex     Del10683  non-LTE abundance correction for C I 10683.08 A line
  56- 61  F6.1  mA      EW10685   equivalent width of C I 10685.34 A line 
  62- 67  F6.2  dex     Del10685  non-LTE abundance correction for C I 10685.34 A line
  68- 73  F6.1  mA      EW10691   equivalent width of C I 10691.24 A line 
  74- 79  F6.2  dex     Del10691  non-LTE abundance correction for C I 10691.24 A line
  80- 86  F7.2  dex     [C/H]     A(C)_star - A(C)_sun    
  87- 93  F7.2  dex     [C/Fe]    [C/H] - [Fe/H]
  95-100  F6.2  dex     dv+      abund. variation (for 10691 line) in response to del(vt)=+0.3km/s 
 101-106  F6.2  dex     dv-      abund. variation (for 10691 line) in response to del(vt)=-0.3km/s
 107-112  F6.2  dex     dT+      abund. variation (for 10691 line) in response to del(Teff)=+100K 
 113-118  F6.2  dex     dT-      abund. variation (for 10691 line) in response to del(Teff)=-100K 
 119-124  F6.2  dex     dg+      abund. variation (for 10691 line) in response to del(logg)=+0.2dex 
 125-130  F6.2  dex     dg-      abund. variation (for 10691 line) in response to del(logg)=-0.2dex 
 131-137  F7.2  dex     dTgv     sqrt(dv^2+dt^2+dg^2) where dv=(|dv+|+|dv-|)/2, ... 
 138-144  F7.2  dex     A(Si)    (LTE) Si abundance derived as by-product from 10680-10697 fitting
 146-151  F6.2  dex    Del10683H  NLTE correction (10683 line) with CH (H-collision rate) reduced by 0.1
 152-157  F6.2  dex    Del10683H  NLTE correction (10685 line) with CH (H-collision rate) reduced by 0.1
 158-163  F6.2  dex    Del10683H  NLTE correction (10691 line) with CH (H-collision rate) reduced by 0.1
-----------------------------------------------------------------------------
